Constraint of the MINERvA Medium Energy Neutrino Flux using Neutrino-Electron Elastic Scattering

Elastic neutrino scattering on electrons is a precisely-known purely leptonic process that provides a standard candle for measuring neutrino flux in conventional neutrino beams. Using a total sample of 810 neutino-electron scatters after background subtraction, the measurement reduces the normalization uncertainty on the muon neutrino NuMI flux between 2 and 20 GeV from 7.5% to 3.9%. This is the most precise measurement of neutrino-electron scattering to date, will reduce uncertainties on MINERvA's absolute cross section measurements, and demonstrates a technique that can be used in future neutrino beams such as LBNF.

==> anc/AAA_README.txt <==
This file describes how to use the auxiliary files in this paper to access the data contained in it.

There are two types of contained data: (1) the neutrino-electron scattering result, and (2) the neutrino flux after the constraint.

1: Neutrino electron scattering result

This is in the file
nuEscatDataReleaseFile.csv

It includes the results for the number of neutrino-electron scattering events in the six electron energy bins, the number of protons on target that generated the flux which resulted in the neutrino-electron scattering events, number of electron targets in the fiducial volume of the measurement, and fiducial area over which the flux is normalized.

2. NuMI FHC Flux

The remainder of the files are the resulting neutrino-electron scattering constrained FHC flux observed in the fiducial volume of the MINERvA scintillator tracker.

Units for the flux are neutrinos/m^2/proton on target(POT)/GeV.

Note the number of POT may be different in different analyses.  The one for this analysis of neutrino-electron scattering is given in the nuEscatDataReleaseFile.csv file.

The flux is reported in four different neutrino species, referred to by their PDG codes in the file name:
"pdg-12" electron anti-neutrinos
"pdg12" electron neutrinos
"pdg-14" muon anti-neutrinos
"pdg14" muon neutrinos

The primary files are the .csv files, which contain comma separated value representations of the data.  Start there.

There are two different types of files:
"MINERvA_Flux_pdg*" files contain the flux themselves, with column headings defining each 500 MeV wide bin of flux and the content.
"MINERvA_Flux_covariance_pdg*" contain the covariance matrices that describe the flux uncertainties.

The .root files contain root histograms with the same information in the similarly named .csv files.  The .png files are graphical representations.  

==> anc/MINERvA_Flux_covariance_pdg-12_500MeVBins.csv <==
Flux_Bin_i,Flux_Bin_j,covariance
0,0,0.000000e+00
0,1,0.000000e+00
0,2,0.000000e+00
0,3,0.000000e+00
0,4,0.000000e+00
0,5,0.000000e+00
0,6,0.000000e+00
0,7,0.000000e+00
0,8,0.000000e+00
0,9,0.000000e+00
0,10,0.000000e+00
0,11,0.000000e+00
0,12,0.000000e+00
0,13,0.000000e+00
0,14,0.000000e+00
0,15,0.000000e+00
0,16,0.000000e+00
0,17,0.000000e+00
0,18,0.000000e+00
0,19,0.000000e+00
0,20,0.000000e+00
0,21,0.000000e+00
0,22,0.000000e+00
0,23,0.000000e+00
0,24,0.000000e+00
0,25,0.000000e+00
0,26,0.000000e+00
0,27,0.000000e+00
0,28,0.000000e+00
0,29,0.000000e+00
0,30,0.000000e+00
0,31,0.000000e+00
0,32,0.000000e+00
0,33,0.000000e+00
0,34,0.000000e+00
0,35,0.000000e+00
0,36,0.000000e+00
0,37,0.000000e+00
0,38,0.000000e+00
0,39,0.000000e+00
0,40,0.000000e+00
0,41,0.000000e+00
0,42,0.000000e+00
0,43,0.000000e+00
0,44,0.000000e+00
0,45,0.000000e+00
0,46,0.000000e+00
0,47,0.000000e+00
0,48,0.000000e+00
0,49,0.000000e+00
0,50,0.000000e+00
0,51,0.000000e+00
0,52,0.000000e+00
0,53,0.000000e+00
0,54,0.000000e+00
0,55,0.000000e+00
0,56,0.000000e+00
0,57,0.000000e+00
0,58,0.000000e+00
0,59,0.000000e+00
0,60,0.000000e+00
0,61,0.000000e+00
0,62,0.000000e+00
0,63,0.000000e+00
0,64,0.000000e+00
0,65,0.000000e+00
0,66,0.000000e+00
0,67,0.000000e+00
0,68,0.000000e+00
0,69,0.000000e+00
0,70,0.000000e+00
0,71,0.000000e+00
0,72,0.000000e+00
0,73,0.000000e+00
0,74,0.000000e+00
0,75,0.000000e+00
0,76,0.000000e+00
0,77,0.000000e+00
0,78,0.000000e+00
0,79,0.000000e+00
0,80,0.000000e+00
0,81,0.000000e+00
0,82,0.000000e+00
0,83,0.000000e+00
0,84,0.000000e+00
0,85,0.000000e+00
0,86,0.000000e+00
0,87,0.000000e+00
0,88,0.000000e+00
0,89,0.000000e+00
0,90,0.000000e+00
0,91,0.000000e+00
0,92,0.000000e+00
0,93,0.000000e+00
0,94,0.000000e+00
0,95,0.000000e+00
0,96,0.000000e+00
0,97,0.000000e+00
0,98,0.000000e+00
0,99,0.000000e+00
0,100,0.000000e+00
0,101,0.000000e+00
0,102,0.000000e+00
0,103,0.000000e+00
0,104,0.000000e+00
0,105,0.000000e+00
0,106,0.000000e+00
0,107,0.000000e+00
0,108,0.000000e+00
0,109,0.000000e+00
0,110,0.000000e+00
0,111,0.000000e+00
0,112,0.000000e+00
0,113,0.000000e+00
0,114,0.000000e+00
0,115,0.000000e+00
0,116,0.000000e+00
0,117,0.000000e+00
0,118,0.000000e+00
0,119,0.000000e+00
0,120,0.000000e+00
0,121,0.000000e+00
0,122,0.000000e+00
0,123,0.000000e+00
0,124,0.000000e+00
0,125,0.000000e+00
0,126,0.000000e+00
0,127,0.000000e+00
0,128,0.000000e+00
0,129,0.000000e+00
0,130,0.000000e+00
0,131,0.000000e+00
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,0.000000e+00
0,137,0.000000e+00
0,138,0.000000e+00
0,139,0.000000e+00
0,140,0.000000e+00
0,141,0.000000e+00
0,142,0.000000e+00
0,143,0.000000e+00
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,0.000000e+00
0,150,0.000000e+00
0,151,0.000000e+00
0,152,0.000000e+00
0,153,0.000000e+00
0,154,0.000000e+00
0,155,0.000000e+00
0,156,0.000000e+00
0,157,0.000000e+00
0,158,0.000000e+00
0,159,0.000000e+00
0,160,0.000000e+00
0,161,0.000000e+00
0,162,0.000000e+00
0,163,0.000000e+00
0,164,0.000000e+00
0,165,0.000000e+00
0,166,0.000000e+00
0,167,0.000000e+00
0,168,0.000000e+00
0,169,0.000000e+00
0,170,0.000000e+00
0,171,0.000000e+00
0,172,0.000000e+00
0,173,0.000000e+00
0,174,0.000000e+00
0,175,0.000000e+00
0,176,0.000000e+00
0,177,0.000000e+00
0,178,0.000000e+00
0,179,0.000000e+00
0,180,0.000000e+00
0,181,0.000000e+00
0,182,0.000000e+00
0,183,0.000000e+00
0,184,0.000000e+00
0,185,0.000000e+00
0,186,0.000000e+00
0,187,0.000000e+00
0,188,0.000000e+00
0,189,0.000000e+00
0,190,0.000000e+00
0,191,0.000000e+00
0,192,0.000000e+00
0,193,0.000000e+00
0,194,0.000000e+00
0,195,0.000000e+00
0,196,0.000000e+00
0,197,0.000000e+00
0,198,0.000000e+00
0,199,0.000000e+00
0,200,0.000000e+00
0,201,0.000000e+00
1,0,0.000000e+00
1,1,2.840614e-12
1,2,5.964629e-13
1,3,7.126582e-13
1,4,4.847528e-13
1,5,3.232991e-13
1,6,3.945213e-13
1,7,3.290832e-13
1,8,2.324844e-13
1,9,1.665889e-13
1,10,2.132867e-13
1,11,9.748168e-14
1,12,1.250293e-13
1,13,1.370554e-13
1,14,1.267778e-13
1,15,1.404988e-13
1,16,9.474662e-14
1,17,8.720981e-14
1,18,1.245796e-13
1,19,1.100036e-13
1,20,1.009660e-13
1,21,6.716253e-14
1,22,8.987919e-14
1,23,7.584165e-14
1,24,1.120016e-13
1,25,5.204536e-14
1,26,9.199231e-14
1,27,4.667879e-14
1,28,8.760154e-14
1,29,5.556692e-14
1,30,3.888342e-14
1,31,3.329401e-14
1,32,5.110970e-14
1,33,3.425659e-14
1,34,4.373314e-14
1,35,3.026026e-14
1,36,2.552572e-14
1,37,4.822539e-14
1,38,2.792139e-14
1,39,2.733842e-14
1,40,3.090703e-14
1,41,2.305397e-14
1,42,2.187316e-14
1,43,6.671481e-15
1,44,1.760231e-14
1,45,5.341197e-15
1,46,1.010733e-15
1,47,-1.786482e-15
1,48,8.599748e-15
1,49,7.239395e-15
1,50,2.947756e-15
1,51,7.614054e-15
1,52,-2.461194e-15
1,53,-4.261722e-15
1,54,1.358280e-14
1,55,-5.975482e-16
1,56,-1.257615e-15
1,57,-6.653398e-15
1,58,-5.912153e-15
1,59,3.546851e-15
1,60,-8.358329e-15
1,61,-2.530707e-15
1,62,-4.217096e-15
1,63,-1.092130e-14
1,64,2.552066e-15
1,65,-4.496050e-15
1,66,-8.554222e-15
1,67,-5.015780e-15
1,68,-1.056843e-14
1,69,-4.398336e-15
1,70,-2.462280e-15
1,71,-5.113032e-15
1,72,-4.117722e-15
1,73,-5.670146e-15
1,74,-5.837547e-15
1,75,-3.271971e-15
1,76,-3.917200e-15
1,77,-3.806604e-15
1,78,-1.154391e-15
1,79,-2.535937e-15
1,80,-3.805101e-16
1,81,1.958989e-15
1,82,-2.758960e-15
1,83,1.919966e-15
1,84,-1.749993e-15
1,85,7.705647e-17
1,86,-3.282890e-15
1,87,-1.335625e-15
1,88,6.840623e-16
1,89,-3.090937e-16
1,90,-5.032201e-15
1,91,-2.052194e-15
1,92,-3.118526e-15
1,93,-1.782549e-15
1,94,-1.687595e-15
1,95,-4.414866e-17
1,96,7.037454e-16
1,97,1.003555e-15
1,98,1.098569e-17
1,99,3.090492e-16
1,100,1.887165e-16
1,101,-1.355952e-17
1,102,-3.954793e-16
1,103,-2.412661e-16
1,104,6.267377e-16
1,105,-5.635693e-17
1,106,6.729423e-16
1,107,0.000000e+00
1,108,-1.497363e-16
1,109,4.068146e-16
1,110,1.467070e-16
1,111,4.655645e-16
1,112,0.000000e+00
1,113,-4.222480e-17
1,114,-7.745687e-17
1,115,0.000000e+00
1,116,1.441422e-16
1,117,1.377750e-16
1,118,1.365857e-16
1,119,0.000000e+00
1,120,2.732408e-16
1,121,2.587122e-16
1,122,-3.275285e-17
1,123,1.169554e-16
1,124,3.467413e-16
1,125,0.000000e+00
1,126,0.000000e+00
1,127,3.515530e-16
1,128,0.000000e+00
1,129,0.000000e+00
1,130,7.716067e-17
1,131,0.000000e+00
1,132,-2.962696e-17
1,133,-6.068160e-17
1,134,0.000000e+00
1,135,4.366716e-17
1,136,0.000000e+00
1,137,-2.551298e-17
1,138,0.000000e+00
1,139,3.773661e-17
1,140,0.000000e+00
1,141,3.724272e-17
1,142,0.000000e+00
1,143,0.000000e+00
1,144,0.000000e+00
1,145,-2.410705e-17
1,146,0.000000e+00
1,147,0.000000e+00
1,148,0.000000e+00
1,149,0.000000e+00
1,150,0.000000e+00
1,151,0.000000e+00
1,152,0.000000e+00
1,153,0.000000e+00
1,154,0.000000e+00
1,155,0.000000e+00
1,156,0.000000e+00
1,157,0.000000e+00
1,158,0.000000e+00
1,159,0.000000e+00
1,160,0.000000e+00
1,161,0.000000e+00
1,162,0.000000e+00
1,163,0.000000e+00
1,164,0.000000e+00
1,165,0.000000e+00
1,166,0.000000e+00
1,167,0.000000e+00
1,168,0.000000e+00
1,169,0.000000e+00
1,170,0.000000e+00
1,171,0.000000e+00
1,172,0.000000e+00
1,173,0.000000e+00
1,174,0.000000e+00
1,175,0.000000e+00
1,176,0.000000e+00
1,177,0.000000e+00
1,178,0.000000e+00
1,179,0.000000e+00
1,180,0.000000e+00
1,181,0.000000e+00
1,182,0.000000e+00
1,183,0.000000e+00
1,184,0.000000e+00
1,185,0.000000e+00
1,186,0.000000e+00
1,187,0.000000e+00
1,188,0.000000e+00
1,189,0.000000e+00
1,190,0.000000e+00
1,191,0.000000e+00
1,192,0.000000e+00
1,193,0.000000e+00
1,194,0.000000e+00
1,195,0.000000e+00
1,196,0.000000e+00
1,197,0.000000e+00
1,198,0.000000e+00
1,199,0.000000e+00
1,200,0.000000e+00
1,201,0.000000e+00
2,0,0.000000e+00
2,1,5.964629e-13
2,2,5.067556e-13
2,3,3.513641e-13
2,4,2.275338e-13
2,5,1.525517e-13
2,6,2.384541e-13
2,7,1.705471e-13
2,8,1.269220e-13
2,9,1.273343e-13
2,10,1.141773e-13
2,11,7.338223e-14
2,12,9.841381e-14
2,13,1.018148e-13
2,14,8.554388e-14
2,15,9.685679e-14
2,16,6.879344e-14
2,17,7.111587e-14
2,18,1.016029e-13
2,19,9.321239e-14
2,20,7.600452e-14
2,21,6.420340e-14
2,22,6.290936e-14
2,23,4.898655e-14
2,24,7.811484e-14
2,25,4.075517e-14
2,26,6.863066e-14
2,27,3.635333e-14
2,28,6.065365e-14
2,29,3.756599e-14
2,30,2.688847e-14
2,31,2.748732e-14
2,32,3.506224e-14
2,33,2.674478e-14
2,34,3.182887e-14
2,35,2.590969e-14
2,36,2.151678e-14
2,37,2.655681e-14
2,38,2.233371e-14
2,39,2.019955e-14
2,40,2.194655e-14
2,41,1.610241e-14
2,42,1.477371e-14
2,43,1.162750e-14
2,44,1.551874e-14
2,45,1.053570e-14
2,46,1.386976e-14
2,47,5.238183e-15
2,48,7.729886e-15
2,49,7.728045e-15
2,50,7.567272e-15
2,51,1.026586e-14
2,52,3.857341e-15
2,53,6.174496e-15
2,54,1.073091e-14
2,55,2.499445e-15
2,56,4.620117e-15
2,57,4.796228e-15
2,58,2.090047e-15
2,59,4.192226e-15
2,60,2.480173e-15
2,61,2.655433e-15
2,62,1.223523e-15
2,63,1.146245e-15
2,64,4.022055e-15
2,65,3.093135e-15
2,66,1.438826e-15
2,67,4.054161e-15
2,68,6.853564e-16
2,69,1.155492e-15
2,70,7.086714e-16
2,71,5.670416e-16
2,72,1.539589e-15
2,73,7.621070e-16
2,74,2.278165e-16
2,75,2.719145e-16
2,76,6.315289e-16
2,77,-1.662152e-17
2,78,1.104651e-15
2,79,-4.487659e-17
2,80,7.381786e-16
2,81,2.254573e-15
2,82,2.706479e-16
2,83,2.721295e-15
2,84,2.897502e-15
2,85,2.593530e-16
2,86,6.298059e-17
2,87,-1.867984e-16
2,88,1.580969e-15
2,89,4.799652e-16
2,90,-3.979953e-16
2,91,-1.719684e-17
2,92,1.032746e-15
2,93,8.483458e-16
2,94,1.021223e-15
2,95,3.369621e-16
2,96,6.037959e-16
2,97,6.605920e-16
2,98,1.710072e-16
2,99,8.008709e-16
2,100,2.647645e-16
2,101,5.842092e-17
2,102,1.429582e-16
2,103,8.712179e-17
2,104,2.500491e-16
2,105,-1.792569e-17
2,106,5.216419e-16
2,107,0.000000e+00
2,108,4.498245e-17
2,109,6.207302e-17
2,110,-6.998378e-17
2,111,4.856805e-16
2,112,0.000000e+00
2,113,3.450339e-17
2,114,3.074715e-17
2,115,0.000000e+00
2,116,-6.602861e-17
2,117,-6.572291e-17
2,118,-6.515560e-17
2,119,0.000000e+00
2,120,-1.277192e-16
2,121,-1.130807e-16
2,122,3.804296e-17
2,123,-5.357488e-17
2,124,2.290587e-16
2,125,0.000000e+00
2,126,0.000000e+00
2,127,2.367899e-16
2,128,0.000000e+00
2,129,0.000000e+00
2,130,9.685553e-17
2,131,0.000000e+00
2,132,4.106597e-17
2,133,7.048265e-17
2,134,0.000000e+00
2,135,3.781732e-17
2,136,0.000000e+00
2,137,3.536357e-17
2,138,0.000000e+00
2,139,3.268125e-17
2,140,0.000000e+00
2,141,3.225353e-17
2,142,0.000000e+00
2,143,0.000000e+00
2,144,0.000000e+00
2,145,3.341482e-17
2,146,0.000000e+00
2,147,0.000000e+00
2,148,0.000000e+00
2,149,0.000000e+00
2,150,0.000000e+00
2,151,0.000000e+00
2,152,0.000000e+00
2,153,0.000000e+00
2,154,0.000000e+00
2,155,0.000000e+00
2,156,0.000000e+00
2,157,0.000000e+00
2,158,0.000000e+00
2,159,0.000000e+00
2,160,0.000000e+00
2,161,0.000000e+00
2,162,0.000000e+00
2,163,0.000000e+00
2,164,0.000000e+00
2,165,0.000000e+00
2,166,0.000000e+00
2,167,0.000000e+00
2,168,0.000000e+00
2,169,0.000000e+00
2,170,0.000000e+00
2,171,0.000000e+00
2,172,0.000000e+00
2,173,0.000000e+00
2,174,0.000000e+00
2,175,0.000000e+00
2,176,0.000000e+00
2,177,0.000000e+00
2,178,0.000000e+00
2,179,0.000000e+00
2,180,0.000000e+00
2,181,0.000000e+00
2,182,0.000000e+00
2,183,0.000000e+00
2,184,0.000000e+00
2,185,0.000000e+00
2,186,0.000000e+00
2,187,0.000000e+00
2,188,0.000000e+00
2,189,0.000000e+00
2,190,0.000000e+00
2,191,0.000000e+00
2,192,0.000000e+00
2,193,0.000000e+00
2,194,0.000000e+00
2,195,0.000000e+00
2,196,0.000000e+00
2,197,0.000000e+00
2,198,0.000000e+00
2,199,0.000000e+00
2,200,0.000000e+00
2,201,0.000000e+00
3,0,0.000000e+00
3,1,7.126582e-13
3,2,3.513641e-13
3,3,1.502306e-12
3,4,6.435404e-13
3,5,4.108274e-13
3,6,7.151667e-13
3,7,4.513537e-13
3,8,3.196844e-13
3,9,4.318865e-13
3,10,3.655782e-13
3,11,2.647033e-13
3,12,3.040387e-13
3,13,2.623218e-13
3,14,2.596003e-13
3,15,2.708816e-13
3,16,2.131344e-13
3,17,1.904773e-13
3,18,3.000748e-13
3,19,2.667125e-13
3,20,2.319636e-13
3,21,1.977560e-13
3,22,1.633650e-13
3,23,1.397728e-13
3,24,1.892557e-13
3,25,1.354088e-13
3,26,1.948313e-13
3,27,1.279813e-13
3,28,2.026617e-13
3,29,1.269562e-13
3,30,9.079941e-14
3,31,7.354641e-14
3,32,1.196629e-13
3,33,7.022872e-14
3,34,1.022064e-13
3,35,8.189779e-14
3,36,6.265200e-14
3,37,1.006580e-13
3,38,8.509068e-14
3,39,6.580481e-14
3,40,7.804780e-14
3,41,6.459164e-14
3,42,5.662281e-14
3,43,4.883927e-14
3,44,6.349602e-14
3,45,3.346078e-14
3,46,5.098572e-14
3,47,3.664315e-14
3,48,2.424113e-14
3,49,3.434612e-14
3,50,3.864760e-14
3,51,4.987438e-14
3,52,1.694593e-14
3,53,2.929623e-14
3,54,4.508095e-14
3,55,1.366196e-14
3,56,1.601793e-14
3,57,2.645770e-14
3,58,1.652298e-14
3,59,1.976159e-14
3,60,1.458447e-14
3,61,1.289963e-14
3,62,1.029253e-14
3,63,8.870421e-15
3,64,1.981010e-14
3,65,1.762425e-14
3,66,1.029278e-14
3,67,2.245139e-14
3,68,8.549571e-15
3,69,1.239429e-14
3,70,7.221529e-15
3,71,3.585281e-15
3,72,8.002578e-15
3,73,5.638351e-15
3,74,4.907990e-15
3,75,5.049308e-15
3,76,4.029073e-15
3,77,3.101896e-15
3,78,4.591173e-15
3,79,4.396759e-15
3,80,4.030840e-15
3,81,9.103549e-15
3,82,2.751971e-15
3,83,1.357991e-14
3,84,1.486860e-14
3,85,1.630366e-15
3,86,2.155042e-15
3,87,-9.440962e-16
3,88,8.435784e-15
3,89,3.542829e-15
3,90,8.150122e-16
3,91,8.068790e-16
3,92,2.482515e-15
3,93,2.297418e-15
3,94,4.428780e-15
3,95,1.363434e-15
3,96,3.065141e-15
3,97,2.323843e-15
3,98,7.013538e-16
3,99,1.330455e-15
3,100,4.625770e-16
3,101,2.516658e-16
3,102,5.879698e-16
3,103,3.818751e-16
3,104,1.339566e-15
3,105,2.248483e-16
3,106,2.947342e-15
3,107,0.000000e+00
3,108,1.534034e-16
3,109,2.345853e-16
3,110,5.084515e-17
3,111,2.403758e-15
3,112,0.000000e+00
3,113,1.854616e-16
3,114,1.623060e-16
3,115,0.000000e+00
3,116,3.856729e-17
3,117,4.774952e-17
3,118,4.733734e-17
3,119,0.000000e+00
3,120,8.375432e-17
3,121,1.186574e-16
3,122,-4.054365e-17
3,123,3.129307e-17
3,124,1.070286e-15
3,125,0.000000e+00
3,126,0.000000e+00
3,127,1.082736e-15
3,128,0.000000e+00
3,129,0.000000e+00
3,130,6.141878e-17
3,131,0.000000e+00
3,132,-3.954110e-17
3,133,-7.511572e-17
3,134,0.000000e+00
3,135,-3.350723e-18
3,136,0.000000e+00
3,137,-3.405044e-17
3,138,0.000000e+00
3,139,-2.895653e-18
3,140,0.000000e+00
3,141,-2.857755e-18
3,142,0.000000e+00
3,143,0.000000e+00
3,144,0.000000e+00
3,145,-3.217405e-17
3,146,0.000000e+00
3,147,0.000000e+00
3,148,0.000000e+00
3,149,0.000000e+00
3,150,0.000000e+00
3,151,0.000000e+00
3,152,0.000000e+00
3,153,0.000000e+00
3,154,0.000000e+00
3,155,0.000000e+00
3,156,0.000000e+00
3,157,0.000000e+00
3,158,0.000000e+00
3,159,0.000000e+00
3,160,0.000000e+00
3,161,0.000000e+00
3,162,0.000000e+00
3,163,0.000000e+00
3,164,0.000000e+00
3,165,0.000000e+00
3,166,0.000000e+00
3,167,0.000000e+00
3,168,0.000000e+00
3,169,0.000000e+00
3,170,0.000000e+00
3,171,0.000000e+00
3,172,0.000000e+00
3,173,0.000000e+00
3,174,0.000000e+00
3,175,0.000000e+00
3,176,0.000000e+00
3,177,0.000000e+00
3,178,0.000000e+00
3,179,0.000000e+00
3,180,0.000000e+00
3,181,0.000000e+00
3,182,0.000000e+00
3,183,0.000000e+00
3,184,0.000000e+00
3,185,0.000000e+00
3,186,0.000000e+00
3,187,0.000000e+00
3,188,0.000000e+00
3,189,0.000000e+00
3,190,0.000000e+00
3,191,0.000000e+00
3,192,0.000000e+00
3,193,0.000000e+00
3,194,0.000000e+00
3,195,0.000000e+00
3,196,0.000000e+00
3,197,0.000000e+00
3,198,0.000000e+00
3,199,0.000000e+00
3,200,0.000000e+00
3,201,0.000000e+00
4,0,0.000000e+00
4,1,4.847528e-13
4,2,2.275338e-13
4,3,6.435404e-13
4,4,5.650201e-13
4,5,2.897973e-13
4,6,4.663964e-13
4,7,2.766132e-13
4,8,1.896839e-13
4,9,2.663566e-13
4,10,2.595162e-13
4,11,1.356703e-13
4,12,1.822883e-13
4,13,1.867298e-13
4,14,1.600457e-13
4,15,1.642475e-13
4,16,1.252702e-13
4,17,1.123602e-13
4,18,1.554180e-13
4,19,1.455762e-13
4,20,1.196192e-13
4,21,1.085280e-13
4,22,1.047089e-13
4,23,8.266123e-14
4,24,1.284174e-13
4,25,6.684767e-14
4,26,1.085161e-13
4,27,6.977509e-14
4,28,1.183462e-13
4,29,7.059338e-14
4,30,5.337380e-14
4,31,4.355302e-14
4,32,6.370706e-14
4,33,4.575868e-14
4,34,6.022115e-14
4,35,4.870426e-14
4,36,3.461450e-14
4,37,5.995319e-14
4,38,5.010703e-14
4,39,3.985424e-14
4,40,4.745414e-14
4,41,3.559704e-14
4,42,3.460263e-14
4,43,3.032868e-14
4,44,3.379761e-14
4,45,1.701705e-14
4,46,2.993034e-14
4,47,1.949981e-14
4,48,1.305214e-14
4,49,1.836675e-14
4,50,1.967648e-14
4,51,2.769155e-14
4,52,8.848331e-15
4,53,1.715542e-14
4,54,2.339111e-14
4,55,6.127431e-15
4,56,8.669068e-15
4,57,1.383152e-14
4,58,8.233587e-15
4,59,1.049815e-14
4,60,6.876619e-15
4,61,6.239202e-15
4,62,4.573963e-15
4,63,4.256640e-15
4,64,1.067991e-14
4,65,8.524064e-15
4,66,4.540995e-15
4,67,1.036154e-14
4,68,2.697121e-15
4,69,5.313336e-15
4,70,2.995151e-15
4,71,1.120451e-15
4,72,3.800451e-15
4,73,2.073857e-15
4,74,1.199361e-15
4,75,2.011356e-15
4,76,1.170718e-15
4,77,9.427286e-16
4,78,1.715337e-15
4,79,1.296170e-15
4,80,1.510521e-15
4,81,3.785408e-15
4,82,4.471703e-16
4,83,6.773772e-15
4,84,8.095304e-15
4,85,6.663778e-16
4,86,8.041401e-16
4,87,-2.901974e-16
4,88,3.644226e-15
4,89,1.687583e-15
4,90,-2.354836e-16
4,91,-1.646519e-16
4,92,-3.442921e-16
4,93,2.038878e-17
4,94,1.581298e-15
4,95,7.632053e-17
4,96,1.830087e-15
4,97,1.157768e-15
4,98,7.180920e-17
4,99,-5.690966e-17
4,100,1.401833e-16
4,101,3.894295e-17
4,102,1.101677e-17
4,103,5.778010e-18
4,104,7.481183e-16
4,105,2.236988e-17
4,106,1.492308e-15
4,107,0.000000e+00
4,108,1.267977e-18
4,109,1.215860e-16
4,110,2.242275e-17
4,111,1.223368e-15
4,112,0.000000e+00
4,113,1.280404e-17
4,114,1.816035e-18
4,115,0.000000e+00
4,116,1.682715e-17
4,117,2.105757e-17
4,118,2.087580e-17
4,119,0.000000e+00
4,120,3.676173e-17
4,121,2.611939e-17
4,122,7.154891e-18
4,123,1.365336e-17
4,124,6.230966e-16
4,125,0.000000e+00
4,126,0.000000e+00
4,127,6.098995e-16
4,128,0.000000e+00
4,129,0.000000e+00
4,130,1.180436e-17
4,131,0.000000e+00
4,132,8.202514e-18
4,133,1.325595e-17
4,134,0.000000e+00
4,135,1.155517e-17
4,136,0.000000e+00
4,137,7.063517e-18
4,138,0.000000e+00
4,139,9.985830e-18
4,140,0.000000e+00
4,141,9.855139e-18
4,142,0.000000e+00
4,143,0.000000e+00
4,144,0.000000e+00
4,145,6.674274e-18
4,146,0.000000e+00
4,147,0.000000e+00
4,148,0.000000e+00
4,149,0.000000e+00
4,150,0.000000e+00
4,151,0.000000e+00
4,152,0.000000e+00
4,153,0.000000e+00
4,154,0.000000e+00
4,155,0.000000e+00
4,156,0.000000e+00
4,157,0.000000e+00
4,158,0.000000e+00
4,159,0.000000e+00
4,160,0.000000e+00
4,161,0.000000e+00
4,162,0.000000e+00
4,163,0.000000e+00
4,164,0.000000e+00
4,165,0.000000e+00
4,166,0.000000e+00
4,167,0.000000e+00
4,168,0.000000e+00
4,169,0.000000e+00
4,170,0.000000e+00
4,171,0.000000e+00
4,172,0.000000e+00
4,173,0.000000e+00
4,174,0.000000e+00
4,175,0.000000e+00
4,176,0.000000e+00
4,177,0.000000e+00
4,178,0.000000e+00
4,179,0.000000e+00
4,180,0.000000e+00
4,181,0.000000e+00
4,182,0.000000e+00
4,183,0.000000e+00
4,184,0.000000e+00
4,185,0.000000e+00
4,186,0.000000e+00
4,187,0.000000e+00
4,188,0.000000e+00
4,189,0.000000e+00
4,190,0.000000e+00
4,191,0.000000e+00
4,192,0.000000e+00
4,193,0.000000e+00
4,194,0.000000e+00
4,195,0.000000e+00
4,196,0.000000e+00
4,197,0.000000e+00
4,198,0.000000e+00
4,199,0.000000e+00
4,200,0.000000e+00
4,201,0.000000e+00
5,0,0.000000e+00
5,1,3.232991e-13
5,2,1.525517e-13
5,3,4.108274e-13
5,4,2.897973e-13
5,5,2.304406e-13
5,6,2.938077e-13
5,7,1.794902e-13
5,8,1.358738e-13
5,9,1.695830e-13
5,10,1.442813e-13
5,11,8.659203e-14
5,12,1.148045e-13
5,13,1.182521e-13
5,14,1.068496e-13
5,15,1.117517e-13
5,16,8.053312e-14
5,17,7.600272e-14
5,18,1.134454e-13
5,19,9.905919e-14
5,20,8.628134e-14
5,21,8.128665e-14
5,22,6.546237e-14
5,23,5.322468e-14
5,24,7.555686e-14
5,25,4.888271e-14
5,26,7.610342e-14
5,27,4.719467e-14
5,28,8.318860e-14
5,29,5.099460e-14
5,30,3.649689e-14
5,31,3.134493e-14
5,32,4.330576e-14
5,33,3.369799e-14
5,34,4.247582e-14
5,35,3.281394e-14
5,36,2.541467e-14
5,37,4.262142e-14
5,38,3.510489e-14
5,39,2.758782e-14
5,40,3.341461e-14
5,41,2.510910e-14
5,42,2.407048e-14
5,43,2.069850e-14
5,44,2.448904e-14
5,45,1.246761e-14
5,46,2.182685e-14
5,47,1.476097e-14
5,48,9.614921e-15
5,49,1.213948e-14
5,50,1.585224e-14
5,51,2.086313e-14
5,52,6.561109e-15
5,53,1.297198e-14
5,54,1.762165e-14
5,55,4.580537e-15
5,56,6.722046e-15
5,57,1.113031e-14
5,58,6.563608e-15
5,59,7.757005e-15
5,60,5.120530e-15
5,61,5.333798e-15
5,62,3.547684e-15
5,63,3.711575e-15
5,64,7.888754e-15
5,65,6.153069e-15
5,66,4.037464e-15
5,67,8.107839e-15
5,68,2.753777e-15
5,69,4.581805e-15
5,70,2.516791e-15
5,71,9.439029e-16
5,72,2.882674e-15
5,73,2.003542e-15
5,74,1.220131e-15
5,75,1.638595e-15
5,76,6.927232e-16
5,77,6.425238e-16
5,78,1.579170e-15
5,79,1.427627e-15
5,80,1.056777e-15
5,81,2.959301e-15
5,82,-3.723368e-17
5,83,4.597274e-15
5,84,5.759372e-15
5,85,6.491910e-16
5,86,7.116083e-16
5,87,-4.901199e-16
5,88,2.426050e-15
5,89,1.161796e-15
5,90,-2.193300e-16
5,91,-1.332158e-16
5,92,1.135047e-16
5,93,-1.365226e-16
5,94,1.109884e-15
5,95,2.605239e-17
5,96,1.258753e-15
5,97,6.911940e-16
5,98,2.371164e-17
5,99,1.657752e-16
5,100,7.070963e-17
5,101,1.470227e-17
5,102,-1.560113e-17
5,103,-1.061598e-17
5,104,5.079584e-16
5,105,-6.651385e-18
5,106,1.038448e-15
5,107,0.000000e+00
5,108,-6.586650e-18
5,109,4.022449e-17
5,110,3.714347e-18
5,111,8.578236e-16
5,112,0.000000e+00
5,113,3.316892e-18
5,114,-4.005093e-18
5,115,0.000000e+00
5,116,2.206091e-18
5,117,3.488203e-18
5,118,3.458093e-18
5,119,0.000000e+00
5,120,5.530961e-18
5,121,-1.277912e-17
5,122,1.053374e-17
5,123,1.789998e-18
5,124,4.611787e-16
5,125,0.000000e+00
5,126,0.000000e+00
5,127,4.482508e-16
5,128,0.000000e+00
5,129,0.000000e+00
5,130,1.965613e-17
5,131,0.000000e+00
5,132,1.211863e-17
5,133,1.951599e-17
5,134,0.000000e+00
5,135,1.790504e-17
5,136,0.000000e+00
5,137,1.043584e-17
5,138,0.000000e+00
5,139,1.547331e-17
5,140,0.000000e+00
5,141,1.527080e-17
5,142,0.000000e+00
5,143,0.000000e+00
5,144,0.000000e+00
5,145,9.860759e-18
5,146,0.000000e+00
5,147,0.000000e+00
5,148,0.000000e+00
5,149,0.000000e+00
5,150,0.000000e+00
5,151,0.000000e+00
5,152,0.000000e+00
5,153,0.000000e+00
5,154,0.000000e+00
5,155,0.000000e+00
5,156,0.000000e+00
5,157,0.000000e+00
5,158,0.000000e+00
5,159,0.000000e+00
5,160,0.000000e+00
5,161,0.000000e+00
5,162,0.000000e+00
5,163,0.000000e+00
5,164,0.000000e+00
5,165,0.000000e+00
5,166,0.000000e+00
5,167,0.000000e+00
5,168,0.000000e+00
5,169,0.000000e+00
5,170,0.000000e+00
5,171,0.000000e+00
5,172,0.000000e+00
5,173,0.000000e+00
5,174,0.000000e+00
5,175,0.000000e+00
5,176,0.000000e+00
5,177,0.000000e+00
5,178,0.000000e+00
5,179,0.000000e+00
5,180,0.000000e+00
5,181,0.000000e+00
5,182,0.000000e+00
5,183,0.000000e+00
5,184,0.000000e+00
5,185,0.000000e+00
5,186,0.000000e+00
5,187,0.000000e+00
5,188,0.000000e+00
5,189,0.000000e+00
5,190,0.000000e+00
5,191,0.000000e+00
5,192,0.000000e+00
5,193,0.000000e+00
5,194,0.000000e+00
5,195,0.000000e+00
5,196,0.000000e+00
5,197,0.000000e+00
5,198,0.000000e+00
5,199,0.000000e+00
5,200,0.000000e+00
5,201,0.000000e+00
6,0,0.000000e+00
6,1,3.945213e-13
6,2,2.384541e-13
6,3,7.151667e-13
6,4,4.663964e-13
6,5,2.938077e-13
6,6,5.703016e-13
6,7,3.452980e-13
6,8,2.402296e-13
6,9,3.195021e-13
6,10,2.809966e-13
6,11,1.696311e-13
6,12,2.085429e-13
6,13,2.093347e-13
6,14,1.902736e-13
6,15,2.040424e-13
6,16,1.534554e-13
6,17,1.396054e-13
6,18,2.111101e-13
6,19,1.873818e-13
6,20,1.513347e-13
6,21,1.309723e-13
6,22,1.216291e-13
6,23,9.724514e-14
6,24,1.375766e-13
6,25,8.628557e-14
6,26,1.297454e-13
6,27,8.076618e-14
6,28,1.360764e-13
6,29,8.210876e-14
6,30,6.287266e-14
6,31,5.047640e-14
6,32,7.449002e-14
6,33,5.264152e-14
6,34,7.110103e-14
6,35,5.652186e-14
6,36,4.004264e-14
6,37,7.020604e-14
6,38,5.692626e-14
6,39,4.636702e-14
6,40,5.592769e-14
6,41,4.204294e-14
6,42,4.111530e-14
6,43,3.502442e-14
6,44,4.060784e-14
6,45,2.052814e-14
6,46,3.528266e-14
6,47,2.451113e-14
6,48,1.630835e-14
6,49,2.418475e-14
6,50,2.638415e-14
6,51,3.409492e-14
6,52,1.169289e-14
6,53,2.125953e-14
6,54,3.016679e-14
6,55,7.851502e-15
6,56,9.978342e-15
6,57,1.762077e-14
6,58,1.109092e-14
6,59,1.261347e-14
6,60,8.871134e-15
6,61,8.468614e-15
6,62,6.828625e-15
6,63,5.704717e-15
6,64,1.329770e-14
6,65,1.032178e-14
6,66,6.257282e-15
6,67,1.360461e-14
6,68,4.678287e-15
6,69,7.422011e-15
6,70,4.570018e-15
6,71,1.417985e-15
6,72,4.556236e-15
6,73,3.099319e-15
6,74,2.066051e-15
6,75,2.964312e-15
6,76,2.164496e-15
6,77,1.934833e-15
6,78,2.148761e-15
6,79,2.371315e-15
6,80,1.975322e-15
6,81,4.844762e-15
6,82,1.430617e-15
6,83,7.830575e-15
6,84,9.406605e-15
6,85,8.542043e-16
6,86,1.077519e-15
6,87,-5.337090e-16
6,88,4.347465e-15
6,89,1.985635e-15
6,90,-4.857538e-16
6,91,-1.975725e-16
6,92,1.360711e-16
6,93,-2.495619e-16
6,94,1.738691e-15
6,95,1.272911e-16
6,96,2.145144e-15
6,97,1.599136e-15
6,98,7.493484e-17
6,99,2.945877e-16
6,100,8.001464e-17
6,101,3.473180e-17
6,102,-4.893169e-17
6,103,-2.714942e-17
6,104,8.459499e-16
6,105,-2.296364e-17
6,106,1.755530e-15
6,107,0.000000e+00
6,108,-2.633308e-17
6,109,3.356611e-16
6,110,1.801308e-17
6,111,1.441852e-15
6,112,0.000000e+00
6,113,1.764641e-17
6,114,-4.217304e-18
6,115,0.000000e+00
6,116,1.286116e-17
6,117,1.691637e-17
6,118,1.677035e-17
6,119,0.000000e+00
6,120,2.890102e-17
6,121,2.456854e-17
6,122,-1.949378e-17
6,123,1.043540e-17
6,124,7.024588e-16
6,125,0.000000e+00
6,126,0.000000e+00
6,127,6.943545e-16
6,128,0.000000e+00
6,129,0.000000e+00
6,130,-4.846626e-17
6,131,0.000000e+00
6,132,-1.915652e-17
6,133,-3.611636e-17
6,134,0.000000e+00
6,135,4.993616e-18
6,136,0.000000e+00
6,137,-1.649646e-17
6,138,0.000000e+00
6,139,4.315420e-18
6,140,0.000000e+00
6,141,4.258941e-18
6,142,0.000000e+00
6,143,0.000000e+00
6,144,0.000000e+00
6,145,-1.558740e-17
6,146,0.000000e+00
6,147,0.000000e+00
6,148,0.000000e+00
6,149,0.000000e+00
6,150,0.000000e+00
6,151,0.000000e+00
6,152,0.000000e+00
6,153,0.000000e+00
6,154,0.000000e+00
6,155,0.000000e+00
6,156,0.000000e+00
6,157,0.000000e+00
6,158,0.000000e+00
6,159,0.000000e+00
6,160,0.000000e+00
6,161,0.000000e+00
6,162,0.000000e+00
6,163,0.000000e+00
6,164,0.000000e+00
6,165,0.000000e+00
6,166,0.000000e+00
6,167,0.000000e+00
6,168,0.000000e+00
6,169,0.000000e+00
6,170,0.000000e+00
6,171,0.000000e+00
6,172,0.000000e+00
6,173,0.000000e+00
6,174,0.000000e+00
6,175,0.000000e+00
6,176,0.000000e+00
6,177,0.000000e+00
6,178,0.000000e+00
6,179,0.000000e+00
6,180,0.000000e+00
6,181,0.000000e+00
6,182,0.000000e+00
6,183,0.000000e+00
6,184,0.000000e+00
6,185,0.000000e+00
6,186,0.000000e+00
6,187,0.000000e+00
6,188,0.000000e+00
6,189,0.000000e+00
6,190,0.000000e+00
6,191,0.000000e+00
6,192,0.000000e+00
6,193,0.000000e+00
6,194,0.000000e+00
6,195,0.000000e+00
6,196,0.000000e+00
6,197,0.000000e+00
6,198,0.000000e+00
6,199,0.000000e+00
6,200,0.000000e+00
6,201,0.000000e+00
7,0,0.000000e+00
7,1,3.290832e-13
7,2,1.705471e-13
7,3,4.513537e-13
7,4,2.766132e-13
7,5,1.794902e-13
7,6,3.452980e-13
7,7,5.424383e-13
7,8,2.361604e-13
7,9,2.258387e-13
7,10,1.982942e-13
7,11,1.306644e-13
7,12,1.471107e-13
7,13,1.708009e-13
7,14,1.325773e-13
7,15,1.463744e-13
7,16,1.051501e-13
7,17,1.072772e-13
7,18,1.679588e-13
7,19,1.375764e-13
7,20,1.121710e-13
7,21,8.443525e-14
7,22,8.360900e-14
7,23,6.742359e-14
7,24,8.751403e-14
7,25,6.597170e-14
7,26,9.101569e-14
7,27,5.389888e-14
7,28,8.286180e-14
7,29,5.246349e-14
7,30,3.762210e-14
7,31,3.346023e-14
7,32,4.912257e-14
7,33,3.617739e-14
7,34,5.171034e-14
7,35,3.748489e-14
7,36,2.811497e-14
7,37,4.207159e-14
7,38,3.504563e-14
7,39,2.845414e-14
7,40,3.277353e-14
7,41,2.573501e-14
7,42,2.614151e-14
7,43,2.418960e-14
7,44,2.812358e-14
7,45,1.900598e-14
7,46,2.192990e-14
7,47,1.776451e-14
7,48,1.586117e-14
7,49,1.739039e-14
7,50,1.686191e-14
7,51,1.965916e-14
7,52,9.234223e-15
7,53,1.378270e-14
7,54,2.420614e-14
7,55,5.251875e-15
7,56,7.242047e-15
7,57,1.072314e-14
7,58,7.715611e-15
7,59,7.467642e-15
7,60,5.706498e-15
7,61,4.421908e-15
7,62,4.936888e-15
7,63,5.403189e-15
7,64,7.526323e-15
7,65,6.619786e-15
7,66,3.784932e-15
7,67,8.739734e-15
7,68,3.732842e-15
7,69,4.285538e-15
7,70,2.617043e-15
7,71,1.381690e-15
7,72,2.846787e-15
7,73,1.993030e-15
7,74,1.396699e-15
7,75,1.865267e-15
7,76,2.285853e-15
7,77,1.247895e-15
7,78,1.555569e-15
7,79,8.836206e-16
7,80,1.487967e-15
7,81,3.260817e-15
7,82,1.954397e-15
7,83,5.045233e-15
7,84,6.241236e-15
7,85,5.758958e-16
7,86,9.613309e-16
7,87,2.365683e-16
7,88,2.986286e-15
7,89,1.236726e-15
7,90,-1.333203e-16
7,91,-1.421810e-18
7,92,8.056076e-16
7,93,5.271637e-16
7,94,1.339303e-15
7,95,2.895210e-16
7,96,1.573208e-15
7,97,1.112997e-15
7,98,1.486381e-16
7,99,4.353302e-16
7,100,1.587883e-16
7,101,6.270248e-17
7,102,1.083824e-16
7,103,7.026635e-17
7,104,4.203370e-16
7,105,-2.412365e-17
7,106,9.251663e-16
7,107,0.000000e+00
7,108,2.687618e-17
7,109,1.901426e-16
7,110,-4.997963e-17
7,111,8.017165e-16
7,112,0.000000e+00
7,113,3.923722e-17
7,114,3.046290e-17
7,115,0.000000e+00
7,116,-5.228941e-17
7,117,-4.693668e-17
7,118,-4.653153e-17
7,119,0.000000e+00
7,120,-9.614600e-17
7,121,-9.063062e-17
7,122,-3.417847e-17
7,123,-4.242705e-17
7,124,3.426481e-16
7,125,0.000000e+00
7,126,0.000000e+00
7,127,3.436196e-16
7,128,0.000000e+00
7,129,0.000000e+00
7,130,3.840951e-17
7,131,0.000000e+00
7,132,-3.526842e-17
7,133,-6.332287e-17
7,134,0.000000e+00
7,135,-1.954413e-17
7,136,0.000000e+00
7,137,-3.037106e-17
7,138,0.000000e+00
7,139,-1.688979e-17
7,140,0.000000e+00
7,141,-1.666874e-17
7,142,0.000000e+00
7,143,0.000000e+00
7,144,0.000000e+00
7,145,-2.869743e-17
7,146,0.000000e+00
7,147,0.000000e+00
7,148,0.000000e+00
7,149,0.000000e+00
7,150,0.000000e+00
7,151,0.000000e+00
7,152,0.000000e+00
7,153,0.000000e+00
7,154,0.000000e+00
7,155,0.000000e+00
7,156,0.000000e+00
7,157,0.000000e+00
7,158,0.000000e+00
7,159,0.000000e+00
7,160,0.000000e+00
7,161,0.000000e+00
7,162,0.000000e+00
7,163,0.000000e+00
7,164,0.000000e+00
7,165,0.000000e+00
7,166,0.000000e+00
7,167,0.000000e+00
7,168,0.000000e+00
7,169,0.000000e+00
7,170,0.000000e+00
7,171,0.000000e+00
7,172,0.000000e+00
7,173,0.000000e+00
7,174,0.000000e+00
7,175,0.000000e+00
7,176,0.000000e+00
7,177,0.000000e+00
7,178,0.000000e+00
7,179,0.000000e+00
7,180,0.000000e+00
7,181,0.000000e+00
7,182,0.000000e+00
7,183,0.000000e+00
7,184,0.000000e+00
7,185,0.000000e+00
7,186,0.000000e+00
7,187,0.000000e+00
7,188,0.000000e+00
7,189,0.000000e+00
7,190,0.000000e+00
7,191,0.000000e+00
7,192,0.000000e+00
7,193,0.000000e+00
7,194,0.000000e+00
7,195,0.000000e+00
7,196,0.000000e+00
7,197,0.000000e+00
7,198,0.000000e+00
7,199,0.000000e+00
7,200,0.000000e+00
7,201,0.000000e+00
8,0,0.000000e+00
8,1,2.324844e-13
8,2,1.269220e-13
8,3,3.196844e-13
8,4,1.896839e-13
8,5,1.358738e-13
8,6,2.402296e-13
8,7,2.361604e-13
8,8,1.861610e-13
8,9,1.568417e-13
8,10,1.389644e-13
8,11,9.678029e-14
8,12,1.119584e-13
8,13,1.133470e-13
8,14,9.839381e-14
8,15,1.033783e-13
8,16,7.922436e-14
8,17,8.044978e-14
8,18,1.166539e-13
8,19,1.002328e-13
8,20,8.228186e-14
8,21,6.893052e-14
8,22,6.211909e-14
8,23,5.261231e-14
8,24,6.256153e-14
8,25,4.685507e-14
8,26,6.943898e-14
8,27,4.113509e-14
8,28,6.309611e-14
8,29,4.112934e-14
8,30,3.288829e-14
8,31,3.000097e-14
8,32,3.855980e-14
8,33,2.942963e-14
8,34,3.842667e-14
8,35,3.196713e-14
8,36,2.475969e-14
8,37,3.592203e-14
8,38,2.859007e-14
8,39,2.462684e-14
8,40,2.716110e-14
8,41,2.010883e-14
8,42,2.128291e-14
8,43,1.786568e-14
8,44,2.058875e-14
8,45,1.367812e-14
8,46,1.709043e-14
8,47,1.257430e-14
8,48,1.048928e-14
8,49,1.334715e-14
8,50,1.379238e-14
8,51,1.470077e-14
8,52,6.228189e-15
8,53,1.086539e-14
8,54,1.656190e-14
8,55,4.750445e-15
8,56,5.259889e-15
8,57,7.363881e-15
8,58,5.628202e-15
8,59,5.725907e-15
8,60,3.843420e-15
8,61,3.458628e-15
8,62,3.398675e-15
8,63,3.027746e-15
8,64,6.174240e-15
8,65,4.864269e-15
8,66,2.944535e-15
8,67,5.958582e-15
8,68,2.320100e-15
8,69,2.849506e-15
8,70,2.147370e-15
8,71,8.628797e-16
8,72,1.394541e-15
8,73,8.267845e-16
8,74,6.915582e-16
8,75,1.440781e-15
8,76,1.933060e-15
8,77,7.904737e-16
8,78,9.035542e-16
8,79,4.748184e-16
8,80,1.327999e-15
8,81,2.329904e-15
8,82,1.916747e-15
8,83,3.541068e-15
8,84,4.906470e-15
8,85,6.944987e-16
8,86,3.930987e-16
8,87,-3.207981e-16
8,88,1.957816e-15
8,89,8.747779e-16
8,90,-5.176296e-16
8,91,-2.998179e-16
8,92,2.546958e-16
8,93,-1.736528e-16
8,94,1.095280e-15
8,95,5.540491e-17
8,96,1.163950e-15
8,97,1.224721e-15
8,98,3.875137e-17
8,99,3.785230e-16
8,100,3.946905e-16
8,101,2.268625e-17
8,102,-4.614247e-17
8,103,-2.659262e-17
8,104,4.043931e-16
8,105,-5.669815e-17
8,106,6.343023e-16
8,107,0.000000e+00
8,108,-2.173761e-17
8,109,2.981357e-16
8,110,-2.250125e-17
8,111,5.408890e-16
8,112,0.000000e+00
8,113,1.052647e-17
8,114,-6.047042e-18
8,115,0.000000e+00
8,116,-2.227047e-17
8,117,-2.113129e-17
8,118,-2.094889e-17
8,119,0.000000e+00
8,120,-4.206467e-17
8,121,-4.653272e-17
8,122,-1.522926e-17
8,123,-1.807001e-17
8,124,2.696577e-16
8,125,0.000000e+00
8,126,0.000000e+00
8,127,2.658876e-16
8,128,0.000000e+00
8,129,0.000000e+00
8,130,1.707885e-16
8,131,0.000000e+00
8,132,-1.466960e-17
8,133,-2.821544e-17
8,134,0.000000e+00
8,135,4.446625e-18
8,136,0.000000e+00
8,137,-1.263259e-17
8,138,0.000000e+00
8,139,3.842717e-18
8,140,0.000000e+00
8,141,3.792425e-18
8,142,0.000000e+00
8,143,0.000000e+00
8,144,0.000000e+00
8,145,-1.193646e-17
8,146,0.000000e+00
8,147,0.000000e+00
8,148,0.000000e+00
8,149,0.000000e+00
8,150,0.000000e+00
8,151,0.000000e+00
8,152,0.000000e+00
8,153,0.000000e+00
8,154,0.000000e+00
8,155,0.000000e+00
8,156,0.000000e+00
8,157,0.000000e+00
8,158,0.000000e+00
8,159,0.000000e+00
8,160,0.000000e+00
8,161,0.000000e+00
8,162,0.000000e+00
8,163,0.000000e+00
8,164,0.000000e+00
8,165,0.000000e+00
8,166,0.000000e+00
8,167,0.000000e+00
8,168,0.000000e+00
8,169,0.000000e+00
8,170,0.000000e+00
8,171,0.000000e+00
8,172,0.000000e+00
8,173,0.000000e+00
8,174,0.000000e+00
8,175,0.000000e+00
8,176,0.000000e+00
8,177,0.000000e+00
8,178,0.000000e+00
8,179,0.000000e+00
8,180,0.000000e+00
8,181,0.000000e+00
8,182,0.000000e+00
8,183,0.000000e+00
8,184,0.000000e+00
8,185,0.000000e+00
8,186,0.000000e+00
8,187,0.000000e+00
8,188,0.000000e+00
8,189,0.000000e+00
8,190,0.000000e+00
8,191,0.000000e+00
8,192,0.000000e+00
8,193,0.000000e+00
8,194,0.000000e+00
8,195,0.000000e+00
8,196,0.000000e+00
8,197,0.000000e+00
8,198,0.000000e+00
8,199,0.000000e+00
8,200,0.000000e+00
8,201,0.000000e+00
9,0,0.000000e+00
9,1,1.665889e-13
9,2,1.273343e-13
9,3,4.318865e-13
9,4,2.663566e-13
9,5,1.695830e-13
9,6,3.195021e-13
9,7,2.258387e-13
9,8,1.568417e-13
9,9,2.403567e-13
9,10,1.772648e-13
9,11,1.188515e-13
9,12,1.417785e-13
9,13,1.398967e-13
9,14,1.316227e-13
9,15,1.346336e-13
9,16,1.048844e-13
9,17,1.018041e-13
9,18,1.460269e-13
9,19,1.295797e-13
9,20,1.026585e-13
9,21,8.309727e-14
9,22,7.903432e-14
9,23,6.181627e-14
9,24,7.889410e-14
9,25,5.824438e-14
9,26,8.413502e-14
9,27,5.410477e-14
9,28,8.455103e-14
9,29,5.244622e-14
9,30,4.299181e-14
9,31,3.475321e-14
9,32,4.922399e-14
9,33,3.642554e-14
9,34,4.819460e-14
9,35,3.972726e-14
9,36,2.672788e-14
9,37,4.494346e-14
9,38,3.711771e-14
9,39,3.122333e-14
9,40,3.523235e-14
9,41,2.717709e-14
9,42,2.770774e-14
9,43,2.637808e-14
9,44,2.694210e-14
9,45,1.594634e-14
9,46,2.500954e-14
9,47,1.834028e-14
9,48,1.185538e-14
9,49,1.796510e-14
9,50,1.814802e-14
9,51,2.353506e-14
9,52,9.833366e-15
9,53,1.560196e-14
9,54,1.980614e-14
9,55,6.400625e-15
9,56,8.010721e-15
9,57,1.301362e-14
9,58,8.295504e-15
9,59,8.339463e-15
9,60,7.155358e-15
9,61,6.370179e-15
9,62,4.816839e-15
9,63,5.405714e-15
9,64,9.454198e-15
9,65,7.385380e-15
9,66,4.945442e-15
9,67,9.413895e-15
9,68,3.948000e-15
9,69,4.998333e-15
9,70,3.137900e-15
9,71,1.531987e-15
9,72,3.296352e-15
9,73,2.187459e-15
9,74,1.584470e-15
9,75,2.394137e-15
9,76,2.245447e-15
9,77,1.557974e-15
9,78,1.610234e-15
9,79,1.574105e-15
9,80,1.401997e-15
9,81,3.100859e-15
9,82,1.930758e-15
9,83,5.110314e-15
9,84,6.527908e-15
9,85,6.851426e-16
9,86,8.293183e-16
9,87,-2.016152e-16
9,88,2.948630e-15
9,89,1.359437e-15
9,90,5.031958e-17
9,91,-1.025002e-16
9,92,2.359633e-16
9,93,9.842181e-17
9,94,1.316678e-15
9,95,-8.018766e-17
9,96,1.612824e-15
9,97,1.318778e-15
9,98,-3.420590e-17
9,99,1.671474e-16
9,100,1.270870e-16
9,101,-3.874770e-18
9,102,-3.458167e-17
9,103,-2.567986e-17
9,104,5.509742e-16
9,105,5.007880e-18
9,106,1.047166e-15
9,107,0.000000e+00
9,108,-8.404636e-18
9,109,2.937119e-16
9,110,1.483783e-17
9,111,8.602166e-16
9,112,0.000000e+00
9,113,-9.537358e-18
9,114,-1.352659e-17
9,115,0.000000e+00
9,116,1.488688e-17
9,117,1.393445e-17
9,118,1.381416e-17
9,119,0.000000e+00
9,120,2.793177e-17
9,121,7.893995e-18
9,122,3.413955e-17
9,123,1.207905e-17
9,124,4.691651e-16
9,125,0.000000e+00
9,126,0.000000e+00
9,127,4.566864e-16
9,128,0.000000e+00
9,129,0.000000e+00
9,130,4.868537e-17
9,131,0.000000e+00
9,132,3.687059e-17
9,133,6.325075e-17
9,134,0.000000e+00
9,135,2.866808e-17
9,136,0.000000e+00
9,137,3.175076e-17
9,138,0.000000e+00
9,139,2.477459e-17
9,140,0.000000e+00
9,141,2.445035e-17
9,142,0.000000e+00
9,143,0.000000e+00
9,144,0.000000e+00
9,145,3.000110e-17
9,146,0.000000e+00
9,147,0.000000e+00
9,148,0.000000e+00
9,149,0.000000e+00
9,150,0.000000e+00
9,151,0.000000e+00
9,152,0.000000e+00
9,153,0.000000e+00
9,154,0.000000e+00
9,155,0.000000e+00
9,156,0.000000e+00
9,157,0.000000e+00
9,158,0.000000e+00
9,159,0.000000e+00
9,160,0.000000e+00
9,161,0.000000e+00
9,162,0.000000e+00
9,163,0.000000e+00
9,164,0.000000e+00
9,165,0.000000e+00
9,166,0.000000e+00
9,167,0.000000e+00
9,168,0.000000e+00
9,169,0.000000e+00
9,170,0.000000e+00
9,171,0.000000e+00
9,172,0.000000e+00
9,173,0.000000e+00
9,174,0.000000e+00
9,175,0.000000e+00
9,176,0.000000e+00
9,177,0.000000e+00
9,178,0.000000e+00
9,179,0.000000e+00
9,180,0.000000e+00
9,181,0.000000e+00
9,182,0.000000e+00
9,183,0.000000e+00
9,184,0.000000e+00
9,185,0.000000e+00
9,186,0.000000e+00
9,187,0.000000e+00
9,188,0.000000e+00
9,189,0.000000e+00
9,190,0.000000e+00
9,191,0.000000e+00
9,192,0.000000e+00
9,193,0.000000e+00
9,194,0.000000e+00
9,195,0.000000e+00
9,196,0.000000e+00
9,197,0.000000e+00
9,198,0.000000e+00
9,199,0.000000e+00
9,200,0.000000e+00
9,201,0.000000e+00
10,0,0.000000e+00
10,1,2.132867e-13
10,2,1.141773e-13
10,3,3.655782e-13
10,4,2.595162e-13
10,5,1.442813e-13
10,6,2.809966e-13
10,7,1.982942e-13
10,8,1.389644e-13
10,9,1.772648e-13
10,10,1.856279e-13
10,11,9.596096e-14
10,12,1.180008e-13
10,13,1.193228e-13
10,14,1.055014e-13
10,15,1.045761e-13
10,16,8.642816e-14
10,17,7.977426e-14
10,18,1.105492e-13
10,19,1.010716e-13
10,20,7.985423e-14
10,21,6.858068e-14
10,22,6.944238e-14
10,23,5.660627e-14
10,24,7.464579e-14
10,25,4.782418e-14
10,26,6.942281e-14
10,27,4.532527e-14
10,28,6.866650e-14
10,29,4.194078e-14
10,30,3.579647e-14
10,31,2.990889e-14
10,32,4.124818e-14
10,33,2.983425e-14
10,34,3.837547e-14
10,35,3.266058e-14
10,36,2.280189e-14
10,37,3.587734e-14
10,38,2.812556e-14
10,39,2.438505e-14
10,40,2.849650e-14
10,41,2.088213e-14
10,42,2.196539e-14
10,43,2.038482e-14
10,44,2.111865e-14
10,45,1.303447e-14
10,46,1.927687e-14
10,47,1.432342e-14
10,48,9.961716e-15
10,49,1.498715e-14
10,50,1.423762e-14
10,51,1.782729e-14
10,52,7.606564e-15
10,53,1.132304e-14
10,54,1.516361e-14
10,55,5.122652e-15
10,56,6.005645e-15
10,57,8.674112e-15
10,58,5.954874e-15
10,59,6.421633e-15
10,60,4.818027e-15
10,61,4.437901e-15
10,62,4.163535e-15
10,63,3.180006e-15
10,64,7.034955e-15
10,65,6.209820e-15
10,66,3.570335e-15
10,67,7.336936e-15
10,68,3.474695e-15
10,69,4.040145e-15
10,70,2.643638e-15
10,71,1.308757e-15
10,72,2.377476e-15
10,73,1.480951e-15
10,74,1.443584e-15
10,75,1.864253e-15
10,76,2.198229e-15
10,77,1.333402e-15
10,78,1.329443e-15
10,79,1.245697e-15
10,80,1.378076e-15
10,81,2.868716e-15
10,82,2.100265e-15
10,83,4.460806e-15
10,84,4.760090e-15
10,85,5.959622e-16
10,86,6.549074e-16
10,87,1.194387e-16
10,88,3.013939e-15
10,89,1.195194e-15
10,90,6.530248e-17
10,91,1.142071e-16
10,92,7.762962e-16
10,93,8.683747e-16
10,94,1.043084e-15
10,95,3.358740e-16
10,96,1.399476e-15
10,97,1.104132e-15
10,98,1.794563e-16
10,99,5.118709e-16
10,100,1.658827e-16
10,101,7.160422e-17
10,102,1.679234e-16
10,103,1.072881e-16
10,104,4.134959e-16
10,105,7.760769e-17
10,106,8.709078e-16
10,107,0.000000e+00
10,108,4.646015e-17
10,109,3.174897e-16
10,110,2.256036e-17
10,111,7.072355e-16
10,112,0.000000e+00
10,113,5.005651e-17
10,114,4.338856e-17
10,115,0.000000e+00
10,116,1.945568e-17
10,117,2.118680e-17
10,118,2.100392e-17
10,119,0.000000e+00
10,120,3.941403e-17
10,121,3.304219e-17
10,122,2.043997e-17
10,123,1.578612e-17
10,124,3.421913e-16
10,125,0.000000e+00
10,126,0.000000e+00
10,127,3.389584e-16
10,128,0.000000e+00
10,129,0.000000e+00
10,130,2.013559e-17
10,131,0.000000e+00
10,132,2.242760e-17
10,133,3.786939e-17
10,134,0.000000e+00
10,135,2.361264e-17
10,136,0.000000e+00
10,137,1.931331e-17
10,138,0.000000e+00
10,139,2.040575e-17
10,140,0.000000e+00
10,141,2.013868e-17
10,142,0.000000e+00
10,143,0.000000e+00
10,144,0.000000e+00
10,145,1.824903e-17
10,146,0.000000e+00
10,147,0.000000e+00
10,148,0.000000e+00
10,149,0.000000e+00
10,150,0.000000e+00
10,151,0.000000e+00
10,152,0.000000e+00
10,153,0.000000e+00
10,154,0.000000e+00
10,155,0.000000e+00
10,156,0.000000e+00
10,157,0.000000e+00
10,158,0.000000e+00
10,159,0.000000e+00
10,160,0.000000e+00
10,161,0.000000e+00
10,162,0.000000e+00
10,163,0.000000e+00
10,164,0.000000e+00
10,165,0.000000e+00
10,166,0.000000e+00
10,167,0.000000e+00
10,168,0.000000e+00
10,169,0.000000e+00
10,170,0.000000e+00
10,171,0.000000e+00
10,172,0.000000e+00
10,173,0.000000e+00
10,174,0.000000e+00
10,175,0.000000e+00
10,176,0.000000e+00
10,177,0.000000e+00
10,178,0.000000e+00
10,179,0.000000e+00
10,180,0.000000e+00
10,181,0.000000e+00
10,182,0.000000e+00
10,183,0.000000e+00
10,184,0.000000e+00
10,185,0.000000e+00
10,186,0.000000e+00
10,187,0.000000e+00
10,188,0.000000e+00
10,189,0.000000e+00
10,190,0.000000e+00
10,191,0.000000e+00
10,192,0.000000e+00
10,193,0.000000e+00
10,194,0.000000e+00
10,195,0.000000e+00
10,196,0.000000e+00
10,197,0.000000e+00
10,198,0.000000e+00
10,199,0.000000e+00
10,200,0.000000e+00
10,201,0.000000e+00
11,0,0.000000e+00
11,1,9.748168e-14
11,2,7.338223e-14
11,3,2.647033e-13
11,4,1.356703e-13
11,5,8.659203e-14
11,6,1.696311e-13
11,7,1.306644e-13
11,8,9.678029e-14
11,9,1.188515e-13
11,10,9.596096e-14
11,11,1.035055e-13
11,12,9.213738e-14
11,13,7.880768e-14
11,14,7.270114e-14
11,15,7.579497e-14
11,16,6.320933e-14
11,17,6.560134e-14
11,18,8.768105e-14
11,19,7.897521e-14
11,20,6.777394e-14
11,21,5.650672e-14
11,22,5.430634e-14
11,23,4.436526e-14
11,24,5.157388e-14
11,25,3.884088e-14
11,26,5.993600e-14
11,27,3.364990e-14
11,28,5.174549e-14
11,29,3.678536e-14
11,30,2.999348e-14
11,31,2.565476e-14
11,32,3.408545e-14
11,33,2.416385e-14
11,34,3.222850e-14
11,35,3.099397e-14
11,36,2.435300e-14
11,37,2.704597e-14
11,38,2.556467e-14
11,39,2.119505e-14
11,40,2.309421e-14
11,41,1.820766e-14
11,42,1.653537e-14
11,43,1.708660e-14
11,44,1.870990e-14
11,45,1.380251e-14
11,46,1.784126e-14
11,47,1.466985e-14
11,48,8.562585e-15
11,49,1.467527e-14
11,50,1.395851e-14
11,51,1.358166e-14
11,52,8.193079e-15
11,53,1.164782e-14
11,54,1.192342e-14
11,55,6.137707e-15
11,56,5.143567e-15
11,57,8.950252e-15
11,58,7.011823e-15
11,59,4.879563e-15
11,60,6.177148e-15
11,61,5.269594e-15
11,62,5.422776e-15
11,63,5.468356e-15
11,64,6.219992e-15
11,65,6.191767e-15
11,66,5.352266e-15
11,67,7.461721e-15
11,68,5.236308e-15
11,69,4.914473e-15
11,70,3.462364e-15
11,71,2.075816e-15
11,72,2.477801e-15
11,73,2.627280e-15
11,74,2.528377e-15
11,75,2.436761e-15
11,76,3.203426e-15
11,77,2.340544e-15
11,78,1.141141e-15
11,79,1.647998e-15
11,80,1.348677e-15
11,81,1.991615e-15
11,82,3.143800e-15
11,83,2.953959e-15
11,84,4.515301e-15
11,85,4.041193e-16
11,86,1.123719e-15
11,87,5.660605e-17
11,88,1.690661e-15
11,89,9.007566e-16
11,90,8.963437e-16
11,91,3.408370e-16
11,92,1.833160e-15
11,93,1.296424e-16
11,94,1.529670e-15
11,95,1.521161e-16
11,96,8.796848e-16
11,97,1.049509e-15
11,98,7.583281e-17
11,99,7.815657e-16
11,100,1.187849e-16
11,101,3.062809e-17
11,102,-2.334507e-18
11,103,1.310598e-18
11,104,2.153778e-16
11,105,-5.953285e-17
11,106,4.282957e-16
11,107,0.000000e+00
11,108,-9.763433e-18
11,109,4.082237e-16
11,110,-3.821406e-17
11,111,3.801513e-16
11,112,0.000000e+00
11,113,2.062755e-17
11,114,5.330750e-18
11,115,0.000000e+00
11,116,-3.926403e-17
11,117,-3.588745e-17
11,118,-3.557767e-17
11,119,0.000000e+00
11,120,-7.282441e-17
11,121,-6.040786e-17
11,122,-8.592099e-18
11,123,-3.185839e-17
11,124,1.918733e-16
11,125,0.000000e+00
11,126,0.000000e+00
11,127,1.919654e-16
11,128,0.000000e+00
11,129,0.000000e+00
11,130,3.799549e-17
11,131,0.000000e+00
11,132,-7.432556e-18
11,133,-1.591869e-17
11,134,0.000000e+00
11,135,8.842549e-18
11,136,0.000000e+00
11,137,-6.400475e-18
11,138,0.000000e+00
11,139,7.641619e-18
11,140,0.000000e+00
11,141,7.541608e-18
11,142,0.000000e+00
11,143,0.000000e+00
11,144,0.000000e+00
11,145,-6.047769e-18
11,146,0.000000e+00
11,147,0.000000e+00
11,148,0.000000e+00
11,149,0.000000e+00
11,150,0.000000e+00
11,151,0.000000e+00
11,152,0.000000e+00
11,153,0.000000e+00
11,154,0.000000e+00
11,155,0.000000e+00
11,156,0.000000e+00
11,157,0.000000e+00
11,158,0.000000e+00
11,159,0.000000e+00
11,160,0.000000e+00
11,161,0.000000e+00
11,162,0.000000e+00
11,163,0.000000e+00
11,164,0.000000e+00
11,165,0.000000e+00
11,166,0.000000e+00
11,167,0.000000e+00
11,168,0.000000e+00
11,169,0.000000e+00
11,170,0.000000e+00
11,171,0.000000e+00
11,172,0.000000e+00
11,173,0.000000e+00
11,174,0.000000e+00
11,175,0.000000e+00
11,176,0.000000e+00
11,177,0.000000e+00
11,178,0.000000e+00
11,179,0.000000e+00
11,180,0.000000e+00
11,181,0.000000e+00
11,182,0.000000e+00
11,183,0.000000e+00
11,184,0.000000e+00
11,185,0.000000e+00
11,186,0.000000e+00
11,187,0.000000e+00
11,188,0.000000e+00
11,189,0.000000e+00
11,190,0.000000e+00
11,191,0.000000e+00
11,192,0.000000e+00
11,193,0.000000e+00
11,194,0.000000e+00
11,195,0.000000e+00
11,196,0.000000e+00
11,197,0.000000e+00
11,198,0.000000e+00
11,199,0.000000e+00
11,200,0.000000e+00
11,201,0.000000e+00
12,0,0.000000e+00
12,1,1.250293e-13
12,2,9.841381e-14
12,3,3.040387e-13
12,4,1.822883e-13
12,5,1.148045e-13
12,6,2.085429e-13
12,7,1.471107e-13
12,8,1.119584e-13
12,9,1.417785e-13
12,10,1.180008e-13
12,11,9.213738e-14
12,12,1.140265e-13
12,13,9.824207e-14
12,14,8.751723e-14
12,15,9.402007e-14
12,16,7.334520e-14
12,17,7.417327e-14
12,18,1.065791e-13
12,19,9.547024e-14
12,20,7.809975e-14
12,21,6.527630e-14
12,22,5.990213e-14
12,23,4.683038e-14
12,24,6.062653e-14
12,25,4.392790e-14
12,26,6.541290e-14
12,27,4.024406e-14
12,28,6.177350e-14
12,29,4.019117e-14
12,30,3.134758e-14
12,31,2.726411e-14
12,32,3.691156e-14
12,33,2.804116e-14
12,34,3.541321e-14
12,35,3.056210e-14
12,36,2.337800e-14
12,37,3.156237e-14
12,38,2.775038e-14
12,39,2.243691e-14
12,40,2.523249e-14
12,41,2.004628e-14
12,42,1.927645e-14
12,43,1.859840e-14
12,44,2.061068e-14
12,45,1.330604e-14
12,46,1.919560e-14
12,47,1.359890e-14
12,48,9.073167e-15
12,49,1.318691e-14
12,50,1.398379e-14
12,51,1.675818e-14
12,52,7.179506e-15
12,53,1.182441e-14
12,54,1.425243e-14
12,55,5.597456e-15
12,56,5.990728e-15
12,57,9.379267e-15
12,58,6.289715e-15
12,59,5.943948e-15
12,60,5.597572e-15
12,61,5.076217e-15
12,62,4.125657e-15
12,63,4.584538e-15
12,64,6.809196e-15
12,65,6.047112e-15
12,66,4.357724e-15
12,67,7.276099e-15
12,68,4.065576e-15
12,69,4.461996e-15
12,70,2.704102e-15
12,71,1.656680e-15
12,72,2.626207e-15
12,73,2.061634e-15
12,74,1.892916e-15
12,75,1.984572e-15
12,76,2.148027e-15
12,77,1.402735e-15
12,78,1.375295e-15
12,79,1.518193e-15
12,80,1.312318e-15
12,81,2.478650e-15
12,82,1.797060e-15
12,83,3.866483e-15
12,84,5.015433e-15
12,85,6.040758e-16
12,86,9.119537e-16
12,87,1.779119e-17
12,88,2.337577e-15
12,89,1.047415e-15
12,90,4.211049e-16
12,91,1.815185e-16
12,92,8.592122e-16
12,93,5.302112e-16
12,94,1.321085e-15
12,95,2.017710e-16
12,96,1.094191e-15
12,97,8.439127e-16
12,98,1.050006e-16
12,99,3.230429e-16
12,100,1.699166e-16
12,101,4.255448e-17
12,102,9.116603e-17
12,103,5.659852e-17
12,104,3.469433e-16
12,105,1.692834e-17
12,106,7.004236e-16
12,107,0.000000e+00
12,108,2.569024e-17
12,109,2.363912e-16
12,110,-1.188953e-17
12,111,5.914337e-16
12,112,0.000000e+00
12,113,2.831635e-17
12,114,2.147299e-17
12,115,0.000000e+00
12,116,-1.319275e-17
12,117,-1.116565e-17
12,118,-1.106927e-17
12,119,0.000000e+00
12,120,-2.359627e-17
12,121,-2.094319e-17
12,122,3.876661e-17
12,123,-1.070445e-17
12,124,3.093891e-16
12,125,0.000000e+00
12,126,0.000000e+00
12,127,3.079913e-16
12,128,0.000000e+00
12,129,0.000000e+00
12,130,4.411721e-17
12,131,0.000000e+00
12,132,4.212073e-17
12,133,7.182338e-17
12,134,0.000000e+00
12,135,3.891063e-17
12,136,0.000000e+00
12,137,3.627187e-17
12,138,0.000000e+00
12,139,3.362608e-17
12,140,0.000000e+00
12,141,3.318599e-17
12,142,0.000000e+00
12,143,0.000000e+00
12,144,0.000000e+00
12,145,3.427306e-17
12,146,0.000000e+00
12,147,0.000000e+00
12,148,0.000000e+00
12,149,0.000000e+00
12,150,0.000000e+00
12,151,0.000000e+00
12,152,0.000000e+00
12,153,0.000000e+00
12,154,0.000000e+00
12,155,0.000000e+00
12,156,0.000000e+00
12,157,0.000000e+00
12,158,0.000000e+00
12,159,0.000000e+00
12,160,0.000000e+00
12,161,0.000000e+00
12,162,0.000000e+00
12,163,0.000000e+00
12,164,0.000000e+00
12,165,0.000000e+00
12,166,0.000000e+00
12,167,0.000000e+00
12,168,0.000000e+00
12,169,0.000000e+00
12,170,0.000000e+00
12,171,0.000000e+00
12,172,0.000000e+00
12,173,0.000000e+00
12,174,0.000000e+00
12,175,0.000000e+00
12,176,0.000000e+00
12,177,0.000000e+00
12,178,0.000000e+00
12,179,0.000000e+00
12,180,0.000000e+00
12,181,0.000000e+00
12,182,0.000000e+00
12,183,0.000000e+00
12,184,0.000000e+00
12,185,0.000000e+00
12,186,0.000000e+00
12,187,0.000000e+00
12,188,0.000000e+00
12,189,0.000000e+00
12,190,0.000000e+00
12,191,0.000000e+00
12,192,0.000000e+00
12,193,0.000000e+00
12,194,0.000000e+00
12,195,0.000000e+00
12,196,0.000000e+00
12,197,0.000000e+00
12,198,0.000000e+00
12,199,0.000000e+00
12,200,0.000000e+00
12,201,0.000000e+00
13,0,0.000000e+00
13,1,1.370554e-13
13,2,1.018148e-13
13,3,2.623218e-13
13,4,1.867298e-13
13,5,1.182521e-13
13,6,2.093347e-13
13,7,1.708009e-13
13,8,1.133470e-13
13,9,1.398967e-13
13,10,1.193228e-13
13,11,7.880768e-14
13,12,9.824207e-14
13,13,1.117341e-13
13,14,8.841475e-14
13,15,9.494004e-14
13,16,7.214901e-14
13,17,7.242546e-14
13,18,1.062848e-13
13,19,9.541994e-14
13,20,7.765858e-14
13,21,6.607169e-14
13,22,5.866616e-14
13,23,4.681176e-14
13,24,5.972740e-14
13,25,4.251396e-14
13,26,6.233428e-14
13,27,3.899121e-14
13,28,6.076900e-14
13,29,3.958797e-14
13,30,3.042891e-14
13,31,2.637499e-14
13,32,3.534296e-14
13,33,2.812108e-14
13,34,3.524309e-14
13,35,2.928769e-14
13,36,2.363844e-14
13,37,3.247795e-14
13,38,2.820564e-14
13,39,2.297526e-14
13,40,2.512609e-14
13,41,2.002038e-14
13,42,1.855333e-14
13,43,1.951220e-14
13,44,2.015514e-14
13,45,1.362486e-14
13,46,1.997991e-14
13,47,1.433319e-14
13,48,9.278296e-15
13,49,1.233040e-14
13,50,1.343935e-14
13,51,1.709911e-14
13,52,7.823449e-15
13,53,1.258144e-14
13,54,1.394076e-14
13,55,5.633213e-15
13,56,6.478077e-15
13,57,1.059185e-14
13,58,7.370171e-15
13,59,5.895161e-15
13,60,6.186423e-15
13,61,5.865440e-15
13,62,4.071888e-15
13,63,5.329029e-15
13,64,6.705035e-15
13,65,6.130803e-15
13,66,5.358616e-15
13,67,7.659455e-15
13,68,4.691691e-15
13,69,4.602735e-15
13,70,2.753102e-15
13,71,1.851389e-15
13,72,2.906215e-15
13,73,2.551830e-15
13,74,2.163559e-15
13,75,1.957510e-15
13,76,1.981289e-15
13,77,1.439708e-15
13,78,1.484208e-15
13,79,1.728327e-15
13,80,1.126838e-15
13,81,2.328220e-15
13,82,1.236272e-15
13,83,3.379979e-15
13,84,4.895554e-15
13,85,5.485323e-16
13,86,1.019958e-15
13,87,2.047592e-16
13,88,1.822443e-15
13,89,9.690025e-16
13,90,6.786705e-16
13,91,2.012659e-16
13,92,8.619784e-16
13,93,2.587975e-16
13,94,1.406232e-15
13,95,4.320532e-17
13,96,8.732210e-16
13,97,7.015910e-16
13,98,1.923957e-17
13,99,3.751454e-16
13,100,1.108199e-16
13,101,9.475013e-18
13,102,1.660458e-17
13,103,7.815694e-18
13,104,3.418031e-16
13,105,2.168900e-17
13,106,6.519727e-16
13,107,0.000000e+00
13,108,7.808152e-18
13,109,1.264113e-16
13,110,1.032202e-17
13,111,5.361396e-16
13,112,0.000000e+00
13,113,2.523859e-18
13,114,1.100842e-19
13,115,0.000000e+00
13,116,8.939487e-18
13,117,9.693578e-18
13,118,9.609904e-18
13,119,0.000000e+00
13,120,1.806953e-17
13,121,2.419470e-17
13,122,3.632969e-17
13,123,7.253400e-18
13,124,2.989654e-16
13,125,0.000000e+00
13,126,0.000000e+00
13,127,3.030056e-16
13,128,0.000000e+00
13,129,0.000000e+00
13,130,4.538621e-17
13,131,0.000000e+00
13,132,3.868876e-17
13,133,6.730847e-17
13,134,0.000000e+00
13,135,3.034533e-17
13,136,0.000000e+00
13,137,3.331645e-17
13,138,0.000000e+00
13,139,2.622405e-17
13,140,0.000000e+00
13,141,2.588083e-17
13,142,0.000000e+00
13,143,0.000000e+00
13,144,0.000000e+00
13,145,3.148051e-17
13,146,0.000000e+00
13,147,0.000000e+00
13,148,0.000000e+00
13,149,0.000000e+00
13,150,0.000000e+00
13,151,0.000000e+00
13,152,0.000000e+00
13,153,0.000000e+00
13,154,0.000000e+00
13,155,0.000000e+00
13,156,0.000000e+00
13,157,0.000000e+00
13,158,0.000000e+00
13,159,0.000000e+00
13,160,0.000000e+00
13,161,0.000000e+00
13,162,0.000000e+00
13,163,0.000000e+00
13,164,0.000000e+00
13,165,0.000000e+00
13,166,0.000000e+00
13,167,0.000000e+00
13,168,0.000000e+00
13,169,0.000000e+00
13,170,0.000000e+00
13,171,0.000000e+00
13,172,0.000000e+00
13,173,0.000000e+00
13,174,0.000000e+00
13,175,0.000000e+00
13,176,0.000000e+00
13,177,0.000000e+00
13,178,0.000000e+00
13,179,0.000000e+00
13,180,0.000000e+00
13,181,0.000000e+00
13,182,0.000000e+00
13,183,0.000000e+00
13,184,0.000000e+00
13,185,0.000000e+00
13,186,0.000000e+00
13,187,0.000000e+00
13,188,0.000000e+00
13,189,0.000000e+00
13,190,0.000000e+00
13,191,0.000000e+00
13,192,0.000000e+00
13,193,0.000000e+00
13,194,0.000000e+00
13,195,0.000000e+00
13,196,0.000000e+00
13,197,0.000000e+00
13,198,0.000000e+00
13,199,0.000000e+00
13,200,0.000000e+00
13,201,0.000000e+00
14,0,0.000000e+00
14,1,1.267778e-13
14,2,8.554388e-14
14,3,2.596003e-13
14,4,1.600457e-13
14,5,1.068496e-13
14,6,1.902736e-13
14,7,1.325773e-13
14,8,9.839381e-14
14,9,1.316227e-13
14,10,1.055014e-13
14,11,7.270114e-14
14,12,8.751723e-14
14,13,8.841475e-14
14,14,9.074338e-14
14,15,8.754055e-14
14,16,6.828967e-14
14,17,6.720884e-14
14,18,9.659905e-14
14,19,8.749596e-14
14,20,7.193590e-14
14,21,5.911557e-14
14,22,5.491387e-14
14,23,4.326101e-14
14,24,5.335155e-14
14,25,3.980244e-14
14,26,5.727345e-14
14,27,3.651080e-14
14,28,5.714763e-14
14,29,3.587975e-14
14,30,2.939084e-14
14,31,2.507125e-14
14,32,3.276185e-14
14,33,2.639649e-14
14,34,3.250276e-14
14,35,2.762536e-14
14,36,2.114911e-14
14,37,3.074758e-14
14,38,2.481250e-14
14,39,2.169714e-14
14,40,2.373361e-14
14,41,1.813193e-14
14,42,1.810251e-14
14,43,1.755078e-14
14,44,1.795449e-14
14,45,1.153121e-14
14,46,1.730495e-14
14,47,1.303845e-14
14,48,8.657916e-15
14,49,1.187385e-14
14,50,1.280691e-14
14,51,1.603629e-14
14,52,7.090776e-15
14,53,1.098634e-14
14,54,1.307606e-14
14,55,4.853775e-15
14,56,5.719938e-15
14,57,9.289469e-15
14,58,6.184873e-15
14,59,5.556341e-15
14,60,5.258141e-15
14,61,5.162453e-15
14,62,3.719778e-15
14,63,3.991518e-15
14,64,6.484576e-15
14,65,5.429499e-15
14,66,4.190425e-15
14,67,6.810816e-15
14,68,3.666969e-15
14,69,3.938311e-15
14,70,2.535739e-15
14,71,1.398308e-15
14,72,2.324631e-15
14,73,1.840599e-15
14,74,1.554604e-15
14,75,1.768035e-15
14,76,1.823345e-15
14,77,1.286677e-15
14,78,1.259819e-15
14,79,1.417410e-15
14,80,1.035475e-15
14,81,2.210520e-15
14,82,1.457447e-15
14,83,3.316814e-15
14,84,4.194942e-15
14,85,5.436520e-16
14,86,6.505587e-16
14,87,1.040555e-16
14,88,1.913322e-15
14,89,8.960021e-16
14,90,2.493409e-16
14,91,5.592428e-17
14,92,7.674472e-16
14,93,2.411481e-16
14,94,1.096721e-15
14,95,3.519286e-17
14,96,9.615313e-16
14,97,8.385791e-16
14,98,1.482138e-17
14,99,4.438555e-16
14,100,9.284752e-17
14,101,6.730376e-18
14,102,-2.553797e-18
14,103,-3.922192e-18
14,104,3.342170e-16
14,105,4.625022e-18
14,106,6.279839e-16
14,107,0.000000e+00
14,108,5.312162e-19
14,109,2.122223e-16
14,110,3.817901e-18
14,111,5.195390e-16
14,112,0.000000e+00
14,113,3.504563e-19
14,114,-3.698055e-18
14,115,0.000000e+00
14,116,3.180248e-18
14,117,3.585453e-18
14,118,3.554503e-18
14,119,0.000000e+00
14,120,6.562191e-18
14,121,1.658454e-17
14,122,2.541435e-17
14,123,2.580418e-18
14,124,2.903387e-16
14,125,0.000000e+00
14,126,0.000000e+00
14,127,2.955536e-16
14,128,0.000000e+00
14,129,0.000000e+00
14,130,3.349230e-17
14,131,0.000000e+00
14,132,2.734749e-17
14,133,4.708547e-17
14,134,0.000000e+00
14,135,2.293851e-17
14,136,0.000000e+00
14,137,2.355003e-17
14,138,0.000000e+00
14,139,1.982317e-17
14,140,0.000000e+00
14,141,1.956373e-17
14,142,0.000000e+00
14,143,0.000000e+00
14,144,0.000000e+00
14,145,2.225227e-17
14,146,0.000000e+00
14,147,0.000000e+00
14,148,0.000000e+00
14,149,0.000000e+00
14,150,0.000000e+00
14,151,0.000000e+00
14,152,0.000000e+00
14,153,0.000000e+00
14,154,0.000000e+00
14,155,0.000000e+00
14,156,0.000000e+00
14,157,0.000000e+00
14,158,0.000000e+00
14,159,0.000000e+00
14,160,0.000000e+00
14,161,0.000000e+00
14,162,0.000000e+00
14,163,0.000000e+00
14,164,0.000000e+00
14,165,0.000000e+00
14,166,0.000000e+00
14,167,0.000000e+00
14,168,0.000000e+00
14,169,0.000000e+00
14,170,0.000000e+00
14,171,0.000000e+00
14,172,0.000000e+00
14,173,0.000000e+00
14,174,0.000000e+00
14,175,0.000000e+00
14,176,0.000000e+00
14,177,0.000000e+00
14,178,0.000000e+00
14,179,0.000000e+00
14,180,0.000000e+00
14,181,0.000000e+00
14,182,0.000000e+00
14,183,0.000000e+00
14,184,0.000000e+00
14,185,0.000000e+00
14,186,0.000000e+00
14,187,0.000000e+00
14,188,0.000000e+00
14,189,0.000000e+00
14,190,0.000000e+00
14,191,0.000000e+00
14,192,0.000000e+00
14,193,0.000000e+00
14,194,0.000000e+00
14,195,0.000000e+00
14,196,0.000000e+00
14,197,0.000000e+00
14,198,0.000000e+00
14,199,0.000000e+00
14,200,0.000000e+00
14,201,0.000000e+00
15,0,0.000000e+00
15,1,1.404988e-13
15,2,9.685679e-14
15,3,2.708816e-13
15,4,1.642475e-13
15,5,1.117517e-13
15,6,2.040424e-13
15,7,1.463744e-13
15,8,1.033783e-13
15,9,1.346336e-13
15,10,1.045761e-13
15,11,7.579497e-14
15,12,9.402007e-14
15,13,9.494004e-14
15,14,8.754055e-14
15,15,1.028364e-13
15,16,7.396709e-14
15,17,7.262215e-14
15,18,1.150960e-13
15,19,1.037575e-13
15,20,8.503951e-14
15,21,6.861994e-14
15,22,6.109930e-14
15,23,4.610080e-14
15,24,5.777552e-14
15,25,4.261815e-14
15,26,6.222064e-14
15,27,3.734391e-14
15,28,6.075360e-14
15,29,3.814900e-14
15,30,2.859634e-14
15,31,2.375517e-14
15,32,3.397304e-14
15,33,2.477127e-14
15,34,3.291604e-14
15,35,2.606148e-14
15,36,2.109032e-14
15,37,3.049838e-14
15,38,2.566731e-14
15,39,2.128330e-14
15,40,2.447430e-14
15,41,1.878172e-14
15,42,1.848747e-14
15,43,1.627822e-14
15,44,1.788596e-14
15,45,1.038833e-14
15,46,1.620756e-14
15,47,1.096235e-14
15,48,7.794635e-15
15,49,1.069210e-14
15,50,1.203203e-14
15,51,1.594548e-14
15,52,5.791618e-15
15,53,1.087932e-14
15,54,1.398110e-14
15,55,4.289800e-15
15,56,5.227255e-15
15,57,8.794968e-15
15,58,6.001811e-15
15,59,5.874292e-15
15,60,4.851677e-15
15,61,4.947619e-15
15,62,3.215478e-15
15,63,3.355584e-15
15,64,6.365207e-15
15,65,5.142467e-15
15,66,3.978722e-15
15,67,6.717505e-15
15,68,2.738149e-15
15,69,3.432743e-15
15,70,2.210747e-15
15,71,1.095669e-15
15,72,2.177093e-15
15,73,1.789592e-15
15,74,1.384370e-15
15,75,1.418610e-15
15,76,1.483237e-15
15,77,1.012592e-15
15,78,1.197124e-15
15,79,1.222783e-15
15,80,1.070759e-15
15,81,2.253217e-15
15,82,1.029185e-15
15,83,3.330672e-15
15,84,4.547380e-15
15,85,5.598862e-16
15,86,5.697485e-16
15,87,-1.766278e-16
15,88,1.632194e-15
15,89,7.999182e-16
15,90,-2.062946e-17
15,91,-5.042681e-17
15,92,4.494394e-16
15,93,-6.823012e-17
15,94,1.203546e-15
15,95,1.284242e-17
15,96,7.046922e-16
15,97,8.503034e-16
15,98,-8.944363e-18
15,99,3.322907e-16
15,100,1.585275e-16
15,101,-4.450546e-18
15,102,-5.316796e-17
15,103,-3.482713e-17
15,104,3.886823e-16
15,105,-1.244759e-17
15,106,6.832079e-16
15,107,0.000000e+00
15,108,-1.667391e-17
15,109,1.399180e-16
15,110,9.052155e-18
15,111,5.607089e-16
15,112,0.000000e+00
15,113,-7.939185e-18
15,114,-1.420447e-17
15,115,0.000000e+00
15,116,7.443298e-18
15,117,8.501027e-18
15,118,8.427647e-18
15,119,0.000000e+00
15,120,1.546559e-17
15,121,3.855743e-17
15,122,1.568025e-17
15,123,6.039409e-18
15,124,3.017465e-16
15,125,0.000000e+00
15,126,0.000000e+00
15,127,3.161065e-16
15,128,0.000000e+00
15,129,0.000000e+00
15,130,8.910136e-17
15,131,0.000000e+00
15,132,1.718124e-17
15,133,2.905098e-17
15,134,0.000000e+00
15,135,1.778325e-17
15,136,0.000000e+00
15,137,1.479546e-17
15,138,0.000000e+00
15,139,1.536806e-17
15,140,0.000000e+00
15,141,1.516693e-17
15,142,0.000000e+00
15,143,0.000000e+00
15,144,0.000000e+00
15,145,1.398014e-17
15,146,0.000000e+00
15,147,0.000000e+00
15,148,0.000000e+00
15,149,0.000000e+00
15,150,0.000000e+00
15,151,0.000000e+00
15,152,0.000000e+00
15,153,0.000000e+00
15,154,0.000000e+00
15,155,0.000000e+00
15,156,0.000000e+00
15,157,0.000000e+00
15,158,0.000000e+00
15,159,0.000000e+00
15,160,0.000000e+00
15,161,0.000000e+00
15,162,0.000000e+00
15,163,0.000000e+00
15,164,0.000000e+00
15,165,0.000000e+00
15,166,0.000000e+00
15,167,0.000000e+00
15,168,0.000000e+00
15,169,0.000000e+00
15,170,0.000000e+00
15,171,0.000000e+00
15,172,0.000000e+00
15,173,0.000000e+00
15,174,0.000000e+00
15,175,0.000000e+00
15,176,0.000000e+00
15,177,0.000000e+00
15,178,0.000000e+00
15,179,0.000000e+00
15,180,0.000000e+00
15,181,0.000000e+00
15,182,0.000000e+00
15,183,0.000000e+00
15,184,0.000000e+00
15,185,0.000000e+00
15,186,0.000000e+00
15,187,0.000000e+00
15,188,0.000000e+00
15,189,0.000000e+00
15,190,0.000000e+00
15,191,0.000000e+00
15,192,0.000000e+00
15,193,0.000000e+00
15,194,0.000000e+00
15,195,0.000000e+00
15,196,0.000000e+00
15,197,0.000000e+00
15,198,0.000000e+00
15,199,0.000000e+00
15,200,0.000000e+00
15,201,0.000000e+00
16,0,0.000000e+00
16,1,9.474662e-14
16,2,6.879344e-14
16,3,2.131344e-13
16,4,1.252702e-13
16,5,8.053312e-14
16,6,1.534554e-13
16,7,1.051501e-13
16,8,7.922436e-14
16,9,1.048844e-13
16,10,8.642816e-14
16,11,6.320933e-14
16,12,7.334520e-14
16,13,7.214901e-14
16,14,6.828967e-14
16,15,7.396709e-14
16,16,6.666225e-14
16,17,5.881554e-14
16,18,8.766261e-14
16,19,8.340176e-14
16,20,6.804059e-14
16,21,5.819777e-14
16,22,5.234975e-14
16,23,4.086164e-14
16,24,4.874744e-14
16,25,3.705969e-14
16,26,5.319154e-14
16,27,3.250785e-14
16,28,5.022634e-14
16,29,3.257868e-14
16,30,2.689506e-14
16,31,2.224814e-14
16,32,3.068070e-14
16,33,2.234115e-14
16,34,2.935328e-14
16,35,2.506969e-14
16,36,1.984679e-14
16,37,2.641407e-14
16,38,2.241716e-14
16,39,1.905197e-14
16,40,2.119549e-14
16,41,1.625567e-14
16,42,1.573850e-14
16,43,1.516325e-14
16,44,1.575547e-14
16,45,1.018015e-14
16,46,1.495960e-14
16,47,1.083045e-14
16,48,7.095000e-15
16,49,1.073806e-14
16,50,1.112889e-14
16,51,1.380844e-14
16,52,5.991069e-15
16,53,9.711295e-15
16,54,1.143194e-14
16,55,4.334346e-15
16,56,4.560151e-15
16,57,7.741444e-15
16,58,5.569049e-15
16,59,4.784333e-15
16,60,4.803190e-15
16,61,4.498640e-15
16,62,3.501941e-15
16,63,3.522423e-15
16,64,5.629991e-15
16,65,4.948071e-15
16,66,3.984666e-15
16,67,6.239908e-15
16,68,3.480763e-15
16,69,3.581267e-15
16,70,2.382791e-15
16,71,1.352430e-15
16,72,2.064783e-15
16,73,1.747215e-15
16,74,1.652312e-15
16,75,1.651562e-15
16,76,1.956592e-15
16,77,1.414080e-15
16,78,1.091128e-15
16,79,1.397366e-15
16,80,9.819165e-16
16,81,1.939593e-15
16,82,1.729458e-15
16,83,2.897881e-15
16,84,3.706375e-15
16,85,4.899659e-16
16,86,6.723768e-16
16,87,1.834626e-17
16,88,1.695173e-15
16,89,7.755044e-16
16,90,2.996655e-16
16,91,1.164382e-16
16,92,6.836838e-16
16,93,3.109625e-16
16,94,9.885722e-16
16,95,6.587500e-17
16,96,7.530340e-16
16,97,8.135836e-16
16,98,2.099752e-17
16,99,3.157485e-16
16,100,7.483635e-17
16,101,7.653122e-18
16,102,1.270626e-17
16,103,6.188980e-18
16,104,2.816126e-16
16,105,9.313869e-18
16,106,5.209647e-16
16,107,0.000000e+00
16,108,4.801123e-18
16,109,2.194550e-16
16,110,3.295295e-18
16,111,4.325725e-16
16,112,0.000000e+00
16,113,3.210436e-18
16,114,6.178893e-19
16,115,0.000000e+00
16,116,2.936186e-18
16,117,3.094665e-18
16,118,3.067952e-18
16,119,0.000000e+00
16,120,5.847733e-18
16,121,1.858929e-17
16,122,1.153198e-17
16,123,2.382389e-18
16,124,2.326424e-16
16,125,0.000000e+00
16,126,0.000000e+00
16,127,2.405021e-16
16,128,0.000000e+00
16,129,0.000000e+00
16,130,3.953302e-17
16,131,0.000000e+00
16,132,1.266753e-17
16,133,2.136545e-17
16,134,0.000000e+00
16,135,1.027232e-17
16,136,0.000000e+00
16,137,1.090853e-17
16,138,0.000000e+00
16,139,8.877208e-18
16,140,0.000000e+00
16,141,8.761025e-18
16,142,0.000000e+00
16,143,0.000000e+00
16,144,0.000000e+00
16,145,1.030740e-17
16,146,0.000000e+00
16,147,0.000000e+00
16,148,0.000000e+00
16,149,0.000000e+00
16,150,0.000000e+00
16,151,0.000000e+00
16,152,0.000000e+00
16,153,0.000000e+00
16,154,0.000000e+00
16,155,0.000000e+00
16,156,0.000000e+00
16,157,0.000000e+00
16,158,0.000000e+00
16,159,0.000000e+00
16,160,0.000000e+00
16,161,0.000000e+00
16,162,0.000000e+00
16,163,0.000000e+00
16,164,0.000000e+00
16,165,0.000000e+00
16,166,0.000000e+00
16,167,0.000000e+00
16,168,0.000000e+00
16,169,0.000000e+00
16,170,0.000000e+00
16,171,0.000000e+00
16,172,0.000000e+00
16,173,0.000000e+00
16,174,0.000000e+00
16,175,0.000000e+00
16,176,0.000000e+00
16,177,0.000000e+00
16,178,0.000000e+00
16,179,0.000000e+00
16,180,0.000000e+00
16,181,0.000000e+00
16,182,0.000000e+00
16,183,0.000000e+00
16,184,0.000000e+00
16,185,0.000000e+00
16,186,0.000000e+00
16,187,0.000000e+00
16,188,0.000000e+00
16,189,0.000000e+00
16,190,0.000000e+00
16,191,0.000000e+00
16,192,0.000000e+00
16,193,0.000000e+00
16,194,0.000000e+00
16,195,0.000000e+00
16,196,0.000000e+00
16,197,0.000000e+00
16,198,0.000000e+00
16,199,0.000000e+00
16,200,0.000000e+00
16,201,0.000000e+00
17,0,0.000000e+00
17,1,8.720981e-14
17,2,7.111587e-14
17,3,1.904773e-13
17,4,1.123602e-13
17,5,7.600272e-14
17,6,1.396054e-13
17,7,1.072772e-13
17,8,8.044978e-14
17,9,1.018041e-13
17,10,7.977426e-14
17,11,6.560134e-14
17,12,7.417327e-14
17,13,7.242546e-14
17,14,6.720884e-14
17,15,7.262215e-14
17,16,5.881554e-14
17,17,6.834234e-14
17,18,9.096754e-14
17,19,8.678510e-14
17,20,7.108695e-14
17,21,6.123000e-14
17,22,5.389544e-14
17,23,4.486110e-14
17,24,4.886649e-14
17,25,4.006794e-14
17,26,5.602270e-14
17,27,3.290483e-14
17,28,4.862979e-14
17,29,3.331074e-14
17,30,2.907984e-14
17,31,2.464945e-14
17,32,3.069094e-14
17,33,2.549295e-14
17,34,2.948021e-14
17,35,2.816789e-14
17,36,2.212858e-14
17,37,2.647018e-14
17,38,2.284818e-14
17,39,1.926022e-14
17,40,2.095642e-14
17,41,1.635842e-14
17,42,1.639112e-14
17,43,1.611705e-14
17,44,1.721737e-14
17,45,1.278754e-14
17,46,1.696310e-14
17,47,1.240400e-14
17,48,8.401472e-15
17,49,1.226146e-14
17,50,1.242323e-14
17,51,1.509414e-14
17,52,8.071382e-15
17,53,1.089052e-14
17,54,1.152050e-14
17,55,5.147657e-15
17,56,5.304999e-15
17,57,8.191152e-15
17,58,5.822494e-15
17,59,4.660870e-15
17,60,5.034668e-15
17,61,4.889296e-15
17,62,3.867333e-15
17,63,3.920606e-15
17,64,5.712170e-15
17,65,5.524357e-15
17,66,4.248152e-15
17,67,6.450848e-15
17,68,4.088228e-15
17,69,3.729986e-15
17,70,2.482768e-15
17,71,1.798096e-15
17,72,2.259576e-15
17,73,1.996386e-15
17,74,2.052652e-15
17,75,1.820110e-15
17,76,2.694217e-15
17,77,1.711286e-15
17,78,1.400156e-15
17,79,1.553009e-15
17,80,1.239669e-15
17,81,2.312601e-15
17,82,2.363345e-15
17,83,3.061057e-15
17,84,3.663623e-15
17,85,4.733662e-16
17,86,8.020199e-16
17,87,3.195919e-16
17,88,1.997324e-15
17,89,8.415642e-16
17,90,6.184556e-16
17,91,2.738614e-16
17,92,1.266387e-15
17,93,7.802168e-16
17,94,1.149867e-15
17,95,2.095344e-16
17,96,7.744233e-16
17,97,8.620990e-16
17,98,9.396577e-17
17,99,6.931726e-16
17,100,1.417485e-16
17,101,3.512883e-17
17,102,1.023115e-16
17,103,6.312475e-17
17,104,2.752157e-16
17,105,9.133537e-17
17,106,5.310609e-16
17,107,0.000000e+00
17,108,3.246635e-17
17,109,2.975124e-16
17,110,4.818588e-17
17,111,4.114942e-16
17,112,0.000000e+00
17,113,2.507881e-17
17,114,2.266166e-17
17,115,0.000000e+00
17,116,4.625564e-17
17,117,4.525215e-17
17,118,4.486154e-17
17,119,0.000000e+00
17,120,8.870049e-17
17,121,9.867492e-17
17,122,3.369272e-17
17,123,3.753131e-17
17,124,2.025866e-16
17,125,0.000000e+00
17,126,0.000000e+00
17,127,2.134302e-16
17,128,0.000000e+00
17,129,0.000000e+00
17,130,4.620475e-17
17,131,0.000000e+00
17,132,3.594377e-17
17,133,6.242291e-17
17,134,0.000000e+00
17,135,2.875954e-17
17,136,0.000000e+00
17,137,3.095264e-17
17,138,0.000000e+00
17,139,2.485363e-17
17,140,0.000000e+00
17,141,2.452836e-17
17,142,0.000000e+00
17,143,0.000000e+00
17,144,0.000000e+00
17,145,2.924695e-17
17,146,0.000000e+00
17,147,0.000000e+00
17,148,0.000000e+00
17,149,0.000000e+00
17,150,0.000000e+00
17,151,0.000000e+00
17,152,0.000000e+00
17,153,0.000000e+00
17,154,0.000000e+00
17,155,0.000000e+00
17,156,0.000000e+00
17,157,0.000000e+00
17,158,0.000000e+00
17,159,0.000000e+00
17,160,0.000000e+00
17,161,0.000000e+00
17,162,0.000000e+00
17,163,0.000000e+00
17,164,0.000000e+00
17,165,0.000000e+00
17,166,0.000000e+00
17,167,0.000000e+00
17,168,0.000000e+00
17,169,0.000000e+00
17,170,0.000000e+00
17,171,0.000000e+00
17,172,0.000000e+00
17,173,0.000000e+00
17,174,0.000000e+00
17,175,0.000000e+00
17,176,0.000000e+00
17,177,0.000000e+00
17,178,0.000000e+00
17,179,0.000000e+00
17,180,0.000000e+00
17,181,0.000000e+00
17,182,0.000000e+00
17,183,0.000000e+00
17,184,0.000000e+00
17,185,0.000000e+00
17,186,0.000000e+00
17,187,0.000000e+00
17,188,0.000000e+00
17,189,0.000000e+00
17,190,0.000000e+00
17,191,0.000000e+00
17,192,0.000000e+00
17,193,0.000000e+00
17,194,0.000000e+00
17,195,0.000000e+00
17,196,0.000000e+00
17,197,0.000000e+00
17,198,0.000000e+00
17,199,0.000000e+00
17,200,0.000000e+00
17,201,0.000000e+00
18,0,0.000000e+00
18,1,1.245796e-13
18,2,1.016029e-13
18,3,3.000748e-13
18,4,1.554180e-13
18,5,1.134454e-13
18,6,2.111101e-13
18,7,1.679588e-13
18,8,1.166539e-13
18,9,1.460269e-13
18,10,1.105492e-13
18,11,8.768105e-14
18,12,1.065791e-13
18,13,1.062848e-13
18,14,9.659905e-14
18,15,1.150960e-13
18,16,8.766261e-14
18,17,9.096754e-14
18,18,1.534666e-13
18,19,1.397777e-13
18,20,1.171075e-13
18,21,9.565790e-14
18,22,8.227717e-14
18,23,6.330657e-14
18,24,7.074196e-14
18,25,5.850552e-14
18,26,7.934951e-14
18,27,4.712760e-14
18,28,7.127343e-14
18,29,4.564740e-14
18,30,3.507637e-14
18,31,2.905961e-14
18,32,4.180895e-14
18,33,2.991251e-14
18,34,3.890161e-14
18,35,3.165457e-14
18,36,2.708855e-14
18,37,3.479626e-14
18,38,3.017969e-14
18,39,2.414075e-14
18,40,2.776846e-14
18,41,2.205836e-14
18,42,2.109166e-14
18,43,1.881820e-14
18,44,2.194913e-14
18,45,1.403091e-14
18,46,2.021693e-14
18,47,1.381497e-14
18,48,1.001061e-14
18,49,1.311740e-14
18,50,1.506334e-14
18,51,1.962319e-14
18,52,8.081342e-15
18,53,1.354631e-14
18,54,1.658326e-14
18,55,5.693538e-15
18,56,6.476658e-15
18,57,1.082984e-14
18,58,7.645398e-15
18,59,6.823059e-15
18,60,6.131060e-15
18,61,6.427337e-15
18,62,4.252560e-15
18,63,4.508555e-15
18,64,7.506310e-15
18,65,6.751337e-15
18,66,5.508350e-15
18,67,8.735645e-15
18,68,4.410165e-15
18,69,4.907093e-15
18,70,3.091960e-15
18,71,1.895483e-15
18,72,2.917731e-15
18,73,2.663280e-15
18,74,2.438540e-15
18,75,2.009502e-15
18,76,2.409859e-15
18,77,1.682559e-15
18,78,1.884471e-15
18,79,2.097431e-15
18,80,1.544766e-15
18,81,3.209607e-15
18,82,1.673074e-15
18,83,4.170538e-15
18,84,5.340305e-15
18,85,7.174594e-16
18,86,9.418182e-16
18,87,-2.277818e-17
18,88,2.178225e-15
18,89,9.901444e-16
18,90,3.788417e-16
18,91,2.174844e-16
18,92,1.141548e-15
18,93,4.228633e-16
18,94,1.618521e-15
18,95,2.160453e-16
18,96,6.998791e-16
18,97,9.112784e-16
18,98,8.237660e-17
18,99,6.180310e-16
18,100,1.935658e-16
18,101,2.989198e-17
18,102,5.490877e-17
18,103,3.470423e-17
18,104,4.358918e-16
18,105,4.176120e-17
18,106,8.013335e-16
18,107,0.000000e+00
18,108,1.490320e-17
18,109,1.815534e-16
18,110,2.391864e-17
18,111,6.481384e-16
18,112,0.000000e+00
18,113,2.017833e-17
18,114,1.396699e-17
18,115,0.000000e+00
18,116,2.068023e-17
18,117,2.246239e-17
18,118,2.226849e-17
18,119,0.000000e+00
18,120,4.183813e-17
18,121,7.213783e-17
18,122,2.426613e-17
18,123,1.677970e-17
18,124,3.317449e-16
18,125,0.000000e+00
18,126,0.000000e+00
18,127,3.509651e-16
18,128,0.000000e+00
18,129,0.000000e+00
18,130,7.733896e-17
18,131,0.000000e+00
18,132,2.628687e-17
18,133,4.495815e-17
18,134,0.000000e+00
18,135,2.755877e-17
18,136,0.000000e+00
18,137,2.263669e-17
18,138,0.000000e+00
18,139,2.381594e-17
18,140,0.000000e+00
18,141,2.350424e-17
18,142,0.000000e+00
18,143,0.000000e+00
18,144,0.000000e+00
18,145,2.138927e-17
18,146,0.000000e+00
18,147,0.000000e+00
18,148,0.000000e+00
18,149,0.000000e+00
18,150,0.000000e+00
18,151,0.000000e+00
18,152,0.000000e+00
18,153,0.000000e+00
18,154,0.000000e+00
18,155,0.000000e+00
18,156,0.000000e+00
18,157,0.000000e+00
18,158,0.000000e+00
18,159,0.000000e+00
18,160,0.000000e+00
18,161,0.000000e+00
18,162,0.000000e+00
18,163,0.000000e+00
18,164,0.000000e+00
18,165,0.000000e+00
18,166,0.000000e+00
18,167,0.000000e+00
18,168,0.000000e+00
18,169,0.000000e+00
18,170,0.000000e+00
18,171,0.000000e+00
18,172,0.000000e+00
18,173,0.000000e+00
18,174,0.000000e+00
18,175,0.000000e+00
18,176,0.000000e+00
18,177,0.000000e+00
18,178,0.000000e+00
18,179,0.000000e+00
18,180,0.000000e+00
18,181,0.000000e+00
18,182,0.000000e+00
18,183,0.000000e+00
18,184,0.000000e+00
18,185,0.000000e+00
18,186,0.000000e+00
18,187,0.000000e+00
18,188,0.000000e+00
18,189,0.000000e+00
18,190,0.000000e+00
18,191,0.000000e+00
18,192,0.000000e+00
18,193,0.000000e+00
18,194,0.000000e+00
18,195,0.000000e+00
18,196,0.000000e+00
18,197,0.000000e+00
18,198,0.000000e+00
18,199,0.000000e+00
18,200,0.000000e+00
18,201,0.000000e+00
19,0,0.000000e+00
19,1,1.100036e-13
19,2,9.321239e-14
19,3,2.667125e-13
19,4,1.455762e-13
19,5,9.905919e-14
19,6,1.873818e-13
19,7,1.375764e-13
19,8,1.002328e-13
19,9,1.295797e-13
19,10,1.010716e-13
19,11,7.897521e-14
19,12,9.547024e-14
19,13,9.541994e-14
19,14,8.749596e-14
19,15,1.037575e-13
19,16,8.340176e-14
19,17,8.678510e-14
19,18,1.397777e-13
19,19,1.478627e-13
19,20,1.205408e-13
19,21,1.013940e-13
19,22,8.980517e-14
19,23,6.971615e-14
19,24,7.567099e-14
19,25,6.107157e-14
19,26,7.890661e-14
19,27,4.723735e-14
19,28,6.964490e-14
19,29,4.575913e-14
19,30,3.572602e-14
19,31,3.117069e-14
19,32,4.155276e-14
19,33,3.139795e-14
19,34,3.830205e-14
19,35,3.393973e-14
19,36,2.882991e-14
19,37,3.289122e-14
19,38,2.956125e-14
19,39,2.418601e-14
19,40,2.696658e-14
19,41,2.096643e-14
19,42,2.097538e-14
19,43,2.016431e-14
19,44,2.151556e-14
19,45,1.519814e-14
19,46,2.218639e-14
19,47,1.538735e-14
19,48,1.022118e-14
19,49,1.438479e-14
19,50,1.611047e-14
19,51,2.011518e-14
19,52,1.008580e-14
19,53,1.523745e-14
19,54,1.581886e-14
19,55,6.608953e-15
19,56,7.518369e-15
19,57,1.198899e-14
19,58,8.793362e-15
19,59,6.794366e-15
19,60,7.448451e-15
19,61,7.178157e-15
19,62,5.117522e-15
19,63,5.773448e-15
19,64,7.915855e-15
19,65,7.860729e-15
19,66,7.116416e-15
19,67,9.696719e-15
19,68,6.007830e-15
19,69,5.681401e-15
19,70,3.678253e-15
19,71,2.854674e-15
19,72,3.462750e-15
19,73,3.272220e-15
19,74,3.402198e-15
19,75,2.581836e-15
19,76,3.661971e-15
19,77,2.399103e-15
19,78,2.073074e-15
19,79,2.654368e-15
19,80,1.909903e-15
19,81,3.214030e-15
19,82,2.908889e-15
19,83,4.352431e-15
19,84,6.053435e-15
19,85,8.436099e-16
19,86,1.399371e-15
19,87,3.876025e-16
19,88,2.290950e-15
19,89,1.070037e-15
19,90,1.203399e-15
19,91,5.348785e-16
19,92,1.798304e-15
19,93,9.333467e-16
19,94,2.234973e-15
19,95,2.892176e-16
19,96,5.884573e-16
19,97,1.105247e-15
19,98,1.224595e-16
19,99,8.178034e-16
19,100,3.399086e-16
19,101,4.607121e-17
19,102,1.461387e-16
19,103,9.029465e-17
19,104,4.104205e-16
19,105,9.154437e-17
19,106,7.487656e-16
19,107,0.000000e+00
19,108,4.717371e-17
19,109,2.766861e-16
19,110,2.997569e-17
19,111,6.043295e-16
19,112,0.000000e+00
19,113,3.360339e-17
19,114,3.232828e-17
19,115,0.000000e+00
19,116,2.622282e-17
19,117,2.815066e-17
19,118,2.790767e-17
19,119,0.000000e+00
19,120,5.272672e-17
19,121,8.169833e-17
19,122,5.476107e-17
19,123,2.127690e-17
19,124,2.981043e-16
19,125,0.000000e+00
19,126,0.000000e+00
19,127,3.149076e-16
19,128,0.000000e+00
19,129,0.000000e+00
19,130,1.564470e-16
19,131,0.000000e+00
19,132,5.813292e-17
19,133,1.014565e-16
19,134,0.000000e+00
19,135,4.756304e-17
19,136,0.000000e+00
19,137,5.006061e-17
19,138,0.000000e+00
19,139,4.110338e-17
19,140,0.000000e+00
19,141,4.056543e-17
19,142,0.000000e+00
19,143,0.000000e+00
19,144,0.000000e+00
19,145,4.730196e-17
19,146,0.000000e+00
19,147,0.000000e+00
19,148,0.000000e+00
19,149,0.000000e+00
19,150,0.000000e+00
19,151,0.000000e+00
19,152,0.000000e+00
19,153,0.000000e+00
19,154,0.000000e+00
19,155,0.000000e+00
19,156,0.000000e+00
19,157,0.000000e+00
19,158,0.000000e+00
19,159,0.000000e+00
19,160,0.000000e+00
19,161,0.000000e+00
19,162,0.000000e+00
19,163,0.000000e+00
19,164,0.000000e+00
19,165,0.000000e+00
19,166,0.000000e+00
19,167,0.000000e+00
19,168,0.000000e+00
19,169,0.000000e+00
19,170,0.000000e+00
19,171,0.000000e+00
19,172,0.000000e+00
19,173,0.000000e+00
19,174,0.000000e+00
19,175,0.000000e+00
19,176,0.000000e+00
19,177,0.000000e+00
19,178,0.000000e+00
19,179,0.000000e+00
19,180,0.000000e+00
19,181,0.000000e+00
19,182,0.000000e+00
19,183,0.000000e+00
19,184,0.000000e+00
19,185,0.000000e+00
19,186,0.000000e+00
19,187,0.000000e+00
19,188,0.000000e+00
19,189,0.000000e+00
19,190,0.000000e+00
19,191,0.000000e+00
19,192,0.000000e+00
19,193,0.000000e+00
19,194,0.000000e+00
19,195,0.000000e+00
19,196,0.000000e+00
19,197,0.000000e+00
19,198,0.000000e+00
19,199,0.000000e+00
19,200,0.000000e+00
19,201,0.000000e+00
20,0,0.000000e+00
20,1,1.009660e-13
20,2,7.600452e-14
20,3,2.319636e-13
20,4,1.196192e-13
20,5,8.628134e-14
20,6,1.513347e-13
20,7,1.121710e-13
20,8,8.228186e-14
20,9,1.026585e-13
20,10,7.985423e-14
20,11,6.777394e-14
20,12,7.809975e-14
20,13,7.765858e-14
20,14,7.193590e-14
20,15,8.503951e-14
20,16,6.804059e-14
20,17,7.108695e-14
20,18,1.171075e-13
20,19,1.205408e-13
20,20,1.131644e-13
20,21,9.245598e-14
20,22,7.957711e-14
20,23,6.429405e-14
20,24,6.732610e-14
20,25,5.607339e-14
20,26,7.442097e-14
20,27,4.296700e-14
20,28,6.442108e-14
20,29,4.316781e-14
20,30,3.304889e-14
20,31,2.867477e-14
20,32,3.911142e-14
20,33,2.880572e-14
20,34,3.555692e-14
20,35,3.046512e-14
20,36,2.860838e-14
20,37,3.021884e-14
20,38,2.782899e-14
20,39,2.258916e-14
20,40,2.483116e-14
20,41,2.014129e-14
20,42,1.822522e-14
20,43,1.822653e-14
20,44,2.040936e-14
20,45,1.414711e-14
20,46,1.977400e-14
20,47,1.433737e-14
20,48,9.338305e-15
20,49,1.281874e-14
20,50,1.393707e-14
20,51,1.771601e-14
20,52,8.939473e-15
20,53,1.325992e-14
20,54,1.376651e-14
20,55,6.189921e-15
20,56,6.600907e-15
20,57,1.081103e-14
20,58,8.030504e-15
20,59,5.880901e-15
20,60,6.497354e-15
20,61,6.936851e-15
20,62,4.499457e-15
20,63,5.095929e-15
20,64,6.928516e-15
20,65,6.860998e-15
20,66,6.731847e-15
20,67,8.581656e-15
20,68,5.593095e-15
20,69,5.521369e-15
20,70,3.422714e-15
20,71,2.588445e-15
20,72,3.076092e-15
20,73,3.149023e-15
20,74,3.228406e-15
20,75,2.367899e-15
20,76,2.993275e-15
20,77,2.071672e-15
20,78,1.919007e-15
20,79,2.753357e-15
20,80,1.626751e-15
20,81,2.859567e-15
20,82,2.194711e-15
20,83,3.646273e-15
20,84,5.060003e-15
20,85,8.435674e-16
20,86,1.296137e-15
20,87,3.062803e-16
20,88,1.779082e-15
20,89,8.992613e-16
20,90,1.149574e-15
20,91,5.053061e-16
20,92,1.857194e-15
20,93,6.900249e-16
20,94,1.992028e-15
20,95,2.708063e-16
20,96,3.563297e-16
20,97,8.405268e-16
20,98,1.224886e-16
20,99,9.347796e-16
20,100,2.863537e-16
20,101,4.669704e-17
20,102,1.254182e-16
20,103,7.854415e-17
20,104,3.685280e-16
20,105,9.738951e-17
20,106,6.306190e-16
20,107,0.000000e+00
20,108,3.824967e-17
20,109,1.932402e-16
20,110,4.784229e-17
20,111,4.927259e-16
20,112,0.000000e+00
20,113,3.371382e-17
20,114,2.957989e-17
20,115,0.000000e+00
20,116,4.446604e-17
20,117,4.492947e-17
20,118,4.454164e-17
20,119,0.000000e+00
20,120,8.666522e-17
20,121,1.078055e-16
20,122,4.949239e-17
20,123,3.607925e-17
20,124,2.584679e-16
20,125,0.000000e+00
20,126,0.000000e+00
20,127,2.712704e-16
20,128,0.000000e+00
20,129,0.000000e+00
20,130,1.407452e-16
20,131,0.000000e+00
20,132,5.276082e-17
20,133,9.169516e-17
20,134,0.000000e+00
20,135,4.705491e-17
20,136,0.000000e+00
20,137,4.543448e-17
20,138,0.000000e+00
20,139,4.066425e-17
20,140,0.000000e+00
20,141,4.013205e-17
20,142,0.000000e+00
20,143,0.000000e+00
20,144,0.000000e+00
20,145,4.293075e-17
20,146,0.000000e+00
20,147,0.000000e+00
20,148,0.000000e+00
20,149,0.000000e+00
20,150,0.000000e+00
20,151,0.000000e+00
20,152,0.000000e+00
20,153,0.000000e+00
20,154,0.000000e+00
20,155,0.000000e+00
20,156,0.000000e+00
20,157,0.000000e+00
20,158,0.000000e+00
20,159,0.000000e+00
20,160,0.000000e+00
20,161,0.000000e+00
20,162,0.000000e+00
20,163,0.000000e+00
20,164,0.000000e+00
20,165,0.000000e+00
20,166,0.000000e+00
20,167,0.000000e+00
20,168,0.000000e+00
20,169,0.000000e+00
20,170,0.000000e+00
20,171,0.000000e+00
20,172,0.000000e+00
20,173,0.000000e+00
20,174,0.000000e+00
20,175,0.000000e+00
20,176,0.000000e+00
20,177,0.000000e+00
20,178,0.000000e+00
20,179,0.000000e+00
20,180,0.000000e+00
20,181,0.000000e+00
20,182,0.000000e+00
20,183,0.000000e+00
20,184,0.000000e+00
20,185,0.000000e+00
20,186,0.000000e+00
20,187,0.000000e+00
20,188,0.000000e+00
20,189,0.000000e+00
20,190,0.000000e+00
20,191,0.000000e+00
20,192,0.000000e+00
20,193,0.000000e+00
20,194,0.000000e+00
20,195,0.000000e+00
20,196,0.000000e+00
20,197,0.000000e+00
20,198,0.000000e+00
20,199,0.000000e+00
20,200,0.000000e+00
20,201,0.000000e+00
21,0,0.000000e+00
21,1,6.716253e-14
21,2,6.420340e-14
21,3,1.977560e-13
21,4,1.085280e-13
21,5,8.128665e-14
21,6,1.309723e-13
21,7,8.443525e-14
21,8,6.893052e-14
21,9,8.309727e-14
21,10,6.858068e-14
21,11,5.650672e-14
21,12,6.527630e-14
21,13,6.607169e-14
21,14,5.911557e-14
21,15,6.861994e-14
21,16,5.819777e-14
21,17,6.123000e-14
21,18,9.565790e-14
21,19,1.013940e-13
21,20,9.245598e-14
21,21,9.254562e-14
21,22,6.997313e-14
21,23,5.769531e-14
21,24,6.080543e-14
21,25,5.051225e-14
21,26,6.698538e-14
21,27,3.941401e-14
21,28,5.789996e-14
21,29,3.912046e-14
21,30,3.190080e-14
21,31,2.834069e-14
21,32,3.535387e-14
21,33,2.648827e-14
21,34,3.229061e-14
21,35,3.030398e-14
21,36,2.614422e-14
21,37,2.739162e-14
21,38,2.564826e-14
21,39,2.087132e-14
21,40,2.287274e-14
21,41,1.819071e-14
21,42,1.672334e-14
21,43,1.663753e-14
21,44,1.900168e-14
21,45,1.382014e-14
21,46,1.934816e-14
21,47,1.338479e-14
21,48,8.365664e-15
21,49,1.213877e-14
21,50,1.376630e-14
21,51,1.718500e-14
21,52,8.506277e-15
21,53,1.243869e-14
21,54,1.249952e-14
21,55,5.531325e-15
21,56,6.532606e-15
21,57,9.734301e-15
21,58,7.199946e-15
21,59,5.677951e-15
21,60,6.273123e-15
21,61,5.869104e-15
21,62,4.752897e-15
21,63,4.981357e-15
21,64,6.544794e-15
21,65,7.349827e-15
21,66,6.191281e-15
21,67,9.050061e-15
21,68,5.941273e-15
21,69,5.408616e-15
21,70,3.236059e-15
21,71,2.855195e-15
21,72,3.285434e-15
21,73,3.161270e-15
21,74,3.308608e-15
21,75,2.481445e-15
21,76,3.554447e-15
21,77,2.315060e-15
21,78,2.091488e-15
21,79,2.536359e-15
21,80,1.844795e-15
21,81,3.218445e-15
21,82,2.976809e-15
21,83,4.190497e-15
21,84,5.148546e-15
21,85,8.237685e-16
21,86,1.547244e-15
21,87,6.066669e-16
21,88,2.678512e-15
21,89,1.153555e-15
21,90,1.548154e-15
21,91,7.672547e-16
21,92,2.379696e-15
21,93,1.600651e-15
21,94,2.050424e-15
21,95,5.156714e-16
21,96,6.791174e-16
21,97,8.597157e-16
21,98,2.524518e-16
21,99,1.109060e-15
21,100,3.130921e-16
21,101,9.612900e-17
21,102,3.274082e-16
21,103,2.062378e-16
21,104,3.272442e-16
21,105,1.711752e-16
21,106,6.950682e-16
21,107,0.000000e+00
21,108,1.006425e-16
21,109,2.685039e-16
21,110,4.328108e-17
21,111,5.508785e-16
21,112,0.000000e+00
21,113,7.473216e-17
21,114,7.839065e-17
21,115,0.000000e+00
21,116,3.991017e-17
21,117,4.064597e-17
21,118,4.029511e-17
21,119,0.000000e+00
21,120,7.809850e-17
21,121,8.459554e-17
21,122,5.794563e-17
21,123,3.238266e-17
21,124,2.472456e-16
21,125,0.000000e+00
21,126,0.000000e+00
21,127,2.524090e-16
21,128,0.000000e+00
21,129,0.000000e+00
21,130,1.113952e-16
21,131,0.000000e+00
21,132,6.154185e-17
21,133,1.073566e-16
21,134,0.000000e+00
21,135,4.987077e-17
21,136,0.000000e+00
21,137,5.299618e-17
21,138,0.000000e+00
21,139,4.309769e-17
21,140,0.000000e+00
21,141,4.253364e-17
21,142,0.000000e+00
21,143,0.000000e+00
21,144,0.000000e+00
21,145,5.007576e-17
21,146,0.000000e+00
21,147,0.000000e+00
21,148,0.000000e+00
21,149,0.000000e+00
21,150,0.000000e+00
21,151,0.000000e+00
21,152,0.000000e+00
21,153,0.000000e+00
21,154,0.000000e+00
21,155,0.000000e+00
21,156,0.000000e+00
21,157,0.000000e+00
21,158,0.000000e+00
21,159,0.000000e+00
21,160,0.000000e+00
21,161,0.000000e+00
21,162,0.000000e+00
21,163,0.000000e+00
21,164,0.000000e+00
21,165,0.000000e+00
21,166,0.000000e+00
21,167,0.000000e+00
21,168,0.000000e+00
21,169,0.000000e+00
21,170,0.000000e+00
21,171,0.000000e+00
21,172,0.000000e+00
21,173,0.000000e+00
21,174,0.000000e+00
21,175,0.000000e+00
21,176,0.000000e+00
21,177,0.000000e+00
21,178,0.000000e+00
21,179,0.000000e+00
21,180,0.000000e+00
21,181,0.000000e+00
21,182,0.000000e+00
21,183,0.000000e+00
21,184,0.000000e+00
21,185,0.000000e+00
21,186,0.000000e+00
21,187,0.000000e+00
21,188,0.000000e+00
21,189,0.000000e+00
21,190,0.000000e+00
21,191,0.000000e+00
21,192,0.000000e+00
21,193,0.000000e+00
21,194,0.000000e+00
21,195,0.000000e+00
21,196,0.000000e+00
21,197,0.000000e+00
21,198,0.000000e+00
21,199,0.000000e+00
21,200,0.000000e+00
21,201,0.000000e+00
22,0,0.000000e+00
22,1,8.987919e-14
22,2,6.290936e-14
22,3,1.633650e-13
22,4,1.047089e-13
22,5,6.546237e-14
22,6,1.216291e-13
22,7,8.360900e-14
22,8,6.211909e-14
22,9,7.903432e-14
22,10,6.944238e-14
22,11,5.430634e-14
22,12,5.990213e-14
22,13,5.866616e-14
22,14,5.491387e-14
22,15,6.109930e-14
22,16,5.234975e-14
22,17,5.389544e-14
22,18,8.227717e-14
22,19,8.980517e-14
22,20,7.957711e-14
22,21,6.997313e-14
22,22,6.910758e-14
22,23,5.285658e-14
22,24,5.859274e-14
22,25,4.465377e-14
22,26,5.921846e-14
22,27,3.430486e-14
22,28,4.976129e-14
22,29,3.313116e-14
22,30,2.676616e-14
22,31,2.402695e-14
22,32,2.982872e-14
22,33,2.232961e-14
22,34,2.688320e-14
22,35,2.500696e-14
22,36,2.127649e-14
22,37,2.235521e-14
22,38,1.975959e-14
22,39,1.646403e-14
22,40,1.884270e-14
22,41,1.375413e-14
22,42,1.387492e-14
22,43,1.358230e-14
22,44,1.412980e-14
22,45,1.019477e-14
22,46,1.472775e-14
22,47,1.021972e-14
22,48,6.779909e-15
22,49,1.036608e-14
22,50,1.025255e-14
22,51,1.225883e-14
22,52,6.584810e-15
22,53,9.302372e-15
22,54,9.483137e-15
22,55,4.110402e-15
22,56,4.507943e-15
22,57,7.013578e-15
22,58,5.338460e-15
22,59,4.027984e-15
22,60,4.489518e-15
22,61,4.346024e-15
22,62,3.515757e-15
22,63,3.392359e-15
22,64,4.945446e-15
22,65,5.106099e-15
22,66,4.526286e-15
22,67,6.422017e-15
22,68,3.998319e-15
22,69,3.828071e-15
22,70,2.540807e-15
22,71,1.894857e-15
22,72,2.190934e-15
22,73,2.076663e-15
22,74,2.287597e-15
22,75,1.775224e-15
22,76,2.643585e-15
22,77,1.862069e-15
22,78,1.260682e-15
22,79,1.753964e-15
22,80,1.231288e-15
22,81,2.079950e-15
22,82,2.451373e-15
22,83,2.690766e-15
22,84,3.471401e-15
22,85,4.721650e-16
22,86,9.240371e-16
22,87,1.828124e-16
22,88,1.550257e-15
22,89,6.874801e-16
22,90,8.857798e-16
22,91,4.135456e-16
22,92,1.472291e-15
22,93,7.155513e-16
22,94,1.385699e-15
22,95,2.283614e-16
22,96,3.698106e-16
22,97,8.377610e-16
22,98,1.143471e-16
22,99,7.423438e-16
22,100,1.913120e-16
22,101,4.378713e-17
22,102,1.228950e-16
22,103,7.697884e-17
22,104,2.408702e-16
22,105,6.728393e-17
22,106,4.525695e-16
22,107,0.000000e+00
22,108,3.719951e-17
22,109,3.352426e-16
22,110,2.064071e-17
22,111,3.630361e-16
22,112,0.000000e+00
22,113,3.226764e-17
22,114,2.914467e-17
22,115,0.000000e+00
22,116,1.805394e-17
22,117,1.938403e-17
22,118,1.921671e-17
22,119,0.000000e+00
22,120,3.630414e-17
22,121,4.780981e-17
22,122,5.366185e-17
22,123,1.464877e-17
22,124,1.915733e-16
22,125,0.000000e+00
22,126,0.000000e+00
22,127,1.945388e-16
22,128,0.000000e+00
22,129,0.000000e+00
22,130,8.757012e-17
22,131,0.000000e+00
22,132,5.724804e-17
22,133,9.941997e-17
22,134,0.000000e+00
22,135,5.160863e-17
22,136,0.000000e+00
22,137,4.929860e-17
22,138,0.000000e+00
22,139,4.459952e-17
22,140,0.000000e+00
22,141,4.401582e-17
22,142,0.000000e+00
22,143,0.000000e+00
22,144,0.000000e+00
22,145,4.658194e-17
22,146,0.000000e+00
22,147,0.000000e+00
22,148,0.000000e+00
22,149,0.000000e+00
22,150,0.000000e+00
22,151,0.000000e+00
22,152,0.000000e+00
22,153,0.000000e+00
22,154,0.000000e+00
22,155,0.000000e+00
22,156,0.000000e+00
22,157,0.000000e+00
22,158,0.000000e+00
22,159,0.000000e+00
22,160,0.000000e+00
22,161,0.000000e+00
22,162,0.000000e+00
22,163,0.000000e+00
22,164,0.000000e+00
22,165,0.000000e+00
22,166,0.000000e+00
22,167,0.000000e+00
22,168,0.000000e+00
22,169,0.000000e+00
22,170,0.000000e+00
22,171,0.000000e+00
22,172,0.000000e+00
22,173,0.000000e+00
22,174,0.000000e+00
22,175,0.000000e+00
22,176,0.000000e+00
22,177,0.000000e+00
22,178,0.000000e+00
22,179,0.000000e+00
22,180,0.000000e+00
22,181,0.000000e+00
22,182,0.000000e+00
22,183,0.000000e+00
22,184,0.000000e+00
22,185,0.000000e+00
22,186,0.000000e+00
22,187,0.000000e+00
22,188,0.000000e+00
22,189,0.000000e+00
22,190,0.000000e+00
22,191,0.000000e+00
22,192,0.000000e+00
22,193,0.000000e+00
22,194,0.000000e+00
22,195,0.000000e+00
22,196,0.000000e+00
22,197,0.000000e+00
22,198,0.000000e+00
22,199,0.000000e+00
22,200,0.000000e+00
22,201,0.000000e+00
23,0,0.000000e+00
23,1,7.584165e-14
23,2,4.898655e-14
23,3,1.397728e-13
23,4,8.266123e-14
23,5,5.322468e-14
23,6,9.724514e-14
23,7,6.742359e-14
23,8,5.261231e-14
23,9,6.181627e-14
23,10,5.660627e-14
23,11,4.436526e-14
23,12,4.683038e-14
23,13,4.681176e-14
23,14,4.326101e-14
23,15,4.610080e-14
23,16,4.086164e-14
23,17,4.486110e-14
23,18,6.330657e-14
23,19,6.971615e-14
23,20,6.429405e-14
23,21,5.769531e-14
23,22,5.285658e-14
23,23,4.898251e-14
23,24,4.749192e-14
23,25,3.757008e-14
23,26,5.074898e-14
23,27,2.944295e-14
23,28,4.296339e-14
23,29,2.904459e-14
23,30,2.507331e-14
23,31,2.228809e-14
23,32,2.696346e-14
23,33,2.114924e-14
23,34,2.335782e-14
23,35,2.347948e-14
23,36,2.078358e-14
23,37,2.083808e-14
23,38,1.822928e-14
23,39,1.470565e-14
23,40,1.657623e-14
23,41,1.252224e-14
23,42,1.211981e-14
23,43,1.207745e-14
23,44,1.309586e-14
23,45,9.794364e-15
23,46,1.273963e-14
23,47,8.700081e-15
23,48,6.370941e-15
23,49,9.229930e-15
23,50,8.717363e-15
23,51,1.030484e-14
23,52,5.724414e-15
23,53,7.458728e-15
23,54,7.750098e-15
23,55,3.703494e-15
23,56,3.490910e-15
23,57,5.348865e-15
23,58,3.941117e-15
23,59,2.947855e-15
23,60,3.078765e-15
23,61,3.766005e-15
23,62,2.607848e-15
23,63,2.229748e-15
23,64,3.828283e-15
23,65,3.671989e-15
23,66,3.199959e-15
23,67,4.590572e-15
23,68,2.720680e-15
23,69,2.663622e-15
23,70,1.908280e-15
23,71,1.338438e-15
23,72,1.468453e-15
23,73,1.481195e-15
23,74,1.600147e-15
23,75,1.309692e-15
23,76,2.016424e-15
23,77,1.379125e-15
23,78,9.686912e-16
23,79,1.280702e-15
23,80,9.091933e-16
23,81,1.609462e-15
23,82,1.952288e-15
23,83,1.868147e-15
23,84,2.243322e-15
23,85,3.391974e-16
23,86,5.205395e-16
23,87,1.334485e-16
23,88,1.106098e-15
23,89,4.739215e-16
23,90,5.013801e-16
23,91,2.225307e-16
23,92,1.467167e-15
23,93,4.078433e-16
23,94,9.702420e-16
23,95,1.410751e-16
23,96,2.573824e-16
23,97,7.434710e-16
23,98,6.805725e-17
23,99,9.414582e-16
23,100,1.540493e-16
23,101,2.586832e-17
23,102,5.388196e-17
23,103,3.350716e-17
23,104,1.990689e-16
23,105,5.720747e-17
23,106,3.345342e-16
23,107,0.000000e+00
23,108,1.484896e-17
23,109,2.674048e-16
23,110,3.871264e-17
23,111,2.522763e-16
23,112,0.000000e+00
23,113,1.816016e-17
23,114,1.289597e-17
23,115,0.000000e+00
23,116,3.668809e-17
23,117,3.635567e-17
23,118,3.604185e-17
23,119,0.000000e+00
23,120,7.080687e-17
23,121,7.395906e-17
23,122,2.526582e-17
23,123,2.976830e-17
23,124,1.299581e-16
23,125,0.000000e+00
23,126,0.000000e+00
23,127,1.323194e-16
23,128,0.000000e+00
23,129,0.000000e+00
23,130,7.306527e-17
23,131,0.000000e+00
23,132,2.743154e-17
23,133,4.681029e-17
23,134,0.000000e+00
23,135,2.692145e-17
23,136,0.000000e+00
23,137,2.362241e-17
23,138,0.000000e+00
23,139,2.326517e-17
23,140,0.000000e+00
23,141,2.296069e-17
23,142,0.000000e+00
23,143,0.000000e+00
23,144,0.000000e+00
23,145,2.232067e-17
23,146,0.000000e+00
23,147,0.000000e+00
23,148,0.000000e+00
23,149,0.000000e+00
23,150,0.000000e+00
23,151,0.000000e+00
23,152,0.000000e+00
23,153,0.000000e+00
23,154,0.000000e+00
23,155,0.000000e+00
23,156,0.000000e+00
23,157,0.000000e+00
23,158,0.000000e+00
23,159,0.000000e+00
23,160,0.000000e+00
23,161,0.000000e+00
23,162,0.000000e+00
23,163,0.000000e+00
23,164,0.000000e+00
23,165,0.000000e+00
23,166,0.000000e+00
23,167,0.000000e+00
23,168,0.000000e+00
23,169,0.000000e+00
23,170,0.000000e+00
23,171,0.000000e+00
23,172,0.000000e+00
23,173,0.000000e+00
23,174,0.000000e+00
23,175,0.000000e+00
23,176,0.000000e+00
23,177,0.000000e+00
23,178,0.000000e+00
23,179,0.000000e+00
23,180,0.000000e+00
23,181,0.000000e+00
23,182,0.000000e+00
23,183,0.000000e+00
23,184,0.000000e+00
23,185,0.000000e+00
23,186,0.000000e+00
23,187,0.000000e+00
23,188,0.000000e+00
23,189,0.000000e+00
23,190,0.000000e+00
23,191,0.000000e+00
23,192,0.000000e+00
23,193,0.000000e+00
23,194,0.000000e+00
23,195,0.000000e+00
23,196,0.000000e+00
23,197,0.000000e+00
23,198,0.000000e+00
23,199,0.000000e+00
23,200,0.000000e+00
23,201,0.000000e+00
24,0,0.000000e+00
24,1,1.120016e-13
24,2,7.811484e-14
24,3,1.892557e-13
24,4,1.284174e-13
24,5,7.555686e-14
24,6,1.375766e-13
24,7,8.751403e-14
24,8,6.256153e-14
24,9,7.889410e-14
24,10,7.464579e-14
24,11,5.157388e-14
24,12,6.062653e-14
24,13,5.972740e-14
24,14,5.335155e-14
24,15,5.777552e-14
24,16,4.874744e-14
24,17,4.886649e-14
24,18,7.074196e-14
24,19,7.567099e-14
24,20,6.732610e-14
24,21,6.080543e-14
24,22,5.859274e-14
24,23,4.749192e-14
24,24,6.460375e-14
24,25,4.105382e-14
24,26,5.699496e-14
24,27,3.327980e-14
24,28,5.138547e-14
24,29,3.320581e-14
24,30,2.715835e-14
24,31,2.363546e-14
24,32,2.993392e-14
24,33,2.280847e-14
24,34,2.675398e-14
24,35,2.522664e-14
24,36,2.009574e-14
24,37,2.427367e-14
24,38,2.095281e-14
24,39,1.697665e-14
24,40,2.002094e-14
24,41,1.515136e-14
24,42,1.491208e-14
24,43,1.377592e-14
24,44,1.566910e-14
24,45,1.049195e-14
24,46,1.508572e-14
24,47,9.770478e-15
24,48,7.103578e-15
24,49,1.047139e-14
24,50,1.027656e-14
24,51,1.286331e-14
24,52,6.067634e-15
24,53,8.925160e-15
24,54,9.974998e-15
24,55,3.833670e-15
24,56,4.149672e-15
24,57,6.473171e-15
24,58,4.448678e-15
24,59,4.152177e-15
24,60,3.833605e-15
24,61,3.944823e-15
24,62,2.812568e-15
24,63,2.544494e-15
24,64,4.757817e-15
24,65,4.457080e-15
24,66,3.548780e-15
24,67,5.685191e-15
24,68,2.835700e-15
24,69,3.214200e-15
24,70,2.112650e-15
24,71,1.345524e-15
24,72,1.951641e-15
24,73,1.633241e-15
24,74,1.685787e-15
24,75,1.421623e-15
24,76,1.920566e-15
24,77,1.414534e-15
24,78,1.101504e-15
24,79,1.370305e-15
24,80,1.004833e-15
24,81,2.013633e-15
24,82,1.711208e-15
24,83,2.596004e-15
24,84,2.966361e-15
24,85,3.564676e-16
24,86,6.178799e-16
24,87,8.940326e-17
24,88,1.579276e-15
24,89,6.838257e-16
24,90,5.074955e-16
24,91,2.560420e-16
24,92,1.091729e-15
24,93,5.754584e-16
24,94,1.137331e-15
24,95,2.113947e-16
24,96,4.683662e-16
24,97,7.884744e-16
24,98,1.074541e-16
24,99,6.821192e-16
24,100,1.398327e-16
24,101,3.847390e-17
24,102,9.770092e-17
24,103,6.137420e-17
24,104,2.787956e-16
24,105,7.324609e-17
24,106,5.189331e-16
24,107,0.000000e+00
24,108,2.818912e-17
24,109,2.656434e-16
24,110,3.812940e-17
24,111,4.063300e-16
24,112,0.000000e+00
24,113,2.836475e-17
24,114,2.381738e-17
24,115,0.000000e+00
24,116,3.474742e-17
24,117,3.580795e-17
24,118,3.549885e-17
24,119,0.000000e+00
24,120,6.840635e-17
24,121,6.931961e-17
24,122,3.423915e-17
24,123,2.819367e-17
24,124,2.165980e-16
24,125,0.000000e+00
24,126,0.000000e+00
24,127,2.152955e-16
24,128,0.000000e+00
24,129,0.000000e+00
24,130,5.976314e-17
24,131,0.000000e+00
24,132,3.683912e-17
24,133,6.343529e-17
24,134,0.000000e+00
24,135,3.479353e-17
24,136,0.000000e+00
24,137,3.172366e-17
24,138,0.000000e+00
24,139,3.006813e-17
24,140,0.000000e+00
24,141,2.967461e-17
24,142,0.000000e+00
24,143,0.000000e+00
24,144,0.000000e+00
24,145,2.997549e-17
24,146,0.000000e+00
24,147,0.000000e+00
24,148,0.000000e+00
24,149,0.000000e+00
24,150,0.000000e+00
24,151,0.000000e+00
24,152,0.000000e+00
24,153,0.000000e+00
24,154,0.000000e+00
24,155,0.000000e+00
24,156,0.000000e+00
24,157,0.000000e+00
24,158,0.000000e+00
24,159,0.000000e+00
24,160,0.000000e+00
24,161,0.000000e+00
24,162,0.000000e+00
24,163,0.000000e+00
24,164,0.000000e+00
24,165,0.000000e+00
24,166,0.000000e+00
24,167,0.000000e+00
24,168,0.000000e+00
24,169,0.000000e+00
24,170,0.000000e+00
24,171,0.000000e+00
24,172,0.000000e+00
24,173,0.000000e+00
24,174,0.000000e+00
24,175,0.000000e+00
24,176,0.000000e+00
24,177,0.000000e+00
24,178,0.000000e+00
24,179,0.000000e+00
24,180,0.000000e+00
24,181,0.000000e+00
24,182,0.000000e+00
24,183,0.000000e+00
24,184,0.000000e+00
24,185,0.000000e+00
24,186,0.000000e+00
24,187,0.000000e+00
24,188,0.000000e+00
24,189,0.000000e+00
24,190,0.000000e+00
24,191,0.000000e+00
24,192,0.000000e+00
24,193,0.000000e+00
24,194,0.000000e+00
24,195,0.000000e+00
24,196,0.000000e+00
24,197,0.000000e+00
24,198,0.000000e+00
24,199,0.000000e+00
24,200,0.000000e+00
24,201,0.000000e+00
25,0,0.000000e+00
25,1,5.204536e-14
25,2,4.075517e-14
25,3,1.354088e-13
25,4,6.684767e-14
25,5,4.888271e-14
25,6,8.628557e-14
25,7,6.597170e-14
25,8,4.685507e-14
25,9,5.824438e-14
25,10,4.782418e-14
25,11,3.884088e-14
25,12,4.392790e-14
25,13,4.251396e-14
25,14,3.980244e-14
25,15,4.261815e-14
25,16,3.705969e-14
25,17,4.006794e-14
25,18,5.850552e-14
25,19,6.107157e-14
25,20,5.607339e-14
25,21,5.051225e-14
25,22,4.465377e-14
25,23,3.757008e-14
25,24,4.105382e-14
25,25,3.775423e-14
25,26,4.656340e-14
25,27,2.793424e-14
25,28,4.126302e-14
25,29,2.794032e-14
25,30,2.321119e-14
25,31,2.066876e-14
25,32,2.566421e-14
25,33,2.077949e-14
25,34,2.330582e-14
25,35,2.152984e-14
25,36,1.876536e-14
25,37,1.928027e-14
25,38,1.792249e-14
25,39,1.451018e-14
25,40,1.603271e-14
25,41,1.295512e-14
25,42,1.256257e-14
25,43,1.319091e-14
25,44,1.462468e-14
25,45,1.083246e-14
25,46,1.484234e-14
25,47,1.051096e-14
25,48,6.747153e-15
25,49,9.877832e-15
25,50,1.020259e-14
25,51,1.243125e-14
25,52,7.035911e-15
25,53,9.583804e-15
25,54,8.973104e-15
25,55,4.305206e-15
25,56,4.587323e-15
25,57,7.289526e-15
25,58,5.438807e-15
25,59,3.776064e-15
25,60,4.685953e-15
25,61,4.787278e-15
25,62,3.410609e-15
25,63,3.800367e-15
25,64,4.507988e-15
25,65,4.959472e-15
25,66,4.780278e-15
25,67,6.003509e-15
25,68,4.269241e-15
25,69,3.947283e-15
25,70,2.476267e-15
25,71,2.056598e-15
25,72,2.428482e-15
25,73,2.385799e-15
25,74,2.527699e-15
25,75,1.786134e-15
25,76,2.485543e-15
25,77,1.820144e-15
25,78,1.330005e-15
25,79,1.832918e-15
25,80,1.130206e-15
25,81,1.898334e-15
25,82,1.979543e-15
25,83,2.409458e-15
25,84,3.270671e-15
25,85,3.903028e-16
25,86,1.108273e-15
25,87,3.399198e-16
25,88,1.491670e-15
25,89,7.312699e-16
25,90,1.243682e-15
25,91,5.520788e-16
25,92,1.615469e-15
25,93,8.731034e-16
25,94,1.571441e-15
25,95,2.964782e-16
25,96,3.611242e-16
25,97,6.274410e-16
25,98,1.490078e-16
25,99,7.458754e-16
25,100,1.866728e-16
25,101,5.388392e-17
25,102,1.684007e-16
25,103,1.060504e-16
25,104,2.211164e-16
25,105,1.084987e-16
25,106,4.267943e-16
25,107,0.000000e+00
25,108,5.112827e-17
25,109,2.103985e-16
25,110,4.314798e-17
25,111,3.264201e-16
25,112,0.000000e+00
25,113,4.077629e-17
25,114,4.047856e-17
25,115,0.000000e+00
25,116,4.043315e-17
25,117,4.052097e-17
25,118,4.017119e-17
25,119,0.000000e+00
25,120,7.847883e-17
25,121,7.660530e-17
25,122,3.809800e-17
25,123,3.280700e-17
25,124,1.594768e-16
25,125,0.000000e+00
25,126,0.000000e+00
25,127,1.591483e-16
25,128,0.000000e+00
25,129,0.000000e+00
25,130,7.068766e-17
25,131,0.000000e+00
25,132,4.060087e-17
25,133,7.058464e-17
25,134,0.000000e+00
25,135,3.468095e-17
25,136,0.000000e+00
25,137,3.496306e-17
25,138,0.000000e+00
25,139,2.997084e-17
25,140,0.000000e+00
25,141,2.957859e-17
25,142,0.000000e+00
25,143,0.000000e+00
25,144,0.000000e+00
25,145,3.303637e-17
25,146,0.000000e+00
25,147,0.000000e+00
25,148,0.000000e+00
25,149,0.000000e+00
25,150,0.000000e+00
25,151,0.000000e+00
25,152,0.000000e+00
25,153,0.000000e+00
25,154,0.000000e+00
25,155,0.000000e+00
25,156,0.000000e+00
25,157,0.000000e+00
25,158,0.000000e+00
25,159,0.000000e+00
25,160,0.000000e+00
25,161,0.000000e+00
25,162,0.000000e+00
25,163,0.000000e+00
25,164,0.000000e+00
25,165,0.000000e+00
25,166,0.000000e+00
25,167,0.000000e+00
25,168,0.000000e+00
25,169,0.000000e+00
25,170,0.000000e+00
25,171,0.000000e+00
25,172,0.000000e+00
25,173,0.000000e+00
25,174,0.000000e+00
25,175,0.000000e+00
25,176,0.000000e+00
25,177,0.000000e+00
25,178,0.000000e+00
25,179,0.000000e+00
25,180,0.000000e+00
25,181,0.000000e+00
25,182,0.000000e+00
25,183,0.000000e+00
25,184,0.000000e+00
25,185,0.000000e+00
25,186,0.000000e+00
25,187,0.000000e+00
25,188,0.000000e+00
25,189,0.000000e+00
25,190,0.000000e+00
25,191,0.000000e+00
25,192,0.000000e+00
25,193,0.000000e+00
25,194,0.000000e+00
25,195,0.000000e+00
25,196,0.000000e+00
25,197,0.000000e+00
25,198,0.000000e+00
25,199,0.000000e+00
25,200,0.000000e+00
25,201,0.000000e+00
26,0,0.000000e+00
26,1,9.199231e-14
26,2,6.863066e-14
26,3,1.948313e-13
26,4,1.085161e-13
26,5,7.610342e-14
26,6,1.297454e-13
26,7,9.101569e-14
26,8,6.943898e-14
26,9,8.413502e-14
26,10,6.942281e-14
26,11,5.993600e-14
26,12,6.541290e-14
26,13,6.233428e-14
26,14,5.727345e-14
26,15,6.222064e-14
26,16,5.319154e-14
26,17,5.602270e-14
26,18,7.934951e-14
26,19,7.890661e-14
26,20,7.442097e-14
26,21,6.698538e-14
26,22,5.921846e-14
26,23,5.074898e-14
26,24,5.699496e-14
26,25,4.656340e-14
26,26,6.919938e-14
26,27,3.863842e-14
26,28,5.943458e-14
26,29,3.995665e-14
26,30,3.391917e-14
26,31,2.876338e-14
26,32,3.703519e-14
26,33,2.870928e-14
26,34,3.340793e-14
26,35,3.146536e-14
26,36,2.764783e-14
26,37,2.915566e-14
26,38,2.747498e-14
26,39,2.146633e-14
26,40,2.340659e-14
26,41,1.938888e-14
26,42,1.706653e-14
26,43,1.708198e-14
26,44,1.940912e-14
26,45,1.378603e-14
26,46,1.863403e-14
26,47,1.238299e-14
26,48,8.423037e-15
26,49,1.225785e-14
26,50,1.227472e-14
26,51,1.507903e-14
26,52,7.305992e-15
26,53,1.121494e-14
26,54,1.148737e-14
26,55,5.028853e-15
26,56,5.101733e-15
26,57,8.468351e-15
26,58,6.132307e-15
26,59,4.861622e-15
26,60,5.211135e-15
26,61,5.243918e-15
26,62,3.647207e-15
26,63,4.061978e-15
26,64,5.587571e-15
26,65,5.448238e-15
26,66,5.084031e-15
26,67,6.875566e-15
26,68,4.028883e-15
26,69,4.143934e-15
26,70,2.724181e-15
26,71,1.920738e-15
26,72,2.499307e-15
26,73,2.325527e-15
26,74,2.322198e-15
26,75,1.894209e-15
26,76,2.407082e-15
26,77,1.811503e-15
26,78,1.406557e-15
26,79,1.785443e-15
26,80,1.131994e-15
26,81,2.165152e-15
26,82,1.995382e-15
26,83,2.768233e-15
26,84,3.752573e-15
26,85,4.703451e-16
26,86,9.212245e-16
26,87,2.302126e-16
26,88,1.611963e-15
26,89,8.090108e-16
26,90,9.439556e-16
26,91,3.695053e-16
26,92,1.489133e-15
26,93,5.699864e-16
26,94,1.599447e-15
26,95,1.716046e-16
26,96,5.104621e-16
26,97,8.869959e-16
26,98,8.531099e-17
26,99,8.360118e-16
26,100,1.914030e-16
26,101,3.009382e-17
26,102,8.264204e-17
26,103,5.079332e-17
26,104,3.102304e-16
26,105,8.124737e-17
26,106,5.382398e-16
26,107,0.000000e+00
26,108,2.613224e-17
26,109,2.545726e-16
26,110,4.633949e-17
26,111,4.174345e-16
26,112,0.000000e+00
26,113,2.118818e-17
26,114,1.806093e-17
26,115,0.000000e+00
26,116,4.355023e-17
26,117,4.351818e-17
26,118,4.314253e-17
26,119,0.000000e+00
26,120,8.440510e-17
26,121,8.015115e-17
26,122,3.485785e-17
26,123,3.533617e-17
26,124,2.259737e-16
26,125,0.000000e+00
26,126,0.000000e+00
26,127,2.230758e-16
26,128,0.000000e+00
26,129,0.000000e+00
26,130,1.035448e-16
26,131,0.000000e+00
26,132,3.719673e-17
26,133,6.458156e-17
26,134,0.000000e+00
26,135,3.134588e-17
26,136,0.000000e+00
26,137,3.203161e-17
26,138,0.000000e+00
26,139,2.708872e-17
26,140,0.000000e+00
26,141,2.673419e-17
26,142,0.000000e+00
26,143,0.000000e+00
26,144,0.000000e+00
26,145,3.026647e-17
26,146,0.000000e+00
26,147,0.000000e+00
26,148,0.000000e+00
26,149,0.000000e+00
26,150,0.000000e+00
26,151,0.000000e+00
26,152,0.000000e+00
26,153,0.000000e+00
26,154,0.000000e+00
26,155,0.000000e+00
26,156,0.000000e+00
26,157,0.000000e+00
26,158,0.000000e+00
26,159,0.000000e+00
26,160,0.000000e+00
26,161,0.000000e+00
26,162,0.000000e+00
26,163,0.000000e+00
26,164,0.000000e+00
26,165,0.000000e+00
26,166,0.000000e+00
26,167,0.000000e+00
26,168,0.000000e+00
26,169,0.000000e+00
26,170,0.000000e+00
26,171,0.000000e+00
26,172,0.000000e+00
26,173,0.000000e+00
26,174,0.000000e+00
26,175,0.000000e+00
26,176,0.000000e+00
26,177,0.000000e+00
26,178,0.000000e+00
26,179,0.000000e+00
26,180,0.000000e+00
26,181,0.000000e+00
26,182,0.000000e+00
26,183,0.000000e+00
26,184,0.000000e+00
26,185,0.000000e+00
26,186,0.000000e+00
26,187,0.000000e+00
26,188,0.000000e+00
26,189,0.000000e+00
26,190,0.000000e+00
26,191,0.000000e+00
26,192,0.000000e+00
26,193,0.000000e+00
26,194,0.000000e+00
26,195,0.000000e+00
26,196,0.000000e+00
26,197,0.000000e+00
26,198,0.000000e+00
26,199,0.000000e+00
26,200,0.000000e+00
26,201,0.000000e+00
27,0,0.000000e+00
27,1,4.667879e-14
27,2,3.635333e-14
27,3,1.279813e-13
27,4,6.977509e-14
27,5,4.719467e-14
27,6,8.076618e-14
27,7,5.389888e-14
27,8,4.113509e-14
27,9,5.410477e-14
27,10,4.532527e-14
27,11,3.364990e-14
27,12,4.024406e-14
27,13,3.899121e-14
27,14,3.651080e-14
27,15,3.734391e-14
27,16,3.250785e-14
27,17,3.290483e-14
27,18,4.712760e-14
27,19,4.723735e-14
27,20,4.296700e-14
27,21,3.941401e-14
27,22,3.430486e-14
27,23,2.944295e-14
27,24,3.327980e-14
27,25,2.793424e-14
27,26,3.863842e-14
27,27,2.642641e-14
27,28,3.571099e-14
27,29,2.377224e-14
27,30,1.996542e-14
27,31,1.788437e-14
27,32,2.209955e-14
27,33,1.817543e-14
27,34,2.019537e-14
27,35,1.905527e-14
27,36,1.618037e-14
27,37,1.741777e-14
27,38,1.621210e-14
27,39,1.259683e-14
27,40,1.391715e-14
27,41,1.133441e-14
27,42,1.062447e-14
27,43,1.153695e-14
27,44,1.175240e-14
27,45,8.895439e-15
27,46,1.207763e-14
27,47,8.065038e-15
27,48,5.503991e-15
27,49,7.558236e-15
27,50,7.937600e-15
27,51,9.977649e-15
27,52,4.995561e-15
27,53,7.341108e-15
27,54,7.131249e-15
27,55,3.426415e-15
27,56,3.674294e-15
27,57,5.894595e-15
27,58,4.135680e-15
27,59,3.210010e-15
27,60,3.766786e-15
27,61,3.445246e-15
27,62,2.386772e-15
27,63,3.044894e-15
27,64,3.697278e-15
27,65,3.792057e-15
27,66,3.427006e-15
27,67,4.673778e-15
27,68,3.065181e-15
27,69,2.832615e-15
27,70,1.721679e-15
27,71,1.467970e-15
27,72,1.839003e-15
27,73,1.576310e-15
27,74,1.640987e-15
27,75,1.299933e-15
27,76,1.628046e-15
27,77,1.137762e-15
27,78,1.064734e-15
27,79,1.238275e-15
27,80,7.948025e-16
27,81,1.520428e-15
27,82,1.245172e-15
27,83,2.020390e-15
27,84,2.660278e-15
27,85,3.381196e-16
27,86,7.138210e-16
27,87,3.867974e-16
27,88,1.272375e-15
27,89,6.013129e-16
27,90,8.290975e-16
27,91,3.560605e-16
27,92,9.710457e-16
27,93,7.163487e-16
27,94,1.160281e-15
27,95,1.868014e-16
27,96,4.080299e-16
27,97,4.973326e-16
27,98,9.138065e-17
27,99,4.140067e-16
27,100,1.470300e-16
27,101,3.330756e-17
27,102,1.255857e-16
27,103,7.730647e-17
27,104,1.902389e-16
27,105,7.680535e-17
27,106,3.736760e-16
27,107,0.000000e+00
27,108,4.146130e-17
27,109,1.089337e-16
27,110,2.215044e-17
27,111,2.969185e-16
27,112,0.000000e+00
27,113,2.489217e-17
27,114,2.713633e-17
27,115,0.000000e+00
27,116,2.044608e-17
27,117,2.080184e-17
27,118,2.062228e-17
27,119,0.000000e+00
27,120,3.998933e-17
27,121,3.636851e-17
27,122,3.072599e-17
27,123,1.658972e-17
27,124,1.503493e-16
27,125,0.000000e+00
27,126,0.000000e+00
27,127,1.479198e-16
27,128,0.000000e+00
27,129,0.000000e+00
27,130,6.108904e-17
27,131,0.000000e+00
27,132,3.237677e-17
27,133,5.692641e-17
27,134,0.000000e+00
27,135,2.147101e-17
27,136,0.000000e+00
27,137,2.788094e-17
27,138,0.000000e+00
27,139,1.855497e-17
27,140,0.000000e+00
27,141,1.831213e-17
27,142,0.000000e+00
27,143,0.000000e+00
27,144,0.000000e+00
27,145,2.634453e-17
27,146,0.000000e+00
27,147,0.000000e+00
27,148,0.000000e+00
27,149,0.000000e+00
27,150,0.000000e+00
27,151,0.000000e+00
27,152,0.000000e+00
27,153,0.000000e+00
27,154,0.000000e+00
27,155,0.000000e+00
27,156,0.000000e+00
27,157,0.000000e+00
27,158,0.000000e+00
27,159,0.000000e+00
27,160,0.000000e+00
27,161,0.000000e+00
27,162,0.000000e+00
27,163,0.000000e+00
27,164,0.000000e+00
27,165,0.000000e+00
27,166,0.000000e+00
27,167,0.000000e+00
27,168,0.000000e+00
27,169,0.000000e+00
27,170,0.000000e+00
27,171,0.000000e+00
27,172,0.000000e+00
27,173,0.000000e+00
27,174,0.000000e+00
27,175,0.000000e+00
27,176,0.000000e+00
27,177,0.000000e+00
27,178,0.000000e+00
27,179,0.000000e+00
27,180,0.000000e+00
27,181,0.000000e+00
27,182,0.000000e+00
27,183,0.000000e+00
27,184,0.000000e+00
27,185,0.000000e+00
27,186,0.000000e+00
27,187,0.000000e+00
27,188,0.000000e+00
27,189,0.000000e+00
27,190,0.000000e+00
27,191,0.000000e+00
27,192,0.000000e+00
27,193,0.000000e+00
27,194,0.000000e+00
27,195,0.000000e+00
27,196,0.000000e+00
27,197,0.000000e+00
27,198,0.000000e+00
27,199,0.000000e+00
27,200,0.000000e+00
27,201,0.000000e+00
28,0,0.000000e+00
28,1,8.760154e-14
28,2,6.065365e-14
28,3,2.026617e-13
28,4,1.183462e-13
28,5,8.318860e-14
28,6,1.360764e-13
28,7,8.286180e-14
28,8,6.309611e-14
28,9,8.455103e-14
28,10,6.866650e-14
28,11,5.174549e-14
28,12,6.177350e-14
28,13,6.076900e-14
28,14,5.714763e-14
28,15,6.075360e-14
28,16,5.022634e-14
28,17,4.862979e-14
28,18,7.127343e-14
28,19,6.964490e-14
28,20,6.442108e-14
28,21,5.789996e-14
28,22,4.976129e-14
28,23,4.296339e-14
28,24,5.138547e-14
28,25,4.126302e-14
28,26,5.943458e-14
28,27,3.571099e-14
28,28,6.168387e-14
28,29,3.840858e-14
28,30,3.080787e-14
28,31,2.663552e-14
28,32,3.489908e-14
28,33,2.850979e-14
28,34,3.314406e-14
28,35,2.837484e-14
28,36,2.546058e-14
28,37,2.900635e-14
28,38,2.739280e-14
28,39,2.139676e-14
28,40,2.386881e-14
28,41,1.913579e-14
28,42,1.752210e-14
28,43,1.787249e-14
28,44,2.003807e-14
28,45,1.309082e-14
28,46,1.968356e-14
28,47,1.313789e-14
28,48,8.231727e-15
28,49,1.149711e-14
28,50,1.274541e-14
28,51,1.637304e-14
28,52,7.482239e-15
28,53,1.246323e-14
28,54,1.223151e-14
28,55,5.291844e-15
28,56,5.819536e-15
28,57,9.840080e-15
28,58,6.578963e-15
28,59,5.392069e-15
28,60,5.666452e-15
28,61,6.038554e-15
28,62,3.916446e-15
28,63,4.771707e-15
28,64,5.919514e-15
28,65,5.817315e-15
28,66,5.453536e-15
28,67,7.132951e-15
28,68,4.313152e-15
28,69,4.601263e-15
28,70,2.780211e-15
28,71,1.950015e-15
28,72,2.904545e-15
28,73,2.774749e-15
28,74,2.476877e-15
28,75,1.909349e-15
28,76,2.038204e-15
28,77,1.662542e-15
28,78,1.446887e-15
28,79,1.825905e-15
28,80,1.066799e-15
28,81,2.070360e-15
28,82,1.329599e-15
28,83,2.987512e-15
28,84,4.614539e-15
28,85,5.036499e-16
28,86,1.227051e-15
28,87,1.593102e-16
28,88,1.532540e-15
28,89,8.773972e-16
28,90,1.015793e-15
28,91,3.730881e-16
28,92,1.363544e-15
28,93,3.411308e-16
28,94,1.683343e-15
28,95,1.209720e-16
28,96,5.634442e-16
28,97,6.506451e-16
28,98,6.084112e-17
28,99,6.021391e-16
28,100,1.539059e-16
28,101,2.241027e-17
28,102,5.943824e-17
28,103,3.622842e-17
28,104,3.127286e-16
28,105,3.489024e-17
28,106,5.819570e-16
28,107,0.000000e+00
28,108,1.875803e-17
28,109,8.925433e-17
28,110,1.112284e-17
28,111,4.772940e-16
28,112,0.000000e+00
28,113,1.522461e-17
28,114,1.263511e-17
28,115,0.000000e+00
28,116,9.445049e-18
28,117,1.044564e-17
28,118,1.035547e-17
28,119,0.000000e+00
28,120,1.929077e-17
28,121,1.770828e-17
28,122,1.456041e-17
28,123,7.663607e-18
28,124,2.494425e-16
28,125,0.000000e+00
28,126,0.000000e+00
28,127,2.455296e-16
28,128,0.000000e+00
28,129,0.000000e+00
28,130,8.494797e-17
28,131,0.000000e+00
28,132,1.572095e-17
28,133,2.697625e-17
28,134,0.000000e+00
28,135,1.242691e-17
28,136,0.000000e+00
28,137,1.353794e-17
28,138,0.000000e+00
28,139,1.073918e-17
28,140,0.000000e+00
28,141,1.059863e-17
28,142,0.000000e+00
28,143,0.000000e+00
28,144,0.000000e+00
28,145,1.279192e-17
28,146,0.000000e+00
28,147,0.000000e+00
28,148,0.000000e+00
28,149,0.000000e+00
28,150,0.000000e+00
28,151,0.000000e+00
28,152,0.000000e+00
28,153,0.000000e+00
28,154,0.000000e+00
28,155,0.000000e+00
28,156,0.000000e+00
28,157,0.000000e+00
28,158,0.000000e+00
28,159,0.000000e+00
28,160,0.000000e+00
28,161,0.000000e+00
28,162,0.000000e+00
28,163,0.000000e+00
28,164,0.000000e+00
28,165,0.000000e+00
28,166,0.000000e+00
28,167,0.000000e+00
28,168,0.000000e+00
28,169,0.000000e+00
28,170,0.000000e+00
28,171,0.000000e+00
28,172,0.000000e+00
28,173,0.000000e+00
28,174,0.000000e+00
28,175,0.000000e+00
28,176,0.000000e+00
28,177,0.000000e+00
28,178,0.000000e+00
28,179,0.000000e+00
28,180,0.000000e+00
28,181,0.000000e+00
28,182,0.000000e+00
28,183,0.000000e+00
28,184,0.000000e+00
28,185,0.000000e+00
28,186,0.000000e+00
28,187,0.000000e+00
28,188,0.000000e+00
28,189,0.000000e+00
28,190,0.000000e+00
28,191,0.000000e+00
28,192,0.000000e+00
28,193,0.000000e+00
28,194,0.000000e+00
28,195,0.000000e+00
28,196,0.000000e+00
28,197,0.000000e+00
28,198,0.000000e+00
28,199,0.000000e+00
28,200,0.000000e+00
28,201,0.000000e+00
29,0,0.000000e+00
29,1,5.556692e-14
29,2,3.756599e-14
29,3,1.269562e-13
29,4,7.059338e-14
29,5,5.099460e-14
29,6,8.210876e-14
29,7,5.246349e-14
29,8,4.112934e-14
29,9,5.244622e-14
29,10,4.194078e-14
29,11,3.678536e-14
29,12,4.019117e-14
29,13,3.958797e-14
29,14,3.587975e-14
29,15,3.814900e-14
29,16,3.257868e-14
29,17,3.331074e-14
29,18,4.564740e-14
29,19,4.575913e-14
29,20,4.316781e-14
29,21,3.912046e-14
29,22,3.313116e-14
29,23,2.904459e-14
29,24,3.320581e-14
29,25,2.794032e-14
29,26,3.995665e-14
29,27,2.377224e-14
29,28,3.840858e-14
29,29,2.852032e-14
29,30,2.146132e-14
29,31,1.835487e-14
29,32,2.364068e-14
29,33,2.015604e-14
29,34,2.237231e-14
29,35,2.044739e-14
29,36,1.805368e-14
29,37,1.951468e-14
29,38,1.883543e-14
29,39,1.483987e-14
29,40,1.568550e-14
29,41,1.319807e-14
29,42,1.168661e-14
29,43,1.290696e-14
29,44,1.377159e-14
29,45,1.004125e-14
29,46,1.383473e-14
29,47,9.779742e-15
29,48,5.809967e-15
29,49,8.613600e-15
29,50,9.235186e-15
29,51,1.129693e-14
29,52,5.970479e-15
29,53,8.765519e-15
29,54,7.945656e-15
29,55,4.225815e-15
29,56,3.897026e-15
29,57,6.959866e-15
29,58,4.979234e-15
29,59,3.378903e-15
29,60,4.309045e-15
29,61,4.430901e-15
29,62,2.886956e-15
29,63,3.803518e-15
29,64,4.107017e-15
29,65,3.972485e-15
29,66,4.145011e-15
29,67,4.922403e-15
29,68,3.464760e-15
29,69,3.345405e-15
29,70,2.065957e-15
29,71,1.548046e-15
29,72,2.030005e-15
29,73,2.043223e-15
29,74,1.917129e-15
29,75,1.491038e-15
29,76,1.684667e-15
29,77,1.319356e-15
29,78,1.023855e-15
29,79,1.510598e-15
29,80,7.340285e-16
29,81,1.315142e-15
29,82,1.169679e-15
29,83,1.833180e-15
29,84,2.953880e-15
29,85,3.181275e-16
29,86,8.817396e-16
29,87,2.793749e-16
29,88,9.032832e-16
29,89,5.899664e-16
29,90,9.551624e-16
29,91,3.080329e-16
29,92,9.582005e-16
29,93,1.917013e-16
29,94,1.201299e-15
29,95,3.503599e-17
29,96,3.158641e-16
29,97,4.571452e-16
29,98,1.449149e-17
29,99,4.046698e-16
29,100,8.409972e-17
29,101,5.127575e-18
29,102,1.420381e-17
29,103,7.167524e-18
29,104,2.033430e-16
29,105,5.723026e-17
29,106,3.508907e-16
29,107,0.000000e+00
29,108,6.078812e-18
29,109,9.993902e-17
29,110,4.668736e-17
29,111,2.624522e-16
29,112,0.000000e+00
29,113,1.873740e-18
29,114,7.694059e-19
29,115,0.000000e+00
29,116,4.414346e-17
29,117,4.384486e-17
29,118,4.346640e-17
29,119,0.000000e+00
29,120,8.529463e-17
29,121,7.751239e-17
29,122,1.916416e-17
29,123,3.581751e-17
29,124,1.451677e-16
29,125,0.000000e+00
29,126,0.000000e+00
29,127,1.423054e-16
29,128,0.000000e+00
29,129,0.000000e+00
29,130,5.528610e-17
29,131,0.000000e+00
29,132,2.046596e-17
29,133,3.550567e-17
29,134,0.000000e+00
29,135,1.503901e-17
29,136,0.000000e+00
29,137,1.762406e-17
29,138,0.000000e+00
29,139,1.299653e-17
29,140,0.000000e+00
29,141,1.282643e-17
29,142,0.000000e+00
29,143,0.000000e+00
29,144,0.000000e+00
29,145,1.665287e-17
29,146,0.000000e+00
29,147,0.000000e+00
29,148,0.000000e+00
29,149,0.000000e+00
29,150,0.000000e+00
29,151,0.000000e+00
29,152,0.000000e+00
29,153,0.000000e+00
29,154,0.000000e+00
29,155,0.000000e+00
29,156,0.000000e+00
29,157,0.000000e+00
29,158,0.000000e+00
29,159,0.000000e+00
29,160,0.000000e+00
29,161,0.000000e+00
29,162,0.000000e+00
29,163,0.000000e+00
29,164,0.000000e+00
29,165,0.000000e+00
29,166,0.000000e+00
29,167,0.000000e+00
29,168,0.000000e+00
29,169,0.000000e+00
29,170,0.000000e+00
29,171,0.000000e+00
29,172,0.000000e+00
29,173,0.000000e+00
29,174,0.000000e+00
29,175,0.000000e+00
29,176,0.000000e+00
29,177,0.000000e+00
29,178,0.000000e+00
29,179,0.000000e+00
29,180,0.000000e+00
29,181,0.000000e+00
29,182,0.000000e+00
29,183,0.000000e+00
29,184,0.000000e+00
29,185,0.000000e+00
29,186,0.000000e+00
29,187,0.000000e+00
29,188,0.000000e+00
29,189,0.000000e+00
29,190,0.000000e+00
29,191,0.000000e+00
29,192,0.000000e+00
29,193,0.000000e+00
29,194,0.000000e+00
29,195,0.000000e+00
29,196,0.000000e+00
29,197,0.000000e+00
29,198,0.000000e+00
29,199,0.000000e+00
29,200,0.000000e+00
29,201,0.000000e+00
30,0,0.000000e+00
30,1,3.888342e-14
30,2,2.688847e-14
30,3,9.079941e-14
30,4,5.337380e-14
30,5,3.649689e-14
30,6,6.287266e-14
30,7,3.762210e-14
30,8,3.288829e-14
30,9,4.299181e-14
30,10,3.579647e-14
30,11,2.999348e-14
30,12,3.134758e-14
30,13,3.042891e-14
30,14,2.939084e-14
30,15,2.859634e-14
30,16,2.689506e-14
30,17,2.907984e-14
30,18,3.507637e-14
30,19,3.572602e-14
30,20,3.304889e-14
30,21,3.190080e-14
30,22,2.676616e-14
30,23,2.507331e-14
30,24,2.715835e-14
30,25,2.321119e-14
30,26,3.391917e-14
30,27,1.996542e-14
30,28,3.080787e-14
30,29,2.146132e-14
30,30,2.138932e-14
30,31,1.701802e-14
30,32,2.049579e-14
30,33,1.822425e-14
30,34,1.931109e-14
30,35,1.978753e-14
30,36,1.615994e-14
30,37,1.743944e-14
30,38,1.605930e-14
30,39,1.309280e-14
30,40,1.383487e-14
30,41,1.145403e-14
30,42,1.075281e-14
30,43,1.155201e-14
30,44,1.243434e-14
30,45,9.718561e-15
30,46,1.251261e-14
30,47,8.828170e-15
30,48,5.825097e-15
30,49,8.723416e-15
30,50,8.682046e-15
30,51,1.011672e-14
30,52,5.714994e-15
30,53,7.773135e-15
30,54,6.897182e-15
30,55,3.805804e-15
30,56,3.573455e-15
30,57,5.541889e-15
30,58,3.984198e-15
30,59,2.909927e-15
30,60,3.527513e-15
30,61,3.601788e-15
30,62,2.738610e-15
30,63,2.982989e-15
30,64,3.552031e-15
30,65,3.874620e-15
30,66,3.307884e-15
30,67,4.227860e-15
30,68,3.205058e-15
30,69,2.814737e-15
30,70,1.841324e-15
30,71,1.497438e-15
30,72,1.667062e-15
30,73,1.476362e-15
30,74,1.649001e-15
30,75,1.377662e-15
30,76,1.937024e-15
30,77,1.306038e-15
30,78,9.232869e-16
30,79,1.221050e-15
30,80,7.679131e-16
30,81,1.316790e-15
30,82,1.715834e-15
30,83,1.860073e-15
30,84,2.320505e-15
30,85,3.567104e-16
30,86,7.040877e-16
30,87,4.146531e-16
30,88,1.317498e-15
30,89,5.860699e-16
30,90,7.522392e-16
30,91,3.173028e-16
30,92,1.070942e-15
30,93,7.356007e-16
30,94,9.278019e-16
30,95,1.769736e-16
30,96,5.305869e-16
30,97,5.482081e-16
30,98,8.625894e-17
30,99,4.887733e-16
30,100,1.093820e-16
30,101,3.230156e-17
30,102,1.164167e-16
30,103,7.204323e-17
30,104,1.506122e-16
30,105,7.823783e-17
30,106,3.040940e-16
30,107,0.000000e+00
30,108,3.759113e-17
30,109,1.861626e-16
30,110,2.875386e-17
30,111,2.352880e-16
30,112,0.000000e+00
30,113,2.430366e-17
30,114,2.570951e-17
30,115,0.000000e+00
30,116,2.802486e-17
30,117,2.700322e-17
30,118,2.677013e-17
30,119,0.000000e+00
30,120,5.333639e-17
30,121,4.417408e-17
30,122,2.271959e-17
30,123,2.273906e-17
30,124,1.134897e-16
30,125,0.000000e+00
30,126,0.000000e+00
30,127,1.101360e-16
30,128,0.000000e+00
30,129,0.000000e+00
30,130,4.631146e-17
30,131,0.000000e+00
30,132,2.398531e-17
30,133,4.209286e-17
30,134,0.000000e+00
30,135,1.496853e-17
30,136,0.000000e+00
30,137,2.065473e-17
30,138,0.000000e+00
30,139,1.293562e-17
30,140,0.000000e+00
30,141,1.276632e-17
30,142,0.000000e+00
30,143,0.000000e+00
30,144,0.000000e+00
30,145,1.951652e-17
30,146,0.000000e+00
30,147,0.000000e+00
30,148,0.000000e+00
30,149,0.000000e+00
30,150,0.000000e+00
30,151,0.000000e+00
30,152,0.000000e+00
30,153,0.000000e+00
30,154,0.000000e+00
30,155,0.000000e+00
30,156,0.000000e+00
30,157,0.000000e+00
30,158,0.000000e+00
30,159,0.000000e+00
30,160,0.000000e+00
30,161,0.000000e+00
30,162,0.000000e+00
30,163,0.000000e+00
30,164,0.000000e+00
30,165,0.000000e+00
30,166,0.000000e+00
30,167,0.000000e+00
30,168,0.000000e+00
30,169,0.000000e+00
30,170,0.000000e+00
30,171,0.000000e+00
30,172,0.000000e+00
30,173,0.000000e+00
30,174,0.000000e+00
30,175,0.000000e+00
30,176,0.000000e+00
30,177,0.000000e+00
30,178,0.000000e+00
30,179,0.000000e+00
30,180,0.000000e+00
30,181,0.000000e+00
30,182,0.000000e+00
30,183,0.000000e+00
30,184,0.000000e+00
30,185,0.000000e+00
30,186,0.000000e+00
30,187,0.000000e+00
30,188,0.000000e+00
30,189,0.000000e+00
30,190,0.000000e+00
30,191,0.000000e+00
30,192,0.000000e+00
30,193,0.000000e+00
30,194,0.000000e+00
30,195,0.000000e+00
30,196,0.000000e+00
30,197,0.000000e+00
30,198,0.000000e+00
30,199,0.000000e+00
30,200,0.000000e+00
30,201,0.000000e+00
31,0,0.000000e+00
31,1,3.329401e-14
31,2,2.748732e-14
31,3,7.354641e-14
31,4,4.355302e-14
31,5,3.134493e-14
31,6,5.047640e-14
31,7,3.346023e-14
31,8,3.000097e-14
31,9,3.475321e-14
31,10,2.990889e-14
31,11,2.565476e-14
31,12,2.726411e-14
31,13,2.637499e-14
31,14,2.507125e-14
31,15,2.375517e-14
31,16,2.224814e-14
31,17,2.464945e-14
31,18,2.905961e-14
31,19,3.117069e-14
31,20,2.867477e-14
31,21,2.834069e-14
31,22,2.402695e-14
31,23,2.228809e-14
31,24,2.363546e-14
31,25,2.066876e-14
31,26,2.876338e-14
31,27,1.788437e-14
31,28,2.663552e-14
31,29,1.835487e-14
31,30,1.701802e-14
31,31,1.672733e-14
31,32,1.756680e-14
31,33,1.682860e-14
31,34,1.706360e-14
31,35,1.756045e-14
31,36,1.513119e-14
31,37,1.435173e-14
31,38,1.379603e-14
31,39,1.135603e-14
31,40,1.184170e-14
31,41,9.328614e-15
31,42,8.992905e-15
31,43,1.065854e-14
31,44,1.077498e-14
31,45,9.081278e-15
31,46,1.203775e-14
31,47,8.864013e-15
31,48,5.427029e-15
31,49,7.739967e-15
31,50,7.915921e-15
31,51,8.849023e-15
31,52,5.855483e-15
31,53,7.556770e-15
31,54,6.081984e-15
31,55,3.886227e-15
31,56,3.867862e-15
31,57,5.902191e-15
31,58,4.434108e-15
31,59,2.664922e-15
31,60,3.988746e-15
31,61,3.692817e-15
31,62,3.049673e-15
31,63,3.764302e-15
31,64,3.373878e-15
31,65,3.994884e-15
31,66,4.001417e-15
31,67,4.517246e-15
31,68,3.913906e-15
31,69,3.194975e-15
31,70,2.018640e-15
31,71,1.815952e-15
31,72,1.896991e-15
31,73,1.916636e-15
31,74,2.046746e-15
31,75,1.518208e-15
31,76,2.220905e-15
31,77,1.469982e-15
31,78,1.005893e-15
31,79,1.292632e-15
31,80,8.679216e-16
31,81,1.261421e-15
31,82,1.851457e-15
31,83,1.742867e-15
31,84,2.698898e-15
31,85,3.254741e-16
31,86,9.823180e-16
31,87,3.861860e-16
31,88,1.124402e-15
31,89,5.782137e-16
31,90,1.100818e-15
31,91,4.485083e-16
31,92,1.463039e-15
31,93,7.477292e-16
31,94,1.214155e-15
31,95,2.012838e-16
31,96,4.579399e-16
31,97,4.836196e-16
31,98,9.895779e-17
31,99,5.700425e-16
31,100,1.492442e-16
31,101,3.731445e-17
31,102,1.290799e-16
31,103,8.014075e-17
31,104,1.044624e-16
31,105,5.196440e-17
31,106,2.266401e-16
31,107,0.000000e+00
31,108,4.068620e-17
31,109,1.592839e-16
31,110,7.161647e-19
31,111,1.896794e-16
31,112,0.000000e+00
31,113,2.829211e-17
31,114,2.918104e-17
31,115,0.000000e+00
31,116,-5.941408e-20
31,117,6.725620e-19
31,118,6.667565e-19
31,119,0.000000e+00
31,120,6.005769e-19
31,121,-3.319324e-18
31,122,2.600273e-17
31,123,-4.820792e-20
31,124,8.904140e-17
31,125,0.000000e+00
31,126,0.000000e+00
31,127,8.575964e-17
31,128,0.000000e+00
31,129,0.000000e+00
31,130,5.954686e-17
31,131,0.000000e+00
31,132,2.773186e-17
31,133,4.817557e-17
31,134,0.000000e+00
31,135,1.987941e-17
31,136,0.000000e+00
31,137,2.388103e-17
31,138,0.000000e+00
31,139,1.717954e-17
31,140,0.000000e+00
31,141,1.695470e-17
31,142,0.000000e+00
31,143,0.000000e+00
31,144,0.000000e+00
31,145,2.256503e-17
31,146,0.000000e+00
31,147,0.000000e+00
31,148,0.000000e+00
31,149,0.000000e+00
31,150,0.000000e+00
31,151,0.000000e+00
31,152,0.000000e+00
31,153,0.000000e+00
31,154,0.000000e+00
31,155,0.000000e+00
31,156,0.000000e+00
31,157,0.000000e+00
31,158,0.000000e+00
31,159,0.000000e+00
31,160,0.000000e+00
31,161,0.000000e+00
31,162,0.000000e+00
31,163,0.000000e+00
31,164,0.000000e+00
31,165,0.000000e+00
31,166,0.000000e+00
31,167,0.000000e+00
31,168,0.000000e+00
31,169,0.000000e+00
31,170,0.000000e+00
31,171,0.000000e+00
31,172,0.000000e+00
31,173,0.000000e+00
31,174,0.000000e+00
31,175,0.000000e+00
31,176,0.000000e+00
31,177,0.000000e+00
31,178,0.000000e+00
31,179,0.000000e+00
31,180,0.000000e+00
31,181,0.000000e+00
31,182,0.000000e+00
31,183,0.000000e+00
31,184,0.000000e+00
31,185,0.000000e+00
31,186,0.000000e+00
31,187,0.000000e+00
31,188,0.000000e+00
31,189,0.000000e+00
31,190,0.000000e+00
31,191,0.000000e+00
31,192,0.000000e+00
31,193,0.000000e+00
31,194,0.000000e+00
31,195,0.000000e+00
31,196,0.000000e+00
31,197,0.000000e+00
31,198,0.000000e+00
31,199,0.000000e+00
31,200,0.000000e+00
31,201,0.000000e+00
32,0,0.000000e+00
32,1,5.110970e-14
32,2,3.506224e-14
32,3,1.196629e-13
32,4,6.370706e-14
32,5,4.330576e-14
32,6,7.449002e-14
32,7,4.912257e-14
32,8,3.855980e-14
32,9,4.922399e-14
32,10,4.124818e-14
32,11,3.408545e-14
32,12,3.691156e-14
32,13,3.534296e-14
32,14,3.276185e-14
32,15,3.397304e-14
32,16,3.068070e-14
32,17,3.069094e-14
32,18,4.180895e-14
32,19,4.155276e-14
32,20,3.911142e-14
32,21,3.535387e-14
32,22,2.982872e-14
32,23,2.696346e-14
32,24,2.993392e-14
32,25,2.566421e-14
32,26,3.703519e-14
32,27,2.209955e-14
32,28,3.489908e-14
32,29,2.364068e-14
32,30,2.049579e-14
32,31,1.756680e-14
32,32,2.354496e-14
32,33,1.898284e-14
32,34,2.101193e-14
32,35,1.956845e-14
32,36,1.755682e-14
32,37,1.808790e-14
32,38,1.766392e-14
32,39,1.399394e-14
32,40,1.484296e-14
32,41,1.233518e-14
32,42,1.090788e-14
32,43,1.201713e-14
32,44,1.328095e-14
32,45,9.921180e-15
32,46,1.332889e-14
32,47,9.670649e-15
32,48,5.818417e-15
32,49,8.514227e-15
32,50,8.960784e-15
32,51,1.057738e-14
32,52,5.909156e-15
32,53,8.397903e-15
32,54,7.668072e-15
32,55,4.229308e-15
32,56,3.983936e-15
32,57,6.606331e-15
32,58,4.817032e-15
32,59,3.266672e-15
32,60,4.103805e-15
32,61,4.200734e-15
32,62,3.029798e-15
32,63,3.660606e-15
32,64,3.848439e-15
32,65,4.225697e-15
32,66,4.175901e-15
32,67,4.851983e-15
32,68,3.752609e-15
32,69,3.516773e-15
32,70,2.142475e-15
32,71,1.697954e-15
32,72,1.998924e-15
32,73,1.992873e-15
32,74,2.075710e-15
32,75,1.553700e-15
32,76,1.870893e-15
32,77,1.352461e-15
32,78,1.058659e-15
32,79,1.522656e-15
32,80,8.414629e-16
32,81,1.397009e-15
32,82,1.393983e-15
32,83,1.991435e-15
32,84,2.949341e-15
32,85,4.110551e-16
32,86,9.435994e-16
32,87,3.004194e-16
32,88,1.149177e-15
32,89,6.134269e-16
32,90,9.481461e-16
32,91,3.854896e-16
32,92,1.201703e-15
32,93,5.571068e-16
32,94,1.205082e-15
32,95,1.877746e-16
32,96,4.186697e-16
32,97,4.356702e-16
32,98,9.074026e-17
32,99,4.662902e-16
32,100,1.235393e-16
32,101,3.379753e-17
32,102,1.045054e-16
32,103,6.514231e-17
32,104,1.630347e-16
32,105,5.652163e-17
32,106,3.239137e-16
32,107,0.000000e+00
32,108,3.202967e-17
32,109,1.002346e-16
32,110,1.613353e-17
32,111,2.602385e-16
32,112,0.000000e+00
32,113,2.502201e-17
32,114,2.414758e-17
32,115,0.000000e+00
32,116,1.475202e-17
32,117,1.515126e-17
32,118,1.502047e-17
32,119,0.000000e+00
32,120,2.899204e-17
32,121,2.481341e-17
32,122,1.535562e-17
32,123,1.196962e-17
32,124,1.265935e-16
32,125,0.000000e+00
32,126,0.000000e+00
32,127,1.243776e-16
32,128,0.000000e+00
32,129,0.000000e+00
32,130,5.477295e-17
32,131,0.000000e+00
32,132,1.659218e-17
32,133,2.844954e-17
32,134,0.000000e+00
32,135,1.229708e-17
32,136,0.000000e+00
32,137,1.428820e-17
32,138,0.000000e+00
32,139,1.062698e-17
32,140,0.000000e+00
32,141,1.048790e-17
32,142,0.000000e+00
32,143,0.000000e+00
32,144,0.000000e+00
32,145,1.350083e-17
32,146,0.000000e+00
32,147,0.000000e+00
32,148,0.000000e+00
32,149,0.000000e+00
32,150,0.000000e+00
32,151,0.000000e+00
32,152,0.000000e+00
32,153,0.000000e+00
32,154,0.000000e+00
32,155,0.000000e+00
32,156,0.000000e+00
32,157,0.000000e+00
32,158,0.000000e+00
32,159,0.000000e+00
32,160,0.000000e+00
32,161,0.000000e+00
32,162,0.000000e+00
32,163,0.000000e+00
32,164,0.000000e+00
32,165,0.000000e+00
32,166,0.000000e+00
32,167,0.000000e+00
32,168,0.000000e+00
32,169,0.000000e+00
32,170,0.000000e+00
32,171,0.000000e+00
32,172,0.000000e+00
32,173,0.000000e+00
32,174,0.000000e+00
32,175,0.000000e+00
32,176,0.000000e+00
32,177,0.000000e+00
32,178,0.000000e+00
32,179,0.000000e+00
32,180,0.000000e+00
32,181,0.000000e+00
32,182,0.000000e+00
32,183,0.000000e+00
32,184,0.000000e+00
32,185,0.000000e+00
32,186,0.000000e+00
32,187,0.000000e+00
32,188,0.000000e+00
32,189,0.000000e+00
32,190,0.000000e+00
32,191,0.000000e+00
32,192,0.000000e+00
32,193,0.000000e+00
32,194,0.000000e+00
32,195,0.000000e+00
32,196,0.000000e+00
32,197,0.000000e+00
32,198,0.000000e+00
32,199,0.000000e+00
32,200,0.000000e+00
32,201,0.000000e+00
33,0,0.000000e+00
33,1,3.425659e-14
33,2,2.674478e-14
33,3,7.022872e-14
33,4,4.575868e-14
33,5,3.369799e-14
33,6,5.264152e-14
33,7,3.617739e-14
33,8,2.942963e-14
33,9,3.642554e-14
33,10,2.983425e-14
33,11,2.416385e-14
33,12,2.804116e-14
33,13,2.812108e-14
33,14,2.639649e-14
33,15,2.477127e-14
33,16,2.234115e-14
33,17,2.549295e-14
33,18,2.991251e-14
33,19,3.139795e-14
33,20,2.880572e-14
33,21,2.648827e-14
33,22,2.232961e-14
33,23,2.114924e-14
33,24,2.280847e-14
33,25,2.077949e-14
33,26,2.870928e-14
33,27,1.817543e-14
33,28,2.850979e-14
33,29,2.015604e-14
33,30,1.822425e-14
33,31,1.682860e-14
33,32,1.898284e-14
33,33,2.257771e-14
33,34,1.944731e-14
33,35,1.898010e-14
33,36,1.729865e-14
33,37,1.614318e-14
33,38,1.670553e-14
33,39,1.318761e-14
33,40,1.333566e-14
33,41,1.124530e-14
33,42,1.085939e-14
33,43,1.400133e-14
33,44,1.366711e-14
33,45,1.179642e-14
33,46,1.594147e-14
33,47,1.199824e-14
33,48,6.771503e-15
33,49,9.694709e-15
33,50,1.047734e-14
33,51,1.220041e-14
33,52,8.358126e-15
33,53,1.081365e-14
33,54,7.642410e-15
33,55,5.721657e-15
33,56,5.155300e-15
33,57,8.687819e-15
33,58,6.484324e-15
33,59,3.294514e-15
33,60,5.716639e-15
33,61,5.486399e-15
33,62,3.964471e-15
33,63,5.886399e-15
33,64,4.351759e-15
33,65,5.078162e-15
33,66,5.737343e-15
33,67,5.556134e-15
33,68,5.508694e-15
33,69,4.482421e-15
33,70,2.624654e-15
33,71,2.437886e-15
33,72,2.616763e-15
33,73,2.856610e-15
33,74,2.836604e-15
33,75,2.064577e-15
33,76,2.657115e-15
33,77,1.819808e-15
33,78,1.348270e-15
33,79,1.986607e-15
33,80,1.007681e-15
33,81,1.344099e-15
33,82,1.821966e-15
33,83,1.953439e-15
33,84,3.649383e-15
33,85,4.111147e-16
33,86,1.467707e-15
33,87,7.937913e-16
33,88,1.047042e-15
33,89,7.287887e-16
33,90,1.697631e-15
33,91,5.715636e-16
33,92,1.535309e-15
33,93,6.022696e-16
33,94,1.562138e-15
33,95,1.121392e-16
33,96,4.714698e-16
33,97,3.371442e-16
33,98,5.341525e-17
33,99,4.609664e-16
33,100,1.321377e-16
33,101,2.222729e-17
33,102,9.482778e-17
33,103,5.703779e-17
33,104,1.411270e-16
33,105,8.861107e-17
33,106,2.483861e-16
33,107,0.000000e+00
33,108,3.265909e-17
33,109,8.093871e-17
33,110,4.368062e-17
33,111,1.821202e-16
33,112,0.000000e+00
33,113,1.618822e-17
33,114,1.836449e-17
33,115,0.000000e+00
33,116,4.203634e-17
33,117,4.102119e-17
33,118,4.066709e-17
33,119,0.000000e+00
33,120,8.050859e-17
33,121,6.770845e-17
33,122,2.765218e-17
33,123,3.410781e-17
33,124,9.283078e-17
33,125,0.000000e+00
33,126,0.000000e+00
33,127,8.913334e-17
33,128,0.000000e+00
33,129,0.000000e+00
33,130,5.299446e-17
33,131,0.000000e+00
33,132,2.935955e-17
33,133,5.123154e-17
33,134,0.000000e+00
33,135,1.666880e-17
33,136,0.000000e+00
33,137,2.528270e-17
33,138,0.000000e+00
33,139,1.440497e-17
33,140,0.000000e+00
33,141,1.421644e-17
33,142,0.000000e+00
33,143,0.000000e+00
33,144,0.000000e+00
33,145,2.388946e-17
33,146,0.000000e+00
33,147,0.000000e+00
33,148,0.000000e+00
33,149,0.000000e+00
33,150,0.000000e+00
33,151,0.000000e+00
33,152,0.000000e+00
33,153,0.000000e+00
33,154,0.000000e+00
33,155,0.000000e+00
33,156,0.000000e+00
33,157,0.000000e+00
33,158,0.000000e+00
33,159,0.000000e+00
33,160,0.000000e+00
33,161,0.000000e+00
33,162,0.000000e+00
33,163,0.000000e+00
33,164,0.000000e+00
33,165,0.000000e+00
33,166,0.000000e+00
33,167,0.000000e+00
33,168,0.000000e+00
33,169,0.000000e+00
33,170,0.000000e+00
33,171,0.000000e+00
33,172,0.000000e+00
33,173,0.000000e+00
33,174,0.000000e+00
33,175,0.000000e+00
33,176,0.000000e+00
33,177,0.000000e+00
33,178,0.000000e+00
33,179,0.000000e+00
33,180,0.000000e+00
33,181,0.000000e+00
33,182,0.000000e+00
33,183,0.000000e+00
33,184,0.000000e+00
33,185,0.000000e+00
33,186,0.000000e+00
33,187,0.000000e+00
33,188,0.000000e+00
33,189,0.000000e+00
33,190,0.000000e+00
33,191,0.000000e+00
33,192,0.000000e+00
33,193,0.000000e+00
33,194,0.000000e+00
33,195,0.000000e+00
33,196,0.000000e+00
33,197,0.000000e+00
33,198,0.000000e+00
33,199,0.000000e+00
33,200,0.000000e+00
33,201,0.000000e+00
34,0,0.000000e+00
34,1,4.373314e-14
34,2,3.182887e-14
34,3,1.022064e-13
34,4,6.022115e-14
34,5,4.247582e-14
34,6,7.110103e-14
34,7,5.171034e-14
34,8,3.842667e-14
34,9,4.819460e-14
34,10,3.837547e-14
34,11,3.222850e-14
34,12,3.541321e-14
34,13,3.524309e-14
34,14,3.250276e-14
34,15,3.291604e-14
34,16,2.935328e-14
34,17,2.948021e-14
34,18,3.890161e-14
34,19,3.830205e-14
34,20,3.555692e-14
34,21,3.229061e-14
34,22,2.688320e-14
34,23,2.335782e-14
34,24,2.675398e-14
34,25,2.330582e-14
34,26,3.340793e-14
34,27,2.019537e-14
34,28,3.314406e-14
34,29,2.237231e-14
34,30,1.931109e-14
34,31,1.706360e-14
34,32,2.101193e-14
34,33,1.944731e-14
34,34,2.248929e-14
34,35,1.942339e-14
34,36,1.729204e-14
34,37,1.815839e-14
34,38,1.771811e-14
34,39,1.447983e-14
34,40,1.517620e-14
34,41,1.228812e-14
34,42,1.136883e-14
34,43,1.348503e-14
34,44,1.363390e-14
34,45,1.060627e-14
34,46,1.449932e-14
34,47,1.114715e-14
34,48,6.338342e-15
34,49,9.079845e-15
34,50,9.675235e-15
34,51,1.129109e-14
34,52,6.935673e-15
34,53,9.849143e-15
34,54,8.317252e-15
34,55,4.806709e-15
34,56,4.664644e-15
34,57,7.928710e-15
34,58,6.019741e-15
34,59,3.608907e-15
34,60,5.163257e-15
34,61,4.784651e-15
34,62,3.613259e-15
34,63,5.026120e-15
34,64,4.519697e-15
34,65,4.849748e-15
34,66,5.143568e-15
34,67,5.467702e-15
34,68,4.723284e-15
34,69,4.094851e-15
34,70,2.515550e-15
34,71,2.071267e-15
34,72,2.357501e-15
34,73,2.417428e-15
34,74,2.409265e-15
34,75,1.849860e-15
34,76,2.319111e-15
34,77,1.627568e-15
34,78,1.134352e-15
34,79,1.689342e-15
34,80,9.278065e-16
34,81,1.362666e-15
34,82,1.718914e-15
34,83,2.066070e-15
34,84,3.668093e-15
34,85,4.664254e-16
34,86,1.250843e-15
34,87,4.665076e-16
34,88,1.122992e-15
34,89,7.123911e-16
34,90,1.259845e-15
34,91,4.238965e-16
34,92,1.212484e-15
34,93,4.690036e-16
34,94,1.434432e-15
34,95,8.548054e-17
34,96,5.289165e-16
34,97,4.980171e-16
34,98,4.235947e-17
34,99,3.634206e-16
34,100,1.456137e-16
34,101,1.719484e-17
34,102,6.712705e-17
34,103,4.034263e-17
34,104,1.703533e-16
34,105,4.227961e-17
34,106,2.951426e-16
34,107,0.000000e+00
34,108,2.309340e-17
34,109,1.082453e-16
34,110,1.151480e-17
34,111,2.406040e-16
34,112,0.000000e+00
34,113,1.214998e-17
34,114,1.299568e-17
34,115,0.000000e+00
34,116,1.075690e-17
34,117,1.081374e-17
34,118,1.072040e-17
34,119,0.000000e+00
34,120,2.091137e-17
34,121,1.223115e-17
34,122,1.860551e-17
34,123,8.728031e-18
34,124,1.288566e-16
34,125,0.000000e+00
34,126,0.000000e+00
34,127,1.235683e-16
34,128,0.000000e+00
34,129,0.000000e+00
34,130,7.980626e-17
34,131,0.000000e+00
34,132,1.975537e-17
34,133,3.447065e-17
34,134,0.000000e+00
34,135,1.169928e-17
34,136,0.000000e+00
34,137,1.701215e-17
34,138,0.000000e+00
34,139,1.011037e-17
34,140,0.000000e+00
34,141,9.978046e-18
34,142,0.000000e+00
34,143,0.000000e+00
34,144,0.000000e+00
34,145,1.607467e-17
34,146,0.000000e+00
34,147,0.000000e+00
34,148,0.000000e+00
34,149,0.000000e+00
34,150,0.000000e+00
34,151,0.000000e+00
34,152,0.000000e+00
34,153,0.000000e+00
34,154,0.000000e+00
34,155,0.000000e+00
34,156,0.000000e+00
34,157,0.000000e+00
34,158,0.000000e+00
34,159,0.000000e+00
34,160,0.000000e+00
34,161,0.000000e+00
34,162,0.000000e+00
34,163,0.000000e+00
34,164,0.000000e+00
34,165,0.000000e+00
34,166,0.000000e+00
34,167,0.000000e+00
34,168,0.000000e+00
34,169,0.000000e+00
34,170,0.000000e+00
34,171,0.000000e+00
34,172,0.000000e+00
34,173,0.000000e+00
34,174,0.000000e+00
34,175,0.000000e+00
34,176,0.000000e+00
34,177,0.000000e+00
34,178,0.000000e+00
34,179,0.000000e+00
34,180,0.000000e+00
34,181,0.000000e+00
34,182,0.000000e+00
34,183,0.000000e+00
34,184,0.000000e+00
34,185,0.000000e+00
34,186,0.000000e+00
34,187,0.000000e+00
34,188,0.000000e+00
34,189,0.000000e+00
34,190,0.000000e+00
34,191,0.000000e+00
34,192,0.000000e+00
34,193,0.000000e+00
34,194,0.000000e+00
34,195,0.000000e+00
34,196,0.000000e+00
34,197,0.000000e+00
34,198,0.000000e+00
34,199,0.000000e+00
34,200,0.000000e+00
34,201,0.000000e+00
35,0,0.000000e+00
35,1,3.026026e-14
35,2,2.590969e-14
35,3,8.189779e-14
35,4,4.870426e-14
35,5,3.281394e-14
35,6,5.652186e-14
35,7,3.748489e-14
35,8,3.196713e-14
35,9,3.972726e-14
35,10,3.266058e-14
35,11,3.099397e-14
35,12,3.056210e-14
35,13,2.928769e-14
35,14,2.762536e-14
35,15,2.606148e-14
35,16,2.506969e-14
35,17,2.816789e-14
35,18,3.165457e-14
35,19,3.393973e-14
35,20,3.046512e-14
35,21,3.030398e-14
35,22,2.500696e-14
35,23,2.347948e-14
35,24,2.522664e-14
35,25,2.152984e-14
35,26,3.146536e-14
35,27,1.905527e-14
35,28,2.837484e-14
35,29,2.044739e-14
35,30,1.978753e-14
35,31,1.756045e-14
35,32,1.956845e-14
35,33,1.898010e-14
35,34,1.942339e-14
35,35,2.181018e-14
35,36,1.695986e-14
35,37,1.658686e-14
35,38,1.655779e-14
35,39,1.336212e-14
35,40,1.363237e-14
35,41,1.122535e-14
35,42,1.040160e-14
35,43,1.269975e-14
35,44,1.288782e-14
35,45,1.094964e-14
35,46,1.447896e-14
35,47,1.088807e-14
35,48,6.224846e-15
35,49,9.568061e-15
35,50,9.600258e-15
35,51,1.080563e-14
35,52,7.112523e-15
35,53,9.205272e-15
35,54,7.233888e-15
35,55,4.702267e-15
35,56,4.470372e-15
35,57,7.103721e-15
35,58,5.437751e-15
35,59,3.126326e-15
35,60,5.023233e-15
35,61,4.178168e-15
35,62,3.843454e-15
35,63,4.773312e-15
35,64,4.016743e-15
35,65,4.888419e-15
35,66,4.657066e-15
35,67,5.459418e-15
35,68,4.794603e-15
35,69,3.832541e-15
35,70,2.414182e-15
35,71,2.149258e-15
35,72,2.306304e-15
35,73,2.364368e-15
35,74,2.465662e-15
35,75,1.928746e-15
35,76,2.770994e-15
35,77,1.862990e-15
35,78,1.213520e-15
35,79,1.612324e-15
35,80,1.036286e-15
35,81,1.529699e-15
35,82,2.337931e-15
35,83,2.145043e-15
35,84,3.184418e-15
35,85,3.499675e-16
35,86,1.213106e-15
35,87,6.790130e-16
35,88,1.463770e-15
35,89,7.566154e-16
35,90,1.422008e-15
35,91,5.549365e-16
35,92,1.691142e-15
35,93,9.153485e-16
35,94,1.349005e-15
35,95,2.201853e-16
35,96,6.026859e-16
35,97,5.489936e-16
35,98,1.075839e-16
35,99,6.662346e-16
35,100,1.209597e-16
35,101,4.079979e-17
35,102,1.527374e-16
35,103,9.460309e-17
35,104,1.356654e-16
35,105,9.900119e-17
35,106,2.911589e-16
35,107,0.000000e+00
35,108,4.919268e-17
35,109,2.119568e-16
35,110,3.448808e-17
35,111,2.220657e-16
35,112,0.000000e+00
35,113,3.148992e-17
35,114,3.390644e-17
35,115,0.000000e+00
35,116,3.252123e-17
35,117,3.238832e-17
35,118,3.210874e-17
35,119,0.000000e+00
35,120,6.292313e-17
35,121,5.181279e-17
35,122,2.894251e-17
35,123,2.638736e-17
35,124,1.026550e-16
35,125,0.000000e+00
35,126,0.000000e+00
35,127,9.794150e-17
35,128,0.000000e+00
35,129,0.000000e+00
35,130,4.632028e-17
35,131,0.000000e+00
35,132,3.060912e-17
35,133,5.362215e-17
35,134,0.000000e+00
35,135,1.907351e-17
35,136,0.000000e+00
35,137,2.635875e-17
35,138,0.000000e+00
35,139,1.648309e-17
35,140,0.000000e+00
35,141,1.626736e-17
35,142,0.000000e+00
35,143,0.000000e+00
35,144,0.000000e+00
35,145,2.490622e-17
35,146,0.000000e+00
35,147,0.000000e+00
35,148,0.000000e+00
35,149,0.000000e+00
35,150,0.000000e+00
35,151,0.000000e+00
35,152,0.000000e+00
35,153,0.000000e+00
35,154,0.000000e+00
35,155,0.000000e+00
35,156,0.000000e+00
35,157,0.000000e+00
35,158,0.000000e+00
35,159,0.000000e+00
35,160,0.000000e+00
35,161,0.000000e+00
35,162,0.000000e+00
35,163,0.000000e+00
35,164,0.000000e+00
35,165,0.000000e+00
35,166,0.000000e+00
35,167,0.000000e+00
35,168,0.000000e+00
35,169,0.000000e+00
35,170,0.000000e+00
35,171,0.000000e+00
35,172,0.000000e+00
35,173,0.000000e+00
35,174,0.000000e+00
35,175,0.000000e+00
35,176,0.000000e+00
35,177,0.000000e+00
35,178,0.000000e+00
35,179,0.000000e+00
35,180,0.000000e+00
35,181,0.000000e+00
35,182,0.000000e+00
35,183,0.000000e+00
35,184,0.000000e+00
35,185,0.000000e+00
35,186,0.000000e+00
35,187,0.000000e+00
35,188,0.000000e+00
35,189,0.000000e+00
35,190,0.000000e+00
35,191,0.000000e+00
35,192,0.000000e+00
35,193,0.000000e+00
35,194,0.000000e+00
35,195,0.000000e+00
35,196,0.000000e+00
35,197,0.000000e+00
35,198,0.000000e+00
35,199,0.000000e+00
35,200,0.000000e+00
35,201,0.000000e+00
36,0,0.000000e+00
36,1,2.552572e-14
36,2,2.151678e-14
36,3,6.265200e-14
36,4,3.461450e-14
36,5,2.541467e-14
36,6,4.004264e-14
36,7,2.811497e-14
36,8,2.475969e-14
36,9,2.672788e-14
36,10,2.280189e-14
36,11,2.435300e-14
36,12,2.337800e-14
36,13,2.363844e-14
36,14,2.114911e-14
36,15,2.109032e-14
36,16,1.984679e-14
36,17,2.212858e-14
36,18,2.708855e-14
36,19,2.882991e-14
36,20,2.860838e-14
36,21,2.614422e-14
36,22,2.127649e-14
36,23,2.078358e-14
36,24,2.009574e-14
36,25,1.876536e-14
36,26,2.764783e-14
36,27,1.618037e-14
36,28,2.546058e-14
36,29,1.805368e-14
36,30,1.615994e-14
36,31,1.513119e-14
36,32,1.755682e-14
36,33,1.729865e-14
36,34,1.729204e-14
36,35,1.695986e-14
36,36,1.818580e-14
36,37,1.410635e-14
36,38,1.497743e-14
36,39,1.189628e-14
36,40,1.186460e-14
36,41,1.003305e-14
36,42,8.294953e-15
36,43,1.129391e-14
36,44,1.170771e-14
36,45,9.973846e-15
36,46,1.310488e-14
36,47,1.034003e-14
36,48,5.575005e-15
36,49,7.748061e-15
36,50,8.354703e-15
36,51,9.214199e-15
36,52,6.690349e-15
36,53,8.678126e-15
36,54,6.037043e-15
36,55,4.910831e-15
36,56,4.324761e-15
36,57,7.171008e-15
36,58,5.698545e-15
36,59,2.759585e-15
36,60,4.877244e-15
36,61,4.731982e-15
36,62,3.681207e-15
36,63,5.024034e-15
36,64,3.625920e-15
36,65,4.712936e-15
36,66,5.344024e-15
36,67,5.084122e-15
36,68,5.125825e-15
36,69,4.169325e-15
36,70,2.503978e-15
36,71,2.346088e-15
36,72,2.331694e-15
36,73,2.655104e-15
36,74,2.807143e-15
36,75,1.881233e-15
36,76,2.549047e-15
36,77,1.750638e-15
36,78,1.210319e-15
36,79,1.810825e-15
36,80,1.010464e-15
36,81,1.206763e-15
36,82,1.832300e-15
36,83,1.714992e-15
36,84,3.287943e-15
36,85,4.159595e-16
36,86,1.378492e-15
36,87,6.348773e-16
36,88,9.399950e-16
36,89,6.154980e-16
36,90,1.583085e-15
36,91,6.267742e-16
36,92,1.793370e-15
36,93,7.161002e-16
36,94,1.586344e-15
36,95,2.452599e-16
36,96,3.503342e-16
36,97,3.287886e-16
36,98,1.199779e-16
36,99,5.685588e-16
36,100,1.877823e-16
36,101,4.476697e-17
36,102,1.414368e-16
36,103,8.885992e-17
36,104,8.228815e-17
36,105,5.256173e-17
36,106,1.828681e-16
36,107,0.000000e+00
36,108,4.291740e-17
36,109,7.910699e-17
36,110,-4.559600e-19
36,111,1.554190e-16
36,112,0.000000e+00
36,113,3.466118e-17
36,114,3.363258e-17
36,115,0.000000e+00
36,116,-6.404240e-19
36,117,-4.281995e-19
36,118,-4.245033e-19
36,119,0.000000e+00
36,120,-1.034147e-18
36,121,-5.729054e-18
36,122,1.429017e-17
36,123,-5.196329e-19
36,124,6.140427e-17
36,125,0.000000e+00
36,126,0.000000e+00
36,127,5.759945e-17
36,128,0.000000e+00
36,129,0.000000e+00
36,130,6.969997e-17
36,131,0.000000e+00
36,132,1.543683e-17
36,133,2.647558e-17
36,134,0.000000e+00
36,135,1.132819e-17
36,136,0.000000e+00
36,137,1.329328e-17
36,138,0.000000e+00
36,139,9.789677e-18
36,140,0.000000e+00
36,141,9.661552e-18
36,142,0.000000e+00
36,143,0.000000e+00
36,144,0.000000e+00
36,145,1.256074e-17
36,146,0.000000e+00
36,147,0.000000e+00
36,148,0.000000e+00
36,149,0.000000e+00
36,150,0.000000e+00
36,151,0.000000e+00
36,152,0.000000e+00
36,153,0.000000e+00
36,154,0.000000e+00
36,155,0.000000e+00
36,156,0.000000e+00
36,157,0.000000e+00
36,158,0.000000e+00
36,159,0.000000e+00
36,160,0.000000e+00
36,161,0.000000e+00
36,162,0.000000e+00
36,163,0.000000e+00
36,164,0.000000e+00
36,165,0.000000e+00
36,166,0.000000e+00
36,167,0.000000e+00
36,168,0.000000e+00
36,169,0.000000e+00
36,170,0.000000e+00
36,171,0.000000e+00
36,172,0.000000e+00
36,173,0.000000e+00
36,174,0.000000e+00
36,175,0.000000e+00
36,176,0.000000e+00
36,177,0.000000e+00
36,178,0.000000e+00
36,179,0.000000e+00
36,180,0.000000e+00
36,181,0.000000e+00
36,182,0.000000e+00
36,183,0.000000e+00
36,184,0.000000e+00
36,185,0.000000e+00
36,186,0.000000e+00
36,187,0.000000e+00
36,188,0.000000e+00
36,189,0.000000e+00
36,190,0.000000e+00
36,191,0.000000e+00
36,192,0.000000e+00
36,193,0.000000e+00
36,194,0.000000e+00
36,195,0.000000e+00
36,196,0.000000e+00
36,197,0.000000e+00
36,198,0.000000e+00
36,199,0.000000e+00
36,200,0.000000e+00
36,201,0.000000e+00
37,0,0.000000e+00
37,1,4.822539e-14
37,2,2.655681e-14
37,3,1.006580e-13
37,4,5.995319e-14
37,5,4.262142e-14
37,6,7.020604e-14
37,7,4.207159e-14
37,8,3.592203e-14
37,9,4.494346e-14
37,10,3.587734e-14
37,11,2.704597e-14
37,12,3.156237e-14
37,13,3.247795e-14
37,14,3.074758e-14
37,15,3.049838e-14
37,16,2.641407e-14
37,17,2.647018e-14
37,18,3.479626e-14
37,19,3.289122e-14
37,20,3.021884e-14
37,21,2.739162e-14
37,22,2.235521e-14
37,23,2.083808e-14
37,24,2.427367e-14
37,25,1.928027e-14
37,26,2.915566e-14
37,27,1.741777e-14
37,28,2.900635e-14
37,29,1.951468e-14
37,30,1.743944e-14
37,31,1.435173e-14
37,32,1.808790e-14
37,33,1.614318e-14
37,34,1.815839e-14
37,35,1.658686e-14
37,36,1.410635e-14
37,37,1.863248e-14
37,38,1.575749e-14
37,39,1.264172e-14
37,40,1.354884e-14
37,41,1.127561e-14
37,42,9.925206e-15
37,43,1.085293e-14
37,44,1.167806e-14
37,45,8.274988e-15
37,46,1.153485e-14
37,47,9.048768e-15
37,48,5.371315e-15
37,49,7.232407e-15
37,50,7.993932e-15
37,51,9.630633e-15
37,52,5.034473e-15
37,53,7.167247e-15
37,54,7.107105e-15
37,55,3.680309e-15
37,56,3.274397e-15
37,57,5.997196e-15
37,58,4.362616e-15
37,59,2.926998e-15
37,60,3.389238e-15
37,61,3.670310e-15
37,62,2.406599e-15
37,63,3.116196e-15
37,64,3.685834e-15
37,65,3.409403e-15
37,66,3.437328e-15
37,67,3.828065e-15
37,68,2.989970e-15
37,69,2.996128e-15
37,70,1.907451e-15
37,71,1.209181e-15
37,72,1.514055e-15
37,73,1.423878e-15
37,74,1.494414e-15
37,75,1.277954e-15
37,76,1.327263e-15
37,77,1.017102e-15
37,78,7.844773e-16
37,79,1.359849e-15
37,80,5.502159e-16
37,81,1.073917e-15
37,82,9.072588e-16
37,83,1.560792e-15
37,84,2.319776e-15
37,85,3.858984e-16
37,86,6.290161e-16
37,87,1.962071e-16
37,88,8.712654e-16
37,89,5.071815e-16
37,90,5.073743e-16
37,91,1.261987e-16
37,92,4.574365e-16
37,93,1.246003e-16
37,94,7.149006e-16
37,95,-1.470035e-17
37,96,4.602705e-16
37,97,4.023304e-16
37,98,-8.020599e-18
37,99,1.953205e-16
37,100,3.473700e-17
37,101,-2.275328e-18
37,102,-7.891847e-18
37,103,-6.518036e-18
37,104,1.724460e-16
37,105,3.665966e-17
37,106,2.944591e-16
37,107,0.000000e+00
37,108,-1.080495e-18
37,109,9.608296e-17
37,110,3.581377e-17
37,111,2.217154e-16
37,112,0.000000e+00
37,113,-3.103238e-18
37,114,-4.162417e-18
37,115,0.000000e+00
37,116,3.479680e-17
37,117,3.363330e-17
37,118,3.334298e-17
37,119,0.000000e+00
37,120,6.632730e-17
37,121,5.746192e-17
37,122,9.745367e-18
37,123,2.823374e-17
37,124,1.271623e-16
37,125,0.000000e+00
37,126,0.000000e+00
37,127,1.245587e-16
37,128,0.000000e+00
37,129,0.000000e+00
37,130,2.647282e-17
37,131,0.000000e+00
37,132,1.047712e-17
37,133,1.805536e-17
37,134,0.000000e+00
37,135,6.355910e-18
37,136,0.000000e+00
37,137,9.022275e-18
37,138,0.000000e+00
37,139,5.492697e-18
37,140,0.000000e+00
37,141,5.420810e-18
37,142,0.000000e+00
37,143,0.000000e+00
37,144,0.000000e+00
37,145,8.525092e-18
37,146,0.000000e+00
37,147,0.000000e+00
37,148,0.000000e+00
37,149,0.000000e+00
37,150,0.000000e+00
37,151,0.000000e+00
37,152,0.000000e+00
37,153,0.000000e+00
37,154,0.000000e+00
37,155,0.000000e+00
37,156,0.000000e+00
37,157,0.000000e+00
37,158,0.000000e+00
37,159,0.000000e+00
37,160,0.000000e+00
37,161,0.000000e+00
37,162,0.000000e+00
37,163,0.000000e+00
37,164,0.000000e+00
37,165,0.000000e+00
37,166,0.000000e+00
37,167,0.000000e+00
37,168,0.000000e+00
37,169,0.000000e+00
37,170,0.000000e+00
37,171,0.000000e+00
37,172,0.000000e+00
37,173,0.000000e+00
37,174,0.000000e+00
37,175,0.000000e+00
37,176,0.000000e+00
37,177,0.000000e+00
37,178,0.000000e+00
37,179,0.000000e+00
37,180,0.000000e+00
37,181,0.000000e+00
37,182,0.000000e+00
37,183,0.000000e+00
37,184,0.000000e+00
37,185,0.000000e+00
37,186,0.000000e+00
37,187,0.000000e+00
37,188,0.000000e+00
37,189,0.000000e+00
37,190,0.000000e+00
37,191,0.000000e+00
37,192,0.000000e+00
37,193,0.000000e+00
37,194,0.000000e+00
37,195,0.000000e+00
37,196,0.000000e+00
37,197,0.000000e+00
37,198,0.000000e+00
37,199,0.000000e+00
37,200,0.000000e+00
37,201,0.000000e+00
38,0,0.000000e+00
38,1,2.792139e-14
38,2,2.233371e-14
38,3,8.509068e-14
38,4,5.010703e-14
38,5,3.510489e-14
38,6,5.692626e-14
38,7,3.504563e-14
38,8,2.859007e-14
38,9,3.711771e-14
38,10,2.812556e-14
38,11,2.556467e-14
38,12,2.775038e-14
38,13,2.820564e-14
38,14,2.481250e-14
38,15,2.566731e-14
38,16,2.241716e-14
38,17,2.284818e-14
38,18,3.017969e-14
38,19,2.956125e-14
38,20,2.782899e-14
38,21,2.564826e-14
38,22,1.975959e-14
38,23,1.822928e-14
38,24,2.095281e-14
38,25,1.792249e-14
38,26,2.747498e-14
38,27,1.621210e-14
38,28,2.739280e-14
38,29,1.883543e-14
38,30,1.605930e-14
38,31,1.379603e-14
38,32,1.766392e-14
38,33,1.670553e-14
38,34,1.771811e-14
38,35,1.655779e-14
38,36,1.497743e-14
38,37,1.575749e-14
38,38,1.668106e-14
38,39,1.235753e-14
38,40,1.278650e-14
38,41,1.112701e-14
38,42,9.172166e-15
38,43,1.158090e-14
38,44,1.199387e-14
38,45,9.076380e-15
38,46,1.318300e-14
38,47,9.843326e-15
38,48,5.076392e-15
38,49,7.455065e-15
38,50,8.189753e-15
38,51,9.962619e-15
38,52,6.007829e-15
38,53,8.711072e-15
38,54,6.841842e-15
38,55,4.326218e-15
38,56,3.951047e-15
38,57,7.348875e-15
38,58,5.439757e-15
38,59,2.992093e-15
38,60,4.739708e-15
38,61,4.213245e-15
38,62,3.080160e-15
38,63,4.785803e-15
38,64,3.723008e-15
38,65,4.025529e-15
38,66,4.631461e-15
38,67,4.697590e-15
38,68,4.065439e-15
38,69,3.644526e-15
38,70,2.162941e-15
38,71,1.723015e-15
38,72,2.156061e-15
38,73,2.303367e-15
38,74,2.167869e-15
38,75,1.611246e-15
38,76,1.757491e-15
38,77,1.419281e-15
38,78,9.542571e-16
38,79,1.549650e-15
38,80,6.782950e-16
38,81,1.013578e-15
38,82,1.068708e-15
38,83,1.539051e-15
38,84,3.088346e-15
38,85,2.803364e-16
38,86,1.137105e-15
38,87,4.041037e-16
38,88,6.660194e-16
38,89,5.727011e-16
38,90,1.193987e-15
38,91,3.618943e-16
38,92,8.119135e-16
38,93,9.912700e-17
38,94,1.173415e-15
38,95,-2.696455e-17
38,96,3.345327e-16
38,97,2.645580e-16
38,98,-1.465188e-17
38,99,1.352995e-16
38,100,3.687348e-17
38,101,-3.878971e-18
38,102,-1.921638e-18
38,103,-3.313179e-18
38,104,1.378409e-16
38,105,2.781726e-17
38,106,2.406554e-16
38,107,0.000000e+00
38,108,2.106723e-18
38,109,3.987135e-17
38,110,2.258274e-17
38,111,1.871162e-16
38,112,0.000000e+00
38,113,-4.200512e-18
38,114,-3.837513e-18
38,115,0.000000e+00
38,116,2.137414e-17
38,117,2.120782e-17
38,118,2.102475e-17
38,119,0.000000e+00
38,120,4.127817e-17
38,121,3.528263e-17
38,122,1.192632e-17
38,123,1.734274e-17
38,124,1.092739e-16
38,125,0.000000e+00
38,126,0.000000e+00
38,127,1.067507e-16
38,128,0.000000e+00
38,129,0.000000e+00
38,130,2.831407e-17
38,131,0.000000e+00
38,132,1.265747e-17
38,133,2.209603e-17
38,134,0.000000e+00
38,135,6.131599e-18
38,136,0.000000e+00
38,137,1.089986e-17
38,138,0.000000e+00
38,139,5.298850e-18
38,140,0.000000e+00
38,141,5.229500e-18
38,142,0.000000e+00
38,143,0.000000e+00
38,144,0.000000e+00
38,145,1.029921e-17
38,146,0.000000e+00
38,147,0.000000e+00
38,148,0.000000e+00
38,149,0.000000e+00
38,150,0.000000e+00
38,151,0.000000e+00
38,152,0.000000e+00
38,153,0.000000e+00
38,154,0.000000e+00
38,155,0.000000e+00
38,156,0.000000e+00
38,157,0.000000e+00
38,158,0.000000e+00
38,159,0.000000e+00
38,160,0.000000e+00
38,161,0.000000e+00
38,162,0.000000e+00
38,163,0.000000e+00
38,164,0.000000e+00
38,165,0.000000e+00
38,166,0.000000e+00
38,167,0.000000e+00
38,168,0.000000e+00
38,169,0.000000e+00
38,170,0.000000e+00
38,171,0.000000e+00
38,172,0.000000e+00
38,173,0.000000e+00
38,174,0.000000e+00
38,175,0.000000e+00
38,176,0.000000e+00
38,177,0.000000e+00
38,178,0.000000e+00
38,179,0.000000e+00
38,180,0.000000e+00
38,181,0.000000e+00
38,182,0.000000e+00
38,183,0.000000e+00
38,184,0.000000e+00
38,185,0.000000e+00
38,186,0.000000e+00
38,187,0.000000e+00
38,188,0.000000e+00
38,189,0.000000e+00
38,190,0.000000e+00
38,191,0.000000e+00
38,192,0.000000e+00
38,193,0.000000e+00
38,194,0.000000e+00
38,195,0.000000e+00
38,196,0.000000e+00
38,197,0.000000e+00
38,198,0.000000e+00
38,199,0.000000e+00
38,200,0.000000e+00
38,201,0.000000e+00
39,0,0.000000e+00
39,1,2.733842e-14
39,2,2.019955e-14
39,3,6.580481e-14
39,4,3.985424e-14
39,5,2.758782e-14
39,6,4.636702e-14
39,7,2.845414e-14
39,8,2.462684e-14
39,9,3.122333e-14
39,10,2.438505e-14
39,11,2.119505e-14
39,12,2.243691e-14
39,13,2.297526e-14
39,14,2.169714e-14
39,15,2.128330e-14
39,16,1.905197e-14
39,17,1.926022e-14
39,18,2.414075e-14
39,19,2.418601e-14
39,20,2.258916e-14
39,21,2.087132e-14
39,22,1.646403e-14
39,23,1.470565e-14
39,24,1.697665e-14
39,25,1.451018e-14
39,26,2.146633e-14
39,27,1.259683e-14
39,28,2.139676e-14
39,29,1.483987e-14
39,30,1.309280e-14
39,31,1.135603e-14
39,32,1.399394e-14
39,33,1.318761e-14
39,34,1.447983e-14
39,35,1.336212e-14
39,36,1.189628e-14
39,37,1.264172e-14
39,38,1.235753e-14
39,39,1.107508e-14
39,40,1.056096e-14
39,41,8.742177e-15
39,42,7.858421e-15
39,43,9.377605e-15
39,44,9.717976e-15
39,45,7.533427e-15
39,46,1.050239e-14
39,47,8.449065e-15
39,48,4.382876e-15
39,49,6.570458e-15
39,50,7.230607e-15
39,51,8.177126e-15
39,52,5.215296e-15
39,53,7.353236e-15
39,54,5.931110e-15
39,55,3.699699e-15
39,56,3.431571e-15
39,57,5.998637e-15
39,58,4.619134e-15
39,59,2.626843e-15
39,60,3.894288e-15
39,61,3.723042e-15
39,62,2.858192e-15
39,63,3.838644e-15
39,64,3.322597e-15
39,65,3.667617e-15
39,66,4.058181e-15
39,67,4.095106e-15
39,68,3.737429e-15
39,69,3.244171e-15
39,70,1.997639e-15
39,71,1.617863e-15
39,72,1.747178e-15
39,73,1.884633e-15
39,74,1.927809e-15
39,75,1.490204e-15
39,76,1.864247e-15
39,77,1.285980e-15
39,78,8.320996e-16
39,79,1.385394e-15
39,80,7.467391e-16
39,81,9.355556e-16
39,82,1.380346e-15
39,83,1.535180e-15
39,84,2.846032e-15
39,85,3.808460e-16
39,86,1.010706e-15
39,87,3.928864e-16
39,88,7.942745e-16
39,89,5.397861e-16
39,90,1.010103e-15
39,91,3.460872e-16
39,92,9.106203e-16
39,93,2.990965e-16
39,94,1.119994e-15
39,95,8.279378e-17
39,96,3.672526e-16
39,97,3.552705e-16
39,98,4.032183e-17
39,99,2.191363e-16
39,100,1.157842e-16
39,101,1.666024e-17
39,102,4.972929e-17
39,103,3.089469e-17
39,104,1.144774e-16
39,105,2.300042e-17
39,106,1.979719e-16
39,107,0.000000e+00
39,108,1.496673e-17
39,109,8.513723e-17
39,110,4.574953e-18
39,111,1.627144e-16
39,112,0.000000e+00
39,113,1.238941e-17
39,114,1.140478e-17
39,115,0.000000e+00
39,116,4.775247e-18
39,117,4.296413e-18
39,118,4.259326e-18
39,119,0.000000e+00
39,120,8.790154e-18
39,121,8.598645e-18
39,122,8.889673e-18
39,123,3.874582e-18
39,124,8.322791e-17
39,125,0.000000e+00
39,126,0.000000e+00
39,127,8.356978e-17
39,128,0.000000e+00
39,129,0.000000e+00
39,130,5.921254e-17
39,131,0.000000e+00
39,132,9.684591e-18
39,133,1.647001e-17
39,134,0.000000e+00
39,135,7.451423e-18
39,136,0.000000e+00
39,137,8.339794e-18
39,138,0.000000e+00
39,139,6.439426e-18
39,140,0.000000e+00
39,141,6.355148e-18
39,142,0.000000e+00
39,143,0.000000e+00
39,144,0.000000e+00
39,145,7.880219e-18
39,146,0.000000e+00
39,147,0.000000e+00
39,148,0.000000e+00
39,149,0.000000e+00
39,150,0.000000e+00
39,151,0.000000e+00
39,152,0.000000e+00
39,153,0.000000e+00
39,154,0.000000e+00
39,155,0.000000e+00
39,156,0.000000e+00
39,157,0.000000e+00
39,158,0.000000e+00
39,159,0.000000e+00
39,160,0.000000e+00
39,161,0.000000e+00
39,162,0.000000e+00
39,163,0.000000e+00
39,164,0.000000e+00
39,165,0.000000e+00
39,166,0.000000e+00
39,167,0.000000e+00
39,168,0.000000e+00
39,169,0.000000e+00
39,170,0.000000e+00
39,171,0.000000e+00
39,172,0.000000e+00
39,173,0.000000e+00
39,174,0.000000e+00
39,175,0.000000e+00
39,176,0.000000e+00
39,177,0.000000e+00
39,178,0.000000e+00
39,179,0.000000e+00
39,180,0.000000e+00
39,181,0.000000e+00
39,182,0.000000e+00
39,183,0.000000e+00
39,184,0.000000e+00
39,185,0.000000e+00
39,186,0.000000e+00
39,187,0.000000e+00
39,188,0.000000e+00
39,189,0.000000e+00
39,190,0.000000e+00
39,191,0.000000e+00
39,192,0.000000e+00
39,193,0.000000e+00
39,194,0.000000e+00
39,195,0.000000e+00
39,196,0.000000e+00
39,197,0.000000e+00
39,198,0.000000e+00
39,199,0.000000e+00
39,200,0.000000e+00
39,201,0.000000e+00
40,0,0.000000e+00
40,1,3.090703e-14
40,2,2.194655e-14
40,3,7.804780e-14
40,4,4.745414e-14
40,5,3.341461e-14
40,6,5.592769e-14
40,7,3.277353e-14
40,8,2.716110e-14
40,9,3.523235e-14
40,10,2.849650e-14
40,11,2.309421e-14
40,12,2.523249e-14
40,13,2.512609e-14
40,14,2.373361e-14
40,15,2.447430e-14
40,16,2.119549e-14
40,17,2.095642e-14
40,18,2.776846e-14
40,19,2.696658e-14
40,20,2.483116e-14
40,21,2.287274e-14
40,22,1.884270e-14
40,23,1.657623e-14
40,24,2.002094e-14
40,25,1.603271e-14
40,26,2.340659e-14
40,27,1.391715e-14
40,28,2.386881e-14
40,29,1.568550e-14
40,30,1.383487e-14
40,31,1.184170e-14
40,32,1.484296e-14
40,33,1.333566e-14
40,34,1.517620e-14
40,35,1.363237e-14
40,36,1.186460e-14
40,37,1.354884e-14
40,38,1.278650e-14
40,39,1.056096e-14
40,40,1.211911e-14
40,41,8.980271e-15
40,42,8.449243e-15
40,43,9.318996e-15
40,44,1.011866e-14
40,45,7.319860e-15
40,46,1.063367e-14
40,47,8.148092e-15
40,48,4.541122e-15
40,49,6.612210e-15
40,50,7.228162e-15
40,51,8.373894e-15
40,52,5.012690e-15
40,53,7.195181e-15
40,54,6.208136e-15
40,55,3.357418e-15
40,56,3.335821e-15
40,57,5.745260e-15
40,58,4.330332e-15
40,59,2.707736e-15
40,60,3.598459e-15
40,61,3.471284e-15
40,62,2.691056e-15
40,63,3.394675e-15
40,64,3.326442e-15
40,65,3.615306e-15
40,66,3.682854e-15
40,67,4.091241e-15
40,68,3.342645e-15
40,69,3.025275e-15
40,70,1.888146e-15
40,71,1.438012e-15
40,72,1.721863e-15
40,73,1.784806e-15
40,74,1.773337e-15
40,75,1.336016e-15
40,76,1.683233e-15
40,77,1.232562e-15
40,78,7.988806e-16
40,79,1.194181e-15
40,80,6.998920e-16
40,81,1.024662e-15
40,82,1.257775e-15
40,83,1.576712e-15
40,84,2.719651e-15
40,85,3.241922e-16
40,86,9.231224e-16
40,87,2.657730e-16
40,88,8.579708e-16
40,89,5.237350e-16
40,90,8.218139e-16
40,91,2.898846e-16
40,92,8.783474e-16
40,93,2.791209e-16
40,94,1.013529e-15
40,95,7.964571e-17
40,96,3.894452e-16
40,97,3.718298e-16
40,98,3.840192e-17
40,99,2.752230e-16
40,100,9.513456e-17
40,101,1.593738e-17
40,102,4.540451e-17
40,103,2.817452e-17
40,104,1.241243e-16
40,105,1.668714e-17
40,106,2.353019e-16
40,107,0.000000e+00
40,108,1.365008e-17
40,109,9.119315e-17
40,110,1.362792e-19
40,111,1.958025e-16
40,112,0.000000e+00
40,113,1.157288e-17
40,114,1.040790e-17
40,115,0.000000e+00
40,116,-1.184140e-19
40,117,1.279820e-19
40,118,1.268772e-19
40,119,0.000000e+00
40,120,1.135644e-20
40,121,-7.517961e-19
40,122,5.638419e-18
40,123,-9.607981e-20
40,124,9.881038e-17
40,125,0.000000e+00
40,126,0.000000e+00
40,127,9.775376e-17
40,128,0.000000e+00
40,129,0.000000e+00
40,130,4.937557e-17
40,131,0.000000e+00
40,132,6.261844e-18
40,133,1.044637e-17
40,134,0.000000e+00
40,135,5.028998e-18
40,136,0.000000e+00
40,137,5.392327e-18
40,138,0.000000e+00
40,139,4.345997e-18
40,140,0.000000e+00
40,141,4.289117e-18
40,142,0.000000e+00
40,143,0.000000e+00
40,144,0.000000e+00
40,145,5.095176e-18
40,146,0.000000e+00
40,147,0.000000e+00
40,148,0.000000e+00
40,149,0.000000e+00
40,150,0.000000e+00
40,151,0.000000e+00
40,152,0.000000e+00
40,153,0.000000e+00
40,154,0.000000e+00
40,155,0.000000e+00
40,156,0.000000e+00
40,157,0.000000e+00
40,158,0.000000e+00
40,159,0.000000e+00
40,160,0.000000e+00
40,161,0.000000e+00
40,162,0.000000e+00
40,163,0.000000e+00
40,164,0.000000e+00
40,165,0.000000e+00
40,166,0.000000e+00
40,167,0.000000e+00
40,168,0.000000e+00
40,169,0.000000e+00
40,170,0.000000e+00
40,171,0.000000e+00
40,172,0.000000e+00
40,173,0.000000e+00
40,174,0.000000e+00
40,175,0.000000e+00
40,176,0.000000e+00
40,177,0.000000e+00
40,178,0.000000e+00
40,179,0.000000e+00
40,180,0.000000e+00
40,181,0.000000e+00
40,182,0.000000e+00
40,183,0.000000e+00
40,184,0.000000e+00
40,185,0.000000e+00
40,186,0.000000e+00
40,187,0.000000e+00
40,188,0.000000e+00
40,189,0.000000e+00
40,190,0.000000e+00
40,191,0.000000e+00
40,192,0.000000e+00
40,193,0.000000e+00
40,194,0.000000e+00
40,195,0.000000e+00
40,196,0.000000e+00
40,197,0.000000e+00
40,198,0.000000e+00
40,199,0.000000e+00
40,200,0.000000e+00
40,201,0.000000e+00
41,0,0.000000e+00
41,1,2.305397e-14
41,2,1.610241e-14
41,3,6.459164e-14
41,4,3.559704e-14
41,5,2.510910e-14
41,6,4.204294e-14
41,7,2.573501e-14
41,8,2.010883e-14
41,9,2.717709e-14
41,10,2.088213e-14
41,11,1.820766e-14
41,12,2.004628e-14
41,13,2.002038e-14
41,14,1.813193e-14
41,15,1.878172e-14
41,16,1.625567e-14
41,17,1.635842e-14
41,18,2.205836e-14
41,19,2.096643e-14
41,20,2.014129e-14
41,21,1.819071e-14
41,22,1.375413e-14
41,23,1.252224e-14
41,24,1.515136e-14
41,25,1.295512e-14
41,26,1.938888e-14
41,27,1.133441e-14
41,28,1.913579e-14
41,29,1.319807e-14
41,30,1.145403e-14
41,31,9.328614e-15
41,32,1.233518e-14
41,33,1.124530e-14
41,34,1.228812e-14
41,35,1.122535e-14
41,36,1.003305e-14
41,37,1.127561e-14
41,38,1.112701e-14
41,39,8.742177e-15
41,40,8.980271e-15
41,41,8.214326e-15
41,42,6.666307e-15
41,43,7.922855e-15
41,44,8.604654e-15
41,45,6.362336e-15
41,46,8.905374e-15
41,47,6.795356e-15
41,48,3.791766e-15
41,49,5.387263e-15
41,50,5.892598e-15
41,51,7.158864e-15
41,52,4.161301e-15
41,53,5.883857e-15
41,54,4.994382e-15
41,55,3.005907e-15
41,56,2.727845e-15
41,57,4.923975e-15
41,58,3.641407e-15
41,59,2.183964e-15
41,60,3.105015e-15
41,61,3.059880e-15
41,62,2.077431e-15
41,63,3.005784e-15
41,64,2.703789e-15
41,65,2.789030e-15
41,66,3.098739e-15
41,67,3.215775e-15
41,68,2.754170e-15
41,69,2.561342e-15
41,70,1.538679e-15
41,71,1.163153e-15
41,72,1.431987e-15
41,73,1.489576e-15
41,74,1.446841e-15
41,75,1.091337e-15
41,76,1.202866e-15
41,77,9.451128e-16
41,78,6.950270e-16
41,79,1.120981e-15
41,80,5.030415e-16
41,81,8.002285e-16
41,82,7.309803e-16
41,83,1.191938e-15
41,84,2.052670e-15
41,85,2.434635e-16
41,86,7.244071e-16
41,87,3.105143e-16
41,88,6.207205e-16
41,89,4.218136e-16
41,90,7.388570e-16
41,91,2.490186e-16
41,92,5.993556e-16
41,93,1.900354e-16
41,94,7.826288e-16
41,95,4.056280e-17
41,96,2.815175e-16
41,97,2.085793e-16
41,98,2.021644e-17
41,99,1.564369e-16
41,100,3.754210e-17
41,101,8.145876e-18
41,102,2.729860e-17
41,103,1.661231e-17
41,104,1.099579e-16
41,105,3.420339e-17
41,106,2.010754e-16
41,107,0.000000e+00
41,108,8.925438e-18
41,109,4.133790e-17
41,110,2.176022e-17
41,111,1.534961e-16
41,112,0.000000e+00
41,113,5.972506e-18
41,114,5.618436e-18
41,115,0.000000e+00
41,116,2.090509e-17
41,117,2.043537e-17
41,118,2.025898e-17
41,119,0.000000e+00
41,120,4.007207e-17
41,121,3.570458e-17
41,122,7.486911e-18
41,123,1.696216e-17
41,124,8.190835e-17
41,125,0.000000e+00
41,126,0.000000e+00
41,127,8.067689e-17
41,128,0.000000e+00
41,129,0.000000e+00
41,130,1.929109e-17
41,131,0.000000e+00
41,132,7.996901e-18
41,133,1.387109e-17
41,134,0.000000e+00
41,135,5.185595e-18
41,136,0.000000e+00
41,137,6.886455e-18
41,138,0.000000e+00
41,139,4.481326e-18
41,140,0.000000e+00
41,141,4.422676e-18
41,142,0.000000e+00
41,143,0.000000e+00
41,144,0.000000e+00
41,145,6.506969e-18
41,146,0.000000e+00
41,147,0.000000e+00
41,148,0.000000e+00
41,149,0.000000e+00
41,150,0.000000e+00
41,151,0.000000e+00
41,152,0.000000e+00
41,153,0.000000e+00
41,154,0.000000e+00
41,155,0.000000e+00
41,156,0.000000e+00
41,157,0.000000e+00
41,158,0.000000e+00
41,159,0.000000e+00
41,160,0.000000e+00
41,161,0.000000e+00
41,162,0.000000e+00
41,163,0.000000e+00
41,164,0.000000e+00
41,165,0.000000e+00
41,166,0.000000e+00
41,167,0.000000e+00
41,168,0.000000e+00
41,169,0.000000e+00
41,170,0.000000e+00
41,171,0.000000e+00
41,172,0.000000e+00
41,173,0.000000e+00
41,174,0.000000e+00
41,175,0.000000e+00
41,176,0.000000e+00
41,177,0.000000e+00
41,178,0.000000e+00
41,179,0.000000e+00
41,180,0.000000e+00
41,181,0.000000e+00
41,182,0.000000e+00
41,183,0.000000e+00
41,184,0.000000e+00
41,185,0.000000e+00
41,186,0.000000e+00
41,187,0.000000e+00
41,188,0.000000e+00
41,189,0.000000e+00
41,190,0.000000e+00
41,191,0.000000e+00
41,192,0.000000e+00
41,193,0.000000e+00
41,194,0.000000e+00
41,195,0.000000e+00
41,196,0.000000e+00
41,197,0.000000e+00
41,198,0.000000e+00
41,199,0.000000e+00
41,200,0.000000e+00
41,201,0.000000e+00
42,0,0.000000e+00
42,1,2.187316e-14
42,2,1.477371e-14
42,3,5.662281e-14
42,4,3.460263e-14
42,5,2.407048e-14
42,6,4.111530e-14
42,7,2.614151e-14
42,8,2.128291e-14
42,9,2.770774e-14
42,10,2.196539e-14
42,11,1.653537e-14
42,12,1.927645e-14
42,13,1.855333e-14
42,14,1.810251e-14
42,15,1.848747e-14
42,16,1.573850e-14
42,17,1.639112e-14
42,18,2.109166e-14
42,19,2.097538e-14
42,20,1.822522e-14
42,21,1.672334e-14
42,22,1.387492e-14
42,23,1.211981e-14
42,24,1.491208e-14
42,25,1.256257e-14
42,26,1.706653e-14
42,27,1.062447e-14
42,28,1.752210e-14
42,29,1.168661e-14
42,30,1.075281e-14
42,31,8.992905e-15
42,32,1.090788e-14
42,33,1.085939e-14
42,34,1.136883e-14
42,35,1.040160e-14
42,36,8.294953e-15
42,37,9.925206e-15
42,38,9.172166e-15
42,39,7.858421e-15
42,40,8.449243e-15
42,41,6.666307e-15
42,42,7.279495e-15
42,43,7.543733e-15
42,44,7.715203e-15
42,45,6.081925e-15
42,46,8.296449e-15
42,47,6.077134e-15
42,48,3.747153e-15
42,49,5.555736e-15
42,50,5.936658e-15
42,51,6.872665e-15
42,52,4.122520e-15
42,53,5.943845e-15
42,54,5.026014e-15
42,55,2.704520e-15
42,56,2.630380e-15
42,57,4.316995e-15
42,58,3.223411e-15
42,59,2.160981e-15
42,60,2.771523e-15
42,61,2.676545e-15
42,62,1.947301e-15
42,63,2.541982e-15
42,64,2.569536e-15
42,65,2.708125e-15
42,66,2.689052e-15
42,67,2.961500e-15
42,68,2.389894e-15
42,69,2.092115e-15
42,70,1.343381e-15
42,71,1.095219e-15
42,72,1.218584e-15
42,73,1.187432e-15
42,74,1.225164e-15
42,75,9.997689e-16
42,76,1.376312e-15
42,77,8.756356e-16
42,78,6.120269e-16
42,79,8.402784e-16
42,80,5.765564e-16
42,81,8.140326e-16
42,82,1.086370e-15
42,83,1.243546e-15
42,84,2.099874e-15
42,85,2.773671e-16
42,86,6.423880e-16
42,87,2.390404e-16
42,88,7.121050e-16
42,89,4.164797e-16
42,90,6.337627e-16
42,91,2.045841e-16
42,92,5.884268e-16
42,93,2.840224e-16
42,94,8.271811e-16
42,95,5.790982e-17
42,96,3.209648e-16
42,97,3.620396e-16
42,98,2.903054e-17
42,99,1.938702e-16
42,100,1.207495e-16
42,101,1.175126e-17
42,102,4.052200e-17
42,103,2.474291e-17
42,104,1.163788e-16
42,105,3.132196e-17
42,106,1.862648e-16
42,107,0.000000e+00
42,108,1.326944e-17
42,109,8.507036e-17
42,110,1.369020e-17
42,111,1.470744e-16
42,112,0.000000e+00
42,113,8.639967e-18
42,114,8.493915e-18
42,115,0.000000e+00
42,116,1.309260e-17
42,117,1.285669e-17
42,118,1.274571e-17
42,119,0.000000e+00
42,120,2.515362e-17
42,121,2.398609e-17
42,122,9.383261e-18
42,123,1.062319e-17
42,124,7.399849e-17
42,125,0.000000e+00
42,126,0.000000e+00
42,127,7.467147e-17
42,128,0.000000e+00
42,129,0.000000e+00
42,130,6.397292e-17
42,131,0.000000e+00
42,132,1.003754e-17
42,133,1.738448e-17
42,134,0.000000e+00
42,135,6.243791e-18
42,136,0.000000e+00
42,137,8.643736e-18
42,138,0.000000e+00
42,139,5.395806e-18
42,140,0.000000e+00
42,141,5.325187e-18
42,142,0.000000e+00
42,143,0.000000e+00
42,144,0.000000e+00
42,145,8.167412e-18
42,146,0.000000e+00
42,147,0.000000e+00
42,148,0.000000e+00
42,149,0.000000e+00
42,150,0.000000e+00
42,151,0.000000e+00
42,152,0.000000e+00
42,153,0.000000e+00
42,154,0.000000e+00
42,155,0.000000e+00
42,156,0.000000e+00
42,157,0.000000e+00
42,158,0.000000e+00
42,159,0.000000e+00
42,160,0.000000e+00
42,161,0.000000e+00
42,162,0.000000e+00
42,163,0.000000e+00
42,164,0.000000e+00
42,165,0.000000e+00
42,166,0.000000e+00
42,167,0.000000e+00
42,168,0.000000e+00
42,169,0.000000e+00
42,170,0.000000e+00
42,171,0.000000e+00
42,172,0.000000e+00
42,173,0.000000e+00
42,174,0.000000e+00
42,175,0.000000e+00
42,176,0.000000e+00
42,177,0.000000e+00
42,178,0.000000e+00
42,179,0.000000e+00
42,180,0.000000e+00
42,181,0.000000e+00
42,182,0.000000e+00
42,183,0.000000e+00
42,184,0.000000e+00
42,185,0.000000e+00
42,186,0.000000e+00
42,187,0.000000e+00
42,188,0.000000e+00
42,189,0.000000e+00
42,190,0.000000e+00
42,191,0.000000e+00
42,192,0.000000e+00
42,193,0.000000e+00
42,194,0.000000e+00
42,195,0.000000e+00
42,196,0.000000e+00
42,197,0.000000e+00
42,198,0.000000e+00
42,199,0.000000e+00
42,200,0.000000e+00
42,201,0.000000e+00
43,0,0.000000e+00
43,1,6.671481e-15
43,2,1.162750e-14
43,3,4.883927e-14
43,4,3.032868e-14
43,5,2.069850e-14
43,6,3.502442e-14
43,7,2.418960e-14
43,8,1.786568e-14
43,9,2.637808e-14
43,10,2.038482e-14
43,11,1.708660e-14
43,12,1.859840e-14
43,13,1.951220e-14
43,14,1.755078e-14
43,15,1.627822e-14
43,16,1.516325e-14
43,17,1.611705e-14
43,18,1.881820e-14
43,19,2.016431e-14
43,20,1.822653e-14
43,21,1.663753e-14
43,22,1.358230e-14
43,23,1.207745e-14
43,24,1.377592e-14
43,25,1.319091e-14
43,26,1.708198e-14
43,27,1.153695e-14
43,28,1.787249e-14
43,29,1.290696e-14
43,30,1.155201e-14
43,31,1.065854e-14
43,32,1.201713e-14
43,33,1.400133e-14
43,34,1.348503e-14
43,35,1.269975e-14
43,36,1.129391e-14
43,37,1.085293e-14
43,38,1.158090e-14
43,39,9.377605e-15
43,40,9.318996e-15
43,41,7.922855e-15
43,42,7.543733e-15
43,43,1.146343e-14
43,44,9.630461e-15
43,45,8.589426e-15
43,46,1.226719e-14
43,47,9.899030e-15
43,48,4.894045e-15
43,49,7.443676e-15
43,50,7.959535e-15
43,51,9.061306e-15
43,52,6.660322e-15
43,53,8.861786e-15
43,54,5.806472e-15
43,55,4.480648e-15
43,56,4.079967e-15
43,57,7.545833e-15
43,58,5.867246e-15
43,59,2.599029e-15
43,60,5.222632e-15
43,61,4.496657e-15
43,62,3.391519e-15
43,63,5.463992e-15
43,64,3.571573e-15
43,65,4.256619e-15
43,66,5.216153e-15
43,67,4.785688e-15
43,68,4.953482e-15
43,69,3.930844e-15
43,70,2.364845e-15
43,71,2.152706e-15
43,72,2.273985e-15
43,73,2.527350e-15
43,74,2.531600e-15
43,75,1.845206e-15
43,76,2.228455e-15
43,77,1.667257e-15
43,78,1.023353e-15
43,79,1.763386e-15
43,80,7.650484e-16
43,81,8.600102e-16
43,82,1.529533e-15
43,83,1.363625e-15
43,84,3.084677e-15
43,85,3.109331e-16
43,86,1.310869e-15
43,87,5.820837e-16
43,88,6.322673e-16
43,89,5.656612e-16
43,90,1.560664e-15
43,91,5.039165e-16
43,92,1.109263e-15
43,93,3.490220e-16
43,94,1.376092e-15
43,95,1.472621e-18
43,96,3.096801e-16
43,97,2.651417e-16
43,98,8.904710e-19
43,99,1.681372e-16
43,100,8.156424e-17
43,101,1.726269e-18
43,102,3.681711e-17
43,103,2.000013e-17
43,104,8.378405e-17
43,105,3.287457e-17
43,106,1.437252e-16
43,107,0.000000e+00
43,108,1.604201e-17
43,109,7.107492e-17
43,110,9.495498e-18
43,111,1.164258e-16
43,112,0.000000e+00
43,113,2.874928e-19
43,114,3.585855e-18
43,115,0.000000e+00
43,116,9.576587e-18
43,117,8.917377e-18
43,118,8.840403e-18
43,119,0.000000e+00
43,120,1.792275e-17
43,121,1.570290e-17
43,122,2.861153e-17
43,123,7.770335e-18
43,124,7.650217e-17
43,125,0.000000e+00
43,126,0.000000e+00
43,127,7.580240e-17
43,128,0.000000e+00
43,129,0.000000e+00
43,130,4.026562e-17
43,131,0.000000e+00
43,132,3.020612e-17
43,133,5.300894e-17
43,134,0.000000e+00
43,135,1.703099e-17
43,136,0.000000e+00
43,137,2.601171e-17
43,138,0.000000e+00
43,139,1.471797e-17
43,140,0.000000e+00
43,141,1.452534e-17
43,142,0.000000e+00
43,143,0.000000e+00
43,144,0.000000e+00
43,145,2.457830e-17
43,146,0.000000e+00
43,147,0.000000e+00
43,148,0.000000e+00
43,149,0.000000e+00
43,150,0.000000e+00
43,151,0.000000e+00
43,152,0.000000e+00
43,153,0.000000e+00
43,154,0.000000e+00
43,155,0.000000e+00
43,156,0.000000e+00
43,157,0.000000e+00
43,158,0.000000e+00
43,159,0.000000e+00
43,160,0.000000e+00
43,161,0.000000e+00
43,162,0.000000e+00
43,163,0.000000e+00
43,164,0.000000e+00
43,165,0.000000e+00
43,166,0.000000e+00
43,167,0.000000e+00
43,168,0.000000e+00
43,169,0.000000e+00
43,170,0.000000e+00
43,171,0.000000e+00
43,172,0.000000e+00
43,173,0.000000e+00
43,174,0.000000e+00
43,175,0.000000e+00
43,176,0.000000e+00
43,177,0.000000e+00
43,178,0.000000e+00
43,179,0.000000e+00
43,180,0.000000e+00
43,181,0.000000e+00
43,182,0.000000e+00
43,183,0.000000e+00
43,184,0.000000e+00
43,185,0.000000e+00
43,186,0.000000e+00
43,187,0.000000e+00
43,188,0.000000e+00
43,189,0.000000e+00
43,190,0.000000e+00
43,191,0.000000e+00
43,192,0.000000e+00
43,193,0.000000e+00
43,194,0.000000e+00
43,195,0.000000e+00
43,196,0.000000e+00
43,197,0.000000e+00
43,198,0.000000e+00
43,199,0.000000e+00
43,200,0.000000e+00
43,201,0.000000e+00
44,0,0.000000e+00
44,1,1.760231e-14
44,2,1.551874e-14
44,3,6.349602e-14
44,4,3.379761e-14
44,5,2.448904e-14
44,6,4.060784e-14
44,7,2.812358e-14
44,8,2.058875e-14
44,9,2.694210e-14
44,10,2.111865e-14
44,11,1.870990e-14
44,12,2.061068e-14
44,13,2.015514e-14
44,14,1.795449e-14
44,15,1.788596e-14
44,16,1.575547e-14
44,17,1.721737e-14
44,18,2.194913e-14
44,19,2.151556e-14
44,20,2.040936e-14
44,21,1.900168e-14
44,22,1.412980e-14
44,23,1.309586e-14
44,24,1.566910e-14
44,25,1.462468e-14
44,26,1.940912e-14
44,27,1.175240e-14
44,28,2.003807e-14
44,29,1.377159e-14
44,30,1.243434e-14
44,31,1.077498e-14
44,32,1.328095e-14
44,33,1.366711e-14
44,34,1.363390e-14
44,35,1.288782e-14
44,36,1.170771e-14
44,37,1.167806e-14
44,38,1.199387e-14
44,39,9.717976e-15
44,40,1.011866e-14
44,41,8.604654e-15
44,42,7.715203e-15
44,43,9.630461e-15
44,44,1.136368e-14
44,45,8.611739e-15
44,46,1.205931e-14
44,47,9.523525e-15
44,48,4.940301e-15
44,49,7.149575e-15
44,50,8.008716e-15
44,51,9.421231e-15
44,52,6.209437e-15
44,53,8.161149e-15
44,54,6.282598e-15
44,55,4.236389e-15
44,56,4.029459e-15
44,57,6.554393e-15
44,58,5.039699e-15
44,59,2.822602e-15
44,60,4.353735e-15
44,61,4.257051e-15
44,62,3.422141e-15
44,63,4.434689e-15
44,64,3.484189e-15
44,65,4.500237e-15
44,66,4.585905e-15
44,67,4.765905e-15
44,68,4.598027e-15
44,69,3.947805e-15
44,70,2.248450e-15
44,71,2.071667e-15
44,72,2.309798e-15
44,73,2.455140e-15
44,74,2.562209e-15
44,75,1.721985e-15
44,76,2.284857e-15
44,77,1.594182e-15
44,78,1.155076e-15
44,79,1.698327e-15
44,80,9.655712e-16
44,81,1.313930e-15
44,82,1.574167e-15
44,83,1.969635e-15
44,84,3.179074e-15
44,85,3.844800e-16
44,86,1.368628e-15
44,87,6.188270e-16
44,88,1.255953e-15
44,89,6.935370e-16
44,90,1.423697e-15
44,91,6.006364e-16
44,92,1.385771e-15
44,93,8.486361e-16
44,94,1.323620e-15
44,95,2.980369e-16
44,96,4.713293e-16
44,97,2.203966e-16
44,98,1.495342e-16
44,99,3.484647e-16
44,100,1.168170e-16
44,101,5.710413e-17
44,102,1.847297e-16
44,103,1.171482e-16
44,104,1.015944e-16
44,105,8.582067e-17
44,106,2.687782e-16
44,107,0.000000e+00
44,108,5.501752e-17
44,109,5.316313e-17
44,110,1.741960e-17
44,111,2.130365e-16
44,112,0.000000e+00
44,113,4.457639e-17
44,114,4.555912e-17
44,115,0.000000e+00
44,116,1.705176e-17
44,117,1.635903e-17
44,118,1.621782e-17
44,119,0.000000e+00
44,120,3.238305e-17
44,121,2.597078e-17
44,122,1.048121e-17
44,123,1.383561e-17
44,124,7.721462e-17
44,125,0.000000e+00
44,126,0.000000e+00
44,127,7.513642e-17
44,128,0.000000e+00
44,129,0.000000e+00
44,130,2.173471e-17
44,131,0.000000e+00
44,132,1.137556e-17
44,133,1.941867e-17
44,134,0.000000e+00
44,135,8.010043e-18
44,136,0.000000e+00
44,137,9.795951e-18
44,138,0.000000e+00
44,139,6.922178e-18
44,140,0.000000e+00
44,141,6.831582e-18
44,142,0.000000e+00
44,143,0.000000e+00
44,144,0.000000e+00
44,145,9.256133e-18
44,146,0.000000e+00
44,147,0.000000e+00
44,148,0.000000e+00
44,149,0.000000e+00
44,150,0.000000e+00
44,151,0.000000e+00
44,152,0.000000e+00
44,153,0.000000e+00
44,154,0.000000e+00
44,155,0.000000e+00
44,156,0.000000e+00
44,157,0.000000e+00
44,158,0.000000e+00
44,159,0.000000e+00
44,160,0.000000e+00
44,161,0.000000e+00
44,162,0.000000e+00
44,163,0.000000e+00
44,164,0.000000e+00
44,165,0.000000e+00
44,166,0.000000e+00
44,167,0.000000e+00
44,168,0.000000e+00
44,169,0.000000e+00
44,170,0.000000e+00
44,171,0.000000e+00
44,172,0.000000e+00
44,173,0.000000e+00
44,174,0.000000e+00
44,175,0.000000e+00
44,176,0.000000e+00
44,177,0.000000e+00
44,178,0.000000e+00
44,179,0.000000e+00
44,180,0.000000e+00
44,181,0.000000e+00
44,182,0.000000e+00
44,183,0.000000e+00
44,184,0.000000e+00
44,185,0.000000e+00
44,186,0.000000e+00
44,187,0.000000e+00
44,188,0.000000e+00
44,189,0.000000e+00
44,190,0.000000e+00
44,191,0.000000e+00
44,192,0.000000e+00
44,193,0.000000e+00
44,194,0.000000e+00
44,195,0.000000e+00
44,196,0.000000e+00
44,197,0.000000e+00
44,198,0.000000e+00
44,199,0.000000e+00
44,200,0.000000e+00
44,201,0.000000e+00
45,0,0.000000e+00
45,1,5.341197e-15
45,2,1.053570e-14
45,3,3.346078e-14
45,4,1.701705e-14
45,5,1.246761e-14
45,6,2.052814e-14
45,7,1.900598e-14
45,8,1.367812e-14
45,9,1.594634e-14
45,10,1.303447e-14
45,11,1.380251e-14
45,12,1.330604e-14
45,13,1.362486e-14
45,14,1.153121e-14
45,15,1.038833e-14
45,16,1.018015e-14
45,17,1.278754e-14
45,18,1.403091e-14
45,19,1.519814e-14
45,20,1.414711e-14
45,21,1.382014e-14
45,22,1.019477e-14
45,23,9.794364e-15
45,24,1.049195e-14
45,25,1.083246e-14
45,26,1.378603e-14
45,27,8.895439e-15
45,28,1.309082e-14
45,29,1.004125e-14
45,30,9.718561e-15
45,31,9.081278e-15
45,32,9.921180e-15
45,33,1.179642e-14
45,34,1.060627e-14
45,35,1.094964e-14
45,36,9.973846e-15
45,37,8.274988e-15
45,38,9.076380e-15
45,39,7.533427e-15
45,40,7.319860e-15
45,41,6.362336e-15
45,42,6.081925e-15
45,43,8.589426e-15
45,44,8.611739e-15
45,45,8.459371e-15
45,46,1.047051e-14
45,47,8.512744e-15
45,48,4.538249e-15
45,49,6.536389e-15
45,50,7.318871e-15
45,51,7.719547e-15
45,52,5.981926e-15
45,53,7.314757e-15
45,54,4.848034e-15
45,55,4.110640e-15
45,56,3.733872e-15
45,57,5.852776e-15
45,58,4.744230e-15
45,59,2.245473e-15
45,60,4.196116e-15
45,61,3.854348e-15
45,62,3.186939e-15
45,63,4.403609e-15
45,64,2.923244e-15
45,65,4.111893e-15
45,66,4.434418e-15
45,67,4.250718e-15
45,68,4.717171e-15
45,69,3.563709e-15
45,70,2.072523e-15
45,71,2.131410e-15
45,72,2.009371e-15
45,73,2.231430e-15
45,74,2.443924e-15
45,75,1.671681e-15
45,76,2.376766e-15
45,77,1.508513e-15
45,78,1.121841e-15
45,79,1.615861e-15
45,80,9.389922e-16
45,81,1.158228e-15
45,82,1.771024e-15
45,83,1.625866e-15
45,84,2.779836e-15
45,85,3.957808e-16
45,86,1.262179e-15
45,87,6.475044e-16
45,88,1.097624e-15
45,89,6.118030e-16
45,90,1.519651e-15
45,91,6.221411e-16
45,92,1.584795e-15
45,93,9.635566e-16
45,94,1.334641e-15
45,95,2.845466e-16
45,96,4.053807e-16
45,97,2.418570e-16
45,98,1.424005e-16
45,99,4.748470e-16
45,100,1.628891e-16
45,101,5.421385e-17
45,102,1.954512e-16
45,103,1.226169e-16
45,104,5.617303e-17
45,105,8.937833e-17
45,106,1.646061e-16
45,107,0.000000e+00
45,108,6.066556e-17
45,109,6.776284e-17
45,110,1.257963e-17
45,111,1.311882e-16
45,112,0.000000e+00
45,113,4.265080e-17
45,114,4.593940e-17
45,115,0.000000e+00
45,116,1.199141e-17
45,117,1.181373e-17
45,118,1.171176e-17
45,119,0.000000e+00
45,120,2.307555e-17
45,121,1.908777e-17
45,122,1.851079e-17
45,123,9.729700e-18
45,124,3.836934e-17
45,125,0.000000e+00
45,126,0.000000e+00
45,127,3.813036e-17
45,128,0.000000e+00
45,129,0.000000e+00
45,130,5.083376e-17
45,131,0.000000e+00
45,132,1.971545e-17
45,133,3.429516e-17
45,134,0.000000e+00
45,135,1.122196e-17
45,136,0.000000e+00
45,137,1.697777e-17
45,138,0.000000e+00
45,139,9.697878e-18
45,140,0.000000e+00
45,141,9.570955e-18
45,142,0.000000e+00
45,143,0.000000e+00
45,144,0.000000e+00
45,145,1.604219e-17
45,146,0.000000e+00
45,147,0.000000e+00
45,148,0.000000e+00
45,149,0.000000e+00
45,150,0.000000e+00
45,151,0.000000e+00
45,152,0.000000e+00
45,153,0.000000e+00
45,154,0.000000e+00
45,155,0.000000e+00
45,156,0.000000e+00
45,157,0.000000e+00
45,158,0.000000e+00
45,159,0.000000e+00
45,160,0.000000e+00
45,161,0.000000e+00
45,162,0.000000e+00
45,163,0.000000e+00
45,164,0.000000e+00
45,165,0.000000e+00
45,166,0.000000e+00
45,167,0.000000e+00
45,168,0.000000e+00
45,169,0.000000e+00
45,170,0.000000e+00
45,171,0.000000e+00
45,172,0.000000e+00
45,173,0.000000e+00
45,174,0.000000e+00
45,175,0.000000e+00
45,176,0.000000e+00
45,177,0.000000e+00
45,178,0.000000e+00
45,179,0.000000e+00
45,180,0.000000e+00
45,181,0.000000e+00
45,182,0.000000e+00
45,183,0.000000e+00
45,184,0.000000e+00
45,185,0.000000e+00
45,186,0.000000e+00
45,187,0.000000e+00
45,188,0.000000e+00
45,189,0.000000e+00
45,190,0.000000e+00
45,191,0.000000e+00
45,192,0.000000e+00
45,193,0.000000e+00
45,194,0.000000e+00
45,195,0.000000e+00
45,196,0.000000e+00
45,197,0.000000e+00
45,198,0.000000e+00
45,199,0.000000e+00
45,200,0.000000e+00
45,201,0.000000e+00
46,0,0.000000e+00
46,1,1.010733e-15
46,2,1.386976e-14
46,3,5.098572e-14
46,4,2.993034e-14
46,5,2.182685e-14
46,6,3.528266e-14
46,7,2.192990e-14
46,8,1.709043e-14
46,9,2.500954e-14
46,10,1.927687e-14
46,11,1.784126e-14
46,12,1.919560e-14
46,13,1.997991e-14
46,14,1.730495e-14
46,15,1.620756e-14
46,16,1.495960e-14
46,17,1.696310e-14
46,18,2.021693e-14
46,19,2.218639e-14
46,20,1.977400e-14
46,21,1.934816e-14
46,22,1.472775e-14
46,23,1.273963e-14
46,24,1.508572e-14
46,25,1.484234e-14
46,26,1.863403e-14
46,27,1.207763e-14
46,28,1.968356e-14
46,29,1.383473e-14
46,30,1.251261e-14
46,31,1.203775e-14
46,32,1.332889e-14
46,33,1.594147e-14
46,34,1.449932e-14
46,35,1.447896e-14
46,36,1.310488e-14
46,37,1.153485e-14
46,38,1.318300e-14
46,39,1.050239e-14
46,40,1.063367e-14
46,41,8.905374e-15
46,42,8.296449e-15
46,43,1.226719e-14
46,44,1.205931e-14
46,45,1.047051e-14
46,46,1.566517e-14
46,47,1.235861e-14
46,48,5.756043e-15
46,49,8.807374e-15
46,50,9.877336e-15
46,51,1.119243e-14
46,52,8.297370e-15
46,53,1.094834e-14
46,54,7.033742e-15
46,55,5.534669e-15
46,56,5.425545e-15
46,57,9.292232e-15
46,58,7.268115e-15
46,59,3.316082e-15
46,60,6.564026e-15
46,61,5.617509e-15
46,62,4.728287e-15
46,63,6.922235e-15
46,64,4.295820e-15
46,65,5.904919e-15
46,66,6.809450e-15
46,67,6.478690e-15
46,68,6.762984e-15
46,69,5.371534e-15
46,70,3.111901e-15
46,71,2.991979e-15
46,72,3.182478e-15
46,73,3.581042e-15
46,74,3.636204e-15
46,75,2.445422e-15
46,76,3.172272e-15
46,77,2.312523e-15
46,78,1.495340e-15
46,79,2.333334e-15
46,80,1.192435e-15
46,81,1.380716e-15
46,82,2.177903e-15
46,83,2.115054e-15
46,84,4.233181e-15
46,85,4.051653e-16
46,86,1.953050e-15
46,87,8.202492e-16
46,88,1.181112e-15
46,89,8.288276e-16
46,90,2.256264e-15
46,91,8.616239e-16
46,92,1.957156e-15
46,93,9.071118e-16
46,94,1.938659e-15
46,95,2.418301e-16
46,96,4.406106e-16
46,97,2.458998e-16
46,98,1.221106e-16
46,99,4.224856e-16
46,100,1.388291e-16
46,101,4.712666e-17
46,102,1.794815e-16
46,103,1.117103e-16
46,104,7.854695e-17
46,105,7.401592e-17
46,106,2.268471e-16
46,107,0.000000e+00
46,108,5.726059e-17
46,109,7.465744e-17
46,110,1.033729e-18
46,111,1.912467e-16
46,112,0.000000e+00
46,113,3.685346e-17
46,114,4.065752e-17
46,115,0.000000e+00
46,116,7.381038e-19
46,117,9.707920e-19
46,118,9.624122e-19
46,119,0.000000e+00
46,120,1.658594e-18
46,121,5.571747e-20
46,122,3.048460e-17
46,123,5.988892e-19
46,124,8.034300e-17
46,125,0.000000e+00
46,126,0.000000e+00
46,127,7.951478e-17
46,128,0.000000e+00
46,129,0.000000e+00
46,130,3.713742e-17
46,131,0.000000e+00
46,132,3.229891e-17
46,133,5.647919e-17
46,134,0.000000e+00
46,135,2.011828e-17
46,136,0.000000e+00
46,137,2.781390e-17
46,138,0.000000e+00
46,139,1.738596e-17
46,140,0.000000e+00
46,141,1.715842e-17
46,142,0.000000e+00
46,143,0.000000e+00
46,144,0.000000e+00
46,145,2.628118e-17
46,146,0.000000e+00
46,147,0.000000e+00
46,148,0.000000e+00
46,149,0.000000e+00
46,150,0.000000e+00
46,151,0.000000e+00
46,152,0.000000e+00
46,153,0.000000e+00
46,154,0.000000e+00
46,155,0.000000e+00
46,156,0.000000e+00
46,157,0.000000e+00
46,158,0.000000e+00
46,159,0.000000e+00
46,160,0.000000e+00
46,161,0.000000e+00
46,162,0.000000e+00
46,163,0.000000e+00
46,164,0.000000e+00
46,165,0.000000e+00
46,166,0.000000e+00
46,167,0.000000e+00
46,168,0.000000e+00
46,169,0.000000e+00
46,170,0.000000e+00
46,171,0.000000e+00
46,172,0.000000e+00
46,173,0.000000e+00
46,174,0.000000e+00
46,175,0.000000e+00
46,176,0.000000e+00
46,177,0.000000e+00
46,178,0.000000e+00
46,179,0.000000e+00
46,180,0.000000e+00
46,181,0.000000e+00
46,182,0.000000e+00
46,183,0.000000e+00
46,184,0.000000e+00
46,185,0.000000e+00
46,186,0.000000e+00
46,187,0.000000e+00
46,188,0.000000e+00
46,189,0.000000e+00
46,190,0.000000e+00
46,191,0.000000e+00
46,192,0.000000e+00
46,193,0.000000e+00
46,194,0.000000e+00
46,195,0.000000e+00
46,196,0.000000e+00
46,197,0.000000e+00
46,198,0.000000e+00
46,199,0.000000e+00
46,200,0.000000e+00
46,201,0.000000e+00
47,0,0.000000e+00
47,1,-1.786482e-15
47,2,5.238183e-15
47,3,3.664315e-14
47,4,1.949981e-14
47,5,1.476097e-14
47,6,2.451113e-14
47,7,1.776451e-14
47,8,1.257430e-14
47,9,1.834028e-14
47,10,1.432342e-14
47,11,1.466985e-14
47,12,1.359890e-14
47,13,1.433319e-14
47,14,1.303845e-14
47,15,1.096235e-14
47,16,1.083045e-14
47,17,1.240400e-14
47,18,1.381497e-14
47,19,1.538735e-14
47,20,1.433737e-14
47,21,1.338479e-14
47,22,1.021972e-14
47,23,8.700081e-15
47,24,9.770478e-15
47,25,1.051096e-14
47,26,1.238299e-14
47,27,8.065038e-15
47,28,1.313789e-14
47,29,9.779742e-15
47,30,8.828170e-15
47,31,8.864013e-15
47,32,9.670649e-15
47,33,1.199824e-14
47,34,1.114715e-14
47,35,1.088807e-14
47,36,1.034003e-14
47,37,9.048768e-15
47,38,9.843326e-15
47,39,8.449065e-15
47,40,8.148092e-15
47,41,6.795356e-15
47,42,6.077134e-15
47,43,9.899030e-15
47,44,9.523525e-15
47,45,8.512744e-15
47,46,1.235861e-14
47,47,1.182448e-14
47,48,4.793911e-15
47,49,7.328402e-15
47,50,8.535178e-15
47,51,9.143028e-15
47,52,7.314760e-15
47,53,9.048478e-15
47,54,5.821625e-15
47,55,4.970077e-15
47,56,4.633429e-15
47,57,8.157744e-15
47,58,6.732526e-15
47,59,2.720690e-15
47,60,5.712687e-15
47,61,5.097558e-15
47,62,4.435880e-15
47,63,6.123480e-15
47,64,3.801281e-15
47,65,5.391525e-15
47,66,6.370488e-15
47,67,5.641911e-15
47,68,6.484692e-15
47,69,5.212640e-15
47,70,3.080826e-15
47,71,2.825635e-15
47,72,2.715437e-15
47,73,3.196609e-15
47,74,3.488199e-15
47,75,2.359254e-15
47,76,2.961692e-15
47,77,2.120413e-15
47,78,1.350807e-15
47,79,2.456618e-15
47,80,1.116760e-15
47,81,1.205486e-15
47,82,2.035865e-15
47,83,1.857318e-15
47,84,3.647122e-15
47,85,4.931490e-16
47,86,1.755584e-15
47,87,7.876269e-16
47,88,1.065299e-15
47,89,7.520579e-16
47,90,2.058660e-15
47,91,7.916294e-16
47,92,1.781518e-15
47,93,8.159677e-16
47,94,1.697199e-15
47,95,2.548899e-16
47,96,3.957863e-16
47,97,1.918904e-16
47,98,1.273266e-16
47,99,3.945254e-16
47,100,1.226483e-16
47,101,4.924623e-17
47,102,1.710568e-16
47,103,1.076808e-16
47,104,6.547526e-17
47,105,8.395189e-17
47,106,1.843225e-16
47,107,0.000000e+00
47,108,5.194772e-17
47,109,7.309188e-17
47,110,1.870446e-17
47,111,1.432852e-16
47,112,0.000000e+00
47,113,3.876991e-17
47,114,4.096071e-17
47,115,0.000000e+00
47,116,1.806266e-17
47,117,1.756566e-17
47,118,1.741404e-17
47,119,0.000000e+00
47,120,3.453442e-17
47,121,2.880490e-17
47,122,1.874971e-17
47,123,1.465584e-17
47,124,4.907511e-17
47,125,0.000000e+00
47,126,0.000000e+00
47,127,4.774572e-17
47,128,0.000000e+00
47,129,0.000000e+00
47,130,2.525928e-17
47,131,0.000000e+00
47,132,2.019518e-17
47,133,3.473782e-17
47,134,0.000000e+00
47,135,1.409509e-17
47,136,0.000000e+00
47,137,1.739089e-17
47,138,0.000000e+00
47,139,1.218080e-17
47,140,0.000000e+00
47,141,1.202138e-17
47,142,0.000000e+00
47,143,0.000000e+00
47,144,0.000000e+00
47,145,1.643254e-17
47,146,0.000000e+00
47,147,0.000000e+00
47,148,0.000000e+00
47,149,0.000000e+00
47,150,0.000000e+00
47,151,0.000000e+00
47,152,0.000000e+00
47,153,0.000000e+00
47,154,0.000000e+00
47,155,0.000000e+00
47,156,0.000000e+00
47,157,0.000000e+00
47,158,0.000000e+00
47,159,0.000000e+00
47,160,0.000000e+00
47,161,0.000000e+00
47,162,0.000000e+00
47,163,0.000000e+00
47,164,0.000000e+00
47,165,0.000000e+00
47,166,0.000000e+00
47,167,0.000000e+00
47,168,0.000000e+00
47,169,0.000000e+00
47,170,0.000000e+00
47,171,0.000000e+00
47,172,0.000000e+00
47,173,0.000000e+00
47,174,0.000000e+00
47,175,0.000000e+00
47,176,0.000000e+00
47,177,0.000000e+00
47,178,0.000000e+00
47,179,0.000000e+00
47,180,0.000000e+00
47,181,0.000000e+00
47,182,0.000000e+00
47,183,0.000000e+00
47,184,0.000000e+00
47,185,0.000000e+00
47,186,0.000000e+00
47,187,0.000000e+00
47,188,0.000000e+00
47,189,0.000000e+00
47,190,0.000000e+00
47,191,0.000000e+00
47,192,0.000000e+00
47,193,0.000000e+00
47,194,0.000000e+00
47,195,0.000000e+00
47,196,0.000000e+00
47,197,0.000000e+00
47,198,0.000000e+00
47,199,0.000000e+00
47,200,0.000000e+00
47,201,0.000000e+00
48,0,0.000000e+00
48,1,8.599748e-15
48,2,7.729886e-15
48,3,2.424113e-14
48,4,1.305214e-14
48,5,9.614921e-15
48,6,1.630835e-14
48,7,1.586117e-14
48,8,1.048928e-14
48,9,1.185538e-14
48,10,9.961716e-15
48,11,8.562585e-15
48,12,9.073167e-15
48,13,9.278296e-15
48,14,8.657916e-15
48,15,7.794635e-15
48,16,7.095000e-15
48,17,8.401472e-15
48,18,1.001061e-14
48,19,1.022118e-14
48,20,9.338305e-15
48,21,8.365664e-15
48,22,6.779909e-15
48,23,6.370941e-15
48,24,7.103578e-15
48,25,6.747153e-15
48,26,8.423037e-15
48,27,5.503991e-15
48,28,8.231727e-15
48,29,5.809967e-15
48,30,5.825097e-15
48,31,5.427029e-15
48,32,5.818417e-15
48,33,6.771503e-15
48,34,6.338342e-15
48,35,6.224846e-15
48,36,5.575005e-15
48,37,5.371315e-15
48,38,5.076392e-15
48,39,4.382876e-15
48,40,4.541122e-15
48,41,3.791766e-15
48,42,3.747153e-15
48,43,4.894045e-15
48,44,4.940301e-15
48,45,4.538249e-15
48,46,5.756043e-15
48,47,4.793911e-15
48,48,3.010743e-15
48,49,3.796752e-15
48,50,4.165606e-15
48,51,4.397071e-15
48,52,3.313273e-15
48,53,3.926370e-15
48,54,2.974220e-15
48,55,2.238061e-15
48,56,2.089163e-15
48,57,3.190234e-15
48,58,2.528600e-15
48,59,1.288792e-15
48,60,2.168754e-15
48,61,2.185456e-15
48,62,1.731148e-15
48,63,2.235754e-15
48,64,1.731847e-15
48,65,2.217988e-15
48,66,2.312914e-15
48,67,2.310814e-15
48,68,2.493075e-15
48,69,1.936232e-15
48,70,1.185586e-15
48,71,1.091096e-15
48,72,1.034852e-15
48,73,1.117352e-15
48,74,1.245190e-15
48,75,8.678528e-16
48,76,1.245396e-15
48,77,8.023546e-16
48,78,5.910077e-16
48,79,8.388833e-16
48,80,4.931657e-16
48,81,6.571832e-16
48,82,9.611923e-16
48,83,9.157014e-16
48,84,1.435265e-15
48,85,2.303594e-16
48,86,6.181447e-16
48,87,3.384847e-16
48,88,6.418254e-16
48,89,3.205373e-16
48,90,6.753335e-16
48,91,2.898318e-16
48,92,8.634070e-16
48,93,5.155037e-16
48,94,6.325474e-16
48,95,1.529876e-16
48,96,2.696764e-16
48,97,1.671088e-16
48,98,7.750204e-17
48,99,3.132195e-16
48,100,7.990908e-17
48,101,2.969851e-17
48,102,1.012532e-16
48,103,6.377683e-17
48,104,3.199012e-17
48,105,3.895216e-17
48,106,1.010084e-16
48,107,0.000000e+00
48,108,3.106043e-17
48,109,5.842626e-17
48,110,1.539988e-19
48,111,8.506290e-17
48,112,0.000000e+00
48,113,2.326415e-17
48,114,2.421229e-17
48,115,0.000000e+00
48,116,-9.511783e-21
48,117,1.446228e-19
48,118,1.433744e-19
48,119,0.000000e+00
48,120,1.322804e-19
48,121,2.746539e-20
48,122,1.126617e-17
48,123,-7.717755e-21
48,124,2.950245e-17
48,125,0.000000e+00
48,126,0.000000e+00
48,127,2.972454e-17
48,128,0.000000e+00
48,129,0.000000e+00
48,130,2.105074e-17
48,131,0.000000e+00
48,132,1.197700e-17
48,133,2.087297e-17
48,134,0.000000e+00
48,135,8.225742e-18
48,136,0.000000e+00
48,137,1.031388e-17
48,138,0.000000e+00
48,139,7.108583e-18
48,140,0.000000e+00
48,141,7.015548e-18
48,142,0.000000e+00
48,143,0.000000e+00
48,144,0.000000e+00
48,145,9.745522e-18
48,146,0.000000e+00
48,147,0.000000e+00
48,148,0.000000e+00
48,149,0.000000e+00
48,150,0.000000e+00
48,151,0.000000e+00
48,152,0.000000e+00
48,153,0.000000e+00
48,154,0.000000e+00
48,155,0.000000e+00
48,156,0.000000e+00
48,157,0.000000e+00
48,158,0.000000e+00
48,159,0.000000e+00
48,160,0.000000e+00
48,161,0.000000e+00
48,162,0.000000e+00
48,163,0.000000e+00
48,164,0.000000e+00
48,165,0.000000e+00
48,166,0.000000e+00
48,167,0.000000e+00
48,168,0.000000e+00
48,169,0.000000e+00
48,170,0.000000e+00
48,171,0.000000e+00
48,172,0.000000e+00
48,173,0.000000e+00
48,174,0.000000e+00
48,175,0.000000e+00
48,176,0.000000e+00
48,177,0.000000e+00
48,178,0.000000e+00
48,179,0.000000e+00
48,180,0.000000e+00
48,181,0.000000e+00
48,182,0.000000e+00
48,183,0.000000e+00
48,184,0.000000e+00
48,185,0.000000e+00
48,186,0.000000e+00
48,187,0.000000e+00
48,188,0.000000e+00
48,189,0.000000e+00
48,190,0.000000e+00
48,191,0.000000e+00
48,192,0.000000e+00
48,193,0.000000e+00
48,194,0.000000e+00
48,195,0.000000e+00
48,196,0.000000e+00
48,197,0.000000e+00
48,198,0.000000e+00
48,199,0.000000e+00
48,200,0.000000e+00
48,201,0.000000e+00
49,0,0.000000e+00
49,1,7.239395e-15
49,2,7.728045e-15
49,3,3.434612e-14
49,4,1.836675e-14
49,5,1.213948e-14
49,6,2.418475e-14
49,7,1.739039e-14
49,8,1.334715e-14
49,9,1.796510e-14
49,10,1.498715e-14
49,11,1.467527e-14
49,12,1.318691e-14
49,13,1.233040e-14
49,14,1.187385e-14
49,15,1.069210e-14
49,16,1.073806e-14
49,17,1.226146e-14
49,18,1.311740e-14
49,19,1.438479e-14
49,20,1.281874e-14
49,21,1.213877e-14
49,22,1.036608e-14
49,23,9.229930e-15
49,24,1.047139e-14
49,25,9.877832e-15
49,26,1.225785e-14
49,27,7.558236e-15
49,28,1.149711e-14
49,29,8.613600e-15
49,30,8.723416e-15
49,31,7.739967e-15
49,32,8.514227e-15
49,33,9.694709e-15
49,34,9.079845e-15
49,35,9.568061e-15
49,36,7.748061e-15
49,37,7.232407e-15
49,38,7.455065e-15
49,39,6.570458e-15
49,40,6.612210e-15
49,41,5.387263e-15
49,42,5.555736e-15
49,43,7.443676e-15
49,44,7.149575e-15
49,45,6.536389e-15
49,46,8.807374e-15
49,47,7.328402e-15
49,48,3.796752e-15
49,49,6.432722e-15
49,50,6.369985e-15
49,51,6.640466e-15
49,52,5.054720e-15
49,53,6.351275e-15
49,54,4.386223e-15
49,55,3.332929e-15
49,56,2.962028e-15
49,57,5.017679e-15
49,58,4.066074e-15
49,59,1.892885e-15
49,60,3.633980e-15
49,61,3.191452e-15
49,62,2.849490e-15
49,63,3.673056e-15
49,64,2.587034e-15
49,65,3.391783e-15
49,66,3.688414e-15
49,67,3.690518e-15
49,68,3.823755e-15
49,69,2.990800e-15
49,70,1.868682e-15
49,71,1.653185e-15
49,72,1.611236e-15
49,73,1.813248e-15
49,74,1.958048e-15
49,75,1.454836e-15
49,76,2.016440e-15
49,77,1.422950e-15
49,78,7.972867e-16
49,79,1.307514e-15
49,80,7.276690e-16
49,81,8.151757e-16
49,82,1.664563e-15
49,83,1.246476e-15
49,84,2.223324e-15
49,85,2.619564e-16
49,86,9.930128e-16
49,87,4.431800e-16
49,88,8.066021e-16
49,89,4.763414e-16
49,90,1.145647e-15
49,91,4.433960e-16
49,92,1.164180e-15
49,93,5.619341e-16
49,94,1.021930e-15
49,95,1.486867e-16
49,96,3.230155e-16
49,97,2.950972e-16
49,98,7.589145e-17
49,99,3.428130e-16
49,100,9.347754e-17
49,101,2.911320e-17
49,102,1.014680e-16
49,103,6.355991e-17
49,104,4.730607e-17
49,105,4.180818e-17
49,106,1.216226e-16
49,107,0.000000e+00
49,108,3.133436e-17
49,109,1.324838e-16
49,110,2.525670e-18
49,111,1.008556e-16
49,112,0.000000e+00
49,113,2.266651e-17
49,114,2.374975e-17
49,115,0.000000e+00
49,116,2.657566e-18
49,117,2.371898e-18
49,118,2.351424e-18
49,119,0.000000e+00
49,120,4.873222e-18
49,121,4.830255e-18
49,122,1.599676e-17
49,123,2.156319e-18
49,124,4.116341e-17
49,125,0.000000e+00
49,126,0.000000e+00
49,127,4.194041e-17
49,128,0.000000e+00
49,129,0.000000e+00
49,130,2.631898e-17
49,131,0.000000e+00
49,132,1.709699e-17
49,133,2.963740e-17
49,134,0.000000e+00
49,135,1.192329e-17
49,136,0.000000e+00
49,137,1.472291e-17
49,138,0.000000e+00
49,139,1.030396e-17
49,140,0.000000e+00
49,141,1.016910e-17
49,142,0.000000e+00
49,143,0.000000e+00
49,144,0.000000e+00
49,145,1.391158e-17
49,146,0.000000e+00
49,147,0.000000e+00
49,148,0.000000e+00
49,149,0.000000e+00
49,150,0.000000e+00
49,151,0.000000e+00
49,152,0.000000e+00
49,153,0.000000e+00
49,154,0.000000e+00
49,155,0.000000e+00
49,156,0.000000e+00
49,157,0.000000e+00
49,158,0.000000e+00
49,159,0.000000e+00
49,160,0.000000e+00
49,161,0.000000e+00
49,162,0.000000e+00
49,163,0.000000e+00
49,164,0.000000e+00
49,165,0.000000e+00
49,166,0.000000e+00
49,167,0.000000e+00
49,168,0.000000e+00
49,169,0.000000e+00
49,170,0.000000e+00
49,171,0.000000e+00
49,172,0.000000e+00
49,173,0.000000e+00
49,174,0.000000e+00
49,175,0.000000e+00
49,176,0.000000e+00
49,177,0.000000e+00
49,178,0.000000e+00
49,179,0.000000e+00
49,180,0.000000e+00
49,181,0.000000e+00
49,182,0.000000e+00
49,183,0.000000e+00
49,184,0.000000e+00
49,185,0.000000e+00
49,186,0.000000e+00
49,187,0.000000e+00
49,188,0.000000e+00
49,189,0.000000e+00
49,190,0.000000e+00
49,191,0.000000e+00
49,192,0.000000e+00
49,193,0.000000e+00
49,194,0.000000e+00
49,195,0.000000e+00
49,196,0.000000e+00
49,197,0.000000e+00
49,198,0.000000e+00
49,199,0.000000e+00
49,200,0.000000e+00
49,201,0.000000e+00
50,0,0.000000e+00
50,1,2.947756e-15
50,2,7.567272e-15
50,3,3.864760e-14
50,4,1.967648e-14
50,5,1.585224e-14
50,6,2.638415e-14
50,7,1.686191e-14
50,8,1.379238e-14
50,9,1.814802e-14
50,10,1.423762e-14
50,11,1.395851e-14
50,12,1.398379e-14
50,13,1.343935e-14
50,14,1.280691e-14
50,15,1.203203e-14
50,16,1.112889e-14
50,17,1.242323e-14
50,18,1.506334e-14
50,19,1.611047e-14
50,20,1.393707e-14
50,21,1.376630e-14
50,22,1.025255e-14
50,23,8.717363e-15
50,24,1.027656e-14
50,25,1.020259e-14
50,26,1.227472e-14
50,27,7.937600e-15
50,28,1.274541e-14
50,29,9.235186e-15
50,30,8.682046e-15
50,31,7.915921e-15
50,32,8.960784e-15
50,33,1.047734e-14
50,34,9.675235e-15
50,35,9.600258e-15
50,36,8.354703e-15
50,37,7.993932e-15
50,38,8.189753e-15
50,39,7.230607e-15
50,40,7.228162e-15
50,41,5.892598e-15
50,42,5.936658e-15
50,43,7.959535e-15
50,44,8.008716e-15
50,45,7.318871e-15
50,46,9.877336e-15
50,47,8.535178e-15
50,48,4.165606e-15
50,49,6.369985e-15
50,50,7.921390e-15
50,51,7.833843e-15
50,52,5.717085e-15
50,53,7.276282e-15
50,54,5.113085e-15
50,55,3.883561e-15
50,56,3.628292e-15
50,57,5.974414e-15
50,58,4.848914e-15
50,59,2.386865e-15
50,60,4.133006e-15
50,61,3.831892e-15
50,62,3.376892e-15
50,63,4.266558e-15
50,64,3.065015e-15
50,65,4.198702e-15
50,66,4.461367e-15
50,67,4.495915e-15
50,68,4.824513e-15
50,69,3.785903e-15
50,70,2.219926e-15
50,71,2.086681e-15
50,72,1.978642e-15
50,73,2.261551e-15
50,74,2.470192e-15
50,75,1.754787e-15
50,76,2.332053e-15
50,77,1.553791e-15
50,78,1.094735e-15
50,79,1.740529e-15
50,80,9.602510e-16
50,81,1.137940e-15
50,82,1.790513e-15
50,83,1.745954e-15
50,84,2.898960e-15
50,85,4.357649e-16
50,86,1.263691e-15
50,87,5.715323e-16
50,88,1.151520e-15
50,89,6.316652e-16
50,90,1.439567e-15
50,91,6.015127e-16
50,92,1.558589e-15
50,93,8.615049e-16
50,94,1.311329e-15
50,95,2.831845e-16
50,96,4.149117e-16
50,97,2.439178e-16
50,98,1.426801e-16
50,99,4.730496e-16
50,100,1.450679e-16
50,101,5.432129e-17
50,102,1.845113e-16
50,103,1.167754e-16
50,104,6.287976e-17
50,105,7.073954e-17
50,106,1.942861e-16
50,107,0.000000e+00
50,108,5.550844e-17
50,109,1.042714e-16
50,110,2.061992e-18
50,111,1.613448e-16
50,112,0.000000e+00
50,113,4.312652e-17
50,114,4.508909e-17
50,115,0.000000e+00
50,116,1.895355e-18
50,117,1.936450e-18
50,118,1.919735e-18
50,119,0.000000e+00
50,120,3.714955e-18
50,121,3.941630e-18
50,122,1.994204e-17
50,123,1.537870e-18
50,124,5.626511e-17
50,125,0.000000e+00
50,126,0.000000e+00
50,127,5.791926e-17
50,128,0.000000e+00
50,129,0.000000e+00
50,130,3.476236e-17
50,131,0.000000e+00
50,132,2.138617e-17
50,133,3.694687e-17
50,134,0.000000e+00
50,135,1.636238e-17
50,136,0.000000e+00
50,137,1.841650e-17
50,138,0.000000e+00
50,139,1.414017e-17
50,140,0.000000e+00
50,141,1.395510e-17
50,142,0.000000e+00
50,143,0.000000e+00
50,144,0.000000e+00
50,145,1.740163e-17
50,146,0.000000e+00
50,147,0.000000e+00
50,148,0.000000e+00
50,149,0.000000e+00
50,150,0.000000e+00
50,151,0.000000e+00
50,152,0.000000e+00
50,153,0.000000e+00
50,154,0.000000e+00
50,155,0.000000e+00
50,156,0.000000e+00
50,157,0.000000e+00
50,158,0.000000e+00
50,159,0.000000e+00
50,160,0.000000e+00
50,161,0.000000e+00
50,162,0.000000e+00
50,163,0.000000e+00
50,164,0.000000e+00
50,165,0.000000e+00
50,166,0.000000e+00
50,167,0.000000e+00
50,168,0.000000e+00
50,169,0.000000e+00
50,170,0.000000e+00
50,171,0.000000e+00
50,172,0.000000e+00
50,173,0.000000e+00
50,174,0.000000e+00
50,175,0.000000e+00
50,176,0.000000e+00
50,177,0.000000e+00
50,178,0.000000e+00
50,179,0.000000e+00
50,180,0.000000e+00
50,181,0.000000e+00
50,182,0.000000e+00
50,183,0.000000e+00
50,184,0.000000e+00
50,185,0.000000e+00
50,186,0.000000e+00
50,187,0.000000e+00
50,188,0.000000e+00
50,189,0.000000e+00
50,190,0.000000e+00
50,191,0.000000e+00
50,192,0.000000e+00
50,193,0.000000e+00
50,194,0.000000e+00
50,195,0.000000e+00
50,196,0.000000e+00
50,197,0.000000e+00
50,198,0.000000e+00
50,199,0.000000e+00
50,200,0.000000e+00
50,201,0.000000e+00
51,0,0.000000e+00
51,1,7.614054e-15
51,2,1.026586e-14
51,3,4.987438e-14
51,4,2.769155e-14
51,5,2.086313e-14
51,6,3.409492e-14
51,7,1.965916e-14
51,8,1.470077e-14
51,9,2.353506e-14
51,10,1.782729e-14
51,11,1.358166e-14
51,12,1.675818e-14
51,13,1.709911e-14
51,14,1.603629e-14
51,15,1.594548e-14
51,16,1.380844e-14
51,17,1.509414e-14
51,18,1.962319e-14
51,19,2.011518e-14
51,20,1.771601e-14
51,21,1.718500e-14
51,22,1.225883e-14
51,23,1.030484e-14
51,24,1.286331e-14
51,25,1.243125e-14
51,26,1.507903e-14
51,27,9.977649e-15
51,28,1.637304e-14
51,29,1.129693e-14
51,30,1.011672e-14
51,31,8.849023e-15
51,32,1.057738e-14
51,33,1.220041e-14
51,34,1.129109e-14
51,35,1.080563e-14
51,36,9.214199e-15
51,37,9.630633e-15
51,38,9.962619e-15
51,39,8.177126e-15
51,40,8.373894e-15
51,41,7.158864e-15
51,42,6.872665e-15
51,43,9.061306e-15
51,44,9.421231e-15
51,45,7.719547e-15
51,46,1.119243e-14
51,47,9.143028e-15
51,48,4.397071e-15
51,49,6.640466e-15
51,50,7.833843e-15
51,51,9.697502e-15
51,52,6.031304e-15
51,53,7.965046e-15
51,54,5.893222e-15
51,55,4.074944e-15
51,56,4.036489e-15
51,57,6.689143e-15
51,58,5.225714e-15
51,59,2.791918e-15
51,60,4.596321e-15
51,61,4.177597e-15
51,62,3.397893e-15
51,63,4.571295e-15
51,64,3.507244e-15
51,65,4.558302e-15
51,66,4.711467e-15
51,67,4.936098e-15
51,68,4.849502e-15
51,69,3.972682e-15
51,70,2.226833e-15
51,71,2.156202e-15
51,72,2.294845e-15
51,73,2.499421e-15
51,74,2.607919e-15
51,75,1.821358e-15
51,76,2.347641e-15
51,77,1.590659e-15
51,78,1.259589e-15
51,79,1.896318e-15
51,80,1.006127e-15
51,81,1.407479e-15
51,82,1.592417e-15
51,83,2.024404e-15
51,84,3.171394e-15
51,85,4.220983e-16
51,86,1.365304e-15
51,87,7.029265e-16
51,88,1.318316e-15
51,89,7.390179e-16
51,90,1.595810e-15
51,91,6.415361e-16
51,92,1.433341e-15
51,93,9.410521e-16
51,94,1.384452e-15
51,95,2.809098e-16
51,96,4.410030e-16
51,97,2.006137e-16
51,98,1.407470e-16
51,99,4.164646e-16
51,100,1.223356e-16
51,101,5.297662e-17
51,102,1.970523e-16
51,103,1.237277e-16
51,104,1.245922e-16
51,105,1.275562e-16
51,106,2.845466e-16
51,107,0.000000e+00
51,108,6.131854e-17
51,109,5.798693e-17
51,110,4.800321e-17
51,111,2.065216e-16
51,112,0.000000e+00
51,113,4.187426e-17
51,114,4.637988e-17
51,115,0.000000e+00
51,116,4.640766e-17
51,117,4.508060e-17
51,118,4.469146e-17
51,119,0.000000e+00
51,120,8.867883e-17
51,121,8.260198e-17
51,122,2.598337e-17
51,123,3.765465e-17
51,124,8.319568e-17
51,125,0.000000e+00
51,126,0.000000e+00
51,127,8.507763e-17
51,128,0.000000e+00
51,129,0.000000e+00
51,130,2.250493e-17
51,131,0.000000e+00
51,132,2.751792e-17
51,133,4.813970e-17
51,134,0.000000e+00
51,135,1.766241e-17
51,136,0.000000e+00
51,137,2.369680e-17
51,138,0.000000e+00
51,139,1.526364e-17
51,140,0.000000e+00
51,141,1.506387e-17
51,142,0.000000e+00
51,143,0.000000e+00
51,144,0.000000e+00
51,145,2.239095e-17
51,146,0.000000e+00
51,147,0.000000e+00
51,148,0.000000e+00
51,149,0.000000e+00
51,150,0.000000e+00
51,151,0.000000e+00
51,152,0.000000e+00
51,153,0.000000e+00
51,154,0.000000e+00
51,155,0.000000e+00
51,156,0.000000e+00
51,157,0.000000e+00
51,158,0.000000e+00
51,159,0.000000e+00
51,160,0.000000e+00
51,161,0.000000e+00
51,162,0.000000e+00
51,163,0.000000e+00
51,164,0.000000e+00
51,165,0.000000e+00
51,166,0.000000e+00
51,167,0.000000e+00
51,168,0.000000e+00
51,169,0.000000e+00
51,170,0.000000e+00
51,171,0.000000e+00
51,172,0.000000e+00
51,173,0.000000e+00
51,174,0.000000e+00
51,175,0.000000e+00
51,176,0.000000e+00
51,177,0.000000e+00
51,178,0.000000e+00
51,179,0.000000e+00
51,180,0.000000e+00
51,181,0.000000e+00
51,182,0.000000e+00
51,183,0.000000e+00
51,184,0.000000e+00
51,185,0.000000e+00
51,186,0.000000e+00
51,187,0.000000e+00
51,188,0.000000e+00
51,189,0.000000e+00
51,190,0.000000e+00
51,191,0.000000e+00
51,192,0.000000e+00
51,193,0.000000e+00
51,194,0.000000e+00
51,195,0.000000e+00
51,196,0.000000e+00
51,197,0.000000e+00
51,198,0.000000e+00
51,199,0.000000e+00
51,200,0.000000e+00
51,201,0.000000e+00
52,0,0.000000e+00
52,1,-2.461194e-15
52,2,3.857341e-15
52,3,1.694593e-14
52,4,8.848331e-15
52,5,6.561109e-15
52,6,1.169289e-14
52,7,9.234223e-15
52,8,6.228189e-15
52,9,9.833366e-15
52,10,7.606564e-15
52,11,8.193079e-15
52,12,7.179506e-15
52,13,7.823449e-15
52,14,7.090776e-15
52,15,5.791618e-15
52,16,5.991069e-15
52,17,8.071382e-15
52,18,8.081342e-15
52,19,1.008580e-14
52,20,8.939473e-15
52,21,8.506277e-15
52,22,6.584810e-15
52,23,5.724414e-15
52,24,6.067634e-15
52,25,7.035911e-15
52,26,7.305992e-15
52,27,4.995561e-15
52,28,7.482239e-15
52,29,5.970479e-15
52,30,5.714994e-15
52,31,5.855483e-15
52,32,5.909156e-15
52,33,8.358126e-15
52,34,6.935673e-15
52,35,7.112523e-15
52,36,6.690349e-15
52,37,5.034473e-15
52,38,6.007829e-15
52,39,5.215296e-15
52,40,5.012690e-15
52,41,4.161301e-15
52,42,4.122520e-15
52,43,6.660322e-15
52,44,6.209437e-15
52,45,5.981926e-15
52,46,8.297370e-15
52,47,7.314760e-15
52,48,3.313273e-15
52,49,5.054720e-15
52,50,5.717085e-15
52,51,6.031304e-15
52,52,5.591819e-15
52,53,6.240317e-15
52,54,3.557377e-15
52,55,3.390986e-15
52,56,3.174396e-15
52,57,5.339400e-15
52,58,4.378055e-15
52,59,1.711921e-15
52,60,3.821265e-15
52,61,3.357714e-15
52,62,2.871235e-15
52,63,4.102942e-15
52,64,2.402232e-15
52,65,3.448676e-15
52,66,4.112107e-15
52,67,3.678666e-15
52,68,4.282429e-15
52,69,3.225125e-15
52,70,1.880759e-15
52,71,1.876419e-15
52,72,1.839618e-15
52,73,2.165108e-15
52,74,2.269996e-15
52,75,1.485461e-15
52,76,2.092795e-15
52,77,1.440264e-15
52,78,9.046812e-16
52,79,1.471985e-15
52,80,7.707955e-16
52,81,8.048188e-16
52,82,1.476838e-15
52,83,1.194356e-15
52,84,2.397005e-15
52,85,2.411720e-16
52,86,1.200897e-15
52,87,6.014994e-16
52,88,6.973743e-16
52,89,4.829457e-16
52,90,1.431441e-15
52,91,5.622096e-16
52,92,1.308479e-15
52,93,6.324962e-16
52,94,1.156362e-15
52,95,1.953140e-16
52,96,2.466041e-16
52,97,1.283377e-16
52,98,9.664924e-17
52,99,3.122464e-16
52,100,9.031893e-17
52,101,3.689149e-17
52,102,1.286125e-16
52,103,8.095884e-17
52,104,2.720645e-17
52,105,6.055753e-17
52,106,9.954287e-17
52,107,0.000000e+00
52,108,3.932012e-17
52,109,5.376331e-17
52,110,1.105511e-17
52,111,7.707121e-17
52,112,0.000000e+00
52,113,2.927375e-17
52,114,3.070502e-17
52,115,0.000000e+00
52,116,1.053289e-17
52,117,1.038204e-17
52,118,1.029242e-17
52,119,0.000000e+00
52,120,2.027396e-17
52,121,2.094132e-17
52,122,1.359874e-17
52,123,8.546266e-18
52,124,1.916054e-17
52,125,0.000000e+00
52,126,0.000000e+00
52,127,2.119008e-17
52,128,0.000000e+00
52,129,0.000000e+00
52,130,1.908683e-17
52,131,0.000000e+00
52,132,1.457630e-17
52,133,2.519456e-17
52,134,0.000000e+00
52,135,9.785761e-18
52,136,0.000000e+00
52,137,1.255224e-17
52,138,0.000000e+00
52,139,8.456731e-18
52,140,0.000000e+00
52,141,8.346051e-18
52,142,0.000000e+00
52,143,0.000000e+00
52,144,0.000000e+00
52,145,1.186054e-17
52,146,0.000000e+00
52,147,0.000000e+00
52,148,0.000000e+00
52,149,0.000000e+00
52,150,0.000000e+00
52,151,0.000000e+00
52,152,0.000000e+00
52,153,0.000000e+00
52,154,0.000000e+00
52,155,0.000000e+00
52,156,0.000000e+00
52,157,0.000000e+00
52,158,0.000000e+00
52,159,0.000000e+00
52,160,0.000000e+00
52,161,0.000000e+00
52,162,0.000000e+00
52,163,0.000000e+00
52,164,0.000000e+00
52,165,0.000000e+00
52,166,0.000000e+00
52,167,0.000000e+00
52,168,0.000000e+00
52,169,0.000000e+00
52,170,0.000000e+00
52,171,0.000000e+00
52,172,0.000000e+00
52,173,0.000000e+00
52,174,0.000000e+00
52,175,0.000000e+00
52,176,0.000000e+00
52,177,0.000000e+00
52,178,0.000000e+00
52,179,0.000000e+00
52,180,0.000000e+00
52,181,0.000000e+00
52,182,0.000000e+00
52,183,0.000000e+00
52,184,0.000000e+00
52,185,0.000000e+00
52,186,0.000000e+00
52,187,0.000000e+00
52,188,0.000000e+00
52,189,0.000000e+00
52,190,0.000000e+00
52,191,0.000000e+00
52,192,0.000000e+00
52,193,0.000000e+00
52,194,0.000000e+00
52,195,0.000000e+00
52,196,0.000000e+00
52,197,0.000000e+00
52,198,0.000000e+00
52,199,0.000000e+00
52,200,0.000000e+00
52,201,0.000000e+00
53,0,0.000000e+00
53,1,-4.261722e-15
53,2,6.174496e-15
53,3,2.929623e-14
53,4,1.715542e-14
53,5,1.297198e-14
53,6,2.125953e-14
53,7,1.378270e-14
53,8,1.086539e-14
53,9,1.560196e-14
53,10,1.132304e-14
53,11,1.164782e-14
53,12,1.182441e-14
53,13,1.258144e-14
53,14,1.098634e-14
53,15,1.087932e-14
53,16,9.711295e-15
53,17,1.089052e-14
53,18,1.354631e-14
53,19,1.523745e-14
53,20,1.325992e-14
53,21,1.243869e-14
53,22,9.302372e-15
53,23,7.458728e-15
53,24,8.925160e-15
53,25,9.583804e-15
53,26,1.121494e-14
53,27,7.341108e-15
53,28,1.246323e-14
53,29,8.765519e-15
53,30,7.773135e-15
53,31,7.556770e-15
53,32,8.397903e-15
53,33,1.081365e-14
53,34,9.849143e-15
53,35,9.205272e-15
53,36,8.678126e-15
53,37,7.167247e-15
53,38,8.711072e-15
53,39,7.353236e-15
53,40,7.195181e-15
53,41,5.883857e-15
53,42,5.943845e-15
53,43,8.861786e-15
53,44,8.161149e-15
53,45,7.314757e-15
53,46,1.094834e-14
53,47,9.048478e-15
53,48,3.926370e-15
53,49,6.351275e-15
53,50,7.276282e-15
53,51,7.965046e-15
53,52,6.240317e-15
53,53,8.710660e-15
53,54,5.222356e-15
53,55,4.134247e-15
53,56,3.994122e-15
53,57,7.173076e-15
53,58,5.840883e-15
53,59,2.519863e-15
53,60,5.130545e-15
53,61,4.339543e-15
53,62,3.544885e-15
53,63,5.405316e-15
53,64,3.225882e-15
53,65,4.437457e-15
53,66,5.473676e-15
53,67,4.796288e-15
53,68,5.147868e-15
53,69,4.035290e-15
53,70,2.413099e-15
53,71,2.314427e-15
53,72,2.335854e-15
53,73,2.726564e-15
53,74,2.773364e-15
53,75,1.879061e-15
53,76,2.452453e-15
53,77,1.758876e-15
53,78,1.043411e-15
53,79,1.788742e-15
53,80,9.153704e-16
53,81,8.338559e-16
53,82,1.668531e-15
53,83,1.416325e-15
53,84,3.415617e-15
53,85,3.446881e-16
53,86,1.509605e-15
53,87,5.938770e-16
53,88,6.278683e-16
53,89,5.881908e-16
53,90,1.755929e-15
53,91,6.210356e-16
53,92,1.310581e-15
53,93,4.480786e-16
53,94,1.632002e-15
53,95,1.120809e-16
53,96,2.421217e-16
53,97,2.283165e-16
53,98,5.552226e-17
53,99,1.918472e-16
53,100,1.579690e-16
53,101,2.155157e-17
53,102,8.431132e-17
53,103,5.222095e-17
53,104,6.819074e-17
53,105,2.868218e-17
53,106,1.199674e-16
53,107,0.000000e+00
53,108,2.732690e-17
53,109,4.800836e-17
53,110,-6.105047e-18
53,111,1.058922e-16
53,112,0.000000e+00
53,113,1.699724e-17
53,114,1.865633e-17
53,115,0.000000e+00
53,116,-5.850456e-18
53,117,-5.733349e-18
53,118,-5.683859e-18
53,119,0.000000e+00
53,120,-1.122852e-17
53,121,-7.973124e-18
53,122,1.770406e-17
53,123,-4.746995e-18
53,124,5.083216e-17
53,125,0.000000e+00
53,126,0.000000e+00
53,127,5.288225e-17
53,128,0.000000e+00
53,129,0.000000e+00
53,130,6.818432e-17
53,131,0.000000e+00
53,132,1.878685e-17
53,133,3.280054e-17
53,134,0.000000e+00
53,135,1.177751e-17
53,136,0.000000e+00
53,137,1.617812e-17
53,138,0.000000e+00
53,139,1.017797e-17
53,140,0.000000e+00
53,141,1.004477e-17
53,142,0.000000e+00
53,143,0.000000e+00
53,144,0.000000e+00
53,145,1.528660e-17
53,146,0.000000e+00
53,147,0.000000e+00
53,148,0.000000e+00
53,149,0.000000e+00
53,150,0.000000e+00
53,151,0.000000e+00
53,152,0.000000e+00
53,153,0.000000e+00
53,154,0.000000e+00
53,155,0.000000e+00
53,156,0.000000e+00
53,157,0.000000e+00
53,158,0.000000e+00
53,159,0.000000e+00
53,160,0.000000e+00
53,161,0.000000e+00
53,162,0.000000e+00
53,163,0.000000e+00
53,164,0.000000e+00
53,165,0.000000e+00
53,166,0.000000e+00
53,167,0.000000e+00
53,168,0.000000e+00
53,169,0.000000e+00
53,170,0.000000e+00
53,171,0.000000e+00
53,172,0.000000e+00
53,173,0.000000e+00
53,174,0.000000e+00
53,175,0.000000e+00
53,176,0.000000e+00
53,177,0.000000e+00
53,178,0.000000e+00
53,179,0.000000e+00
53,180,0.000000e+00
53,181,0.000000e+00
53,182,0.000000e+00
53,183,0.000000e+00
53,184,0.000000e+00
53,185,0.000000e+00
53,186,0.000000e+00
53,187,0.000000e+00
53,188,0.000000e+00
53,189,0.000000e+00
53,190,0.000000e+00
53,191,0.000000e+00
53,192,0.000000e+00
53,193,0.000000e+00
53,194,0.000000e+00
53,195,0.000000e+00
53,196,0.000000e+00
53,197,0.000000e+00
53,198,0.000000e+00
53,199,0.000000e+00
53,200,0.000000e+00
53,201,0.000000e+00
54,0,0.000000e+00
54,1,1.358280e-14
54,2,1.073091e-14
54,3,4.508095e-14
54,4,2.339111e-14
54,5,1.762165e-14
54,6,3.016679e-14
54,7,2.420614e-14
54,8,1.656190e-14
54,9,1.980614e-14
54,10,1.516361e-14
54,11,1.192342e-14
54,12,1.425243e-14
54,13,1.394076e-14
54,14,1.307606e-14
54,15,1.398110e-14
54,16,1.143194e-14
54,17,1.152050e-14
54,18,1.658326e-14
54,19,1.581886e-14
54,20,1.376651e-14
54,21,1.249952e-14
54,22,9.483137e-15
54,23,7.750098e-15
54,24,9.974998e-15
54,25,8.973104e-15
54,26,1.148737e-14
54,27,7.131249e-15
54,28,1.223151e-14
54,29,7.945656e-15
54,30,6.897182e-15
54,31,6.081984e-15
54,32,7.668072e-15
54,33,7.642410e-15
54,34,8.317252e-15
54,35,7.233888e-15
54,36,6.037043e-15
54,37,7.107105e-15
54,38,6.841842e-15
54,39,5.931110e-15
54,40,6.208136e-15
54,41,4.994382e-15
54,42,5.026014e-15
54,43,5.806472e-15
54,44,6.282598e-15
54,45,4.848034e-15
54,46,7.033742e-15
54,47,5.821625e-15
54,48,2.974220e-15
54,49,4.386223e-15
54,50,5.113085e-15
54,51,5.893222e-15
54,52,3.557377e-15
54,53,5.222356e-15
54,54,4.837508e-15
54,55,2.452525e-15
54,56,2.538499e-15
54,57,4.269938e-15
54,58,3.427806e-15
54,59,1.990953e-15
54,60,2.891515e-15
54,61,2.614370e-15
54,62,2.151310e-15
54,63,2.836278e-15
54,64,2.401690e-15
54,65,2.909325e-15
54,66,3.024868e-15
54,67,3.178605e-15
54,68,2.898259e-15
54,69,2.486647e-15
54,70,1.479526e-15
54,71,1.299250e-15
54,72,1.375111e-15
54,73,1.469521e-15
54,74,1.553564e-15
54,75,1.136070e-15
54,76,1.473424e-15
54,77,9.829429e-16
54,78,7.088393e-16
54,79,1.112372e-15
54,80,6.405681e-16
54,81,8.131734e-16
54,82,1.068548e-15
54,83,1.301523e-15
54,84,2.214354e-15
54,85,3.061268e-16
54,86,8.278194e-16
54,87,3.123251e-16
54,88,7.752684e-16
54,89,4.525163e-16
54,90,8.373076e-16
54,91,3.215274e-16
54,92,7.567634e-16
54,93,4.280336e-16
54,94,9.122119e-16
54,95,1.335086e-16
54,96,2.925311e-16
54,97,2.333083e-16
54,98,6.638900e-17
54,99,1.893860e-16
54,100,1.082196e-16
54,101,2.521505e-17
54,102,8.718945e-17
54,103,5.490548e-17
54,104,8.989065e-17
54,105,3.931732e-17
54,106,1.770406e-16
54,107,0.000000e+00
54,108,2.639840e-17
54,109,5.472559e-17
54,110,6.382125e-18
54,111,1.437579e-16
54,112,0.000000e+00
54,113,1.978645e-17
54,114,2.092986e-17
54,115,0.000000e+00
54,116,6.092410e-18
54,117,5.993558e-18
54,118,5.941822e-18
54,119,0.000000e+00
54,120,1.171548e-17
54,121,1.337313e-17
54,122,9.756589e-18
54,123,4.943314e-18
54,124,6.180151e-17
54,125,0.000000e+00
54,126,0.000000e+00
54,127,6.449675e-17
54,128,0.000000e+00
54,129,0.000000e+00
54,130,4.255610e-17
54,131,0.000000e+00
54,132,1.052260e-17
54,133,1.807615e-17
54,134,0.000000e+00
54,135,7.473607e-18
54,136,0.000000e+00
54,137,9.061435e-18
54,138,0.000000e+00
54,139,6.458596e-18
54,140,0.000000e+00
54,141,6.374068e-18
54,142,0.000000e+00
54,143,0.000000e+00
54,144,0.000000e+00
54,145,8.562093e-18
54,146,0.000000e+00
54,147,0.000000e+00
54,148,0.000000e+00
54,149,0.000000e+00
54,150,0.000000e+00
54,151,0.000000e+00
54,152,0.000000e+00
54,153,0.000000e+00
54,154,0.000000e+00
54,155,0.000000e+00
54,156,0.000000e+00
54,157,0.000000e+00
54,158,0.000000e+00
54,159,0.000000e+00
54,160,0.000000e+00
54,161,0.000000e+00
54,162,0.000000e+00
54,163,0.000000e+00
54,164,0.000000e+00
54,165,0.000000e+00
54,166,0.000000e+00
54,167,0.000000e+00
54,168,0.000000e+00
54,169,0.000000e+00
54,170,0.000000e+00
54,171,0.000000e+00
54,172,0.000000e+00
54,173,0.000000e+00
54,174,0.000000e+00
54,175,0.000000e+00
54,176,0.000000e+00
54,177,0.000000e+00
54,178,0.000000e+00
54,179,0.000000e+00
54,180,0.000000e+00
54,181,0.000000e+00
54,182,0.000000e+00
54,183,0.000000e+00
54,184,0.000000e+00
54,185,0.000000e+00
54,186,0.000000e+00
54,187,0.000000e+00
54,188,0.000000e+00
54,189,0.000000e+00
54,190,0.000000e+00
54,191,0.000000e+00
54,192,0.000000e+00
54,193,0.000000e+00
54,194,0.000000e+00
54,195,0.000000e+00
54,196,0.000000e+00
54,197,0.000000e+00
54,198,0.000000e+00
54,199,0.000000e+00
54,200,0.000000e+00
54,201,0.000000e+00
55,0,0.000000e+00
55,1,-5.975482e-16
55,2,2.499445e-15
55,3,1.366196e-14
55,4,6.127431e-15
55,5,4.580537e-15
55,6,7.851502e-15
55,7,5.251875e-15
55,8,4.750445e-15
55,9,6.400625e-15
55,10,5.122652e-15
55,11,6.137707e-15
55,12,5.597456e-15
55,13,5.633213e-15
55,14,4.853775e-15
55,15,4.289800e-15
55,16,4.334346e-15
55,17,5.147657e-15
55,18,5.693538e-15
55,19,6.608953e-15
55,20,6.189921e-15
55,21,5.531325e-15
55,22,4.110402e-15
55,23,3.703494e-15
55,24,3.833670e-15
55,25,4.305206e-15
55,26,5.028853e-15
55,27,3.426415e-15
55,28,5.291844e-15
55,29,4.225815e-15
55,30,3.805804e-15
55,31,3.886227e-15
55,32,4.229308e-15
55,33,5.721657e-15
55,34,4.806709e-15
55,35,4.702267e-15
55,36,4.910831e-15
55,37,3.680309e-15
55,38,4.326218e-15
55,39,3.699699e-15
55,40,3.357418e-15
55,41,3.005907e-15
55,42,2.704520e-15
55,43,4.480648e-15
55,44,4.236389e-15
55,45,4.110640e-15
55,46,5.534669e-15
55,47,4.970077e-15
55,48,2.238061e-15
55,49,3.332929e-15
55,50,3.883561e-15
55,51,4.074944e-15
55,52,3.390986e-15
55,53,4.134247e-15
55,54,2.452525e-15
55,55,2.569573e-15
55,56,2.078879e-15
55,57,3.561205e-15
55,58,2.983976e-15
55,59,1.191032e-15
55,60,2.557947e-15
55,61,2.367468e-15
55,62,1.925530e-15
55,63,2.801779e-15
55,64,1.693786e-15
55,65,2.359772e-15
55,66,2.843373e-15
55,67,2.423906e-15
55,68,2.922829e-15
55,69,2.275365e-15
55,70,1.313083e-15
55,71,1.277386e-15
55,72,1.184928e-15
55,73,1.410506e-15
55,74,1.544993e-15
55,75,1.026437e-15
55,76,1.356976e-15
55,77,9.055877e-16
55,78,6.240556e-16
55,79,1.074092e-15
55,80,5.301127e-16
55,81,5.307582e-16
55,82,9.312414e-16
55,83,8.217136e-16
55,84,1.654709e-15
55,85,2.356503e-16
55,86,7.939036e-16
55,87,3.794816e-16
55,88,4.696997e-16
55,89,3.277446e-16
55,90,9.388620e-16
55,91,3.661200e-16
55,92,8.273903e-16
55,93,4.167422e-16
55,94,7.856251e-16
55,95,1.353948e-16
55,96,1.725884e-16
55,97,7.351348e-17
55,98,6.792738e-17
55,99,1.771979e-16
55,100,7.909796e-17
55,101,2.611911e-17
55,102,8.948864e-17
55,103,5.650094e-17
55,104,2.210225e-17
55,105,4.023665e-17
55,106,6.926347e-17
55,107,0.000000e+00
55,108,2.715158e-17
55,109,3.067740e-17
55,110,6.220984e-18
55,111,5.469364e-17
55,112,0.000000e+00
55,113,2.080534e-17
55,114,2.161044e-17
55,115,0.000000e+00
55,116,5.957219e-18
55,117,5.842227e-18
55,118,5.791798e-18
55,119,0.000000e+00
55,120,1.143758e-17
55,121,1.155063e-17
55,122,1.388451e-17
55,123,4.833621e-18
55,124,1.760906e-17
55,125,0.000000e+00
55,126,0.000000e+00
55,127,1.878972e-17
55,128,0.000000e+00
55,129,0.000000e+00
55,130,2.175678e-17
55,131,0.000000e+00
55,132,1.481983e-17
55,133,2.572401e-17
55,134,0.000000e+00
55,135,1.125135e-17
55,136,0.000000e+00
55,137,1.276196e-17
55,138,0.000000e+00
55,139,9.723275e-18
55,140,0.000000e+00
55,141,9.596020e-18
55,142,0.000000e+00
55,143,0.000000e+00
55,144,0.000000e+00
55,145,1.205870e-17
55,146,0.000000e+00
55,147,0.000000e+00
55,148,0.000000e+00
55,149,0.000000e+00
55,150,0.000000e+00
55,151,0.000000e+00
55,152,0.000000e+00
55,153,0.000000e+00
55,154,0.000000e+00
55,155,0.000000e+00
55,156,0.000000e+00
55,157,0.000000e+00
55,158,0.000000e+00
55,159,0.000000e+00
55,160,0.000000e+00
55,161,0.000000e+00
55,162,0.000000e+00
55,163,0.000000e+00
55,164,0.000000e+00
55,165,0.000000e+00
55,166,0.000000e+00
55,167,0.000000e+00
55,168,0.000000e+00
55,169,0.000000e+00
55,170,0.000000e+00
55,171,0.000000e+00
55,172,0.000000e+00
55,173,0.000000e+00
55,174,0.000000e+00
55,175,0.000000e+00
55,176,0.000000e+00
55,177,0.000000e+00
55,178,0.000000e+00
55,179,0.000000e+00
55,180,0.000000e+00
55,181,0.000000e+00
55,182,0.000000e+00
55,183,0.000000e+00
55,184,0.000000e+00
55,185,0.000000e+00
55,186,0.000000e+00
55,187,0.000000e+00
55,188,0.000000e+00
55,189,0.000000e+00
55,190,0.000000e+00
55,191,0.000000e+00
55,192,0.000000e+00
55,193,0.000000e+00
55,194,0.000000e+00
55,195,0.000000e+00
55,196,0.000000e+00
55,197,0.000000e+00
55,198,0.000000e+00
55,199,0.000000e+00
55,200,0.000000e+00
55,201,0.000000e+00
56,0,0.000000e+00
56,1,-1.257615e-15
56,2,4.620117e-15
56,3,1.601793e-14
56,4,8.669068e-15
56,5,6.722046e-15
56,6,9.978342e-15
56,7,7.242047e-15
56,8,5.259889e-15
56,9,8.010721e-15
56,10,6.005645e-15
56,11,5.143567e-15
56,12,5.990728e-15
56,13,6.478077e-15
56,14,5.719938e-15
56,15,5.227255e-15
56,16,4.560151e-15
56,17,5.304999e-15
56,18,6.476658e-15
56,19,7.518369e-15
56,20,6.600907e-15
56,21,6.532606e-15
56,22,4.507943e-15
56,23,3.490910e-15
56,24,4.149672e-15
56,25,4.587323e-15
56,26,5.101733e-15
56,27,3.674294e-15
56,28,5.819536e-15
56,29,3.897026e-15
56,30,3.573455e-15
56,31,3.867862e-15
56,32,3.983936e-15
56,33,5.155300e-15
56,34,4.664644e-15
56,35,4.470372e-15
56,36,4.324761e-15
56,37,3.274397e-15
56,38,3.951047e-15
56,39,3.431571e-15
56,40,3.335821e-15
56,41,2.727845e-15
56,42,2.630380e-15
56,43,4.079967e-15
56,44,4.029459e-15
56,45,3.733872e-15
56,46,5.425545e-15
56,47,4.633429e-15
56,48,2.089163e-15
56,49,2.962028e-15
56,50,3.628292e-15
56,51,4.036489e-15
56,52,3.174396e-15
56,53,3.994122e-15
56,54,2.538499e-15
56,55,2.078879e-15
56,56,2.472010e-15
56,57,3.532512e-15
56,58,2.814875e-15
56,59,1.334337e-15
56,60,2.552915e-15
56,61,2.167656e-15
56,62,1.936000e-15
56,63,2.706736e-15
56,64,1.656246e-15
56,65,2.546224e-15
56,66,2.742480e-15
56,67,2.655729e-15
56,68,2.943589e-15
56,69,2.189331e-15
56,70,1.215639e-15
56,71,1.333648e-15
56,72,1.323739e-15
56,73,1.463917e-15
56,74,1.537815e-15
56,75,9.896459e-16
56,76,1.387189e-15
56,77,8.892943e-16
56,78,6.968984e-16
56,79,9.635314e-16
56,80,5.798821e-16
56,81,6.734579e-16
56,82,9.670452e-16
56,83,1.038754e-15
56,84,1.843199e-15
56,85,2.339081e-16
56,86,8.447514e-16
56,87,3.968720e-16
56,88,6.697383e-16
56,89,3.766760e-16
56,90,9.851932e-16
56,91,4.203352e-16
56,92,1.015702e-15
56,93,6.329812e-16
56,94,8.594864e-16
56,95,1.963519e-16
56,96,2.284070e-16
56,97,8.358282e-17
56,98,9.886389e-17
56,99,2.705199e-16
56,100,1.015934e-16
56,101,3.734909e-17
56,102,1.370865e-16
56,103,8.626246e-17
56,104,2.375435e-17
56,105,4.771804e-17
56,106,1.060291e-16
56,107,0.000000e+00
56,108,4.255524e-17
56,109,1.079250e-17
56,110,-5.591685e-18
56,111,9.338349e-17
56,112,0.000000e+00
56,113,2.967218e-17
56,114,3.255537e-17
56,115,0.000000e+00
56,116,-5.692678e-18
56,117,-5.251243e-18
56,118,-5.205914e-18
56,119,0.000000e+00
56,120,-1.060547e-17
56,121,-9.534008e-18
56,122,1.327684e-17
56,123,-4.618975e-18
56,124,2.486919e-17
56,125,0.000000e+00
56,126,0.000000e+00
56,127,2.542423e-17
56,128,0.000000e+00
56,129,0.000000e+00
56,130,2.823388e-17
56,131,0.000000e+00
56,132,1.403663e-17
56,133,2.459816e-17
56,134,0.000000e+00
56,135,8.403800e-18
56,136,0.000000e+00
56,137,1.208751e-17
56,138,0.000000e+00
56,139,7.262458e-18
56,140,0.000000e+00
56,141,7.167409e-18
56,142,0.000000e+00
56,143,0.000000e+00
56,144,0.000000e+00
56,145,1.142141e-17
56,146,0.000000e+00
56,147,0.000000e+00
56,148,0.000000e+00
56,149,0.000000e+00
56,150,0.000000e+00
56,151,0.000000e+00
56,152,0.000000e+00
56,153,0.000000e+00
56,154,0.000000e+00
56,155,0.000000e+00
56,156,0.000000e+00
56,157,0.000000e+00
56,158,0.000000e+00
56,159,0.000000e+00
56,160,0.000000e+00
56,161,0.000000e+00
56,162,0.000000e+00
56,163,0.000000e+00
56,164,0.000000e+00
56,165,0.000000e+00
56,166,0.000000e+00
56,167,0.000000e+00
56,168,0.000000e+00
56,169,0.000000e+00
56,170,0.000000e+00
56,171,0.000000e+00
56,172,0.000000e+00
56,173,0.000000e+00
56,174,0.000000e+00
56,175,0.000000e+00
56,176,0.000000e+00
56,177,0.000000e+00
56,178,0.000000e+00
56,179,0.000000e+00
56,180,0.000000e+00
56,181,0.000000e+00
56,182,0.000000e+00
56,183,0.000000e+00
56,184,0.000000e+00
56,185,0.000000e+00
56,186,0.000000e+00
56,187,0.000000e+00
56,188,0.000000e+00
56,189,0.000000e+00
56,190,0.000000e+00
56,191,0.000000e+00
56,192,0.000000e+00
56,193,0.000000e+00
56,194,0.000000e+00
56,195,0.000000e+00
56,196,0.000000e+00
56,197,0.000000e+00
56,198,0.000000e+00
56,199,0.000000e+00
56,200,0.000000e+00
56,201,0.000000e+00
57,0,0.000000e+00
57,1,-6.653398e-15
57,2,4.796228e-15
57,3,2.645770e-14
57,4,1.383152e-14
57,5,1.113031e-14
57,6,1.762077e-14
57,7,1.072314e-14
57,8,7.363881e-15
57,9,1.301362e-14
57,10,8.674112e-15
57,11,8.950252e-15
57,12,9.379267e-15
57,13,1.059185e-14
57,14,9.289469e-15
57,15,8.794968e-15
57,16,7.741444e-15
57,17,8.191152e-15
57,18,1.082984e-14
57,19,1.198899e-14
57,20,1.081103e-14
57,21,9.734301e-15
57,22,7.013578e-15
57,23,5.348865e-15
57,24,6.473171e-15
57,25,7.289526e-15
57,26,8.468351e-15
57,27,5.894595e-15
57,28,9.840080e-15
57,29,6.959866e-15
57,30,5.541889e-15
57,31,5.902191e-15
57,32,6.606331e-15
57,33,8.687819e-15
57,34,7.928710e-15
57,35,7.103721e-15
57,36,7.171008e-15
57,37,5.997196e-15
57,38,7.348875e-15
57,39,5.998637e-15
57,40,5.745260e-15
57,41,4.923975e-15
57,42,4.316995e-15
57,43,7.545833e-15
57,44,6.554393e-15
57,45,5.852776e-15
57,46,9.292232e-15
57,47,8.157744e-15
57,48,3.190234e-15
57,49,5.017679e-15
57,50,5.974414e-15
57,51,6.689143e-15
57,52,5.339400e-15
57,53,7.173076e-15
57,54,4.269938e-15
57,55,3.561205e-15
57,56,3.532512e-15
57,57,6.768582e-15
57,58,5.388613e-15
57,59,2.108366e-15
57,60,4.698801e-15
57,61,3.935801e-15
57,62,3.156594e-15
57,63,5.049490e-15
57,64,2.832917e-15
57,65,3.840945e-15
57,66,5.068173e-15
57,67,4.327611e-15
57,68,4.812485e-15
57,69,3.822305e-15
57,70,2.230959e-15
57,71,2.060649e-15
57,72,2.137285e-15
57,73,2.557835e-15
57,74,2.550631e-15
57,75,1.713312e-15
57,76,2.004892e-15
57,77,1.563243e-15
57,78,9.524989e-16
57,79,1.766106e-15
57,80,7.055495e-16
57,81,6.484090e-16
57,82,1.240981e-15
57,83,1.112607e-15
57,84,2.885964e-15
57,85,2.872582e-16
57,86,1.348595e-15
57,87,5.428466e-16
57,88,4.153634e-16
57,89,4.901161e-16
57,90,1.601771e-15
57,91,5.569916e-16
57,92,1.170766e-15
57,93,2.941470e-16
57,94,1.364241e-15
57,95,5.019457e-17
57,96,1.645264e-16
57,97,1.050073e-16
57,98,2.420049e-17
57,99,1.565039e-16
57,100,7.270494e-17
57,101,9.354592e-18
57,102,5.005026e-17
57,103,3.006881e-17
57,104,4.192839e-17
57,105,1.703409e-17
57,106,9.226521e-17
57,107,0.000000e+00
57,108,1.759855e-17
57,109,1.524316e-17
57,110,-6.041673e-18
57,111,8.300634e-17
57,112,0.000000e+00
57,113,7.237797e-18
57,114,9.569632e-18
57,115,0.000000e+00
57,116,-5.710982e-18
57,117,-5.673834e-18
57,118,-5.624857e-18
57,119,0.000000e+00
57,120,-1.103629e-17
57,121,-8.383056e-18
57,122,1.918048e-17
57,123,-4.633827e-18
57,124,4.726482e-17
57,125,0.000000e+00
57,126,0.000000e+00
57,127,4.854535e-17
57,128,0.000000e+00
57,129,0.000000e+00
57,130,3.030014e-17
57,131,0.000000e+00
57,132,2.031020e-17
57,133,3.553591e-17
57,134,0.000000e+00
57,135,1.262917e-17
57,136,0.000000e+00
57,137,1.748994e-17
57,138,0.000000e+00
57,139,1.091397e-17
57,140,0.000000e+00
57,141,1.077113e-17
57,142,0.000000e+00
57,143,0.000000e+00
57,144,0.000000e+00
57,145,1.652613e-17
57,146,0.000000e+00
57,147,0.000000e+00
57,148,0.000000e+00
57,149,0.000000e+00
57,150,0.000000e+00
57,151,0.000000e+00
57,152,0.000000e+00
57,153,0.000000e+00
57,154,0.000000e+00
57,155,0.000000e+00
57,156,0.000000e+00
57,157,0.000000e+00
57,158,0.000000e+00
57,159,0.000000e+00
57,160,0.000000e+00
57,161,0.000000e+00
57,162,0.000000e+00
57,163,0.000000e+00
57,164,0.000000e+00
57,165,0.000000e+00
57,166,0.000000e+00
57,167,0.000000e+00
57,168,0.000000e+00
57,169,0.000000e+00
57,170,0.000000e+00
57,171,0.000000e+00
57,172,0.000000e+00
57,173,0.000000e+00
57,174,0.000000e+00
57,175,0.000000e+00
57,176,0.000000e+00
57,177,0.000000e+00
57,178,0.000000e+00
57,179,0.000000e+00
57,180,0.000000e+00
57,181,0.000000e+00
57,182,0.000000e+00
57,183,0.000000e+00
57,184,0.000000e+00
57,185,0.000000e+00
57,186,0.000000e+00
57,187,0.000000e+00
57,188,0.000000e+00
57,189,0.000000e+00
57,190,0.000000e+00
57,191,0.000000e+00
57,192,0.000000e+00
57,193,0.000000e+00
57,194,0.000000e+00
57,195,0.000000e+00
57,196,0.000000e+00
57,197,0.000000e+00
57,198,0.000000e+00
57,199,0.000000e+00
57,200,0.000000e+00
57,201,0.000000e+00
58,0,0.000000e+00
58,1,-5.912153e-15
58,2,2.090047e-15
58,3,1.652298e-14
58,4,8.233587e-15
58,5,6.563608e-15
58,6,1.109092e-14
58,7,7.715611e-15
58,8,5.628202e-15
58,9,8.295504e-15
58,10,5.954874e-15
58,11,7.011823e-15
58,12,6.289715e-15
58,13,7.370171e-15
58,14,6.184873e-15
58,15,6.001811e-15
58,16,5.569049e-15
58,17,5.822494e-15
58,18,7.645398e-15
58,19,8.793362e-15
58,20,8.030504e-15
58,21,7.199946e-15
58,22,5.338460e-15
58,23,3.941117e-15
58,24,4.448678e-15
58,25,5.438807e-15
58,26,6.132307e-15
58,27,4.135680e-15
58,28,6.578963e-15
58,29,4.979234e-15
58,30,3.984198e-15
58,31,4.434108e-15
58,32,4.817032e-15
58,33,6.484324e-15
58,34,6.019741e-15
58,35,5.437751e-15
58,36,5.698545e-15
58,37,4.362616e-15
58,38,5.439757e-15
58,39,4.619134e-15
58,40,4.330332e-15
58,41,3.641407e-15
58,42,3.223411e-15
58,43,5.867246e-15
58,44,5.039699e-15
58,45,4.744230e-15
58,46,7.268115e-15
58,47,6.732526e-15
58,48,2.528600e-15
58,49,4.066074e-15
58,50,4.848914e-15
58,51,5.225714e-15
58,52,4.378055e-15
58,53,5.840883e-15
58,54,3.427806e-15
58,55,2.983976e-15
58,56,2.814875e-15
58,57,5.388613e-15
58,58,4.712371e-15
58,59,1.724803e-15
58,60,3.947885e-15
58,61,3.247554e-15
58,62,2.699800e-15
58,63,4.233726e-15
58,64,2.369340e-15
58,65,3.301006e-15
58,66,4.424911e-15
58,67,3.634994e-15
58,68,4.174185e-15
58,69,3.258714e-15
58,70,1.952177e-15
58,71,1.840869e-15
58,72,1.760649e-15
58,73,2.157190e-15
58,74,2.240819e-15
58,75,1.502798e-15
58,76,1.883297e-15
58,77,1.371295e-15
58,78,8.127767e-16
58,79,1.548411e-15
58,80,6.851969e-16
58,81,5.690782e-16
58,82,1.237000e-15
58,83,9.588373e-16
58,84,2.498637e-15
58,85,2.884789e-16
58,86,1.162277e-15
58,87,4.881906e-16
58,88,3.869321e-16
58,89,4.353377e-16
58,90,1.432020e-15
58,91,4.986958e-16
58,92,1.046786e-15
58,93,3.098125e-16
58,94,1.274289e-15
58,95,7.580217e-17
58,96,1.318032e-16
58,97,1.453846e-16
58,98,3.681883e-17
58,99,1.702260e-16
58,100,1.117681e-16
58,101,1.352942e-17
58,102,5.691259e-17
58,103,3.507487e-17
58,104,4.566928e-17
58,105,2.882875e-17
58,106,7.076515e-17
58,107,0.000000e+00
58,108,1.854755e-17
58,109,2.871030e-17
58,110,4.786638e-18
58,111,5.728043e-17
58,112,0.000000e+00
58,113,1.077558e-17
58,114,1.235445e-17
58,115,0.000000e+00
58,116,4.754420e-18
58,117,4.495210e-18
58,118,4.456407e-18
58,119,0.000000e+00
58,120,8.964535e-18
58,121,1.089588e-17
58,122,1.444915e-17
58,123,3.857683e-18
58,124,2.920851e-17
58,125,0.000000e+00
58,126,0.000000e+00
58,127,3.150124e-17
58,128,0.000000e+00
58,129,0.000000e+00
58,130,4.820519e-17
58,131,0.000000e+00
58,132,1.538280e-17
58,133,2.677012e-17
58,134,0.000000e+00
58,135,1.008744e-17
58,136,0.000000e+00
58,137,1.324675e-17
58,138,0.000000e+00
58,139,8.717438e-18
58,140,0.000000e+00
58,141,8.603347e-18
58,142,0.000000e+00
58,143,0.000000e+00
58,144,0.000000e+00
58,145,1.251677e-17
58,146,0.000000e+00
58,147,0.000000e+00
58,148,0.000000e+00
58,149,0.000000e+00
58,150,0.000000e+00
58,151,0.000000e+00
58,152,0.000000e+00
58,153,0.000000e+00
58,154,0.000000e+00
58,155,0.000000e+00
58,156,0.000000e+00
58,157,0.000000e+00
58,158,0.000000e+00
58,159,0.000000e+00
58,160,0.000000e+00
58,161,0.000000e+00
58,162,0.000000e+00
58,163,0.000000e+00
58,164,0.000000e+00
58,165,0.000000e+00
58,166,0.000000e+00
58,167,0.000000e+00
58,168,0.000000e+00
58,169,0.000000e+00
58,170,0.000000e+00
58,171,0.000000e+00
58,172,0.000000e+00
58,173,0.000000e+00
58,174,0.000000e+00
58,175,0.000000e+00
58,176,0.000000e+00
58,177,0.000000e+00
58,178,0.000000e+00
58,179,0.000000e+00
58,180,0.000000e+00
58,181,0.000000e+00
58,182,0.000000e+00
58,183,0.000000e+00
58,184,0.000000e+00
58,185,0.000000e+00
58,186,0.000000e+00
58,187,0.000000e+00
58,188,0.000000e+00
58,189,0.000000e+00
58,190,0.000000e+00
58,191,0.000000e+00
58,192,0.000000e+00
58,193,0.000000e+00
58,194,0.000000e+00
58,195,0.000000e+00
58,196,0.000000e+00
58,197,0.000000e+00
58,198,0.000000e+00
58,199,0.000000e+00
58,200,0.000000e+00
58,201,0.000000e+00
59,0,0.000000e+00
59,1,3.546851e-15
59,2,4.192226e-15
59,3,1.976159e-14
59,4,1.049815e-14
59,5,7.757005e-15
59,6,1.261347e-14
59,7,7.467642e-15
59,8,5.725907e-15
59,9,8.339463e-15
59,10,6.421633e-15
59,11,4.879563e-15
59,12,5.943948e-15
59,13,5.895161e-15
59,14,5.556341e-15
59,15,5.874292e-15
59,16,4.784333e-15
59,17,4.660870e-15
59,18,6.823059e-15
59,19,6.794366e-15
59,20,5.880901e-15
59,21,5.677951e-15
59,22,4.027984e-15
59,23,2.947855e-15
59,24,4.152177e-15
59,25,3.776064e-15
59,26,4.861622e-15
59,27,3.210010e-15
59,28,5.392069e-15
59,29,3.378903e-15
59,30,2.909927e-15
59,31,2.664922e-15
59,32,3.266672e-15
59,33,3.294514e-15
59,34,3.608907e-15
59,35,3.126326e-15
59,36,2.759585e-15
59,37,2.926998e-15
59,38,2.992093e-15
59,39,2.626843e-15
59,40,2.707736e-15
59,41,2.183964e-15
59,42,2.160981e-15
59,43,2.599029e-15
59,44,2.822602e-15
59,45,2.245473e-15
59,46,3.316082e-15
59,47,2.720690e-15
59,48,1.288792e-15
59,49,1.892885e-15
59,50,2.386865e-15
59,51,2.791918e-15
59,52,1.711921e-15
59,53,2.519863e-15
59,54,1.990953e-15
59,55,1.191032e-15
59,56,1.334337e-15
59,57,2.108366e-15
59,58,1.724803e-15
59,59,1.054722e-15
59,60,1.498549e-15
59,61,1.271699e-15
59,62,1.108926e-15
59,63,1.459096e-15
59,64,1.170300e-15
59,65,1.577888e-15
59,66,1.606261e-15
59,67,1.678772e-15
59,68,1.587828e-15
59,69,1.289850e-15
59,70,7.363913e-16
59,71,7.385148e-16
59,72,7.566755e-16
59,73,7.942406e-16
59,74,8.521251e-16
59,75,5.907428e-16
59,76,8.089625e-16
59,77,5.040076e-16
59,78,4.100987e-16
59,79,5.817303e-16
59,80,3.750383e-16
59,81,4.693095e-16
59,82,5.805678e-16
59,83,7.411426e-16
59,84,1.215234e-15
59,85,1.766824e-16
59,86,4.646166e-16
59,87,1.949881e-16
59,88,4.742199e-16
59,89,2.551852e-16
59,90,5.198205e-16
59,91,2.228502e-16
59,92,4.873208e-16
59,93,3.559960e-16
59,94,5.474606e-16
59,95,1.210842e-16
59,96,1.651697e-16
59,97,1.077069e-16
59,98,6.043523e-17
59,99,1.196193e-16
59,100,7.963879e-17
59,101,2.241156e-17
59,102,7.844955e-17
59,103,4.967853e-17
59,104,4.074625e-17
59,105,3.005108e-17
59,106,9.831920e-17
59,107,0.000000e+00
59,108,2.382492e-17
59,109,1.499871e-17
59,110,3.716747e-19
59,111,8.190474e-17
59,112,0.000000e+00
59,113,1.787719e-17
59,114,1.915764e-17
59,115,0.000000e+00
59,116,2.244065e-19
59,117,3.490458e-19
59,118,3.460328e-19
59,119,0.000000e+00
59,120,5.569657e-19
59,121,1.520643e-18
59,122,6.697023e-18
59,123,1.820810e-19
59,124,2.974748e-17
59,125,0.000000e+00
59,126,0.000000e+00
59,127,3.068860e-17
59,128,0.000000e+00
59,129,0.000000e+00
59,130,2.963276e-17
59,131,0.000000e+00
59,132,7.108676e-18
59,133,1.240766e-17
59,134,0.000000e+00
59,135,4.872735e-18
59,136,0.000000e+00
59,137,6.121569e-18
59,138,0.000000e+00
59,139,4.210956e-18
59,140,0.000000e+00
59,141,4.155844e-18
59,142,0.000000e+00
59,143,0.000000e+00
59,144,0.000000e+00
59,145,5.784232e-18
59,146,0.000000e+00
59,147,0.000000e+00
59,148,0.000000e+00
59,149,0.000000e+00
59,150,0.000000e+00
59,151,0.000000e+00
59,152,0.000000e+00
59,153,0.000000e+00
59,154,0.000000e+00
59,155,0.000000e+00
59,156,0.000000e+00
59,157,0.000000e+00
59,158,0.000000e+00
59,159,0.000000e+00
59,160,0.000000e+00
59,161,0.000000e+00
59,162,0.000000e+00
59,163,0.000000e+00
59,164,0.000000e+00
59,165,0.000000e+00
59,166,0.000000e+00
59,167,0.000000e+00
59,168,0.000000e+00
59,169,0.000000e+00
59,170,0.000000e+00
59,171,0.000000e+00
59,172,0.000000e+00
59,173,0.000000e+00
59,174,0.000000e+00
59,175,0.000000e+00
59,176,0.000000e+00
59,177,0.000000e+00
59,178,0.000000e+00
59,179,0.000000e+00
59,180,0.000000e+00
59,181,0.000000e+00
59,182,0.000000e+00
59,183,0.000000e+00
59,184,0.000000e+00
59,185,0.000000e+00
59,186,0.000000e+00
59,187,0.000000e+00
59,188,0.000000e+00
59,189,0.000000e+00
59,190,0.000000e+00
59,191,0.000000e+00
59,192,0.000000e+00
59,193,0.000000e+00
59,194,0.000000e+00
59,195,0.000000e+00
59,196,0.000000e+00
59,197,0.000000e+00
59,198,0.000000e+00
59,199,0.000000e+00
59,200,0.000000e+00
59,201,0.000000e+00
60,0,0.000000e+00
60,1,-8.358329e-15
60,2,2.480173e-15
60,3,1.458447e-14
60,4,6.876619e-15
60,5,5.120530e-15
60,6,8.871134e-15
60,7,5.706498e-15
60,8,3.843420e-15
60,9,7.155358e-15
60,10,4.818027e-15
60,11,6.177148e-15
60,12,5.597572e-15
60,13,6.186423e-15
60,14,5.258141e-15
60,15,4.851677e-15
60,16,4.803190e-15
60,17,5.034668e-15
60,18,6.131060e-15
60,19,7.448451e-15
60,20,6.497354e-15
60,21,6.273123e-15
60,22,4.489518e-15
60,23,3.078765e-15
60,24,3.833605e-15
60,25,4.685953e-15
60,26,5.211135e-15
60,27,3.766786e-15
60,28,5.666452e-15
60,29,4.309045e-15
60,30,3.527513e-15
60,31,3.988746e-15
60,32,4.103805e-15
60,33,5.716639e-15
60,34,5.163257e-15
60,35,5.023233e-15
60,36,4.877244e-15
60,37,3.389238e-15
60,38,4.739708e-15
60,39,3.894288e-15
60,40,3.598459e-15
60,41,3.105015e-15
60,42,2.771523e-15
60,43,5.222632e-15
60,44,4.353735e-15
60,45,4.196116e-15
60,46,6.564026e-15
60,47,5.712687e-15
60,48,2.168754e-15
60,49,3.633980e-15
60,50,4.133006e-15
60,51,4.596321e-15
60,52,3.821265e-15
60,53,5.130545e-15
60,54,2.891515e-15
60,55,2.557947e-15
60,56,2.552915e-15
60,57,4.698801e-15
60,58,3.947885e-15
60,59,1.498549e-15
60,60,3.633237e-15
60,61,2.730819e-15
60,62,2.401986e-15
60,63,3.810667e-15
60,64,2.035316e-15
60,65,2.919609e-15
60,66,3.776336e-15
60,67,3.280481e-15
60,68,3.641548e-15
60,69,2.758191e-15
60,70,1.623907e-15
60,71,1.613327e-15
60,72,1.626095e-15
60,73,1.920367e-15
60,74,1.940540e-15
60,75,1.302656e-15
60,76,1.678861e-15
60,77,1.233647e-15
60,78,7.315698e-16
60,79,1.251625e-15
60,80,5.939017e-16
60,81,5.361635e-16
60,82,1.132626e-15
60,83,8.883688e-16
60,84,2.186603e-15
60,85,1.908201e-16
60,86,1.044732e-15
60,87,4.451004e-16
60,88,4.022810e-16
60,89,3.946811e-16
60,90,1.298892e-15
60,91,4.682526e-16
60,92,9.621972e-16
60,93,3.646634e-16
60,94,1.100173e-15
60,95,7.859264e-17
60,96,1.416406e-16
60,97,1.137437e-16
60,98,3.805061e-17
60,99,1.439544e-16
60,100,7.914755e-17
60,101,1.410578e-17
60,102,6.576420e-17
60,103,4.033249e-17
60,104,2.766484e-17
60,105,2.658413e-17
60,106,6.443462e-17
60,107,0.000000e+00
60,108,2.209517e-17
60,109,2.893857e-17
60,110,-2.180237e-18
60,111,5.709035e-17
60,112,0.000000e+00
60,113,1.124798e-17
60,114,1.386471e-17
60,115,0.000000e+00
60,116,-2.179036e-18
60,117,-2.047496e-18
60,118,-2.029822e-18
60,119,0.000000e+00
60,120,-4.096150e-18
60,121,-1.487160e-18
60,122,1.697608e-17
60,123,-1.768045e-18
60,124,2.763829e-17
60,125,0.000000e+00
60,126,0.000000e+00
60,127,2.928335e-17
60,128,0.000000e+00
60,129,0.000000e+00
60,130,3.233776e-17
60,131,0.000000e+00
60,132,1.791321e-17
60,133,3.145180e-17
60,134,0.000000e+00
60,135,1.086567e-17
60,136,0.000000e+00
60,137,1.542579e-17
60,138,0.000000e+00
60,139,9.389974e-18
60,140,0.000000e+00
60,141,9.267080e-18
60,142,0.000000e+00
60,143,0.000000e+00
60,144,0.000000e+00
60,145,1.457573e-17
60,146,0.000000e+00
60,147,0.000000e+00
60,148,0.000000e+00
60,149,0.000000e+00
60,150,0.000000e+00
60,151,0.000000e+00
60,152,0.000000e+00
60,153,0.000000e+00
60,154,0.000000e+00
60,155,0.000000e+00
60,156,0.000000e+00
60,157,0.000000e+00
60,158,0.000000e+00
60,159,0.000000e+00
60,160,0.000000e+00
60,161,0.000000e+00
60,162,0.000000e+00
60,163,0.000000e+00
60,164,0.000000e+00
60,165,0.000000e+00
60,166,0.000000e+00
60,167,0.000000e+00
60,168,0.000000e+00
60,169,0.000000e+00
60,170,0.000000e+00
60,171,0.000000e+00
60,172,0.000000e+00
60,173,0.000000e+00
60,174,0.000000e+00
60,175,0.000000e+00
60,176,0.000000e+00
60,177,0.000000e+00
60,178,0.000000e+00
60,179,0.000000e+00
60,180,0.000000e+00
60,181,0.000000e+00
60,182,0.000000e+00
60,183,0.000000e+00
60,184,0.000000e+00
60,185,0.000000e+00
60,186,0.000000e+00
60,187,0.000000e+00
60,188,0.000000e+00
60,189,0.000000e+00
60,190,0.000000e+00
60,191,0.000000e+00
60,192,0.000000e+00
60,193,0.000000e+00
60,194,0.000000e+00
60,195,0.000000e+00
60,196,0.000000e+00
60,197,0.000000e+00
60,198,0.000000e+00
60,199,0.000000e+00
60,200,0.000000e+00
60,201,0.000000e+00
61,0,0.000000e+00
61,1,-2.530707e-15
61,2,2.655433e-15
61,3,1.289963e-14
61,4,6.239202e-15
61,5,5.333798e-15
61,6,8.468614e-15
61,7,4.421908e-15
61,8,3.458628e-15
61,9,6.370179e-15
61,10,4.437901e-15
61,11,5.269594e-15
61,12,5.076217e-15
61,13,5.865440e-15
61,14,5.162453e-15
61,15,4.947619e-15
61,16,4.498640e-15
61,17,4.889296e-15
61,18,6.427337e-15
61,19,7.178157e-15
61,20,6.936851e-15
61,21,5.869104e-15
61,22,4.346024e-15
61,23,3.766005e-15
61,24,3.944823e-15
61,25,4.787278e-15
61,26,5.243918e-15
61,27,3.445246e-15
61,28,6.038554e-15
61,29,4.430901e-15
61,30,3.601788e-15
61,31,3.692817e-15
61,32,4.200734e-15
61,33,5.486399e-15
61,34,4.784651e-15
61,35,4.178168e-15
61,36,4.731982e-15
61,37,3.670310e-15
61,38,4.213245e-15
61,39,3.723042e-15
61,40,3.471284e-15
61,41,3.059880e-15
61,42,2.676545e-15
61,43,4.496657e-15
61,44,4.257051e-15
61,45,3.854348e-15
61,46,5.617509e-15
61,47,5.097558e-15
61,48,2.185456e-15
61,49,3.191452e-15
61,50,3.831892e-15
61,51,4.177597e-15
61,52,3.357714e-15
61,53,4.339543e-15
61,54,2.614370e-15
61,55,2.367468e-15
61,56,2.167656e-15
61,57,3.935801e-15
61,58,3.247554e-15
61,59,1.271699e-15
61,60,2.730819e-15
61,61,2.818106e-15
61,62,1.989140e-15
61,63,2.932670e-15
61,64,1.784964e-15
61,65,2.446010e-15
61,66,3.166141e-15
61,67,2.601596e-15
61,68,3.031787e-15
61,69,2.444180e-15
61,70,1.434922e-15
61,71,1.334941e-15
61,72,1.281467e-15
61,73,1.585222e-15
61,74,1.643607e-15
61,75,1.057611e-15
61,76,1.307304e-15
61,77,9.639533e-16
61,78,6.327451e-16
61,79,1.170925e-15
61,80,4.830151e-16
61,81,4.525207e-16
61,82,8.186330e-16
61,83,7.209657e-16
61,84,1.708560e-15
61,85,2.281142e-16
61,86,8.236752e-16
61,87,3.393031e-16
61,88,3.217826e-16
61,89,3.044427e-16
61,90,9.710131e-16
61,91,3.620605e-16
61,92,9.038354e-16
61,93,2.793726e-16
61,94,8.501781e-16
61,95,8.894017e-17
61,96,1.075428e-16
61,97,7.227744e-17
61,98,4.316277e-17
61,99,2.269639e-16
61,100,6.809089e-17
61,101,1.612104e-17
61,102,5.660099e-17
61,103,3.542742e-17
61,104,2.467375e-17
61,105,2.145418e-17
61,106,5.792088e-17
61,107,0.000000e+00
61,108,1.738814e-17
61,109,7.769136e-18
61,110,-1.647102e-19
61,111,4.975533e-17
61,112,0.000000e+00
61,113,1.259599e-17
61,114,1.323894e-17
61,115,0.000000e+00
61,116,1.355959e-19
61,117,-1.546820e-19
61,118,-1.533468e-19
61,119,0.000000e+00
61,120,-2.095413e-20
61,121,2.148905e-18
61,122,8.074043e-18
61,123,1.100210e-19
61,124,1.988700e-17
61,125,0.000000e+00
61,126,0.000000e+00
61,127,2.183587e-17
61,128,0.000000e+00
61,129,0.000000e+00
61,130,2.440247e-17
61,131,0.000000e+00
61,132,8.707072e-18
61,133,1.495888e-17
61,134,0.000000e+00
61,135,5.987113e-18
61,136,0.000000e+00
61,137,7.498012e-18
61,138,0.000000e+00
61,139,5.173987e-18
61,140,0.000000e+00
61,141,5.106272e-18
61,142,0.000000e+00
61,143,0.000000e+00
61,144,0.000000e+00
61,145,7.084825e-18
61,146,0.000000e+00
61,147,0.000000e+00
61,148,0.000000e+00
61,149,0.000000e+00
61,150,0.000000e+00
61,151,0.000000e+00
61,152,0.000000e+00
61,153,0.000000e+00
61,154,0.000000e+00
61,155,0.000000e+00
61,156,0.000000e+00
61,157,0.000000e+00
61,158,0.000000e+00
61,159,0.000000e+00
61,160,0.000000e+00
61,161,0.000000e+00
61,162,0.000000e+00
61,163,0.000000e+00
61,164,0.000000e+00
61,165,0.000000e+00
61,166,0.000000e+00
61,167,0.000000e+00
61,168,0.000000e+00
61,169,0.000000e+00
61,170,0.000000e+00
61,171,0.000000e+00
61,172,0.000000e+00
61,173,0.000000e+00
61,174,0.000000e+00
61,175,0.000000e+00
61,176,0.000000e+00
61,177,0.000000e+00
61,178,0.000000e+00
61,179,0.000000e+00
61,180,0.000000e+00
61,181,0.000000e+00
61,182,0.000000e+00
61,183,0.000000e+00
61,184,0.000000e+00
61,185,0.000000e+00
61,186,0.000000e+00
61,187,0.000000e+00
61,188,0.000000e+00
61,189,0.000000e+00
61,190,0.000000e+00
61,191,0.000000e+00
61,192,0.000000e+00
61,193,0.000000e+00
61,194,0.000000e+00
61,195,0.000000e+00
61,196,0.000000e+00
61,197,0.000000e+00
61,198,0.000000e+00
61,199,0.000000e+00
61,200,0.000000e+00
61,201,0.000000e+00
62,0,0.000000e+00
62,1,-4.217096e-15
62,2,1.223523e-15
62,3,1.029253e-14
62,4,4.573963e-15
62,5,3.547684e-15
62,6,6.828625e-15
62,7,4.936888e-15
62,8,3.398675e-15
62,9,4.816839e-15
62,10,4.163535e-15
62,11,5.422776e-15
62,12,4.125657e-15
62,13,4.071888e-15
62,14,3.719778e-15
62,15,3.215478e-15
62,16,3.501941e-15
62,17,3.867333e-15
62,18,4.252560e-15
62,19,5.117522e-15
62,20,4.499457e-15
62,21,4.752897e-15
62,22,3.515757e-15
62,23,2.607848e-15
62,24,2.812568e-15
62,25,3.410609e-15
62,26,3.647207e-15
62,27,2.386772e-15
62,28,3.916446e-15
62,29,2.886956e-15
62,30,2.738610e-15
62,31,3.049673e-15
62,32,3.029798e-15
62,33,3.964471e-15
62,34,3.613259e-15
62,35,3.843454e-15
62,36,3.681207e-15
62,37,2.406599e-15
62,38,3.080160e-15
62,39,2.858192e-15
62,40,2.691056e-15
62,41,2.077431e-15
62,42,1.947301e-15
62,43,3.391519e-15
62,44,3.422141e-15
62,45,3.186939e-15
62,46,4.728287e-15
62,47,4.435880e-15
62,48,1.731148e-15
62,49,2.849490e-15
62,50,3.376892e-15
62,51,3.397893e-15
62,52,2.871235e-15
62,53,3.544885e-15
62,54,2.151310e-15
62,55,1.925530e-15
62,56,1.936000e-15
62,57,3.156594e-15
62,58,2.699800e-15
62,59,1.108926e-15
62,60,2.401986e-15
62,61,1.989140e-15
62,62,2.106811e-15
62,63,2.579786e-15
62,64,1.472900e-15
62,65,2.427393e-15
62,66,2.638239e-15
62,67,2.568336e-15
62,68,2.911675e-15
62,69,2.226164e-15
62,70,1.285525e-15
62,71,1.279259e-15
62,72,1.214901e-15
62,73,1.446107e-15
62,74,1.558395e-15
62,75,1.026993e-15
62,76,1.434500e-15
62,77,9.871423e-16
62,78,6.205433e-16
62,79,9.855159e-16
62,80,5.613719e-16
62,81,5.797125e-16
62,82,1.092962e-15
62,83,9.253349e-16
62,84,1.656299e-15
62,85,1.963262e-16
62,86,8.340574e-16
62,87,3.708621e-16
62,88,6.102938e-16
62,89,3.518257e-16
62,90,9.685436e-16
62,91,4.238330e-16
62,92,1.033299e-15
62,93,5.531893e-16
62,94,7.939688e-16
62,95,2.019558e-16
62,96,2.024427e-16
62,97,7.860624e-17
62,98,1.006700e-16
62,99,2.645311e-16
62,100,6.993325e-17
62,101,3.787159e-17
62,102,1.239194e-16
62,103,7.892283e-17
62,104,3.018305e-18
62,105,3.539251e-17
62,106,7.673051e-17
62,107,0.000000e+00
62,108,3.654330e-17
62,109,4.681434e-17
62,110,-8.870578e-18
62,111,7.045414e-17
62,112,0.000000e+00
62,113,3.012935e-17
62,114,3.108861e-17
62,115,0.000000e+00
62,116,-8.720531e-18
62,117,-8.330505e-18
62,118,-8.258596e-18
62,119,0.000000e+00
62,120,-1.652623e-17
62,121,-1.488762e-17
62,122,7.441436e-18
62,123,-7.075742e-18
62,124,1.195090e-17
62,125,0.000000e+00
62,126,0.000000e+00
62,127,1.248782e-17
62,128,0.000000e+00
62,129,0.000000e+00
62,130,7.756672e-18
62,131,0.000000e+00
62,132,8.069991e-18
62,133,1.378684e-17
62,134,0.000000e+00
62,135,6.715828e-18
62,136,0.000000e+00
62,137,6.949396e-18
62,138,0.000000e+00
62,139,5.803733e-18
62,140,0.000000e+00
62,141,5.727776e-18
62,142,0.000000e+00
62,143,0.000000e+00
62,144,0.000000e+00
62,145,6.566441e-18
62,146,0.000000e+00
62,147,0.000000e+00
62,148,0.000000e+00
62,149,0.000000e+00
62,150,0.000000e+00
62,151,0.000000e+00
62,152,0.000000e+00
62,153,0.000000e+00
62,154,0.000000e+00
62,155,0.000000e+00
62,156,0.000000e+00
62,157,0.000000e+00
62,158,0.000000e+00
62,159,0.000000e+00
62,160,0.000000e+00
62,161,0.000000e+00
62,162,0.000000e+00
62,163,0.000000e+00
62,164,0.000000e+00
62,165,0.000000e+00
62,166,0.000000e+00
62,167,0.000000e+00
62,168,0.000000e+00
62,169,0.000000e+00
62,170,0.000000e+00
62,171,0.000000e+00
62,172,0.000000e+00
62,173,0.000000e+00
62,174,0.000000e+00
62,175,0.000000e+00
62,176,0.000000e+00
62,177,0.000000e+00
62,178,0.000000e+00
62,179,0.000000e+00
62,180,0.000000e+00
62,181,0.000000e+00
62,182,0.000000e+00
62,183,0.000000e+00
62,184,0.000000e+00
62,185,0.000000e+00
62,186,0.000000e+00
62,187,0.000000e+00
62,188,0.000000e+00
62,189,0.000000e+00
62,190,0.000000e+00
62,191,0.000000e+00
62,192,0.000000e+00
62,193,0.000000e+00
62,194,0.000000e+00
62,195,0.000000e+00
62,196,0.000000e+00
62,197,0.000000e+00
62,198,0.000000e+00
62,199,0.000000e+00
62,200,0.000000e+00
62,201,0.000000e+00
63,0,0.000000e+00
63,1,-1.092130e-14
63,2,1.146245e-15
63,3,8.870421e-15
63,4,4.256640e-15
63,5,3.711575e-15
63,6,5.704717e-15
63,7,5.403189e-15
63,8,3.027746e-15
63,9,5.405714e-15
63,10,3.180006e-15
63,11,5.468356e-15
63,12,4.584538e-15
63,13,5.329029e-15
63,14,3.991518e-15
63,15,3.355584e-15
63,16,3.522423e-15
63,17,3.920606e-15
63,18,4.508555e-15
63,19,5.773448e-15
63,20,5.095929e-15
63,21,4.981357e-15
63,22,3.392359e-15
63,23,2.229748e-15
63,24,2.544494e-15
63,25,3.800367e-15
63,26,4.061978e-15
63,27,3.044894e-15
63,28,4.771707e-15
63,29,3.803518e-15
63,30,2.982989e-15
63,31,3.764302e-15
63,32,3.660606e-15
63,33,5.886399e-15
63,34,5.026120e-15
63,35,4.773312e-15
63,36,5.024034e-15
63,37,3.116196e-15
63,38,4.785803e-15
63,39,3.838644e-15
63,40,3.394675e-15
63,41,3.005784e-15
63,42,2.541982e-15
63,43,5.463992e-15
63,44,4.434689e-15
63,45,4.403609e-15
63,46,6.922235e-15
63,47,6.123480e-15
63,48,2.235754e-15
63,49,3.673056e-15
63,50,4.266558e-15
63,51,4.571295e-15
63,52,4.102942e-15
63,53,5.405316e-15
63,54,2.836278e-15
63,55,2.801779e-15
63,56,2.706736e-15
63,57,5.049490e-15
63,58,4.233726e-15
63,59,1.459096e-15
63,60,3.810667e-15
63,61,2.932670e-15
63,62,2.579786e-15
63,63,4.293450e-15
63,64,2.084733e-15
63,65,3.032555e-15
63,66,4.056915e-15
63,67,3.387103e-15
63,68,3.951377e-15
63,69,3.010148e-15
63,70,1.733511e-15
63,71,1.729034e-15
63,72,1.731427e-15
63,73,2.095345e-15
63,74,2.090270e-15
63,75,1.382674e-15
63,76,1.735001e-15
63,77,1.295688e-15
63,78,7.505397e-16
63,79,1.333394e-15
63,80,5.939434e-16
63,81,4.619108e-16
63,82,1.141241e-15
63,83,8.309575e-16
63,84,2.306120e-15
63,85,1.888642e-16
63,86,1.146767e-15
63,87,4.637647e-16
63,88,3.241184e-16
63,89,3.910271e-16
63,90,1.396791e-15
63,91,4.948279e-16
63,92,1.010677e-15
63,93,3.120946e-16
63,94,1.133623e-15
63,95,5.935210e-17
63,96,1.355728e-16
63,97,6.409827e-17
63,98,2.868393e-17
63,99,1.027652e-16
63,100,6.614636e-17
63,101,1.144937e-17
63,102,5.647130e-17
63,103,3.436430e-17
63,104,8.006805e-18
63,105,1.268176e-17
63,106,3.845687e-17
63,107,0.000000e+00
63,108,1.923628e-17
63,109,2.411204e-17
63,110,-1.196591e-17
63,111,4.193895e-17
63,112,0.000000e+00
63,113,9.094209e-18
63,114,1.150733e-17
63,115,0.000000e+00
63,116,-1.146591e-17
63,117,-1.123738e-17
63,118,-1.114038e-17
63,119,0.000000e+00
63,120,-2.200696e-17
63,121,-1.942368e-17
63,122,2.103795e-17
63,123,-9.303308e-18
63,124,2.437657e-17
63,125,0.000000e+00
63,126,0.000000e+00
63,127,2.521680e-17
63,128,0.000000e+00
63,129,0.000000e+00
63,130,2.534405e-17
63,131,0.000000e+00
63,132,2.227221e-17
63,133,3.897726e-17
63,134,0.000000e+00
63,135,1.487475e-17
63,136,0.000000e+00
63,137,1.917950e-17
63,138,0.000000e+00
63,139,1.285457e-17
63,140,0.000000e+00
63,141,1.268634e-17
63,142,0.000000e+00
63,143,0.000000e+00
63,144,0.000000e+00
63,145,1.812259e-17
63,146,0.000000e+00
63,147,0.000000e+00
63,148,0.000000e+00
63,149,0.000000e+00
63,150,0.000000e+00
63,151,0.000000e+00
63,152,0.000000e+00
63,153,0.000000e+00
63,154,0.000000e+00
63,155,0.000000e+00
63,156,0.000000e+00
63,157,0.000000e+00
63,158,0.000000e+00
63,159,0.000000e+00
63,160,0.000000e+00
63,161,0.000000e+00
63,162,0.000000e+00
63,163,0.000000e+00
63,164,0.000000e+00
63,165,0.000000e+00
63,166,0.000000e+00
63,167,0.000000e+00
63,168,0.000000e+00
63,169,0.000000e+00
63,170,0.000000e+00
63,171,0.000000e+00
63,172,0.000000e+00
63,173,0.000000e+00
63,174,0.000000e+00
63,175,0.000000e+00
63,176,0.000000e+00
63,177,0.000000e+00
63,178,0.000000e+00
63,179,0.000000e+00
63,180,0.000000e+00
63,181,0.000000e+00
63,182,0.000000e+00
63,183,0.000000e+00
63,184,0.000000e+00
63,185,0.000000e+00
63,186,0.000000e+00
63,187,0.000000e+00
63,188,0.000000e+00
63,189,0.000000e+00
63,190,0.000000e+00
63,191,0.000000e+00
63,192,0.000000e+00
63,193,0.000000e+00
63,194,0.000000e+00
63,195,0.000000e+00
63,196,0.000000e+00
63,197,0.000000e+00
63,198,0.000000e+00
63,199,0.000000e+00
63,200,0.000000e+00
63,201,0.000000e+00
64,0,0.000000e+00
64,1,2.552066e-15
64,2,4.022055e-15
64,3,1.981010e-14
64,4,1.067991e-14
64,5,7.888754e-15
64,6,1.329770e-14
64,7,7.526323e-15
64,8,6.174240e-15
64,9,9.454198e-15
64,10,7.034955e-15
64,11,6.219992e-15
64,12,6.809196e-15
64,13,6.705035e-15
64,14,6.484576e-15
64,15,6.365207e-15
64,16,5.629991e-15
64,17,5.712170e-15
64,18,7.506310e-15
64,19,7.915855e-15
64,20,6.928516e-15
64,21,6.544794e-15
64,22,4.945446e-15
64,23,3.828283e-15
64,24,4.757817e-15
64,25,4.507988e-15
64,26,5.587571e-15
64,27,3.697278e-15
64,28,5.919514e-15
64,29,4.107017e-15
64,30,3.552031e-15
64,31,3.373878e-15
64,32,3.848439e-15
64,33,4.351759e-15
64,34,4.519697e-15
64,35,4.016743e-15
64,36,3.625920e-15
64,37,3.685834e-15
64,38,3.723008e-15
64,39,3.322597e-15
64,40,3.326442e-15
64,41,2.703789e-15
64,42,2.569536e-15
64,43,3.571573e-15
64,44,3.484189e-15
64,45,2.923244e-15
64,46,4.295820e-15
64,47,3.801281e-15
64,48,1.731847e-15
64,49,2.587034e-15
64,50,3.065015e-15
64,51,3.507244e-15
64,52,2.402232e-15
64,53,3.225882e-15
64,54,2.401690e-15
64,55,1.693786e-15
64,56,1.656246e-15
64,57,2.832917e-15
64,58,2.369340e-15
64,59,1.170300e-15
64,60,2.035316e-15
64,61,1.784964e-15
64,62,1.472900e-15
64,63,2.084733e-15
64,64,1.627479e-15
64,65,1.940121e-15
64,66,2.192352e-15
64,67,2.122588e-15
64,68,2.144435e-15
64,69,1.752589e-15
64,70,1.031273e-15
64,71,9.640544e-16
64,72,9.565551e-16
64,73,1.065446e-15
64,74,1.130533e-15
64,75,7.959872e-16
64,76,1.061201e-15
64,77,7.043438e-16
64,78,4.923044e-16
64,79,8.024179e-16
64,80,4.304349e-16
64,81,5.079357e-16
64,82,7.751904e-16
64,83,7.835299e-16
64,84,1.421273e-15
64,85,2.006240e-16
64,86,5.873453e-16
64,87,2.814294e-16
64,88,4.732091e-16
64,89,2.963173e-16
64,90,6.740530e-16
64,91,2.551296e-16
64,92,5.929366e-16
64,93,3.239260e-16
64,94,6.395542e-16
64,95,9.057280e-17
64,96,1.784272e-16
64,97,1.345046e-16
64,98,4.468179e-17
64,99,1.521349e-16
64,100,7.057584e-17
64,101,1.696397e-17
64,102,6.341773e-17
64,103,3.971980e-17
64,104,4.631656e-17
64,105,3.380453e-17
64,106,9.609359e-17
64,107,0.000000e+00
64,108,1.974419e-17
64,109,5.318535e-17
64,110,8.571100e-18
64,111,7.485474e-17
64,112,0.000000e+00
64,113,1.344393e-17
64,114,1.480997e-17
64,115,0.000000e+00
64,116,8.384622e-18
64,117,8.049260e-18
64,118,7.979779e-18
64,119,0.000000e+00
64,120,1.592841e-17
64,121,1.533004e-17
64,122,1.917420e-17
64,123,6.803189e-18
64,124,3.794116e-17
64,125,0.000000e+00
64,126,0.000000e+00
64,127,3.864658e-17
64,128,0.000000e+00
64,129,0.000000e+00
64,130,2.673764e-17
64,131,0.000000e+00
64,132,2.035381e-17
64,133,3.552427e-17
64,134,0.000000e+00
64,135,1.605710e-17
64,136,0.000000e+00
64,137,1.752749e-17
64,138,0.000000e+00
64,139,1.387634e-17
64,140,0.000000e+00
64,141,1.369473e-17
64,142,0.000000e+00
64,143,0.000000e+00
64,144,0.000000e+00
64,145,1.656161e-17
64,146,0.000000e+00
64,147,0.000000e+00
64,148,0.000000e+00
64,149,0.000000e+00
64,150,0.000000e+00
64,151,0.000000e+00
64,152,0.000000e+00
64,153,0.000000e+00
64,154,0.000000e+00
64,155,0.000000e+00
64,156,0.000000e+00
64,157,0.000000e+00
64,158,0.000000e+00
64,159,0.000000e+00
64,160,0.000000e+00
64,161,0.000000e+00
64,162,0.000000e+00
64,163,0.000000e+00
64,164,0.000000e+00
64,165,0.000000e+00
64,166,0.000000e+00
64,167,0.000000e+00
64,168,0.000000e+00
64,169,0.000000e+00
64,170,0.000000e+00
64,171,0.000000e+00
64,172,0.000000e+00
64,173,0.000000e+00
64,174,0.000000e+00
64,175,0.000000e+00
64,176,0.000000e+00
64,177,0.000000e+00
64,178,0.000000e+00
64,179,0.000000e+00
64,180,0.000000e+00
64,181,0.000000e+00
64,182,0.000000e+00
64,183,0.000000e+00
64,184,0.000000e+00
64,185,0.000000e+00
64,186,0.000000e+00
64,187,0.000000e+00
64,188,0.000000e+00
64,189,0.000000e+00
64,190,0.000000e+00
64,191,0.000000e+00
64,192,0.000000e+00
64,193,0.000000e+00
64,194,0.000000e+00
64,195,0.000000e+00
64,196,0.000000e+00
64,197,0.000000e+00
64,198,0.000000e+00
64,199,0.000000e+00
64,200,0.000000e+00
64,201,0.000000e+00
65,0,0.000000e+00
65,1,-4.496050e-15
65,2,3.093135e-15
65,3,1.762425e-14
65,4,8.524064e-15
65,5,6.153069e-15
65,6,1.032178e-14
65,7,6.619786e-15
65,8,4.864269e-15
65,9,7.385380e-15
65,10,6.209820e-15
65,11,6.191767e-15
65,12,6.047112e-15
65,13,6.130803e-15
65,14,5.429499e-15
65,15,5.142467e-15
65,16,4.948071e-15
65,17,5.524357e-15
65,18,6.751337e-15
65,19,7.860729e-15
65,20,6.860998e-15
65,21,7.349827e-15
65,22,5.106099e-15
65,23,3.671989e-15
65,24,4.457080e-15
65,25,4.959472e-15
65,26,5.448238e-15
65,27,3.792057e-15
65,28,5.817315e-15
65,29,3.972485e-15
65,30,3.874620e-15
65,31,3.994884e-15
65,32,4.225697e-15
65,33,5.078162e-15
65,34,4.849748e-15
65,35,4.888419e-15
65,36,4.712936e-15
65,37,3.409403e-15
65,38,4.025529e-15
65,39,3.667617e-15
65,40,3.615306e-15
65,41,2.789030e-15
65,42,2.708125e-15
65,43,4.256619e-15
65,44,4.500237e-15
65,45,4.111893e-15
65,46,5.904919e-15
65,47,5.391525e-15
65,48,2.217988e-15
65,49,3.391783e-15
65,50,4.198702e-15
65,51,4.558302e-15
65,52,3.448676e-15
65,53,4.437457e-15
65,54,2.909325e-15
65,55,2.359772e-15
65,56,2.546224e-15
65,57,3.840945e-15
65,58,3.301006e-15
65,59,1.577888e-15
65,60,2.919609e-15
65,61,2.446010e-15
65,62,2.427393e-15
65,63,3.032555e-15
65,64,1.940121e-15
65,65,3.261179e-15
65,66,3.276438e-15
65,67,3.243377e-15
65,68,3.560189e-15
65,69,2.716842e-15
65,70,1.530193e-15
65,71,1.664267e-15
65,72,1.547734e-15
65,73,1.719992e-15
65,74,1.947234e-15
65,75,1.255470e-15
65,76,1.810419e-15
65,77,1.141916e-15
65,78,8.447424e-16
65,79,1.254932e-15
65,80,7.769098e-16
65,81,8.733360e-16
65,82,1.340451e-15
65,83,1.356130e-15
65,84,2.189155e-15
65,85,3.239521e-16
65,86,1.025674e-15
65,87,4.876507e-16
65,88,9.543472e-16
65,89,4.878201e-16
65,90,1.214384e-15
65,91,5.500910e-16
65,92,1.249281e-15
65,93,8.992062e-16
65,94,1.074985e-15
65,95,3.130036e-16
65,96,2.997431e-16
65,97,1.233510e-16
65,98,1.563238e-16
65,99,3.244766e-16
65,100,1.446358e-16
65,101,5.831862e-17
65,102,2.009805e-16
65,103,1.274767e-16
65,104,2.982751e-17
65,105,7.279078e-17
65,106,1.400609e-16
65,107,0.000000e+00
65,108,6.066525e-17
65,109,3.797639e-17
65,110,-2.377276e-18
65,111,1.191819e-16
65,112,0.000000e+00
65,113,4.641785e-17
65,114,4.942226e-17
65,115,0.000000e+00
65,116,-2.570620e-18
65,117,-2.232539e-18
65,118,-2.213268e-18
65,119,0.000000e+00
65,120,-4.653396e-18
65,121,-3.615348e-18
65,122,1.423498e-17
65,123,-2.085772e-18
65,124,2.609357e-17
65,125,0.000000e+00
65,126,0.000000e+00
65,127,2.714010e-17
65,128,0.000000e+00
65,129,0.000000e+00
65,130,3.305779e-17
65,131,0.000000e+00
65,132,1.514410e-17
65,133,2.637332e-17
65,134,0.000000e+00
65,135,1.039318e-17
65,136,0.000000e+00
65,137,1.304120e-17
65,138,0.000000e+00
65,139,8.981658e-18
65,140,0.000000e+00
65,141,8.864109e-18
65,142,0.000000e+00
65,143,0.000000e+00
65,144,0.000000e+00
65,145,1.232255e-17
65,146,0.000000e+00
65,147,0.000000e+00
65,148,0.000000e+00
65,149,0.000000e+00
65,150,0.000000e+00
65,151,0.000000e+00
65,152,0.000000e+00
65,153,0.000000e+00
65,154,0.000000e+00
65,155,0.000000e+00
65,156,0.000000e+00
65,157,0.000000e+00
65,158,0.000000e+00
65,159,0.000000e+00
65,160,0.000000e+00
65,161,0.000000e+00
65,162,0.000000e+00
65,163,0.000000e+00
65,164,0.000000e+00
65,165,0.000000e+00
65,166,0.000000e+00
65,167,0.000000e+00
65,168,0.000000e+00
65,169,0.000000e+00
65,170,0.000000e+00
65,171,0.000000e+00
65,172,0.000000e+00
65,173,0.000000e+00
65,174,0.000000e+00
65,175,0.000000e+00
65,176,0.000000e+00
65,177,0.000000e+00
65,178,0.000000e+00
65,179,0.000000e+00
65,180,0.000000e+00
65,181,0.000000e+00
65,182,0.000000e+00
65,183,0.000000e+00
65,184,0.000000e+00
65,185,0.000000e+00
65,186,0.000000e+00
65,187,0.000000e+00
65,188,0.000000e+00
65,189,0.000000e+00
65,190,0.000000e+00
65,191,0.000000e+00
65,192,0.000000e+00
65,193,0.000000e+00
65,194,0.000000e+00
65,195,0.000000e+00
65,196,0.000000e+00
65,197,0.000000e+00
65,198,0.000000e+00
65,199,0.000000e+00
65,200,0.000000e+00
65,201,0.000000e+00
66,0,0.000000e+00
66,1,-8.554222e-15
66,2,1.438826e-15
66,3,1.029278e-14
66,4,4.540995e-15
66,5,4.037464e-15
66,6,6.257282e-15
66,7,3.784932e-15
66,8,2.944535e-15
66,9,4.945442e-15
66,10,3.570335e-15
66,11,5.352266e-15
66,12,4.357724e-15
66,13,5.358616e-15
66,14,4.190425e-15
66,15,3.978722e-15
66,16,3.984666e-15
66,17,4.248152e-15
66,18,5.508350e-15
66,19,7.116416e-15
66,20,6.731847e-15
66,21,6.191281e-15
66,22,4.526286e-15
66,23,3.199959e-15
66,24,3.548780e-15
66,25,4.780278e-15
66,26,5.084031e-15
66,27,3.427006e-15
66,28,5.453536e-15
66,29,4.145011e-15
66,30,3.307884e-15
66,31,4.001417e-15
66,32,4.175901e-15
66,33,5.737343e-15
66,34,5.143568e-15
66,35,4.657066e-15
66,36,5.344024e-15
66,37,3.437328e-15
66,38,4.631461e-15
66,39,4.058181e-15
66,40,3.682854e-15
66,41,3.098739e-15
66,42,2.689052e-15
66,43,5.216153e-15
66,44,4.585905e-15
66,45,4.434418e-15
66,46,6.809450e-15
66,47,6.370488e-15
66,48,2.312914e-15
66,49,3.688414e-15
66,50,4.461367e-15
66,51,4.711467e-15
66,52,4.112107e-15
66,53,5.473676e-15
66,54,3.024868e-15
66,55,2.843373e-15
66,56,2.742480e-15
66,57,5.068173e-15
66,58,4.424911e-15
66,59,1.606261e-15
66,60,3.776336e-15
66,61,3.166141e-15
66,62,2.638239e-15
66,63,4.056915e-15
66,64,2.192352e-15
66,65,3.276438e-15
66,66,4.445743e-15
66,67,3.530555e-15
66,68,4.145779e-15
66,69,3.226649e-15
66,70,1.932232e-15
66,71,1.871294e-15
66,72,1.735089e-15
66,73,2.127745e-15
66,74,2.274718e-15
66,75,1.464748e-15
66,76,1.882041e-15
66,77,1.350020e-15
66,78,8.121552e-16
66,79,1.523419e-15
66,80,6.899042e-16
66,81,5.481760e-16
66,82,1.237419e-15
66,83,9.314008e-16
66,84,2.431418e-15
66,85,3.002637e-16
66,86,1.167509e-15
66,87,4.658844e-16
66,88,3.853296e-16
66,89,4.170757e-16
66,90,1.444310e-15
66,91,5.335420e-16
66,92,1.119124e-15
66,93,4.032918e-16
66,94,1.294444e-15
66,95,1.276994e-16
66,96,1.150030e-16
66,97,1.286617e-16
66,98,6.158370e-17
66,99,1.816203e-16
66,100,1.262232e-16
66,101,2.257015e-17
66,102,8.326947e-17
66,103,5.211871e-17
66,104,2.870521e-17
66,105,2.737022e-17
66,106,5.586433e-17
66,107,0.000000e+00
66,108,2.590927e-17
66,109,1.903815e-17
66,110,-4.923851e-18
66,111,5.141145e-17
66,112,0.000000e+00
66,113,1.805794e-17
66,114,1.941390e-17
66,115,0.000000e+00
66,116,-4.666201e-18
66,117,-4.624069e-18
66,118,-4.584155e-18
66,119,0.000000e+00
66,120,-9.005767e-18
66,121,-6.756415e-18
66,122,1.392912e-17
66,123,-3.786103e-18
66,124,2.008578e-17
66,125,0.000000e+00
66,126,0.000000e+00
66,127,2.153810e-17
66,128,0.000000e+00
66,129,0.000000e+00
66,130,5.512490e-17
66,131,0.000000e+00
66,132,1.488582e-17
66,133,2.580666e-17
66,134,0.000000e+00
66,135,1.048943e-17
66,136,0.000000e+00
66,137,1.281878e-17
66,138,0.000000e+00
66,139,9.064836e-18
66,140,0.000000e+00
66,141,8.946198e-18
66,142,0.000000e+00
66,143,0.000000e+00
66,144,0.000000e+00
66,145,1.211238e-17
66,146,0.000000e+00
66,147,0.000000e+00
66,148,0.000000e+00
66,149,0.000000e+00
66,150,0.000000e+00
66,151,0.000000e+00
66,152,0.000000e+00
66,153,0.000000e+00
66,154,0.000000e+00
66,155,0.000000e+00
66,156,0.000000e+00
66,157,0.000000e+00
66,158,0.000000e+00
66,159,0.000000e+00
66,160,0.000000e+00
66,161,0.000000e+00
66,162,0.000000e+00
66,163,0.000000e+00
66,164,0.000000e+00
66,165,0.000000e+00
66,166,0.000000e+00
66,167,0.000000e+00
66,168,0.000000e+00
66,169,0.000000e+00
66,170,0.000000e+00
66,171,0.000000e+00
66,172,0.000000e+00
66,173,0.000000e+00
66,174,0.000000e+00
66,175,0.000000e+00
66,176,0.000000e+00
66,177,0.000000e+00
66,178,0.000000e+00
66,179,0.000000e+00
66,180,0.000000e+00
66,181,0.000000e+00
66,182,0.000000e+00
66,183,0.000000e+00
66,184,0.000000e+00
66,185,0.000000e+00
66,186,0.000000e+00
66,187,0.000000e+00
66,188,0.000000e+00
66,189,0.000000e+00
66,190,0.000000e+00
66,191,0.000000e+00
66,192,0.000000e+00
66,193,0.000000e+00
66,194,0.000000e+00
66,195,0.000000e+00
66,196,0.000000e+00
66,197,0.000000e+00
66,198,0.000000e+00
66,199,0.000000e+00
66,200,0.000000e+00
66,201,0.000000e+00
67,0,0.000000e+00
67,1,-5.015780e-15
67,2,4.054161e-15
67,3,2.245139e-14
67,4,1.036154e-14
67,5,8.107839e-15
67,6,1.360461e-14
67,7,8.739734e-15
67,8,5.958582e-15
67,9,9.413895e-15
67,10,7.336936e-15
67,11,7.461721e-15
67,12,7.276099e-15
67,13,7.659455e-15
67,14,6.810816e-15
67,15,6.717505e-15
67,16,6.239908e-15
67,17,6.450848e-15
67,18,8.735645e-15
67,19,9.696719e-15
67,20,8.581656e-15
67,21,9.050061e-15
67,22,6.422017e-15
67,23,4.590572e-15
67,24,5.685191e-15
67,25,6.003509e-15
67,26,6.875566e-15
67,27,4.673778e-15
67,28,7.132951e-15
67,29,4.922403e-15
67,30,4.227860e-15
67,31,4.517246e-15
67,32,4.851983e-15
67,33,5.556134e-15
67,34,5.467702e-15
67,35,5.459418e-15
67,36,5.084122e-15
67,37,3.828065e-15
67,38,4.697590e-15
67,39,4.095106e-15
67,40,4.091241e-15
67,41,3.215775e-15
67,42,2.961500e-15
67,43,4.785688e-15
67,44,4.765905e-15
67,45,4.250718e-15
67,46,6.478690e-15
67,47,5.641911e-15
67,48,2.310814e-15
67,49,3.690518e-15
67,50,4.495915e-15
67,51,4.936098e-15
67,52,3.678666e-15
67,53,4.796288e-15
67,54,3.178605e-15
67,55,2.423906e-15
67,56,2.655729e-15
67,57,4.327611e-15
67,58,3.634994e-15
67,59,1.678772e-15
67,60,3.280481e-15
67,61,2.601596e-15
67,62,2.568336e-15
67,63,3.387103e-15
67,64,2.122588e-15
67,65,3.243377e-15
67,66,3.530555e-15
67,67,3.717291e-15
67,68,3.739054e-15
67,69,2.869912e-15
67,70,1.619256e-15
67,71,1.681041e-15
67,72,1.674630e-15
67,73,1.922909e-15
67,74,2.008534e-15
67,75,1.324876e-15
67,76,1.835296e-15
67,77,1.261232e-15
67,78,8.692259e-16
67,79,1.281190e-15
67,80,7.529080e-16
67,81,8.770199e-16
67,82,1.366713e-15
67,83,1.315379e-15
67,84,2.287685e-15
67,85,2.623084e-16
67,86,1.075247e-15
67,87,4.936213e-16
67,88,8.696168e-16
67,89,4.954716e-16
67,90,1.287416e-15
67,91,5.538133e-16
67,92,1.320203e-15
67,93,7.629945e-16
67,94,1.123029e-15
67,95,2.557046e-16
67,96,2.652586e-16
67,97,1.401941e-16
67,98,1.270457e-16
67,99,3.659790e-16
67,100,1.114649e-16
67,101,4.711800e-17
67,102,1.667537e-16
67,103,1.054444e-16
67,104,3.433466e-17
67,105,5.999765e-17
67,106,1.393489e-16
67,107,0.000000e+00
67,108,5.079317e-17
67,109,6.494205e-17
67,110,-3.158348e-18
67,111,1.190584e-16
67,112,0.000000e+00
67,113,3.757524e-17
67,114,4.047928e-17
67,115,0.000000e+00
67,116,-3.340896e-18
67,117,-2.966057e-18
67,118,-2.940454e-18
67,119,0.000000e+00
67,120,-6.110885e-18
67,121,-4.208729e-18
67,122,2.212444e-17
67,123,-2.710765e-18
67,124,4.069179e-17
67,125,0.000000e+00
67,126,0.000000e+00
67,127,4.183714e-17
67,128,0.000000e+00
67,129,0.000000e+00
67,130,2.542639e-17
67,131,0.000000e+00
67,132,2.349939e-17
67,133,4.099022e-17
67,134,0.000000e+00
67,135,1.782664e-17
67,136,0.000000e+00
67,137,2.023627e-17
67,138,0.000000e+00
67,139,1.540556e-17
67,140,0.000000e+00
67,141,1.520393e-17
67,142,0.000000e+00
67,143,0.000000e+00
67,144,0.000000e+00
67,145,1.912113e-17
67,146,0.000000e+00
67,147,0.000000e+00
67,148,0.000000e+00
67,149,0.000000e+00
67,150,0.000000e+00
67,151,0.000000e+00
67,152,0.000000e+00
67,153,0.000000e+00
67,154,0.000000e+00
67,155,0.000000e+00
67,156,0.000000e+00
67,157,0.000000e+00
67,158,0.000000e+00
67,159,0.000000e+00
67,160,0.000000e+00
67,161,0.000000e+00
67,162,0.000000e+00
67,163,0.000000e+00
67,164,0.000000e+00
67,165,0.000000e+00
67,166,0.000000e+00
67,167,0.000000e+00
67,168,0.000000e+00
67,169,0.000000e+00
67,170,0.000000e+00
67,171,0.000000e+00
67,172,0.000000e+00
67,173,0.000000e+00
67,174,0.000000e+00
67,175,0.000000e+00
67,176,0.000000e+00
67,177,0.000000e+00
67,178,0.000000e+00
67,179,0.000000e+00
67,180,0.000000e+00
67,181,0.000000e+00
67,182,0.000000e+00
67,183,0.000000e+00
67,184,0.000000e+00
67,185,0.000000e+00
67,186,0.000000e+00
67,187,0.000000e+00
67,188,0.000000e+00
67,189,0.000000e+00
67,190,0.000000e+00
67,191,0.000000e+00
67,192,0.000000e+00
67,193,0.000000e+00
67,194,0.000000e+00
67,195,0.000000e+00
67,196,0.000000e+00
67,197,0.000000e+00
67,198,0.000000e+00
67,199,0.000000e+00
67,200,0.000000e+00
67,201,0.000000e+00
68,0,0.000000e+00
68,1,-1.056843e-14
68,2,6.853564e-16
68,3,8.549571e-15
68,4,2.697121e-15
68,5,2.753777e-15
68,6,4.678287e-15
68,7,3.732842e-15
68,8,2.320100e-15
68,9,3.948000e-15
68,10,3.474695e-15
68,11,5.236308e-15
68,12,4.065576e-15
68,13,4.691691e-15
68,14,3.666969e-15
68,15,2.738149e-15
68,16,3.480763e-15
68,17,4.088228e-15
68,18,4.410165e-15
68,19,6.007830e-15
68,20,5.593095e-15
68,21,5.941273e-15
68,22,3.998319e-15
68,23,2.720680e-15
68,24,2.835700e-15
68,25,4.269241e-15
68,26,4.028883e-15
68,27,3.065181e-15
68,28,4.313152e-15
68,29,3.464760e-15
68,30,3.205058e-15
68,31,3.913906e-15
68,32,3.752609e-15
68,33,5.508694e-15
68,34,4.723284e-15
68,35,4.794603e-15
68,36,5.125825e-15
68,37,2.989970e-15
68,38,4.065439e-15
68,39,3.737429e-15
68,40,3.342645e-15
68,41,2.754170e-15
68,42,2.389894e-15
68,43,4.953482e-15
68,44,4.598027e-15
68,45,4.717171e-15
68,46,6.762984e-15
68,47,6.484692e-15
68,48,2.493075e-15
68,49,3.823755e-15
68,50,4.824513e-15
68,51,4.849502e-15
68,52,4.282429e-15
68,53,5.147868e-15
68,54,2.898259e-15
68,55,2.922829e-15
68,56,2.943589e-15
68,57,4.812485e-15
68,58,4.174185e-15
68,59,1.587828e-15
68,60,3.641548e-15
68,61,3.031787e-15
68,62,2.911675e-15
68,63,3.951377e-15
68,64,2.144435e-15
68,65,3.560189e-15
68,66,4.145779e-15
68,67,3.739054e-15
68,68,4.581739e-15
68,69,3.376353e-15
68,70,1.920752e-15
68,71,1.995677e-15
68,72,1.816764e-15
68,73,2.163037e-15
68,74,2.384297e-15
68,75,1.537189e-15
68,76,2.086740e-15
68,77,1.406462e-15
68,78,9.621800e-16
68,79,1.611319e-15
68,80,8.167527e-16
68,81,8.272710e-16
68,82,1.488678e-15
68,83,1.294982e-15
68,84,2.427541e-15
68,85,3.430619e-16
68,86,1.241945e-15
68,87,5.837885e-16
68,88,8.460605e-16
68,89,5.103629e-16
68,90,1.514749e-15
68,91,6.497183e-16
68,92,1.492735e-15
68,93,8.719730e-16
68,94,1.228123e-15
68,95,2.941113e-16
68,96,2.633461e-16
68,97,8.090673e-17
68,98,1.469613e-16
68,99,3.623879e-16
68,100,1.235818e-16
68,101,5.507627e-17
68,102,1.927753e-16
68,103,1.220394e-16
68,104,4.374093e-18
68,105,6.464412e-17
68,106,1.001995e-16
68,107,0.000000e+00
68,108,5.850199e-17
68,109,3.641600e-17
68,110,-7.762695e-18
68,111,9.006376e-17
68,112,0.000000e+00
68,113,4.397652e-17
68,114,4.702786e-17
68,115,0.000000e+00
68,116,-7.605586e-18
68,117,-7.290074e-18
68,118,-7.227146e-18
68,119,0.000000e+00
68,120,-1.443740e-17
68,121,-1.258049e-17
68,122,1.638516e-17
68,123,-6.171087e-18
68,124,1.486810e-17
68,125,0.000000e+00
68,126,0.000000e+00
68,127,1.607843e-17
68,128,0.000000e+00
68,129,0.000000e+00
68,130,2.326558e-17
68,131,0.000000e+00
68,132,1.744805e-17
68,133,3.035698e-17
68,134,0.000000e+00
68,135,1.202106e-17
68,136,0.000000e+00
68,137,1.502523e-17
68,138,0.000000e+00
68,139,1.038845e-17
68,140,0.000000e+00
68,141,1.025249e-17
68,142,0.000000e+00
68,143,0.000000e+00
68,144,0.000000e+00
68,145,1.419724e-17
68,146,0.000000e+00
68,147,0.000000e+00
68,148,0.000000e+00
68,149,0.000000e+00
68,150,0.000000e+00
68,151,0.000000e+00
68,152,0.000000e+00
68,153,0.000000e+00
68,154,0.000000e+00
68,155,0.000000e+00
68,156,0.000000e+00
68,157,0.000000e+00
68,158,0.000000e+00
68,159,0.000000e+00
68,160,0.000000e+00
68,161,0.000000e+00
68,162,0.000000e+00
68,163,0.000000e+00
68,164,0.000000e+00
68,165,0.000000e+00
68,166,0.000000e+00
68,167,0.000000e+00
68,168,0.000000e+00
68,169,0.000000e+00
68,170,0.000000e+00
68,171,0.000000e+00
68,172,0.000000e+00
68,173,0.000000e+00
68,174,0.000000e+00
68,175,0.000000e+00
68,176,0.000000e+00
68,177,0.000000e+00
68,178,0.000000e+00
68,179,0.000000e+00
68,180,0.000000e+00
68,181,0.000000e+00
68,182,0.000000e+00
68,183,0.000000e+00
68,184,0.000000e+00
68,185,0.000000e+00
68,186,0.000000e+00
68,187,0.000000e+00
68,188,0.000000e+00
68,189,0.000000e+00
68,190,0.000000e+00
68,191,0.000000e+00
68,192,0.000000e+00
68,193,0.000000e+00
68,194,0.000000e+00
68,195,0.000000e+00
68,196,0.000000e+00
68,197,0.000000e+00
68,198,0.000000e+00
68,199,0.000000e+00
68,200,0.000000e+00
68,201,0.000000e+00
69,0,0.000000e+00
69,1,-4.398336e-15
69,2,1.155492e-15
69,3,1.239429e-14
69,4,5.313336e-15
69,5,4.581805e-15
69,6,7.422011e-15
69,7,4.285538e-15
69,8,2.849506e-15
69,9,4.998333e-15
69,10,4.040145e-15
69,11,4.914473e-15
69,12,4.461996e-15
69,13,4.602735e-15
69,14,3.938311e-15
69,15,3.432743e-15
69,16,3.581267e-15
69,17,3.729986e-15
69,18,4.907093e-15
69,19,5.681401e-15
69,20,5.521369e-15
69,21,5.408616e-15
69,22,3.828071e-15
69,23,2.663622e-15
69,24,3.214200e-15
69,25,3.947283e-15
69,26,4.143934e-15
69,27,2.832615e-15
69,28,4.601263e-15
69,29,3.345405e-15
69,30,2.814737e-15
69,31,3.194975e-15
69,32,3.516773e-15
69,33,4.482421e-15
69,34,4.094851e-15
69,35,3.832541e-15
69,36,4.169325e-15
69,37,2.996128e-15
69,38,3.644526e-15
69,39,3.244171e-15
69,40,3.025275e-15
69,41,2.561342e-15
69,42,2.092115e-15
69,43,3.930844e-15
69,44,3.947805e-15
69,45,3.563709e-15
69,46,5.371534e-15
69,47,5.212640e-15
69,48,1.936232e-15
69,49,2.990800e-15
69,50,3.785903e-15
69,51,3.972682e-15
69,52,3.225125e-15
69,53,4.035290e-15
69,54,2.486647e-15
69,55,2.275365e-15
69,56,2.189331e-15
69,57,3.822305e-15
69,58,3.258714e-15
69,59,1.289850e-15
69,60,2.758191e-15
69,61,2.444180e-15
69,62,2.226164e-15
69,63,3.010148e-15
69,64,1.752589e-15
69,65,2.716842e-15
69,66,3.226649e-15
69,67,2.869912e-15
69,68,3.376353e-15
69,69,2.739718e-15
69,70,1.542023e-15
69,71,1.477700e-15
69,72,1.391010e-15
69,73,1.665117e-15
69,74,1.832784e-15
69,75,1.182728e-15
69,76,1.496961e-15
69,77,1.061279e-15
69,78,7.134265e-16
69,79,1.278777e-15
69,80,5.961149e-16
69,81,6.044068e-16
69,82,1.015997e-15
69,83,9.773199e-16
69,84,1.867135e-15
69,85,2.679388e-16
69,86,9.426887e-16
69,87,4.105251e-16
69,88,5.891079e-16
69,89,3.855247e-16
69,90,1.110775e-15
69,91,4.686883e-16
69,92,1.023804e-15
69,93,5.446288e-16
69,94,9.190359e-16
69,95,2.023419e-16
69,96,1.827814e-16
69,97,4.517014e-17
69,98,1.008839e-16
69,99,2.106631e-16
69,100,7.665044e-17
69,101,3.777816e-17
69,102,1.253515e-16
69,103,7.968086e-17
69,104,1.477707e-17
69,105,4.158079e-17
69,106,8.626372e-17
69,107,0.000000e+00
69,108,3.711368e-17
69,109,2.973831e-17
69,110,-3.687691e-18
69,111,7.518462e-17
69,112,0.000000e+00
69,113,3.012492e-17
69,114,3.122927e-17
69,115,0.000000e+00
69,116,-3.534520e-18
69,117,-3.463171e-18
69,118,-3.433277e-18
69,119,0.000000e+00
69,120,-6.783060e-18
69,121,-7.242106e-18
69,122,1.395180e-17
69,123,-2.867870e-18
69,124,2.205915e-17
69,125,0.000000e+00
69,126,0.000000e+00
69,127,2.181413e-17
69,128,0.000000e+00
69,129,0.000000e+00
69,130,1.065136e-17
69,131,0.000000e+00
69,132,1.500135e-17
69,133,2.584867e-17
69,134,0.000000e+00
69,135,1.262774e-17
69,136,0.000000e+00
69,137,1.291827e-17
69,138,0.000000e+00
69,139,1.091274e-17
69,140,0.000000e+00
69,141,1.076991e-17
69,142,0.000000e+00
69,143,0.000000e+00
69,144,0.000000e+00
69,145,1.220639e-17
69,146,0.000000e+00
69,147,0.000000e+00
69,148,0.000000e+00
69,149,0.000000e+00
69,150,0.000000e+00
69,151,0.000000e+00
69,152,0.000000e+00
69,153,0.000000e+00
69,154,0.000000e+00
69,155,0.000000e+00
69,156,0.000000e+00
69,157,0.000000e+00
69,158,0.000000e+00
69,159,0.000000e+00
69,160,0.000000e+00
69,161,0.000000e+00
69,162,0.000000e+00
69,163,0.000000e+00
69,164,0.000000e+00
69,165,0.000000e+00
69,166,0.000000e+00
69,167,0.000000e+00
69,168,0.000000e+00
69,169,0.000000e+00
69,170,0.000000e+00
69,171,0.000000e+00
69,172,0.000000e+00
69,173,0.000000e+00
69,174,0.000000e+00
69,175,0.000000e+00
69,176,0.000000e+00
69,177,0.000000e+00
69,178,0.000000e+00
69,179,0.000000e+00
69,180,0.000000e+00
69,181,0.000000e+00
69,182,0.000000e+00
69,183,0.000000e+00
69,184,0.000000e+00
69,185,0.000000e+00
69,186,0.000000e+00
69,187,0.000000e+00
69,188,0.000000e+00
69,189,0.000000e+00
69,190,0.000000e+00
69,191,0.000000e+00
69,192,0.000000e+00
69,193,0.000000e+00
69,194,0.000000e+00
69,195,0.000000e+00
69,196,0.000000e+00
69,197,0.000000e+00
69,198,0.000000e+00
69,199,0.000000e+00
69,200,0.000000e+00
69,201,0.000000e+00
70,0,0.000000e+00
70,1,-2.462280e-15
70,2,7.086714e-16
70,3,7.221529e-15
70,4,2.995151e-15
70,5,2.516791e-15
70,6,4.570018e-15
70,7,2.617043e-15
70,8,2.147370e-15
70,9,3.137900e-15
70,10,2.643638e-15
70,11,3.462364e-15
70,12,2.704102e-15
70,13,2.753102e-15
70,14,2.535739e-15
70,15,2.210747e-15
70,16,2.382791e-15
70,17,2.482768e-15
70,18,3.091960e-15
70,19,3.678253e-15
70,20,3.422714e-15
70,21,3.236059e-15
70,22,2.540807e-15
70,23,1.908280e-15
70,24,2.112650e-15
70,25,2.476267e-15
70,26,2.724181e-15
70,27,1.721679e-15
70,28,2.780211e-15
70,29,2.065957e-15
70,30,1.841324e-15
70,31,2.018640e-15
70,32,2.142475e-15
70,33,2.624654e-15
70,34,2.515550e-15
70,35,2.414182e-15
70,36,2.503978e-15
70,37,1.907451e-15
70,38,2.162941e-15
70,39,1.997639e-15
70,40,1.888146e-15
70,41,1.538679e-15
70,42,1.343381e-15
70,43,2.364845e-15
70,44,2.248450e-15
70,45,2.072523e-15
70,46,3.111901e-15
70,47,3.080826e-15
70,48,1.185586e-15
70,49,1.868682e-15
70,50,2.219926e-15
70,51,2.226833e-15
70,52,1.880759e-15
70,53,2.413099e-15
70,54,1.479526e-15
70,55,1.313083e-15
70,56,1.215639e-15
70,57,2.230959e-15
70,58,1.952177e-15
70,59,7.363913e-16
70,60,1.623907e-15
70,61,1.434922e-15
70,62,1.285525e-15
70,63,1.733511e-15
70,64,1.031273e-15
70,65,1.530193e-15
70,66,1.932232e-15
70,67,1.619256e-15
70,68,1.920752e-15
70,69,1.542023e-15
70,70,9.586542e-16
70,71,8.374918e-16
70,72,7.539425e-16
70,73,9.278083e-16
70,74,1.039253e-15
70,75,6.890079e-16
70,76,8.779003e-16
70,77,6.382557e-16
70,78,3.708688e-16
70,79,7.242759e-16
70,80,3.249923e-16
70,81,2.924180e-16
70,82,6.220344e-16
70,83,4.765005e-16
70,84,1.045892e-15
70,85,1.537699e-16
70,86,5.105673e-16
70,87,2.041132e-16
70,88,2.541558e-16
70,89,1.993439e-16
70,90,6.058679e-16
70,91,2.399104e-16
70,92,5.450418e-16
70,93,2.214103e-16
70,94,5.341147e-16
70,95,8.162798e-17
70,96,8.631771e-17
70,97,6.882467e-17
70,98,3.987007e-17
70,99,1.139802e-16
70,100,4.678037e-17
70,101,1.488738e-17
70,102,4.751934e-17
70,103,3.023916e-17
70,104,1.061635e-17
70,105,1.319622e-17
70,106,3.466280e-17
70,107,0.000000e+00
70,108,1.387493e-17
70,109,2.656169e-17
70,110,-3.452171e-18
70,111,3.159685e-17
70,112,0.000000e+00
70,113,1.187919e-17
70,114,1.193178e-17
70,115,0.000000e+00
70,116,-3.362858e-18
70,117,-3.241991e-18
70,118,-3.214006e-18
70,119,0.000000e+00
70,120,-6.401815e-18
70,121,-5.859791e-18
70,122,4.214989e-18
70,123,-2.728586e-18
70,124,9.786738e-18
70,125,0.000000e+00
70,126,0.000000e+00
70,127,9.929282e-18
70,128,0.000000e+00
70,129,0.000000e+00
70,130,1.414139e-17
70,131,0.000000e+00
70,132,4.607489e-18
70,133,7.809162e-18
70,134,0.000000e+00
70,135,4.148958e-18
70,136,0.000000e+00
70,137,3.967695e-18
70,138,0.000000e+00
70,139,3.585477e-18
70,140,0.000000e+00
70,141,3.538552e-18
70,142,0.000000e+00
70,143,0.000000e+00
70,144,0.000000e+00
70,145,3.749050e-18
70,146,0.000000e+00
70,147,0.000000e+00
70,148,0.000000e+00
70,149,0.000000e+00
70,150,0.000000e+00
70,151,0.000000e+00
70,152,0.000000e+00
70,153,0.000000e+00
70,154,0.000000e+00
70,155,0.000000e+00
70,156,0.000000e+00
70,157,0.000000e+00
70,158,0.000000e+00
70,159,0.000000e+00
70,160,0.000000e+00
70,161,0.000000e+00
70,162,0.000000e+00
70,163,0.000000e+00
70,164,0.000000e+00
70,165,0.000000e+00
70,166,0.000000e+00
70,167,0.000000e+00
70,168,0.000000e+00
70,169,0.000000e+00
70,170,0.000000e+00
70,171,0.000000e+00
70,172,0.000000e+00
70,173,0.000000e+00
70,174,0.000000e+00
70,175,0.000000e+00
70,176,0.000000e+00
70,177,0.000000e+00
70,178,0.000000e+00
70,179,0.000000e+00
70,180,0.000000e+00
70,181,0.000000e+00
70,182,0.000000e+00
70,183,0.000000e+00
70,184,0.000000e+00
70,185,0.000000e+00
70,186,0.000000e+00
70,187,0.000000e+00
70,188,0.000000e+00
70,189,0.000000e+00
70,190,0.000000e+00
70,191,0.000000e+00
70,192,0.000000e+00
70,193,0.000000e+00
70,194,0.000000e+00
70,195,0.000000e+00
70,196,0.000000e+00
70,197,0.000000e+00
70,198,0.000000e+00
70,199,0.000000e+00
70,200,0.000000e+00
70,201,0.000000e+00
71,0,0.000000e+00
71,1,-5.113032e-15
71,2,5.670416e-16
71,3,3.585281e-15
71,4,1.120451e-15
71,5,9.439029e-16
71,6,1.417985e-15
71,7,1.381690e-15
71,8,8.628797e-16
71,9,1.531987e-15
71,10,1.308757e-15
71,11,2.075816e-15
71,12,1.656680e-15
71,13,1.851389e-15
71,14,1.398308e-15
71,15,1.095669e-15
71,16,1.352430e-15
71,17,1.798096e-15
71,18,1.895483e-15
71,19,2.854674e-15
71,20,2.588445e-15
71,21,2.855195e-15
71,22,1.894857e-15
71,23,1.338438e-15
71,24,1.345524e-15
71,25,2.056598e-15
71,26,1.920738e-15
71,27,1.467970e-15
71,28,1.950015e-15
71,29,1.548046e-15
71,30,1.497438e-15
71,31,1.815952e-15
71,32,1.697954e-15
71,33,2.437886e-15
71,34,2.071267e-15
71,35,2.149258e-15
71,36,2.346088e-15
71,37,1.209181e-15
71,38,1.723015e-15
71,39,1.617863e-15
71,40,1.438012e-15
71,41,1.163153e-15
71,42,1.095219e-15
71,43,2.152706e-15
71,44,2.071667e-15
71,45,2.131410e-15
71,46,2.991979e-15
71,47,2.825635e-15
71,48,1.091096e-15
71,49,1.653185e-15
71,50,2.086681e-15
71,51,2.156202e-15
71,52,1.876419e-15
71,53,2.314427e-15
71,54,1.299250e-15
71,55,1.277386e-15
71,56,1.333648e-15
71,57,2.060649e-15
71,58,1.840869e-15
71,59,7.385148e-16
71,60,1.613327e-15
71,61,1.334941e-15
71,62,1.279259e-15
71,63,1.729034e-15
71,64,9.640544e-16
71,65,1.664267e-15
71,66,1.871294e-15
71,67,1.681041e-15
71,68,1.995677e-15
71,69,1.477700e-15
71,70,8.374918e-16
71,71,9.572787e-16
71,72,8.331139e-16
71,73,9.573879e-16
71,74,1.085424e-15
71,75,6.871953e-16
71,76,9.954951e-16
71,77,6.233210e-16
71,78,4.463207e-16
71,79,7.012358e-16
71,80,4.111693e-16
71,81,3.998291e-16
71,82,7.184057e-16
71,83,6.384004e-16
71,84,1.165647e-15
71,85,1.713365e-16
71,86,5.671593e-16
71,87,2.821763e-16
71,88,4.292978e-16
71,89,2.444308e-16
71,90,7.183021e-16
71,91,3.089853e-16
71,92,6.944506e-16
71,93,4.567531e-16
71,94,6.361989e-16
71,95,1.550936e-16
71,96,1.252299e-16
71,97,5.694203e-17
71,98,7.704404e-17
71,99,1.698361e-16
71,100,8.754773e-17
71,101,2.864342e-17
71,102,1.009935e-16
71,103,6.387349e-17
71,104,9.838093e-18
71,105,3.673538e-17
71,106,5.273806e-17
71,107,0.000000e+00
71,108,3.073887e-17
71,109,1.406158e-17
71,110,-1.485260e-18
71,111,4.563819e-17
71,112,0.000000e+00
71,113,2.284737e-17
71,114,2.454532e-17
71,115,0.000000e+00
71,116,-1.478273e-18
71,117,-1.394832e-18
71,118,-1.382792e-18
71,119,0.000000e+00
71,120,-2.784524e-18
71,121,-2.671542e-18
71,122,8.549968e-18
71,123,-1.199454e-18
71,124,6.269955e-18
71,125,0.000000e+00
71,126,0.000000e+00
71,127,6.521422e-18
71,128,0.000000e+00
71,129,0.000000e+00
71,130,2.289472e-17
71,131,0.000000e+00
71,132,9.096873e-18
71,133,1.584063e-17
71,134,0.000000e+00
71,135,6.164265e-18
71,136,0.000000e+00
71,137,7.833686e-18
71,138,0.000000e+00
71,139,5.327080e-18
71,140,0.000000e+00
71,141,5.257360e-18
71,142,0.000000e+00
71,143,0.000000e+00
71,144,0.000000e+00
71,145,7.402001e-18
71,146,0.000000e+00
71,147,0.000000e+00
71,148,0.000000e+00
71,149,0.000000e+00
71,150,0.000000e+00
71,151,0.000000e+00
71,152,0.000000e+00
71,153,0.000000e+00
71,154,0.000000e+00
71,155,0.000000e+00
71,156,0.000000e+00
71,157,0.000000e+00
71,158,0.000000e+00
71,159,0.000000e+00
71,160,0.000000e+00
71,161,0.000000e+00
71,162,0.000000e+00
71,163,0.000000e+00
71,164,0.000000e+00
71,165,0.000000e+00
71,166,0.000000e+00
71,167,0.000000e+00
71,168,0.000000e+00
71,169,0.000000e+00
71,170,0.000000e+00
71,171,0.000000e+00
71,172,0.000000e+00
71,173,0.000000e+00
71,174,0.000000e+00
71,175,0.000000e+00
71,176,0.000000e+00
71,177,0.000000e+00
71,178,0.000000e+00
71,179,0.000000e+00
71,180,0.000000e+00
71,181,0.000000e+00
71,182,0.000000e+00
71,183,0.000000e+00
71,184,0.000000e+00
71,185,0.000000e+00
71,186,0.000000e+00
71,187,0.000000e+00
71,188,0.000000e+00
71,189,0.000000e+00
71,190,0.000000e+00
71,191,0.000000e+00
71,192,0.000000e+00
71,193,0.000000e+00
71,194,0.000000e+00
71,195,0.000000e+00
71,196,0.000000e+00
71,197,0.000000e+00
71,198,0.000000e+00
71,199,0.000000e+00
71,200,0.000000e+00
71,201,0.000000e+00
72,0,0.000000e+00
72,1,-4.117722e-15
72,2,1.539589e-15
72,3,8.002578e-15
72,4,3.800451e-15
72,5,2.882674e-15
72,6,4.556236e-15
72,7,2.846787e-15
72,8,1.394541e-15
72,9,3.296352e-15
72,10,2.377476e-15
72,11,2.477801e-15
72,12,2.626207e-15
72,13,2.906215e-15
72,14,2.324631e-15
72,15,2.177093e-15
72,16,2.064783e-15
72,17,2.259576e-15
72,18,2.917731e-15
72,19,3.462750e-15
72,20,3.076092e-15
72,21,3.285434e-15
72,22,2.190934e-15
72,23,1.468453e-15
72,24,1.951641e-15
72,25,2.428482e-15
72,26,2.499307e-15
72,27,1.839003e-15
72,28,2.904545e-15
72,29,2.030005e-15
72,30,1.667062e-15
72,31,1.896991e-15
72,32,1.998924e-15
72,33,2.616763e-15
72,34,2.357501e-15
72,35,2.306304e-15
72,36,2.331694e-15
72,37,1.514055e-15
72,38,2.156061e-15
72,39,1.747178e-15
72,40,1.721863e-15
72,41,1.431987e-15
72,42,1.218584e-15
72,43,2.273985e-15
72,44,2.309798e-15
72,45,2.009371e-15
72,46,3.182478e-15
72,47,2.715437e-15
72,48,1.034852e-15
72,49,1.611236e-15
72,50,1.978642e-15
72,51,2.294845e-15
72,52,1.839618e-15
72,53,2.335854e-15
72,54,1.375111e-15
72,55,1.184928e-15
72,56,1.323739e-15
72,57,2.137285e-15
72,58,1.760649e-15
72,59,7.566755e-16
72,60,1.626095e-15
72,61,1.281467e-15
72,62,1.214901e-15
72,63,1.731427e-15
72,64,9.565551e-16
72,65,1.547734e-15
72,66,1.735089e-15
72,67,1.674630e-15
72,68,1.816764e-15
72,69,1.391010e-15
72,70,7.539425e-16
72,71,8.331139e-16
72,72,8.872186e-16
72,73,9.841292e-16
72,74,1.007890e-15
72,75,6.213958e-16
72,76,8.558396e-16
72,77,6.056317e-16
72,78,4.219588e-16
72,79,6.103926e-16
72,80,3.414502e-16
72,81,3.803731e-16
72,82,5.762517e-16
72,83,6.009070e-16
72,84,1.116328e-15
72,85,9.899376e-17
72,86,5.640923e-16
72,87,2.531629e-16
72,88,3.783690e-16
72,89,2.313724e-16
72,90,6.690461e-16
72,91,2.860900e-16
72,92,5.959606e-16
72,93,3.713691e-16
72,94,5.456218e-16
72,95,1.212306e-16
72,96,1.137787e-16
72,97,2.247100e-17
72,98,6.056655e-17
72,99,1.169816e-16
72,100,4.234950e-17
72,101,2.250098e-17
72,102,8.207447e-17
72,103,5.175900e-17
72,104,7.968017e-18
72,105,2.895756e-17
72,106,6.250181e-17
72,107,0.000000e+00
72,108,2.530904e-17
72,109,4.428200e-18
72,110,-2.679795e-18
72,111,5.444925e-17
72,112,0.000000e+00
72,113,1.788357e-17
72,114,1.967274e-17
72,115,0.000000e+00
72,116,-2.658029e-18
72,117,-2.516639e-18
72,118,-2.494916e-18
72,119,0.000000e+00
72,120,-5.015205e-18
72,121,-4.739894e-18
72,122,8.102000e-18
72,123,-2.156695e-18
72,124,1.416694e-17
72,125,0.000000e+00
72,126,0.000000e+00
72,127,1.418854e-17
72,128,0.000000e+00
72,129,0.000000e+00
72,130,6.000929e-18
72,131,0.000000e+00
72,132,8.569623e-18
72,133,1.501068e-17
72,134,0.000000e+00
72,135,5.450403e-18
72,136,0.000000e+00
72,137,7.379650e-18
72,138,0.000000e+00
72,139,4.710169e-18
72,140,0.000000e+00
72,141,4.648524e-18
72,142,0.000000e+00
72,143,0.000000e+00
72,144,0.000000e+00
72,145,6.972985e-18
72,146,0.000000e+00
72,147,0.000000e+00
72,148,0.000000e+00
72,149,0.000000e+00
72,150,0.000000e+00
72,151,0.000000e+00
72,152,0.000000e+00
72,153,0.000000e+00
72,154,0.000000e+00
72,155,0.000000e+00
72,156,0.000000e+00
72,157,0.000000e+00
72,158,0.000000e+00
72,159,0.000000e+00
72,160,0.000000e+00
72,161,0.000000e+00
72,162,0.000000e+00
72,163,0.000000e+00
72,164,0.000000e+00
72,165,0.000000e+00
72,166,0.000000e+00
72,167,0.000000e+00
72,168,0.000000e+00
72,169,0.000000e+00
72,170,0.000000e+00
72,171,0.000000e+00
72,172,0.000000e+00
72,173,0.000000e+00
72,174,0.000000e+00
72,175,0.000000e+00
72,176,0.000000e+00
72,177,0.000000e+00
72,178,0.000000e+00
72,179,0.000000e+00
72,180,0.000000e+00
72,181,0.000000e+00
72,182,0.000000e+00
72,183,0.000000e+00
72,184,0.000000e+00
72,185,0.000000e+00
72,186,0.000000e+00
72,187,0.000000e+00
72,188,0.000000e+00
72,189,0.000000e+00
72,190,0.000000e+00
72,191,0.000000e+00
72,192,0.000000e+00
72,193,0.000000e+00
72,194,0.000000e+00
72,195,0.000000e+00
72,196,0.000000e+00
72,197,0.000000e+00
72,198,0.000000e+00
72,199,0.000000e+00
72,200,0.000000e+00
72,201,0.000000e+00
73,0,0.000000e+00
73,1,-5.670146e-15
73,2,7.621070e-16
73,3,5.638351e-15
73,4,2.073857e-15
73,5,2.003542e-15
73,6,3.099319e-15
73,7,1.993030e-15
73,8,8.267845e-16
73,9,2.187459e-15
73,10,1.480951e-15
73,11,2.627280e-15
73,12,2.061634e-15
73,13,2.551830e-15
73,14,1.840599e-15
73,15,1.789592e-15
73,16,1.747215e-15
73,17,1.996386e-15
73,18,2.663280e-15
73,19,3.272220e-15
73,20,3.149023e-15
73,21,3.161270e-15
73,22,2.076663e-15
73,23,1.481195e-15
73,24,1.633241e-15
73,25,2.385799e-15
73,26,2.325527e-15
73,27,1.576310e-15
73,28,2.774749e-15
73,29,2.043223e-15
73,30,1.476362e-15
73,31,1.916636e-15
73,32,1.992873e-15
73,33,2.856610e-15
73,34,2.417428e-15
73,35,2.364368e-15
73,36,2.655104e-15
73,37,1.423878e-15
73,38,2.303367e-15
73,39,1.884633e-15
73,40,1.784806e-15
73,41,1.489576e-15
73,42,1.187432e-15
73,43,2.527350e-15
73,44,2.455140e-15
73,45,2.231430e-15
73,46,3.581042e-15
73,47,3.196609e-15
73,48,1.117352e-15
73,49,1.813248e-15
73,50,2.261551e-15
73,51,2.499421e-15
73,52,2.165108e-15
73,53,2.726564e-15
73,54,1.469521e-15
73,55,1.410506e-15
73,56,1.463917e-15
73,57,2.557835e-15
73,58,2.157190e-15
73,59,7.942406e-16
73,60,1.920367e-15
73,61,1.585222e-15
73,62,1.446107e-15
73,63,2.095345e-15
73,64,1.065446e-15
73,65,1.719992e-15
73,66,2.127745e-15
73,67,1.922909e-15
73,68,2.163037e-15
73,69,1.665117e-15
73,70,9.278083e-16
73,71,9.573879e-16
73,72,9.841292e-16
73,73,1.221789e-15
73,74,1.204421e-15
73,75,7.470816e-16
73,76,9.867503e-16
73,77,7.261983e-16
73,78,4.682920e-16
73,79,7.472176e-16
73,80,3.785924e-16
73,81,3.781346e-16
73,82,6.453368e-16
73,83,5.746975e-16
73,84,1.260128e-15
73,85,1.050587e-16
73,86,6.573442e-16
73,87,2.761376e-16
73,88,3.050786e-16
73,89,2.433473e-16
73,90,7.920854e-16
73,91,3.182354e-16
73,92,7.508368e-16
73,93,2.993678e-16
73,94,6.409341e-16
73,95,1.072830e-16
73,96,8.043370e-17
73,97,1.486729e-17
73,98,5.293761e-17
73,99,1.872366e-16
73,100,4.205965e-17
73,101,1.970277e-17
73,102,6.825164e-17
73,103,4.318906e-17
73,104,7.818559e-18
73,105,2.518811e-17
73,106,4.809426e-17
73,107,0.000000e+00
73,108,2.061120e-17
73,109,6.698872e-18
73,110,-3.333823e-19
73,111,4.084603e-17
73,112,0.000000e+00
73,113,1.568124e-17
73,114,1.664736e-17
73,115,0.000000e+00
73,116,-4.364616e-19
73,117,-3.130847e-19
73,118,-3.103822e-19
73,119,0.000000e+00
73,120,-7.255790e-19
73,121,-3.139792e-20
73,122,7.248690e-18
73,123,-3.541401e-19
73,124,1.062592e-17
73,125,0.000000e+00
73,126,0.000000e+00
73,127,1.117765e-17
73,128,0.000000e+00
73,129,0.000000e+00
73,130,7.152882e-18
73,131,0.000000e+00
73,132,7.753037e-18
73,133,1.342974e-17
73,134,0.000000e+00
73,135,5.734320e-18
73,136,0.000000e+00
73,137,6.676454e-18
73,138,0.000000e+00
73,139,4.955527e-18
73,140,0.000000e+00
73,141,4.890671e-18
73,142,0.000000e+00
73,143,0.000000e+00
73,144,0.000000e+00
73,145,6.308540e-18
73,146,0.000000e+00
73,147,0.000000e+00
73,148,0.000000e+00
73,149,0.000000e+00
73,150,0.000000e+00
73,151,0.000000e+00
73,152,0.000000e+00
73,153,0.000000e+00
73,154,0.000000e+00
73,155,0.000000e+00
73,156,0.000000e+00
73,157,0.000000e+00
73,158,0.000000e+00
73,159,0.000000e+00
73,160,0.000000e+00
73,161,0.000000e+00
73,162,0.000000e+00
73,163,0.000000e+00
73,164,0.000000e+00
73,165,0.000000e+00
73,166,0.000000e+00
73,167,0.000000e+00
73,168,0.000000e+00
73,169,0.000000e+00
73,170,0.000000e+00
73,171,0.000000e+00
73,172,0.000000e+00
73,173,0.000000e+00
73,174,0.000000e+00
73,175,0.000000e+00
73,176,0.000000e+00
73,177,0.000000e+00
73,178,0.000000e+00
73,179,0.000000e+00
73,180,0.000000e+00
73,181,0.000000e+00
73,182,0.000000e+00
73,183,0.000000e+00
73,184,0.000000e+00
73,185,0.000000e+00
73,186,0.000000e+00
73,187,0.000000e+00
73,188,0.000000e+00
73,189,0.000000e+00
73,190,0.000000e+00
73,191,0.000000e+00
73,192,0.000000e+00
73,193,0.000000e+00
73,194,0.000000e+00
73,195,0.000000e+00
73,196,0.000000e+00
73,197,0.000000e+00
73,198,0.000000e+00
73,199,0.000000e+00
73,200,0.000000e+00
73,201,0.000000e+00
74,0,0.000000e+00
74,1,-5.837547e-15
74,2,2.278165e-16
74,3,4.907990e-15
74,4,1.199361e-15
74,5,1.220131e-15
74,6,2.066051e-15
74,7,1.396699e-15
74,8,6.915582e-16
74,9,1.584470e-15
74,10,1.443584e-15
74,11,2.528377e-15
74,12,1.892916e-15
74,13,2.163559e-15
74,14,1.554604e-15
74,15,1.384370e-15
74,16,1.652312e-15
74,17,2.052652e-15
74,18,2.438540e-15
74,19,3.402198e-15
74,20,3.228406e-15
74,21,3.308608e-15
74,22,2.287597e-15
74,23,1.600147e-15
74,24,1.685787e-15
74,25,2.527699e-15
74,26,2.322198e-15
74,27,1.640987e-15
74,28,2.476877e-15
74,29,1.917129e-15
74,30,1.649001e-15
74,31,2.046746e-15
74,32,2.075710e-15
74,33,2.836604e-15
74,34,2.409265e-15
74,35,2.465662e-15
74,36,2.807143e-15
74,37,1.494414e-15
74,38,2.167869e-15
74,39,1.927809e-15
74,40,1.773337e-15
74,41,1.446841e-15
74,42,1.225164e-15
74,43,2.531600e-15
74,44,2.562209e-15
74,45,2.443924e-15
74,46,3.636204e-15
74,47,3.488199e-15
74,48,1.245190e-15
74,49,1.958048e-15
74,50,2.470192e-15
74,51,2.607919e-15
74,52,2.269996e-15
74,53,2.773364e-15
74,54,1.553564e-15
74,55,1.544993e-15
74,56,1.537815e-15
74,57,2.550631e-15
74,58,2.240819e-15
74,59,8.521251e-16
74,60,1.940540e-15
74,61,1.643607e-15
74,62,1.558395e-15
74,63,2.090270e-15
74,64,1.130533e-15
74,65,1.947234e-15
74,66,2.274718e-15
74,67,2.008534e-15
74,68,2.384297e-15
74,69,1.832784e-15
74,70,1.039253e-15
74,71,1.085424e-15
74,72,1.007890e-15
74,73,1.204421e-15
74,74,1.351597e-15
74,75,8.296680e-16
74,76,1.138054e-15
74,77,7.738971e-16
74,78,5.233694e-16
74,79,8.755235e-16
74,80,4.572457e-16
74,81,4.568903e-16
74,82,7.881204e-16
74,83,6.976141e-16
74,84,1.321970e-15
74,85,1.773289e-16
74,86,6.920742e-16
74,87,3.068551e-16
74,88,4.438458e-16
74,89,2.769582e-16
74,90,8.405903e-16
74,91,3.627013e-16
74,92,7.923937e-16
74,93,4.631591e-16
74,94,6.952882e-16
74,95,1.708733e-16
74,96,1.167311e-16
74,97,3.704020e-17
74,98,8.482800e-17
74,99,1.826581e-16
74,100,7.058620e-17
74,101,3.148723e-17
74,102,1.063582e-16
74,103,6.753755e-17
74,104,7.562392e-18
74,105,3.971458e-17
74,106,5.964140e-17
74,107,0.000000e+00
74,108,3.177342e-17
74,109,1.323631e-17
74,110,5.387566e-19
74,111,4.996655e-17
74,112,0.000000e+00
74,113,2.511387e-17
74,114,2.633783e-17
74,115,0.000000e+00
74,116,3.823473e-19
74,117,5.059551e-19
74,118,5.015877e-19
74,119,0.000000e+00
74,120,8.621772e-19
74,121,1.360255e-18
74,122,7.691817e-18
74,123,3.102323e-19
74,124,7.008129e-18
74,125,0.000000e+00
74,126,0.000000e+00
74,127,7.697796e-18
74,128,0.000000e+00
74,129,0.000000e+00
74,130,1.528917e-17
74,131,0.000000e+00
74,132,8.263728e-18
74,133,1.425072e-17
74,134,0.000000e+00
74,135,6.226896e-18
74,136,0.000000e+00
74,137,7.116231e-18
74,138,0.000000e+00
74,139,5.381205e-18
74,140,0.000000e+00
74,141,5.310777e-18
74,142,0.000000e+00
74,143,0.000000e+00
74,144,0.000000e+00
74,145,6.724082e-18
74,146,0.000000e+00
74,147,0.000000e+00
74,148,0.000000e+00
74,149,0.000000e+00
74,150,0.000000e+00
74,151,0.000000e+00
74,152,0.000000e+00
74,153,0.000000e+00
74,154,0.000000e+00
74,155,0.000000e+00
74,156,0.000000e+00
74,157,0.000000e+00
74,158,0.000000e+00
74,159,0.000000e+00
74,160,0.000000e+00
74,161,0.000000e+00
74,162,0.000000e+00
74,163,0.000000e+00
74,164,0.000000e+00
74,165,0.000000e+00
74,166,0.000000e+00
74,167,0.000000e+00
74,168,0.000000e+00
74,169,0.000000e+00
74,170,0.000000e+00
74,171,0.000000e+00
74,172,0.000000e+00
74,173,0.000000e+00
74,174,0.000000e+00
74,175,0.000000e+00
74,176,0.000000e+00
74,177,0.000000e+00
74,178,0.000000e+00
74,179,0.000000e+00
74,180,0.000000e+00
74,181,0.000000e+00
74,182,0.000000e+00
74,183,0.000000e+00
74,184,0.000000e+00
74,185,0.000000e+00
74,186,0.000000e+00
74,187,0.000000e+00
74,188,0.000000e+00
74,189,0.000000e+00
74,190,0.000000e+00
74,191,0.000000e+00
74,192,0.000000e+00
74,193,0.000000e+00
74,194,0.000000e+00
74,195,0.000000e+00
74,196,0.000000e+00
74,197,0.000000e+00
74,198,0.000000e+00
74,199,0.000000e+00
74,200,0.000000e+00
74,201,0.000000e+00
75,0,0.000000e+00
75,1,-3.271971e-15
75,2,2.719145e-16
75,3,5.049308e-15
75,4,2.011356e-15
75,5,1.638595e-15
75,6,2.964312e-15
75,7,1.865267e-15
75,8,1.440781e-15
75,9,2.394137e-15
75,10,1.864253e-15
75,11,2.436761e-15
75,12,1.984572e-15
75,13,1.957510e-15
75,14,1.768035e-15
75,15,1.418610e-15
75,16,1.651562e-15
75,17,1.820110e-15
75,18,2.009502e-15
75,19,2.581836e-15
75,20,2.367899e-15
75,21,2.481445e-15
75,22,1.775224e-15
75,23,1.309692e-15
75,24,1.421623e-15
75,25,1.786134e-15
75,26,1.894209e-15
75,27,1.299933e-15
75,28,1.909349e-15
75,29,1.491038e-15
75,30,1.377662e-15
75,31,1.518208e-15
75,32,1.553700e-15
75,33,2.064577e-15
75,34,1.849860e-15
75,35,1.928746e-15
75,36,1.881233e-15
75,37,1.277954e-15
75,38,1.611246e-15
75,39,1.490204e-15
75,40,1.336016e-15
75,41,1.091337e-15
75,42,9.997689e-16
75,43,1.845206e-15
75,44,1.721985e-15
75,45,1.671681e-15
75,46,2.445422e-15
75,47,2.359254e-15
75,48,8.678528e-16
75,49,1.454836e-15
75,50,1.754787e-15
75,51,1.821358e-15
75,52,1.485461e-15
75,53,1.879061e-15
75,54,1.136070e-15
75,55,1.026437e-15
75,56,9.896459e-16
75,57,1.713312e-15
75,58,1.502798e-15
75,59,5.907428e-16
75,60,1.302656e-15
75,61,1.057611e-15
75,62,1.026993e-15
75,63,1.382674e-15
75,64,7.959872e-16
75,65,1.255470e-15
75,66,1.464748e-15
75,67,1.324876e-15
75,68,1.537189e-15
75,69,1.182728e-15
75,70,6.890079e-16
75,71,6.871953e-16
75,72,6.213958e-16
75,73,7.470816e-16
75,74,8.296680e-16
75,75,5.800004e-16
75,76,7.466367e-16
75,77,5.033620e-16
75,78,3.272026e-16
75,79,5.766585e-16
75,80,2.954869e-16
75,81,2.914041e-16
75,82,5.510295e-16
75,83,4.601521e-16
75,84,8.725791e-16
75,85,1.245695e-16
75,86,4.258940e-16
75,87,2.028212e-16
75,88,2.893750e-16
75,89,1.862291e-16
75,90,5.283069e-16
75,91,2.150432e-16
75,92,4.937236e-16
75,93,2.588755e-16
75,94,4.424179e-16
75,95,8.817730e-17
75,96,9.108680e-17
75,97,4.957606e-17
75,98,4.401481e-17
75,99,1.211878e-16
75,100,4.577156e-17
75,101,1.646220e-17
75,102,5.700558e-17
75,103,3.603741e-17
75,104,1.159034e-17
75,105,2.346943e-17
75,106,3.921803e-17
75,107,0.000000e+00
75,108,1.711887e-17
75,109,2.008904e-17
75,110,2.263000e-18
75,111,3.160290e-17
75,112,0.000000e+00
75,113,1.314446e-17
75,114,1.389068e-17
75,115,0.000000e+00
75,116,2.163524e-18
75,117,2.125220e-18
75,118,2.106875e-18
75,119,0.000000e+00
75,120,4.157247e-18
75,121,3.623664e-18
75,122,5.527171e-18
75,123,1.755459e-18
75,124,7.953427e-18
75,125,0.000000e+00
75,126,0.000000e+00
75,127,8.070590e-18
75,128,0.000000e+00
75,129,0.000000e+00
75,130,1.189425e-17
75,131,0.000000e+00
75,132,5.953114e-18
75,133,1.024026e-17
75,134,0.000000e+00
75,135,4.378778e-18
75,136,0.000000e+00
75,137,5.126468e-18
75,138,0.000000e+00
75,139,3.784085e-18
75,140,0.000000e+00
75,141,3.734560e-18
75,142,0.000000e+00
75,143,0.000000e+00
75,144,0.000000e+00
75,145,4.843967e-18
75,146,0.000000e+00
75,147,0.000000e+00
75,148,0.000000e+00
75,149,0.000000e+00
75,150,0.000000e+00
75,151,0.000000e+00
75,152,0.000000e+00
75,153,0.000000e+00
75,154,0.000000e+00
75,155,0.000000e+00
75,156,0.000000e+00
75,157,0.000000e+00
75,158,0.000000e+00
75,159,0.000000e+00
75,160,0.000000e+00
75,161,0.000000e+00
75,162,0.000000e+00
75,163,0.000000e+00
75,164,0.000000e+00
75,165,0.000000e+00
75,166,0.000000e+00
75,167,0.000000e+00
75,168,0.000000e+00
75,169,0.000000e+00
75,170,0.000000e+00
75,171,0.000000e+00
75,172,0.000000e+00
75,173,0.000000e+00
75,174,0.000000e+00
75,175,0.000000e+00
75,176,0.000000e+00
75,177,0.000000e+00
75,178,0.000000e+00
75,179,0.000000e+00
75,180,0.000000e+00
75,181,0.000000e+00
75,182,0.000000e+00
75,183,0.000000e+00
75,184,0.000000e+00
75,185,0.000000e+00
75,186,0.000000e+00
75,187,0.000000e+00
75,188,0.000000e+00
75,189,0.000000e+00
75,190,0.000000e+00
75,191,0.000000e+00
75,192,0.000000e+00
75,193,0.000000e+00
75,194,0.000000e+00
75,195,0.000000e+00
75,196,0.000000e+00
75,197,0.000000e+00
75,198,0.000000e+00
75,199,0.000000e+00
75,200,0.000000e+00
75,201,0.000000e+00
76,0,0.000000e+00
76,1,-3.917200e-15
76,2,6.315289e-16
76,3,4.029073e-15
76,4,1.170718e-15
76,5,6.927232e-16
76,6,2.164496e-15
76,7,2.285853e-15
76,8,1.933060e-15
76,9,2.245447e-15
76,10,2.198229e-15
76,11,3.203426e-15
76,12,2.148027e-15
76,13,1.981289e-15
76,14,1.823345e-15
76,15,1.483237e-15
76,16,1.956592e-15
76,17,2.694217e-15
76,18,2.409859e-15
76,19,3.661971e-15
76,20,2.993275e-15
76,21,3.554447e-15
76,22,2.643585e-15
76,23,2.016424e-15
76,24,1.920566e-15
76,25,2.485543e-15
76,26,2.407082e-15
76,27,1.628046e-15
76,28,2.038204e-15
76,29,1.684667e-15
76,30,1.937024e-15
76,31,2.220905e-15
76,32,1.870893e-15
76,33,2.657115e-15
76,34,2.319111e-15
76,35,2.770994e-15
76,36,2.549047e-15
76,37,1.327263e-15
76,38,1.757491e-15
76,39,1.864247e-15
76,40,1.683233e-15
76,41,1.202866e-15
76,42,1.376312e-15
76,43,2.228455e-15
76,44,2.284857e-15
76,45,2.376766e-15
76,46,3.172272e-15
76,47,2.961692e-15
76,48,1.245396e-15
76,49,2.016440e-15
76,50,2.332053e-15
76,51,2.347641e-15
76,52,2.092795e-15
76,53,2.452453e-15
76,54,1.473424e-15
76,55,1.356976e-15
76,56,1.387189e-15
76,57,2.004892e-15
76,58,1.883297e-15
76,59,8.089625e-16
76,60,1.678861e-15
76,61,1.307304e-15
76,62,1.434500e-15
76,63,1.735001e-15
76,64,1.061201e-15
76,65,1.810419e-15
76,66,1.882041e-15
76,67,1.835296e-15
76,68,2.086740e-15
76,69,1.496961e-15
76,70,8.779003e-16
76,71,9.954951e-16
76,72,8.558396e-16
76,73,9.867503e-16
76,74,1.138054e-15
76,75,7.466367e-16
76,76,1.244327e-15
76,77,7.232577e-16
76,78,4.858644e-16
76,79,6.799102e-16
76,80,5.036215e-16
76,81,5.159261e-16
76,82,1.007287e-15
76,83,7.750321e-16
76,84,1.273044e-15
76,85,1.754536e-16
76,86,6.158229e-16
76,87,3.183523e-16
76,88,5.718512e-16
76,89,2.889888e-16
76,90,7.554374e-16
76,91,3.364709e-16
76,92,8.129702e-16
76,93,5.618132e-16
76,94,6.727666e-16
76,95,1.966035e-16
76,96,1.753722e-16
76,97,1.309898e-16
76,98,9.797198e-17
76,99,2.422044e-16
76,100,1.054124e-16
76,101,3.660258e-17
76,102,1.231934e-16
76,103,7.828735e-17
76,104,1.584415e-17
76,105,4.906470e-17
76,106,6.555722e-17
76,107,0.000000e+00
76,108,3.671490e-17
76,109,4.810522e-17
76,110,3.700761e-18
76,111,5.278951e-17
76,112,0.000000e+00
76,113,2.921674e-17
76,114,3.060596e-17
76,115,0.000000e+00
76,116,3.490290e-18
76,117,3.475445e-18
76,118,3.445445e-18
76,119,0.000000e+00
76,120,6.752559e-18
76,121,7.059456e-18
76,122,8.200130e-18
76,123,2.831982e-18
76,124,4.204755e-18
76,125,0.000000e+00
76,126,0.000000e+00
76,127,5.288595e-18
76,128,0.000000e+00
76,129,0.000000e+00
76,130,3.038787e-17
76,131,0.000000e+00
76,132,8.805055e-18
76,133,1.519248e-17
76,134,0.000000e+00
76,135,6.733954e-18
76,136,0.000000e+00
76,137,7.582390e-18
76,138,0.000000e+00
76,139,5.819398e-18
76,140,0.000000e+00
76,141,5.743235e-18
76,142,0.000000e+00
76,143,0.000000e+00
76,144,0.000000e+00
76,145,7.164553e-18
76,146,0.000000e+00
76,147,0.000000e+00
76,148,0.000000e+00
76,149,0.000000e+00
76,150,0.000000e+00
76,151,0.000000e+00
76,152,0.000000e+00
76,153,0.000000e+00
76,154,0.000000e+00
76,155,0.000000e+00
76,156,0.000000e+00
76,157,0.000000e+00
76,158,0.000000e+00
76,159,0.000000e+00
76,160,0.000000e+00
76,161,0.000000e+00
76,162,0.000000e+00
76,163,0.000000e+00
76,164,0.000000e+00
76,165,0.000000e+00
76,166,0.000000e+00
76,167,0.000000e+00
76,168,0.000000e+00
76,169,0.000000e+00
76,170,0.000000e+00
76,171,0.000000e+00
76,172,0.000000e+00
76,173,0.000000e+00
76,174,0.000000e+00
76,175,0.000000e+00
76,176,0.000000e+00
76,177,0.000000e+00
76,178,0.000000e+00
76,179,0.000000e+00
76,180,0.000000e+00
76,181,0.000000e+00
76,182,0.000000e+00
76,183,0.000000e+00
76,184,0.000000e+00
76,185,0.000000e+00
76,186,0.000000e+00
76,187,0.000000e+00
76,188,0.000000e+00
76,189,0.000000e+00
76,190,0.000000e+00
76,191,0.000000e+00
76,192,0.000000e+00
76,193,0.000000e+00
76,194,0.000000e+00
76,195,0.000000e+00
76,196,0.000000e+00
76,197,0.000000e+00
76,198,0.000000e+00
76,199,0.000000e+00
76,200,0.000000e+00
76,201,0.000000e+00
77,0,0.000000e+00
77,1,-3.806604e-15
77,2,-1.662152e-17
77,3,3.101896e-15
77,4,9.427286e-16
77,5,6.425238e-16
77,6,1.934833e-15
77,7,1.247895e-15
77,8,7.904737e-16
77,9,1.557974e-15
77,10,1.333402e-15
77,11,2.340544e-15
77,12,1.402735e-15
77,13,1.439708e-15
77,14,1.286677e-15
77,15,1.012592e-15
77,16,1.414080e-15
77,17,1.711286e-15
77,18,1.682559e-15
77,19,2.399103e-15
77,20,2.071672e-15
77,21,2.315060e-15
77,22,1.862069e-15
77,23,1.379125e-15
77,24,1.414534e-15
77,25,1.820144e-15
77,26,1.811503e-15
77,27,1.137762e-15
77,28,1.662542e-15
77,29,1.319356e-15
77,30,1.306038e-15
77,31,1.469982e-15
77,32,1.352461e-15
77,33,1.819808e-15
77,34,1.627568e-15
77,35,1.862990e-15
77,36,1.750638e-15
77,37,1.017102e-15
77,38,1.419281e-15
77,39,1.285980e-15
77,40,1.232562e-15
77,41,9.451128e-16
77,42,8.756356e-16
77,43,1.667257e-15
77,44,1.594182e-15
77,45,1.508513e-15
77,46,2.312523e-15
77,47,2.120413e-15
77,48,8.023546e-16
77,49,1.422950e-15
77,50,1.553791e-15
77,51,1.590659e-15
77,52,1.440264e-15
77,53,1.758876e-15
77,54,9.829429e-16
77,55,9.055877e-16
77,56,8.892943e-16
77,57,1.563243e-15
77,58,1.371295e-15
77,59,5.040076e-16
77,60,1.233647e-15
77,61,9.639533e-16
77,62,9.871423e-16
77,63,1.295688e-15
77,64,7.043438e-16
77,65,1.141916e-15
77,66,1.350020e-15
77,67,1.261232e-15
77,68,1.406462e-15
77,69,1.061279e-15
77,70,6.382557e-16
77,71,6.233210e-16
77,72,6.056317e-16
77,73,7.261983e-16
77,74,7.738971e-16
77,75,5.033620e-16
77,76,7.232577e-16
77,77,5.365386e-16
77,78,2.820758e-16
77,79,4.715541e-16
77,80,2.563340e-16
77,81,2.440012e-16
77,82,5.601532e-16
77,83,3.753171e-16
77,84,7.690828e-16
77,85,6.549301e-17
77,86,4.106038e-16
77,87,1.823626e-16
77,88,2.362301e-16
77,89,1.573703e-16
77,90,4.900047e-16
77,91,2.030506e-16
77,92,4.627742e-16
77,93,2.229321e-16
77,94,3.968337e-16
77,95,7.447659e-17
77,96,7.225810e-17
77,97,5.326370e-17
77,98,3.711185e-17
77,99,1.091155e-16
77,100,2.829839e-17
77,101,1.377583e-17
77,102,4.683830e-17
77,103,2.972066e-17
77,104,1.133764e-18
77,105,1.445831e-17
77,106,2.603398e-17
77,107,0.000000e+00
77,108,1.404282e-17
77,109,3.120388e-17
77,110,-2.752595e-18
77,111,2.382176e-17
77,112,0.000000e+00
77,113,1.097395e-17
77,114,1.155247e-17
77,115,0.000000e+00
77,116,-2.657594e-18
77,117,-2.585007e-18
77,118,-2.562693e-18
77,119,0.000000e+00
77,120,-5.081640e-18
77,121,-4.073801e-18
77,122,4.547344e-18
77,123,-2.156342e-18
77,124,4.997092e-18
77,125,0.000000e+00
77,126,0.000000e+00
77,127,5.454123e-18
77,128,0.000000e+00
77,129,0.000000e+00
77,130,4.498555e-18
77,131,0.000000e+00
77,132,4.865288e-18
77,133,8.424920e-18
77,134,0.000000e+00
77,135,3.793561e-18
77,136,0.000000e+00
77,137,4.189697e-18
77,138,0.000000e+00
77,139,3.278347e-18
77,140,0.000000e+00
77,141,3.235441e-18
77,142,0.000000e+00
77,143,0.000000e+00
77,144,0.000000e+00
77,145,3.958818e-18
77,146,0.000000e+00
77,147,0.000000e+00
77,148,0.000000e+00
77,149,0.000000e+00
77,150,0.000000e+00
77,151,0.000000e+00
77,152,0.000000e+00
77,153,0.000000e+00
77,154,0.000000e+00
77,155,0.000000e+00
77,156,0.000000e+00
77,157,0.000000e+00
77,158,0.000000e+00
77,159,0.000000e+00
77,160,0.000000e+00
77,161,0.000000e+00
77,162,0.000000e+00
77,163,0.000000e+00
77,164,0.000000e+00
77,165,0.000000e+00
77,166,0.000000e+00
77,167,0.000000e+00
77,168,0.000000e+00
77,169,0.000000e+00
77,170,0.000000e+00
77,171,0.000000e+00
77,172,0.000000e+00
77,173,0.000000e+00
77,174,0.000000e+00
77,175,0.000000e+00
77,176,0.000000e+00
77,177,0.000000e+00
77,178,0.000000e+00
77,179,0.000000e+00
77,180,0.000000e+00
77,181,0.000000e+00
77,182,0.000000e+00
77,183,0.000000e+00
77,184,0.000000e+00
77,185,0.000000e+00
77,186,0.000000e+00
77,187,0.000000e+00
77,188,0.000000e+00
77,189,0.000000e+00
77,190,0.000000e+00
77,191,0.000000e+00
77,192,0.000000e+00
77,193,0.000000e+00
77,194,0.000000e+00
77,195,0.000000e+00
77,196,0.000000e+00
77,197,0.000000e+00
77,198,0.000000e+00
77,199,0.000000e+00
77,200,0.000000e+00
77,201,0.000000e+00
78,0,0.000000e+00
78,1,-1.154391e-15
78,2,1.104651e-15
78,3,4.591173e-15
78,4,1.715337e-15
78,5,1.579170e-15
78,6,2.148761e-15
78,7,1.555569e-15
78,8,9.035542e-16
78,9,1.610234e-15
78,10,1.329443e-15
78,11,1.141141e-15
78,12,1.375295e-15
78,13,1.484208e-15
78,14,1.259819e-15
78,15,1.197124e-15
78,16,1.091128e-15
78,17,1.400156e-15
78,18,1.884471e-15
78,19,2.073074e-15
78,20,1.919007e-15
78,21,2.091488e-15
78,22,1.260682e-15
78,23,9.686912e-16
78,24,1.101504e-15
78,25,1.330005e-15
78,26,1.406557e-15
78,27,1.064734e-15
78,28,1.446887e-15
78,29,1.023855e-15
78,30,9.232869e-16
78,31,1.005893e-15
78,32,1.058659e-15
78,33,1.348270e-15
78,34,1.134352e-15
78,35,1.213520e-15
78,36,1.210319e-15
78,37,7.844773e-16
78,38,9.542571e-16
78,39,8.320996e-16
78,40,7.988806e-16
78,41,6.950270e-16
78,42,6.120269e-16
78,43,1.023353e-15
78,44,1.155076e-15
78,45,1.121841e-15
78,46,1.495340e-15
78,47,1.350807e-15
78,48,5.910077e-16
78,49,7.972867e-16
78,50,1.094735e-15
78,51,1.259589e-15
78,52,9.046812e-16
78,53,1.043411e-15
78,54,7.088393e-16
78,55,6.240556e-16
78,56,6.968984e-16
78,57,9.524989e-16
78,58,8.127767e-16
78,59,4.100987e-16
78,60,7.315698e-16
78,61,6.327451e-16
78,62,6.205433e-16
78,63,7.505397e-16
78,64,4.923044e-16
78,65,8.447424e-16
78,66,8.121552e-16
78,67,8.692259e-16
78,68,9.621800e-16
78,69,7.134265e-16
78,70,3.708688e-16
78,71,4.463207e-16
78,72,4.219588e-16
78,73,4.682920e-16
78,74,5.233694e-16
78,75,3.272026e-16
78,76,4.858644e-16
78,77,2.820758e-16
78,78,2.863068e-16
78,79,3.543503e-16
78,80,2.263227e-16
78,81,3.161926e-16
78,82,3.419453e-16
78,83,4.213805e-16
78,84,5.623870e-16
78,85,9.117466e-17
78,86,2.774302e-16
78,87,1.576582e-16
78,88,3.244522e-16
78,89,1.469657e-16
78,90,3.442761e-16
78,91,1.670555e-16
78,92,4.073844e-16
78,93,3.188508e-16
78,94,2.805078e-16
78,95,1.123800e-16
78,96,9.019369e-17
78,97,1.602685e-17
78,98,5.625009e-17
78,99,1.404577e-16
78,100,3.810717e-17
78,101,2.087439e-17
78,102,7.284150e-17
78,103,4.619649e-17
78,104,1.104906e-17
78,105,3.403475e-17
78,106,5.281459e-17
78,107,0.000000e+00
78,108,2.201031e-17
78,109,2.886062e-18
78,110,6.392750e-18
78,111,3.995350e-17
78,112,0.000000e+00
78,113,1.667118e-17
78,114,1.790202e-17
78,115,0.000000e+00
78,116,6.054490e-18
78,117,6.003536e-18
78,118,5.951714e-18
78,119,0.000000e+00
78,120,1.168879e-17
78,121,1.098153e-17
78,122,4.672571e-18
78,123,4.912546e-18
78,124,6.626860e-18
78,125,0.000000e+00
78,126,0.000000e+00
78,127,7.071086e-18
78,128,0.000000e+00
78,129,0.000000e+00
78,130,5.699469e-18
78,131,0.000000e+00
78,132,4.962120e-18
78,133,8.656929e-18
78,134,0.000000e+00
78,135,3.262846e-18
78,136,0.000000e+00
78,137,4.273083e-18
78,138,0.000000e+00
78,139,2.819710e-18
78,140,0.000000e+00
78,141,2.782807e-18
78,142,0.000000e+00
78,143,0.000000e+00
78,144,0.000000e+00
78,145,4.037609e-18
78,146,0.000000e+00
78,147,0.000000e+00
78,148,0.000000e+00
78,149,0.000000e+00
78,150,0.000000e+00
78,151,0.000000e+00
78,152,0.000000e+00
78,153,0.000000e+00
78,154,0.000000e+00
78,155,0.000000e+00
78,156,0.000000e+00
78,157,0.000000e+00
78,158,0.000000e+00
78,159,0.000000e+00
78,160,0.000000e+00
78,161,0.000000e+00
78,162,0.000000e+00
78,163,0.000000e+00
78,164,0.000000e+00
78,165,0.000000e+00
78,166,0.000000e+00
78,167,0.000000e+00
78,168,0.000000e+00
78,169,0.000000e+00
78,170,0.000000e+00
78,171,0.000000e+00
78,172,0.000000e+00
78,173,0.000000e+00
78,174,0.000000e+00
78,175,0.000000e+00
78,176,0.000000e+00
78,177,0.000000e+00
78,178,0.000000e+00
78,179,0.000000e+00
78,180,0.000000e+00
78,181,0.000000e+00
78,182,0.000000e+00
78,183,0.000000e+00
78,184,0.000000e+00
78,185,0.000000e+00
78,186,0.000000e+00
78,187,0.000000e+00
78,188,0.000000e+00
78,189,0.000000e+00
78,190,0.000000e+00
78,191,0.000000e+00
78,192,0.000000e+00
78,193,0.000000e+00
78,194,0.000000e+00
78,195,0.000000e+00
78,196,0.000000e+00
78,197,0.000000e+00
78,198,0.000000e+00
78,199,0.000000e+00
78,200,0.000000e+00
78,201,0.000000e+00
79,0,0.000000e+00
79,1,-2.535937e-15
79,2,-4.487659e-17
79,3,4.396759e-15
79,4,1.296170e-15
79,5,1.427627e-15
79,6,2.371315e-15
79,7,8.836206e-16
79,8,4.748184e-16
79,9,1.574105e-15
79,10,1.245697e-15
79,11,1.647998e-15
79,12,1.518193e-15
79,13,1.728327e-15
79,14,1.417410e-15
79,15,1.222783e-15
79,16,1.397366e-15
79,17,1.553009e-15
79,18,2.097431e-15
79,19,2.654368e-15
79,20,2.753357e-15
79,21,2.536359e-15
79,22,1.753964e-15
79,23,1.280702e-15
79,24,1.370305e-15
79,25,1.832918e-15
79,26,1.785443e-15
79,27,1.238275e-15
79,28,1.825905e-15
79,29,1.510598e-15
79,30,1.221050e-15
79,31,1.292632e-15
79,32,1.522656e-15
79,33,1.986607e-15
79,34,1.689342e-15
79,35,1.612324e-15
79,36,1.810825e-15
79,37,1.359849e-15
79,38,1.549650e-15
79,39,1.385394e-15
79,40,1.194181e-15
79,41,1.120981e-15
79,42,8.402784e-16
79,43,1.763386e-15
79,44,1.698327e-15
79,45,1.615861e-15
79,46,2.333334e-15
79,47,2.456618e-15
79,48,8.388833e-16
79,49,1.307514e-15
79,50,1.740529e-15
79,51,1.896318e-15
79,52,1.471985e-15
79,53,1.788742e-15
79,54,1.112372e-15
79,55,1.074092e-15
79,56,9.635314e-16
79,57,1.766106e-15
79,58,1.548411e-15
79,59,5.817303e-16
79,60,1.251625e-15
79,61,1.170925e-15
79,62,9.855159e-16
79,63,1.333394e-15
79,64,8.024179e-16
79,65,1.254932e-15
79,66,1.523419e-15
79,67,1.281190e-15
79,68,1.611319e-15
79,69,1.278777e-15
79,70,7.242759e-16
79,71,7.012358e-16
79,72,6.103926e-16
79,73,7.472176e-16
79,74,8.755235e-16
79,75,5.766585e-16
79,76,6.799102e-16
79,77,4.715541e-16
79,78,3.543503e-16
79,79,7.389402e-16
79,80,2.764136e-16
79,81,2.941650e-16
79,82,4.283418e-16
79,83,4.444596e-16
79,84,7.963232e-16
79,85,1.584407e-16
79,86,4.123434e-16
79,87,2.112183e-16
79,88,2.742650e-16
79,89,1.780229e-16
79,90,5.196758e-16
79,91,2.157393e-16
79,92,4.497302e-16
79,93,2.660396e-16
79,94,4.109906e-16
79,95,9.386335e-17
79,96,6.831850e-17
79,97,1.052586e-17
79,98,4.661381e-17
79,99,1.062900e-16
79,100,3.790735e-17
79,101,1.728169e-17
79,102,6.070920e-17
79,103,3.843205e-17
79,104,1.481392e-17
79,105,3.312460e-17
79,106,4.596418e-17
79,107,0.000000e+00
79,108,1.833361e-17
79,109,4.379058e-18
79,110,9.922344e-18
79,111,3.220688e-17
79,112,0.000000e+00
79,113,1.381543e-17
79,114,1.483159e-17
79,115,0.000000e+00
79,116,9.558778e-18
79,117,9.318236e-18
79,118,9.237801e-18
79,119,0.000000e+00
79,120,1.829762e-17
79,121,1.745824e-17
79,122,5.917328e-18
79,123,7.755886e-18
79,124,7.983070e-18
79,125,0.000000e+00
79,126,0.000000e+00
79,127,8.768133e-18
79,128,0.000000e+00
79,129,0.000000e+00
79,130,5.247896e-18
79,131,0.000000e+00
79,132,6.333702e-18
79,133,1.096311e-17
79,134,0.000000e+00
79,135,4.548059e-18
79,136,0.000000e+00
79,137,5.454207e-18
79,138,0.000000e+00
79,139,3.930375e-18
79,140,0.000000e+00
79,141,3.878936e-18
79,142,0.000000e+00
79,143,0.000000e+00
79,144,0.000000e+00
79,145,5.153647e-18
79,146,0.000000e+00
79,147,0.000000e+00
79,148,0.000000e+00
79,149,0.000000e+00
79,150,0.000000e+00
79,151,0.000000e+00
79,152,0.000000e+00
79,153,0.000000e+00
79,154,0.000000e+00
79,155,0.000000e+00
79,156,0.000000e+00
79,157,0.000000e+00
79,158,0.000000e+00
79,159,0.000000e+00
79,160,0.000000e+00
79,161,0.000000e+00
79,162,0.000000e+00
79,163,0.000000e+00
79,164,0.000000e+00
79,165,0.000000e+00
79,166,0.000000e+00
79,167,0.000000e+00
79,168,0.000000e+00
79,169,0.000000e+00
79,170,0.000000e+00
79,171,0.000000e+00
79,172,0.000000e+00
79,173,0.000000e+00
79,174,0.000000e+00
79,175,0.000000e+00
79,176,0.000000e+00
79,177,0.000000e+00
79,178,0.000000e+00
79,179,0.000000e+00
79,180,0.000000e+00
79,181,0.000000e+00
79,182,0.000000e+00
79,183,0.000000e+00
79,184,0.000000e+00
79,185,0.000000e+00
79,186,0.000000e+00
79,187,0.000000e+00
79,188,0.000000e+00
79,189,0.000000e+00
79,190,0.000000e+00
79,191,0.000000e+00
79,192,0.000000e+00
79,193,0.000000e+00
79,194,0.000000e+00
79,195,0.000000e+00
79,196,0.000000e+00
79,197,0.000000e+00
79,198,0.000000e+00
79,199,0.000000e+00
79,200,0.000000e+00
79,201,0.000000e+00
80,0,0.000000e+00
80,1,-3.805101e-16
80,2,7.381786e-16
80,3,4.030840e-15
80,4,1.510521e-15
80,5,1.056777e-15
80,6,1.975322e-15
80,7,1.487967e-15
80,8,1.327999e-15
80,9,1.401997e-15
80,10,1.378076e-15
80,11,1.348677e-15
80,12,1.312318e-15
80,13,1.126838e-15
80,14,1.035475e-15
80,15,1.070759e-15
80,16,9.819165e-16
80,17,1.239669e-15
80,18,1.544766e-15
80,19,1.909903e-15
80,20,1.626751e-15
80,21,1.844795e-15
80,22,1.231288e-15
80,23,9.091933e-16
80,24,1.004833e-15
80,25,1.130206e-15
80,26,1.131994e-15
80,27,7.948025e-16
80,28,1.066799e-15
80,29,7.340285e-16
80,30,7.679131e-16
80,31,8.679216e-16
80,32,8.414629e-16
80,33,1.007681e-15
80,34,9.278065e-16
80,35,1.036286e-15
80,36,1.010464e-15
80,37,5.502159e-16
80,38,6.782950e-16
80,39,7.467391e-16
80,40,6.998920e-16
80,41,5.030415e-16
80,42,5.765564e-16
80,43,7.650484e-16
80,44,9.655712e-16
80,45,9.389922e-16
80,46,1.192435e-15
80,47,1.116760e-15
80,48,4.931657e-16
80,49,7.276690e-16
80,50,9.602510e-16
80,51,1.006127e-15
80,52,7.707955e-16
80,53,9.153704e-16
80,54,6.405681e-16
80,55,5.301127e-16
80,56,5.798821e-16
80,57,7.055495e-16
80,58,6.851969e-16
80,59,3.750383e-16
80,60,5.939017e-16
80,61,4.830151e-16
80,62,5.613719e-16
80,63,5.939434e-16
80,64,4.304349e-16
80,65,7.769098e-16
80,66,6.899042e-16
80,67,7.529080e-16
80,68,8.167527e-16
80,69,5.961149e-16
80,70,3.249923e-16
80,71,4.111693e-16
80,72,3.414502e-16
80,73,3.785924e-16
80,74,4.572457e-16
80,75,2.954869e-16
80,76,5.036215e-16
80,77,2.563340e-16
80,78,2.263227e-16
80,79,2.764136e-16
80,80,2.559403e-16
80,81,2.847190e-16
80,82,3.992635e-16
80,83,4.204426e-16
80,84,5.736622e-16
80,85,9.715123e-17
80,86,2.487061e-16
80,87,1.386186e-16
80,88,3.254281e-16
80,89,1.413250e-16
80,90,3.080762e-16
80,91,1.519911e-16
80,92,3.717911e-16
80,93,3.061925e-16
80,94,3.001671e-16
80,95,1.194014e-16
80,96,9.253642e-17
80,97,4.406987e-17
80,98,5.985787e-17
80,99,1.256534e-16
80,100,6.562645e-17
80,101,2.236824e-17
80,102,7.252827e-17
80,103,4.632461e-17
80,104,1.453067e-17
80,105,3.043012e-17
80,106,4.713541e-17
80,107,0.000000e+00
80,108,2.122528e-17
80,109,1.312580e-17
80,110,4.353102e-18
80,111,3.630625e-17
80,112,0.000000e+00
80,113,1.790348e-17
80,114,1.840605e-17
80,115,0.000000e+00
80,116,4.073300e-18
80,117,4.088069e-18
80,118,4.052781e-18
80,119,0.000000e+00
80,120,7.911874e-18
80,121,7.644981e-18
80,122,2.820900e-18
80,123,3.305030e-18
80,124,3.538602e-18
80,125,0.000000e+00
80,126,0.000000e+00
80,127,4.042608e-18
80,128,0.000000e+00
80,129,0.000000e+00
80,130,1.519736e-17
80,131,0.000000e+00
80,132,3.074830e-18
80,133,5.226316e-18
80,134,0.000000e+00
80,135,2.755497e-18
80,136,0.000000e+00
80,137,2.647861e-18
80,138,0.000000e+00
80,139,2.381265e-18
80,140,0.000000e+00
80,141,2.350100e-18
80,142,0.000000e+00
80,143,0.000000e+00
80,144,0.000000e+00
80,145,2.501947e-18
80,146,0.000000e+00
80,147,0.000000e+00
80,148,0.000000e+00
80,149,0.000000e+00
80,150,0.000000e+00
80,151,0.000000e+00
80,152,0.000000e+00
80,153,0.000000e+00
80,154,0.000000e+00
80,155,0.000000e+00
80,156,0.000000e+00
80,157,0.000000e+00
80,158,0.000000e+00
80,159,0.000000e+00
80,160,0.000000e+00
80,161,0.000000e+00
80,162,0.000000e+00
80,163,0.000000e+00
80,164,0.000000e+00
80,165,0.000000e+00
80,166,0.000000e+00
80,167,0.000000e+00
80,168,0.000000e+00
80,169,0.000000e+00
80,170,0.000000e+00
80,171,0.000000e+00
80,172,0.000000e+00
80,173,0.000000e+00
80,174,0.000000e+00
80,175,0.000000e+00
80,176,0.000000e+00
80,177,0.000000e+00
80,178,0.000000e+00
80,179,0.000000e+00
80,180,0.000000e+00
80,181,0.000000e+00
80,182,0.000000e+00
80,183,0.000000e+00
80,184,0.000000e+00
80,185,0.000000e+00
80,186,0.000000e+00
80,187,0.000000e+00
80,188,0.000000e+00
80,189,0.000000e+00
80,190,0.000000e+00
80,191,0.000000e+00
80,192,0.000000e+00
80,193,0.000000e+00
80,194,0.000000e+00
80,195,0.000000e+00
80,196,0.000000e+00
80,197,0.000000e+00
80,198,0.000000e+00
80,199,0.000000e+00
80,200,0.000000e+00
80,201,0.000000e+00
81,0,0.000000e+00
81,1,1.958989e-15
81,2,2.254573e-15
81,3,9.103549e-15
81,4,3.785408e-15
81,5,2.959301e-15
81,6,4.844762e-15
81,7,3.260817e-15
81,8,2.329904e-15
81,9,3.100859e-15
81,10,2.868716e-15
81,11,1.991615e-15
81,12,2.478650e-15
81,13,2.328220e-15
81,14,2.210520e-15
81,15,2.253217e-15
81,16,1.939593e-15
81,17,2.312601e-15
81,18,3.209607e-15
81,19,3.214030e-15
81,20,2.859567e-15
81,21,3.218445e-15
81,22,2.079950e-15
81,23,1.609462e-15
81,24,2.013633e-15
81,25,1.898334e-15
81,26,2.165152e-15
81,27,1.520428e-15
81,28,2.070360e-15
81,29,1.315142e-15
81,30,1.316790e-15
81,31,1.261421e-15
81,32,1.397009e-15
81,33,1.344099e-15
81,34,1.362666e-15
81,35,1.529699e-15
81,36,1.206763e-15
81,37,1.073917e-15
81,38,1.013578e-15
81,39,9.355556e-16
81,40,1.024662e-15
81,41,8.002285e-16
81,42,8.140326e-16
81,43,8.600102e-16
81,44,1.313930e-15
81,45,1.158228e-15
81,46,1.380716e-15
81,47,1.205486e-15
81,48,6.571832e-16
81,49,8.151757e-16
81,50,1.137940e-15
81,51,1.407479e-15
81,52,8.048188e-16
81,53,8.338559e-16
81,54,8.131734e-16
81,55,5.307582e-16
81,56,6.734579e-16
81,57,6.484090e-16
81,58,5.690782e-16
81,59,4.693095e-16
81,60,5.361635e-16
81,61,4.525207e-16
81,62,5.797125e-16
81,63,4.619108e-16
81,64,5.079357e-16
81,65,8.733360e-16
81,66,5.481760e-16
81,67,8.770199e-16
81,68,8.272710e-16
81,69,6.044068e-16
81,70,2.924180e-16
81,71,3.998291e-16
81,72,3.803731e-16
81,73,3.781346e-16
81,74,4.568903e-16
81,75,2.914041e-16
81,76,5.159261e-16
81,77,2.440012e-16
81,78,3.161926e-16
81,79,2.941650e-16
81,80,2.847190e-16
81,81,5.040015e-16
81,82,4.105611e-16
81,83,5.924055e-16
81,84,5.444784e-16
81,85,1.066533e-16
81,86,2.423191e-16
81,87,1.712507e-16
81,88,5.187385e-16
81,89,1.888546e-16
81,90,2.949638e-16
81,91,1.752614e-16
81,92,4.681376e-16
81,93,4.644378e-16
81,94,2.454009e-16
81,95,1.734582e-16
81,96,1.496933e-16
81,97,3.692203e-17
81,98,8.705529e-17
81,99,2.122012e-16
81,100,4.968343e-17
81,101,3.241798e-17
81,102,1.081544e-16
81,103,6.896482e-17
81,104,2.462930e-17
81,105,5.582995e-17
81,106,8.929279e-17
81,107,0.000000e+00
81,108,3.203837e-17
81,109,1.594639e-17
81,110,1.570675e-17
81,111,6.391839e-17
81,112,0.000000e+00
81,113,2.593223e-17
81,114,2.720793e-17
81,115,0.000000e+00
81,116,1.479242e-17
81,117,1.475047e-17
81,118,1.462314e-17
81,119,0.000000e+00
81,120,2.863895e-17
81,121,2.680380e-17
81,122,4.976144e-18
81,123,1.200240e-17
81,124,1.123255e-17
81,125,0.000000e+00
81,126,0.000000e+00
81,127,1.185293e-17
81,128,0.000000e+00
81,129,0.000000e+00
81,130,4.392548e-18
81,131,0.000000e+00
81,132,5.313553e-18
81,133,9.219362e-18
81,134,0.000000e+00
81,135,4.191182e-18
81,136,0.000000e+00
81,137,4.575716e-18
81,138,0.000000e+00
81,139,3.621966e-18
81,140,0.000000e+00
81,141,3.574563e-18
81,142,0.000000e+00
81,143,0.000000e+00
81,144,0.000000e+00
81,145,4.323565e-18
81,146,0.000000e+00
81,147,0.000000e+00
81,148,0.000000e+00
81,149,0.000000e+00
81,150,0.000000e+00
81,151,0.000000e+00
81,152,0.000000e+00
81,153,0.000000e+00
81,154,0.000000e+00
81,155,0.000000e+00
81,156,0.000000e+00
81,157,0.000000e+00
81,158,0.000000e+00
81,159,0.000000e+00
81,160,0.000000e+00
81,161,0.000000e+00
81,162,0.000000e+00
81,163,0.000000e+00
81,164,0.000000e+00
81,165,0.000000e+00
81,166,0.000000e+00
81,167,0.000000e+00
81,168,0.000000e+00
81,169,0.000000e+00
81,170,0.000000e+00
81,171,0.000000e+00
81,172,0.000000e+00
81,173,0.000000e+00
81,174,0.000000e+00
81,175,0.000000e+00
81,176,0.000000e+00
81,177,0.000000e+00
81,178,0.000000e+00
81,179,0.000000e+00
81,180,0.000000e+00
81,181,0.000000e+00
81,182,0.000000e+00
81,183,0.000000e+00
81,184,0.000000e+00
81,185,0.000000e+00
81,186,0.000000e+00
81,187,0.000000e+00
81,188,0.000000e+00
81,189,0.000000e+00
81,190,0.000000e+00
81,191,0.000000e+00
81,192,0.000000e+00
81,193,0.000000e+00
81,194,0.000000e+00
81,195,0.000000e+00
81,196,0.000000e+00
81,197,0.000000e+00
81,198,0.000000e+00
81,199,0.000000e+00
81,200,0.000000e+00
81,201,0.000000e+00
82,0,0.000000e+00
82,1,-2.758960e-15
82,2,2.706479e-16
82,3,2.751971e-15
82,4,4.471703e-16
82,5,-3.723368e-17
82,6,1.430617e-15
82,7,1.954397e-15
82,8,1.916747e-15
82,9,1.930758e-15
82,10,2.100265e-15
82,11,3.143800e-15
82,12,1.797060e-15
82,13,1.236272e-15
82,14,1.457447e-15
82,15,1.029185e-15
82,16,1.729458e-15
82,17,2.363345e-15
82,18,1.673074e-15
82,19,2.908889e-15
82,20,2.194711e-15
82,21,2.976809e-15
82,22,2.451373e-15
82,23,1.952288e-15
82,24,1.711208e-15
82,25,1.979543e-15
82,26,1.995382e-15
82,27,1.245172e-15
82,28,1.329599e-15
82,29,1.169679e-15
82,30,1.715834e-15
82,31,1.851457e-15
82,32,1.393983e-15
82,33,1.821966e-15
82,34,1.718914e-15
82,35,2.337931e-15
82,36,1.832300e-15
82,37,9.072588e-16
82,38,1.068708e-15
82,39,1.380346e-15
82,40,1.257775e-15
82,41,7.309803e-16
82,42,1.086370e-15
82,43,1.529533e-15
82,44,1.574167e-15
82,45,1.771024e-15
82,46,2.177903e-15
82,47,2.035865e-15
82,48,9.611923e-16
82,49,1.664563e-15
82,50,1.790513e-15
82,51,1.592417e-15
82,52,1.476838e-15
82,53,1.668531e-15
82,54,1.068548e-15
82,55,9.312414e-16
82,56,9.670452e-16
82,57,1.240981e-15
82,58,1.237000e-15
82,59,5.805678e-16
82,60,1.132626e-15
82,61,8.186330e-16
82,62,1.092962e-15
82,63,1.141241e-15
82,64,7.751904e-16
82,65,1.340451e-15
82,66,1.237419e-15
82,67,1.366713e-15
82,68,1.488678e-15
82,69,1.015997e-15
82,70,6.220344e-16
82,71,7.184057e-16
82,72,5.762517e-16
82,73,6.453368e-16
82,74,7.881204e-16
82,75,5.510295e-16
82,76,1.007287e-15
82,77,5.601532e-16
82,78,3.419453e-16
82,79,4.283418e-16
82,80,3.992635e-16
82,81,4.105611e-16
82,82,9.620587e-16
82,83,6.248666e-16
82,84,9.024788e-16
82,85,1.375955e-16
82,86,4.283002e-16
82,87,2.377274e-16
82,88,5.216178e-16
82,89,2.234260e-16
82,90,5.219478e-16
82,91,2.491332e-16
82,92,6.803775e-16
82,93,4.983800e-16
82,94,4.732307e-16
82,95,1.678395e-16
82,96,1.702880e-16
82,97,1.616044e-16
82,98,8.400329e-17
82,99,2.378075e-16
82,100,8.734248e-17
82,101,3.138498e-17
82,102,1.061722e-16
82,103,6.741477e-17
82,104,5.446568e-18
82,105,3.623559e-17
82,106,4.792818e-17
82,107,0.000000e+00
82,108,3.161456e-17
82,109,7.409987e-17
82,110,-2.488667e-18
82,111,4.201011e-17
82,112,0.000000e+00
82,113,2.502031e-17
82,114,2.632671e-17
82,115,0.000000e+00
82,116,-2.414386e-18
82,117,-2.337148e-18
82,118,-2.316974e-18
82,119,0.000000e+00
82,120,-4.605553e-18
82,121,-4.013726e-18
82,122,1.081965e-17
82,123,-1.959006e-18
82,124,4.225056e-18
82,125,0.000000e+00
82,126,0.000000e+00
82,127,4.826971e-18
82,128,0.000000e+00
82,129,0.000000e+00
82,130,2.803418e-17
82,131,0.000000e+00
82,132,1.158996e-17
82,133,2.004571e-17
82,134,0.000000e+00
82,135,9.579533e-18
82,136,0.000000e+00
82,137,9.980587e-18
82,138,0.000000e+00
82,139,8.278512e-18
82,140,0.000000e+00
82,141,8.170165e-18
82,142,0.000000e+00
82,143,0.000000e+00
82,144,0.000000e+00
82,145,9.430594e-18
82,146,0.000000e+00
82,147,0.000000e+00
82,148,0.000000e+00
82,149,0.000000e+00
82,150,0.000000e+00
82,151,0.000000e+00
82,152,0.000000e+00
82,153,0.000000e+00
82,154,0.000000e+00
82,155,0.000000e+00
82,156,0.000000e+00
82,157,0.000000e+00
82,158,0.000000e+00
82,159,0.000000e+00
82,160,0.000000e+00
82,161,0.000000e+00
82,162,0.000000e+00
82,163,0.000000e+00
82,164,0.000000e+00
82,165,0.000000e+00
82,166,0.000000e+00
82,167,0.000000e+00
82,168,0.000000e+00
82,169,0.000000e+00
82,170,0.000000e+00
82,171,0.000000e+00
82,172,0.000000e+00
82,173,0.000000e+00
82,174,0.000000e+00
82,175,0.000000e+00
82,176,0.000000e+00
82,177,0.000000e+00
82,178,0.000000e+00
82,179,0.000000e+00
82,180,0.000000e+00
82,181,0.000000e+00
82,182,0.000000e+00
82,183,0.000000e+00
82,184,0.000000e+00
82,185,0.000000e+00
82,186,0.000000e+00
82,187,0.000000e+00
82,188,0.000000e+00
82,189,0.000000e+00
82,190,0.000000e+00
82,191,0.000000e+00
82,192,0.000000e+00
82,193,0.000000e+00
82,194,0.000000e+00
82,195,0.000000e+00
82,196,0.000000e+00
82,197,0.000000e+00
82,198,0.000000e+00
82,199,0.000000e+00
82,200,0.000000e+00
82,201,0.000000e+00
83,0,0.000000e+00
83,1,1.919966e-15
83,2,2.721295e-15
83,3,1.357991e-14
83,4,6.773772e-15
83,5,4.597274e-15
83,6,7.830575e-15
83,7,5.045233e-15
83,8,3.541068e-15
83,9,5.110314e-15
83,10,4.460806e-15
83,11,2.953959e-15
83,12,3.866483e-15
83,13,3.379979e-15
83,14,3.316814e-15
83,15,3.330672e-15
83,16,2.897881e-15
83,17,3.061057e-15
83,18,4.170538e-15
83,19,4.352431e-15
83,20,3.646273e-15
83,21,4.190497e-15
83,22,2.690766e-15
83,23,1.868147e-15
83,24,2.596004e-15
83,25,2.409458e-15
83,26,2.768233e-15
83,27,2.020390e-15
83,28,2.987512e-15
83,29,1.833180e-15
83,30,1.860073e-15
83,31,1.742867e-15
83,32,1.991435e-15
83,33,1.953439e-15
83,34,2.066070e-15
83,35,2.145043e-15
83,36,1.714992e-15
83,37,1.560792e-15
83,38,1.539051e-15
83,39,1.535180e-15
83,40,1.576712e-15
83,41,1.191938e-15
83,42,1.243546e-15
83,43,1.363625e-15
83,44,1.969635e-15
83,45,1.625866e-15
83,46,2.115054e-15
83,47,1.857318e-15
83,48,9.157014e-16
83,49,1.246476e-15
83,50,1.745954e-15
83,51,2.024404e-15
83,52,1.194356e-15
83,53,1.416325e-15
83,54,1.301523e-15
83,55,8.217136e-16
83,56,1.038754e-15
83,57,1.112607e-15
83,58,9.588373e-16
83,59,7.411426e-16
83,60,8.883688e-16
83,61,7.209657e-16
83,62,9.253349e-16
83,63,8.309575e-16
83,64,7.835299e-16
83,65,1.356130e-15
83,66,9.314008e-16
83,67,1.315379e-15
83,68,1.294982e-15
83,69,9.773199e-16
83,70,4.765005e-16
83,71,6.384004e-16
83,72,6.009070e-16
83,73,5.746975e-16
83,74,6.976141e-16
83,75,4.601521e-16
83,76,7.750321e-16
83,77,3.753171e-16
83,78,4.213805e-16
83,79,4.444596e-16
83,80,4.204426e-16
83,81,5.924055e-16
83,82,6.248666e-16
83,83,9.071772e-16
83,84,9.801516e-16
83,85,1.753819e-16
83,86,4.031043e-16
83,87,2.401700e-16
83,88,7.349273e-16
83,89,2.762151e-16
83,90,4.598235e-16
83,91,2.624856e-16
83,92,6.237467e-16
83,93,6.563193e-16
83,94,4.218817e-16
83,95,2.422709e-16
83,96,2.265259e-16
83,97,5.547896e-17
83,98,1.221127e-16
83,99,2.188839e-16
83,100,8.659519e-17
83,101,4.582726e-17
83,102,1.540019e-16
83,103,9.812867e-17
83,104,2.942722e-17
83,105,6.430241e-17
83,106,1.215718e-16
83,107,0.000000e+00
83,108,4.574481e-17
83,109,1.675895e-17
83,110,7.644739e-18
83,111,9.597336e-17
83,112,0.000000e+00
83,113,3.652187e-17
83,114,3.862237e-17
83,115,0.000000e+00
83,116,7.153991e-18
83,117,7.179299e-18
83,118,7.117328e-18
83,119,0.000000e+00
83,120,1.389511e-17
83,121,1.229003e-17
83,122,6.075478e-18
83,123,5.804669e-18
83,124,1.671646e-17
83,125,0.000000e+00
83,126,0.000000e+00
83,127,1.682372e-17
83,128,0.000000e+00
83,129,0.000000e+00
83,130,1.102711e-17
83,131,0.000000e+00
83,132,6.504850e-18
83,133,1.125611e-17
83,134,0.000000e+00
83,135,4.825217e-18
83,136,0.000000e+00
83,137,5.601590e-18
83,138,0.000000e+00
83,139,4.169892e-18
83,140,0.000000e+00
83,141,4.115317e-18
83,142,0.000000e+00
83,143,0.000000e+00
83,144,0.000000e+00
83,145,5.292907e-18
83,146,0.000000e+00
83,147,0.000000e+00
83,148,0.000000e+00
83,149,0.000000e+00
83,150,0.000000e+00
83,151,0.000000e+00
83,152,0.000000e+00
83,153,0.000000e+00
83,154,0.000000e+00
83,155,0.000000e+00
83,156,0.000000e+00
83,157,0.000000e+00
83,158,0.000000e+00
83,159,0.000000e+00
83,160,0.000000e+00
83,161,0.000000e+00
83,162,0.000000e+00
83,163,0.000000e+00
83,164,0.000000e+00
83,165,0.000000e+00
83,166,0.000000e+00
83,167,0.000000e+00
83,168,0.000000e+00
83,169,0.000000e+00
83,170,0.000000e+00
83,171,0.000000e+00
83,172,0.000000e+00
83,173,0.000000e+00
83,174,0.000000e+00
83,175,0.000000e+00
83,176,0.000000e+00
83,177,0.000000e+00
83,178,0.000000e+00
83,179,0.000000e+00
83,180,0.000000e+00
83,181,0.000000e+00
83,182,0.000000e+00
83,183,0.000000e+00
83,184,0.000000e+00
83,185,0.000000e+00
83,186,0.000000e+00
83,187,0.000000e+00
83,188,0.000000e+00
83,189,0.000000e+00
83,190,0.000000e+00
83,191,0.000000e+00
83,192,0.000000e+00
83,193,0.000000e+00
83,194,0.000000e+00
83,195,0.000000e+00
83,196,0.000000e+00
83,197,0.000000e+00
83,198,0.000000e+00
83,199,0.000000e+00
83,200,0.000000e+00
83,201,0.000000e+00
84,0,0.000000e+00
84,1,-1.749993e-15
84,2,2.897502e-15
84,3,1.486860e-14
84,4,8.095304e-15
84,5,5.759372e-15
84,6,9.406605e-15
84,7,6.241236e-15
84,8,4.906470e-15
84,9,6.527908e-15
84,10,4.760090e-15
84,11,4.515301e-15
84,12,5.015433e-15
84,13,4.895554e-15
84,14,4.194942e-15
84,15,4.547380e-15
84,16,3.706375e-15
84,17,3.663623e-15
84,18,5.340305e-15
84,19,6.053435e-15
84,20,5.060003e-15
84,21,5.148546e-15
84,22,3.471401e-15
84,23,2.243322e-15
84,24,2.966361e-15
84,25,3.270671e-15
84,26,3.752573e-15
84,27,2.660278e-15
84,28,4.614539e-15
84,29,2.953880e-15
84,30,2.320505e-15
84,31,2.698898e-15
84,32,2.949341e-15
84,33,3.649383e-15
84,34,3.668093e-15
84,35,3.184418e-15
84,36,3.287943e-15
84,37,2.319776e-15
84,38,3.088346e-15
84,39,2.846032e-15
84,40,2.719651e-15
84,41,2.052670e-15
84,42,2.099874e-15
84,43,3.084677e-15
84,44,3.179074e-15
84,45,2.779836e-15
84,46,4.233181e-15
84,47,3.647122e-15
84,48,1.435265e-15
84,49,2.223324e-15
84,50,2.898960e-15
84,51,3.171394e-15
84,52,2.397005e-15
84,53,3.415617e-15
84,54,2.214354e-15
84,55,1.654709e-15
84,56,1.843199e-15
84,57,2.885964e-15
84,58,2.498637e-15
84,59,1.215234e-15
84,60,2.186603e-15
84,61,1.708560e-15
84,62,1.656299e-15
84,63,2.306120e-15
84,64,1.421273e-15
84,65,2.189155e-15
84,66,2.431418e-15
84,67,2.287685e-15
84,68,2.427541e-15
84,69,1.867135e-15
84,70,1.045892e-15
84,71,1.165647e-15
84,72,1.116328e-15
84,73,1.260128e-15
84,74,1.321970e-15
84,75,8.725791e-16
84,76,1.273044e-15
84,77,7.690828e-16
84,78,5.623870e-16
84,79,7.963232e-16
84,80,5.736622e-16
84,81,5.444784e-16
84,82,9.024788e-16
84,83,9.801516e-16
84,84,1.927091e-15
84,85,2.299098e-16
84,86,7.928336e-16
84,87,3.306912e-16
84,88,5.547990e-16
84,89,3.486108e-16
84,90,9.059942e-16
84,91,3.695113e-16
84,92,7.995494e-16
84,93,4.830618e-16
84,94,9.037760e-16
84,95,1.753688e-16
84,96,1.823373e-16
84,97,1.091061e-16
84,98,8.835034e-17
84,99,1.559965e-16
84,100,1.433352e-16
84,101,3.345770e-17
84,102,1.136176e-16
84,103,7.211035e-17
84,104,3.929604e-17
84,105,3.464657e-17
84,106,9.354080e-17
84,107,0.000000e+00
84,108,3.400148e-17
84,109,7.318882e-18
84,110,-6.952455e-18
84,111,8.306615e-17
84,112,0.000000e+00
84,113,2.664004e-17
84,114,2.807464e-17
84,115,0.000000e+00
84,116,-6.870838e-18
84,117,-6.529164e-18
84,118,-6.472805e-18
84,119,0.000000e+00
84,120,-1.298727e-17
84,121,-1.222524e-17
84,122,6.946741e-18
84,123,-5.574921e-18
84,124,2.109384e-17
84,125,0.000000e+00
84,126,0.000000e+00
84,127,2.114732e-17
84,128,0.000000e+00
84,129,0.000000e+00
84,130,4.781656e-17
84,131,0.000000e+00
84,132,7.486891e-18
84,133,1.287031e-17
84,134,0.000000e+00
84,135,5.400969e-18
84,136,0.000000e+00
84,137,6.447265e-18
84,138,0.000000e+00
84,139,4.667449e-18
84,140,0.000000e+00
84,141,4.606363e-18
84,142,0.000000e+00
84,143,0.000000e+00
84,144,0.000000e+00
84,145,6.091980e-18
84,146,0.000000e+00
84,147,0.000000e+00
84,148,0.000000e+00
84,149,0.000000e+00
84,150,0.000000e+00
84,151,0.000000e+00
84,152,0.000000e+00
84,153,0.000000e+00
84,154,0.000000e+00
84,155,0.000000e+00
84,156,0.000000e+00
84,157,0.000000e+00
84,158,0.000000e+00
84,159,0.000000e+00
84,160,0.000000e+00
84,161,0.000000e+00
84,162,0.000000e+00
84,163,0.000000e+00
84,164,0.000000e+00
84,165,0.000000e+00
84,166,0.000000e+00
84,167,0.000000e+00
84,168,0.000000e+00
84,169,0.000000e+00
84,170,0.000000e+00
84,171,0.000000e+00
84,172,0.000000e+00
84,173,0.000000e+00
84,174,0.000000e+00
84,175,0.000000e+00
84,176,0.000000e+00
84,177,0.000000e+00
84,178,0.000000e+00
84,179,0.000000e+00
84,180,0.000000e+00
84,181,0.000000e+00
84,182,0.000000e+00
84,183,0.000000e+00
84,184,0.000000e+00
84,185,0.000000e+00
84,186,0.000000e+00
84,187,0.000000e+00
84,188,0.000000e+00
84,189,0.000000e+00
84,190,0.000000e+00
84,191,0.000000e+00
84,192,0.000000e+00
84,193,0.000000e+00
84,194,0.000000e+00
84,195,0.000000e+00
84,196,0.000000e+00
84,197,0.000000e+00
84,198,0.000000e+00
84,199,0.000000e+00
84,200,0.000000e+00
84,201,0.000000e+00
85,0,0.000000e+00
85,1,7.705647e-17
85,2,2.593530e-16
85,3,1.630366e-15
85,4,6.663778e-16
85,5,6.491910e-16
85,6,8.542043e-16
85,7,5.758958e-16
85,8,6.944987e-16
85,9,6.851426e-16
85,10,5.959622e-16
85,11,4.041193e-16
85,12,6.040758e-16
85,13,5.485323e-16
85,14,5.436520e-16
85,15,5.598862e-16
85,16,4.899659e-16
85,17,4.733662e-16
85,18,7.174594e-16
85,19,8.436099e-16
85,20,8.435674e-16
85,21,8.237685e-16
85,22,4.721650e-16
85,23,3.391974e-16
85,24,3.564676e-16
85,25,3.903028e-16
85,26,4.703451e-16
85,27,3.381196e-16
85,28,5.036499e-16
85,29,3.181275e-16
85,30,3.567104e-16
85,31,3.254741e-16
85,32,4.110551e-16
85,33,4.111147e-16
85,34,4.664254e-16
85,35,3.499675e-16
85,36,4.159595e-16
85,37,3.858984e-16
85,38,2.803364e-16
85,39,3.808460e-16
85,40,3.241922e-16
85,41,2.434635e-16
85,42,2.773671e-16
85,43,3.109331e-16
85,44,3.844800e-16
85,45,3.957808e-16
85,46,4.051653e-16
85,47,4.931490e-16
85,48,2.303594e-16
85,49,2.619564e-16
85,50,4.357649e-16
85,51,4.220983e-16
85,52,2.411720e-16
85,53,3.446881e-16
85,54,3.061268e-16
85,55,2.356503e-16
85,56,2.339081e-16
85,57,2.872582e-16
85,58,2.884789e-16
85,59,1.766824e-16
85,60,1.908201e-16
85,61,2.281142e-16
85,62,1.963262e-16
85,63,1.888642e-16
85,64,2.006240e-16
85,65,3.239521e-16
85,66,3.002637e-16
85,67,2.623084e-16
85,68,3.430619e-16
85,69,2.679388e-16
85,70,1.537699e-16
85,71,1.713365e-16
85,72,9.899376e-17
85,73,1.050587e-16
85,74,1.773289e-16
85,75,1.245695e-16
85,76,1.754536e-16
85,77,6.549301e-17
85,78,9.117466e-17
85,79,1.584407e-16
85,80,9.715123e-17
85,81,1.066533e-16
85,82,1.375955e-16
85,83,1.753819e-16
85,84,2.299098e-16
85,85,9.224955e-17
85,86,7.994974e-17
85,87,5.352848e-17
85,88,1.379236e-16
85,89,5.558126e-17
85,90,9.452096e-17
85,91,4.871156e-17
85,92,1.220336e-16
85,93,1.309619e-16
85,94,1.114531e-16
85,95,4.760630e-17
85,96,4.287159e-17
85,97,2.430029e-17
85,98,2.402050e-17
85,99,4.413391e-17
85,100,3.521615e-17
85,101,9.047043e-18
85,102,3.092673e-17
85,103,1.966172e-17
85,104,8.618249e-18
85,105,1.301227e-17
85,106,1.993695e-17
85,107,0.000000e+00
85,108,9.253365e-18
85,109,4.216791e-20
85,110,1.512292e-18
85,111,1.572226e-17
85,112,0.000000e+00
85,113,7.251106e-18
85,114,7.685703e-18
85,115,0.000000e+00
85,116,1.507444e-18
85,117,1.420218e-18
85,118,1.407959e-18
85,119,0.000000e+00
85,120,2.837381e-18
85,121,2.338307e-18
85,122,1.430509e-18
85,123,1.223123e-18
85,124,2.206318e-18
85,125,0.000000e+00
85,126,0.000000e+00
85,127,2.307928e-18
85,128,0.000000e+00
85,129,0.000000e+00
85,130,1.345963e-17
85,131,0.000000e+00
85,132,1.531147e-18
85,133,2.650321e-18
85,134,0.000000e+00
85,135,1.025129e-18
85,136,0.000000e+00
85,137,1.318533e-18
85,138,0.000000e+00
85,139,8.859032e-19
85,140,0.000000e+00
85,141,8.743088e-19
85,142,0.000000e+00
85,143,0.000000e+00
85,144,0.000000e+00
85,145,1.245874e-18
85,146,0.000000e+00
85,147,0.000000e+00
85,148,0.000000e+00
85,149,0.000000e+00
85,150,0.000000e+00
85,151,0.000000e+00
85,152,0.000000e+00
85,153,0.000000e+00
85,154,0.000000e+00
85,155,0.000000e+00
85,156,0.000000e+00
85,157,0.000000e+00
85,158,0.000000e+00
85,159,0.000000e+00
85,160,0.000000e+00
85,161,0.000000e+00
85,162,0.000000e+00
85,163,0.000000e+00
85,164,0.000000e+00
85,165,0.000000e+00
85,166,0.000000e+00
85,167,0.000000e+00
85,168,0.000000e+00
85,169,0.000000e+00
85,170,0.000000e+00
85,171,0.000000e+00
85,172,0.000000e+00
85,173,0.000000e+00
85,174,0.000000e+00
85,175,0.000000e+00
85,176,0.000000e+00
85,177,0.000000e+00
85,178,0.000000e+00
85,179,0.000000e+00
85,180,0.000000e+00
85,181,0.000000e+00
85,182,0.000000e+00
85,183,0.000000e+00
85,184,0.000000e+00
85,185,0.000000e+00
85,186,0.000000e+00
85,187,0.000000e+00
85,188,0.000000e+00
85,189,0.000000e+00
85,190,0.000000e+00
85,191,0.000000e+00
85,192,0.000000e+00
85,193,0.000000e+00
85,194,0.000000e+00
85,195,0.000000e+00
85,196,0.000000e+00
85,197,0.000000e+00
85,198,0.000000e+00
85,199,0.000000e+00
85,200,0.000000e+00
85,201,0.000000e+00
86,0,0.000000e+00
86,1,-3.282890e-15
86,2,6.298059e-17
86,3,2.155042e-15
86,4,8.041401e-16
86,5,7.116083e-16
86,6,1.077519e-15
86,7,9.613309e-16
86,8,3.930987e-16
86,9,8.293183e-16
86,10,6.549074e-16
86,11,1.123719e-15
86,12,9.119537e-16
86,13,1.019958e-15
86,14,6.505587e-16
86,15,5.697485e-16
86,16,6.723768e-16
86,17,8.020199e-16
86,18,9.418182e-16
86,19,1.399371e-15
86,20,1.296137e-15
86,21,1.547244e-15
86,22,9.240371e-16
86,23,5.205395e-16
86,24,6.178799e-16
86,25,1.108273e-15
86,26,9.212245e-16
86,27,7.138210e-16
86,28,1.227051e-15
86,29,8.817396e-16
86,30,7.040877e-16
86,31,9.823180e-16
86,32,9.435994e-16
86,33,1.467707e-15
86,34,1.250843e-15
86,35,1.213106e-15
86,36,1.378492e-15
86,37,6.290161e-16
86,38,1.137105e-15
86,39,1.010706e-15
86,40,9.231224e-16
86,41,7.244071e-16
86,42,6.423880e-16
86,43,1.310869e-15
86,44,1.368628e-15
86,45,1.262179e-15
86,46,1.953050e-15
86,47,1.755584e-15
86,48,6.181447e-16
86,49,9.930128e-16
86,50,1.263691e-15
86,51,1.365304e-15
86,52,1.200897e-15
86,53,1.509605e-15
86,54,8.278194e-16
86,55,7.939036e-16
86,56,8.447514e-16
86,57,1.348595e-15
86,58,1.162277e-15
86,59,4.646166e-16
86,60,1.044732e-15
86,61,8.236752e-16
86,62,8.340574e-16
86,63,1.146767e-15
86,64,5.873453e-16
86,65,1.025674e-15
86,66,1.167509e-15
86,67,1.075247e-15
86,68,1.241945e-15
86,69,9.426887e-16
86,70,5.105673e-16
86,71,5.671593e-16
86,72,5.640923e-16
86,73,6.573442e-16
86,74,6.920742e-16
86,75,4.258940e-16
86,76,6.158229e-16
86,77,4.106038e-16
86,78,2.774302e-16
86,79,4.123434e-16
86,80,2.487061e-16
86,81,2.423191e-16
86,82,4.283002e-16
86,83,4.031043e-16
86,84,7.928336e-16
86,85,7.994974e-17
86,86,4.135485e-16
86,87,1.811356e-16
86,88,2.521981e-16
86,89,1.585869e-16
86,90,4.692419e-16
86,91,2.018036e-16
86,92,4.235853e-16
86,93,2.566145e-16
86,94,3.840210e-16
86,95,9.364256e-17
86,96,7.281989e-17
86,97,1.344728e-17
86,98,4.747769e-17
86,99,8.147917e-17
86,100,3.975121e-17
86,101,1.785388e-17
86,102,6.066059e-17
86,103,3.855385e-17
86,104,2.657253e-18
86,105,1.925761e-17
86,106,3.275788e-17
86,107,0.000000e+00
86,108,1.811897e-17
86,109,3.490955e-18
86,110,-2.941698e-18
86,111,2.962834e-17
86,112,0.000000e+00
86,113,1.422062e-17
86,114,1.506442e-17
86,115,0.000000e+00
86,116,-2.900907e-18
86,117,-2.762596e-18
86,118,-2.738750e-18
86,119,0.000000e+00
86,120,-5.489114e-18
86,121,-5.398247e-18
86,122,3.695174e-18
86,123,-2.353764e-18
86,124,3.978204e-18
86,125,0.000000e+00
86,126,0.000000e+00
86,127,3.890738e-18
86,128,0.000000e+00
86,129,0.000000e+00
86,130,8.279695e-18
86,131,0.000000e+00
86,132,3.967215e-18
86,133,6.846095e-18
86,134,0.000000e+00
86,135,2.923050e-18
86,136,0.000000e+00
86,137,3.416330e-18
86,138,0.000000e+00
86,139,2.526063e-18
86,140,0.000000e+00
86,141,2.493003e-18
86,142,0.000000e+00
86,143,0.000000e+00
86,144,0.000000e+00
86,145,3.228068e-18
86,146,0.000000e+00
86,147,0.000000e+00
86,148,0.000000e+00
86,149,0.000000e+00
86,150,0.000000e+00
86,151,0.000000e+00
86,152,0.000000e+00
86,153,0.000000e+00
86,154,0.000000e+00
86,155,0.000000e+00
86,156,0.000000e+00
86,157,0.000000e+00
86,158,0.000000e+00
86,159,0.000000e+00
86,160,0.000000e+00
86,161,0.000000e+00
86,162,0.000000e+00
86,163,0.000000e+00
86,164,0.000000e+00
86,165,0.000000e+00
86,166,0.000000e+00
86,167,0.000000e+00
86,168,0.000000e+00
86,169,0.000000e+00
86,170,0.000000e+00
86,171,0.000000e+00
86,172,0.000000e+00
86,173,0.000000e+00
86,174,0.000000e+00
86,175,0.000000e+00
86,176,0.000000e+00
86,177,0.000000e+00
86,178,0.000000e+00
86,179,0.000000e+00
86,180,0.000000e+00
86,181,0.000000e+00
86,182,0.000000e+00
86,183,0.000000e+00
86,184,0.000000e+00
86,185,0.000000e+00
86,186,0.000000e+00
86,187,0.000000e+00
86,188,0.000000e+00
86,189,0.000000e+00
86,190,0.000000e+00
86,191,0.000000e+00
86,192,0.000000e+00
86,193,0.000000e+00
86,194,0.000000e+00
86,195,0.000000e+00
86,196,0.000000e+00
86,197,0.000000e+00
86,198,0.000000e+00
86,199,0.000000e+00
86,200,0.000000e+00
86,201,0.000000e+00
87,0,0.000000e+00
87,1,-1.335625e-15
87,2,-1.867984e-16
87,3,-9.440962e-16
87,4,-2.901974e-16
87,5,-4.901199e-16
87,6,-5.337090e-16
87,7,2.365683e-16
87,8,-3.207981e-16
87,9,-2.016152e-16
87,10,1.194387e-16
87,11,5.660605e-17
87,12,1.779119e-17
87,13,2.047592e-16
87,14,1.040555e-16
87,15,-1.766278e-16
87,16,1.834626e-17
87,17,3.195919e-16
87,18,-2.277818e-17
87,19,3.876025e-16
87,20,3.062803e-16
87,21,6.066669e-16
87,22,1.828124e-16
87,23,1.334485e-16
87,24,8.940326e-17
87,25,3.399198e-16
87,26,2.302126e-16
87,27,3.867974e-16
87,28,1.593102e-16
87,29,2.793749e-16
87,30,4.146531e-16
87,31,3.861860e-16
87,32,3.004194e-16
87,33,7.937913e-16
87,34,4.665076e-16
87,35,6.790130e-16
87,36,6.348773e-16
87,37,1.962071e-16
87,38,4.041037e-16
87,39,3.928864e-16
87,40,2.657730e-16
87,41,3.105143e-16
87,42,2.390404e-16
87,43,5.820837e-16
87,44,6.188270e-16
87,45,6.475044e-16
87,46,8.202492e-16
87,47,7.876269e-16
87,48,3.384847e-16
87,49,4.431800e-16
87,50,5.715323e-16
87,51,7.029265e-16
87,52,6.014994e-16
87,53,5.938770e-16
87,54,3.123251e-16
87,55,3.794816e-16
87,56,3.968720e-16
87,57,5.428466e-16
87,58,4.881906e-16
87,59,1.949881e-16
87,60,4.451004e-16
87,61,3.393031e-16
87,62,3.708621e-16
87,63,4.637647e-16
87,64,2.814294e-16
87,65,4.876507e-16
87,66,4.658844e-16
87,67,4.936213e-16
87,68,5.837885e-16
87,69,4.105251e-16
87,70,2.041132e-16
87,71,2.821763e-16
87,72,2.531629e-16
87,73,2.761376e-16
87,74,3.068551e-16
87,75,2.028212e-16
87,76,3.183523e-16
87,77,1.823626e-16
87,78,1.576582e-16
87,79,2.112183e-16
87,80,1.386186e-16
87,81,1.712507e-16
87,82,2.377274e-16
87,83,2.401700e-16
87,84,3.306912e-16
87,85,5.352848e-17
87,86,1.811356e-16
87,87,4.229265e-16
87,88,2.028353e-16
87,89,9.721270e-17
87,90,2.507581e-16
87,91,1.109247e-16
87,92,2.432021e-16
87,93,2.095074e-16
87,94,1.783548e-16
87,95,6.643610e-17
87,96,5.603351e-17
87,97,5.420028e-18
87,98,3.394056e-17
87,99,7.777345e-17
87,100,2.564503e-17
87,101,1.259739e-17
87,102,4.601146e-17
87,103,2.906865e-17
87,104,8.176259e-18
87,105,2.813868e-17
87,106,2.666228e-17
87,107,0.000000e+00
87,108,1.417995e-17
87,109,6.619535e-18
87,110,9.829177e-18
87,111,1.646273e-17
87,112,0.000000e+00
87,113,9.977003e-18
87,114,1.107070e-17
87,115,0.000000e+00
87,116,9.457101e-18
87,117,9.230740e-18
87,118,9.151061e-18
87,119,0.000000e+00
87,120,1.811435e-17
87,121,1.560922e-17
87,122,5.129773e-18
87,123,7.673386e-18
87,124,7.784622e-19
87,125,0.000000e+00
87,126,0.000000e+00
87,127,4.967248e-19
87,128,0.000000e+00
87,129,0.000000e+00
87,130,8.671002e-19
87,131,0.000000e+00
87,132,5.390249e-18
87,133,9.503994e-18
87,134,0.000000e+00
87,135,3.647853e-18
87,136,0.000000e+00
87,137,4.641761e-18
87,138,0.000000e+00
87,139,3.152428e-18
87,140,0.000000e+00
87,141,3.111170e-18
87,142,0.000000e+00
87,143,0.000000e+00
87,144,0.000000e+00
87,145,4.385971e-18
87,146,0.000000e+00
87,147,0.000000e+00
87,148,0.000000e+00
87,149,0.000000e+00
87,150,0.000000e+00
87,151,0.000000e+00
87,152,0.000000e+00
87,153,0.000000e+00
87,154,0.000000e+00
87,155,0.000000e+00
87,156,0.000000e+00
87,157,0.000000e+00
87,158,0.000000e+00
87,159,0.000000e+00
87,160,0.000000e+00
87,161,0.000000e+00
87,162,0.000000e+00
87,163,0.000000e+00
87,164,0.000000e+00
87,165,0.000000e+00
87,166,0.000000e+00
87,167,0.000000e+00
87,168,0.000000e+00
87,169,0.000000e+00
87,170,0.000000e+00
87,171,0.000000e+00
87,172,0.000000e+00
87,173,0.000000e+00
87,174,0.000000e+00
87,175,0.000000e+00
87,176,0.000000e+00
87,177,0.000000e+00
87,178,0.000000e+00
87,179,0.000000e+00
87,180,0.000000e+00
87,181,0.000000e+00
87,182,0.000000e+00
87,183,0.000000e+00
87,184,0.000000e+00
87,185,0.000000e+00
87,186,0.000000e+00
87,187,0.000000e+00
87,188,0.000000e+00
87,189,0.000000e+00
87,190,0.000000e+00
87,191,0.000000e+00
87,192,0.000000e+00
87,193,0.000000e+00
87,194,0.000000e+00
87,195,0.000000e+00
87,196,0.000000e+00
87,197,0.000000e+00
87,198,0.000000e+00
87,199,0.000000e+00
87,200,0.000000e+00
87,201,0.000000e+00
88,0,0.000000e+00
88,1,6.840623e-16
88,2,1.580969e-15
88,3,8.435784e-15
88,4,3.644226e-15
88,5,2.426050e-15
88,6,4.347465e-15
88,7,2.986286e-15
88,8,1.957816e-15
88,9,2.948630e-15
88,10,3.013939e-15
88,11,1.690661e-15
88,12,2.337577e-15
88,13,1.822443e-15
88,14,1.913322e-15
88,15,1.632194e-15
88,16,1.695173e-15
88,17,1.997324e-15
88,18,2.178225e-15
88,19,2.290950e-15
88,20,1.779082e-15
88,21,2.678512e-15
88,22,1.550257e-15
88,23,1.106098e-15
88,24,1.579276e-15
88,25,1.491670e-15
88,26,1.611963e-15
88,27,1.272375e-15
88,28,1.532540e-15
88,29,9.032832e-16
88,30,1.317498e-15
88,31,1.124402e-15
88,32,1.149177e-15
88,33,1.047042e-15
88,34,1.122992e-15
88,35,1.463770e-15
88,36,9.399950e-16
88,37,8.712654e-16
88,38,6.660194e-16
88,39,7.942745e-16
88,40,8.579708e-16
88,41,6.207205e-16
88,42,7.121050e-16
88,43,6.322673e-16
88,44,1.255953e-15
88,45,1.097624e-15
88,46,1.181112e-15
88,47,1.065299e-15
88,48,6.418254e-16
88,49,8.066021e-16
88,50,1.151520e-15
88,51,1.318316e-15
88,52,6.973743e-16
88,53,6.278683e-16
88,54,7.752684e-16
88,55,4.696997e-16
88,56,6.697383e-16
88,57,4.153634e-16
88,58,3.869321e-16
88,59,4.742199e-16
88,60,4.022810e-16
88,61,3.217826e-16
88,62,6.102938e-16
88,63,3.241184e-16
88,64,4.732091e-16
88,65,9.543472e-16
88,66,3.853296e-16
88,67,8.696168e-16
88,68,8.460605e-16
88,69,5.891079e-16
88,70,2.541558e-16
88,71,4.292978e-16
88,72,3.783690e-16
88,73,3.050786e-16
88,74,4.438458e-16
88,75,2.893750e-16
88,76,5.718512e-16
88,77,2.362301e-16
88,78,3.244522e-16
88,79,2.742650e-16
88,80,3.254281e-16
88,81,5.187385e-16
88,82,5.216178e-16
88,83,7.349273e-16
88,84,5.547990e-16
88,85,1.379236e-16
88,86,2.521981e-16
88,87,2.028353e-16
88,88,7.115715e-16
88,89,2.222213e-16
88,90,2.918661e-16
88,91,2.081066e-16
88,92,5.245931e-16
88,93,6.558186e-16
88,94,2.359290e-16
88,95,2.359673e-16
88,96,2.168753e-16
88,97,4.257644e-17
88,98,1.194821e-16
88,99,2.234640e-16
88,100,6.328240e-17
88,101,4.458579e-17
88,102,1.515584e-16
88,103,9.656440e-17
88,104,1.602871e-17
88,105,6.510665e-17
88,106,1.064191e-16
88,107,0.000000e+00
88,108,4.520307e-17
88,109,2.374902e-17
88,110,8.879632e-18
88,111,8.266197e-17
88,112,0.000000e+00
88,113,3.563100e-17
88,114,3.795351e-17
88,115,0.000000e+00
88,116,8.425925e-18
88,117,8.339008e-18
88,118,8.267026e-18
88,119,0.000000e+00
88,120,1.625143e-17
88,121,1.378799e-17
88,122,6.155201e-18
88,123,6.836701e-18
88,124,1.043449e-17
88,125,0.000000e+00
88,126,0.000000e+00
88,127,1.019961e-17
88,128,0.000000e+00
88,129,0.000000e+00
88,130,1.112894e-18
88,131,0.000000e+00
88,132,6.526890e-18
88,133,1.140382e-17
88,134,0.000000e+00
88,135,4.642254e-18
88,136,0.000000e+00
88,137,5.620569e-18
88,138,0.000000e+00
88,139,4.011777e-18
88,140,0.000000e+00
88,141,3.959272e-18
88,142,0.000000e+00
88,143,0.000000e+00
88,144,0.000000e+00
88,145,5.310841e-18
88,146,0.000000e+00
88,147,0.000000e+00
88,148,0.000000e+00
88,149,0.000000e+00
88,150,0.000000e+00
88,151,0.000000e+00
88,152,0.000000e+00
88,153,0.000000e+00
88,154,0.000000e+00
88,155,0.000000e+00
88,156,0.000000e+00
88,157,0.000000e+00
88,158,0.000000e+00
88,159,0.000000e+00
88,160,0.000000e+00
88,161,0.000000e+00
88,162,0.000000e+00
88,163,0.000000e+00
88,164,0.000000e+00
88,165,0.000000e+00
88,166,0.000000e+00
88,167,0.000000e+00
88,168,0.000000e+00
88,169,0.000000e+00
88,170,0.000000e+00
88,171,0.000000e+00
88,172,0.000000e+00
88,173,0.000000e+00
88,174,0.000000e+00
88,175,0.000000e+00
88,176,0.000000e+00
88,177,0.000000e+00
88,178,0.000000e+00
88,179,0.000000e+00
88,180,0.000000e+00
88,181,0.000000e+00
88,182,0.000000e+00
88,183,0.000000e+00
88,184,0.000000e+00
88,185,0.000000e+00
88,186,0.000000e+00
88,187,0.000000e+00
88,188,0.000000e+00
88,189,0.000000e+00
88,190,0.000000e+00
88,191,0.000000e+00
88,192,0.000000e+00
88,193,0.000000e+00
88,194,0.000000e+00
88,195,0.000000e+00
88,196,0.000000e+00
88,197,0.000000e+00
88,198,0.000000e+00
88,199,0.000000e+00
88,200,0.000000e+00
88,201,0.000000e+00
89,0,0.000000e+00
89,1,-3.090937e-16
89,2,4.799652e-16
89,3,3.542829e-15
89,4,1.687583e-15
89,5,1.161796e-15
89,6,1.985635e-15
89,7,1.236726e-15
89,8,8.747779e-16
89,9,1.359437e-15
89,10,1.195194e-15
89,11,9.007566e-16
89,12,1.047415e-15
89,13,9.690025e-16
89,14,8.960021e-16
89,15,7.999182e-16
89,16,7.755044e-16
89,17,8.415642e-16
89,18,9.901444e-16
89,19,1.070037e-15
89,20,8.992613e-16
89,21,1.153555e-15
89,22,6.874801e-16
89,23,4.739215e-16
89,24,6.838257e-16
89,25,7.312699e-16
89,26,8.090108e-16
89,27,6.013129e-16
89,28,8.773972e-16
89,29,5.899664e-16
89,30,5.860699e-16
89,31,5.782137e-16
89,32,6.134269e-16
89,33,7.287887e-16
89,34,7.123911e-16
89,35,7.566154e-16
89,36,6.154980e-16
89,37,5.071815e-16
89,38,5.727011e-16
89,39,5.397861e-16
89,40,5.237350e-16
89,41,4.218136e-16
89,42,4.164797e-16
89,43,5.656612e-16
89,44,6.935370e-16
89,45,6.118030e-16
89,46,8.288276e-16
89,47,7.520579e-16
89,48,3.205373e-16
89,49,4.763414e-16
89,50,6.316652e-16
89,51,7.390179e-16
89,52,4.829457e-16
89,53,5.881908e-16
89,54,4.525163e-16
89,55,3.277446e-16
89,56,3.766760e-16
89,57,4.901161e-16
89,58,4.353377e-16
89,59,2.551852e-16
89,60,3.946811e-16
89,61,3.044427e-16
89,62,3.518257e-16
89,63,3.910271e-16
89,64,2.963173e-16
89,65,4.878201e-16
89,66,4.170757e-16
89,67,4.954716e-16
89,68,5.103629e-16
89,69,3.855247e-16
89,70,1.993439e-16
89,71,2.444308e-16
89,72,2.313724e-16
89,73,2.433473e-16
89,74,2.769582e-16
89,75,1.862291e-16
89,76,2.889888e-16
89,77,1.573703e-16
89,78,1.469657e-16
89,79,1.780229e-16
89,80,1.413250e-16
89,81,1.888546e-16
89,82,2.234260e-16
89,83,2.762151e-16
89,84,3.486108e-16
89,85,5.558126e-17
89,86,1.585869e-16
89,87,9.721270e-17
89,88,2.222213e-16
89,89,1.005169e-16
89,90,2.010225e-16
89,91,9.659189e-17
89,92,2.213697e-16
89,93,1.935820e-16
89,94,1.703519e-16
89,95,6.961452e-17
89,96,6.777780e-17
89,97,2.128266e-17
89,98,3.519312e-17
89,99,7.427535e-17
89,100,2.632879e-17
89,101,1.310629e-17
89,102,4.478135e-17
89,103,2.848700e-17
89,104,1.161600e-17
89,105,2.216333e-17
89,106,3.658902e-17
89,107,0.000000e+00
89,108,1.335165e-17
89,109,6.974161e-18
89,110,5.445456e-18
89,111,2.690979e-17
89,112,0.000000e+00
89,113,1.049345e-17
89,114,1.115724e-17
89,115,0.000000e+00
89,116,5.192879e-18
89,117,5.113916e-18
89,118,5.069773e-18
89,119,0.000000e+00
89,120,9.990889e-18
89,121,8.612501e-18
89,122,2.408628e-18
89,123,4.213444e-18
89,124,5.372308e-18
89,125,0.000000e+00
89,126,0.000000e+00
89,127,5.157748e-18
89,128,0.000000e+00
89,129,0.000000e+00
89,130,4.852511e-18
89,131,0.000000e+00
89,132,2.575366e-18
89,133,4.462494e-18
89,134,0.000000e+00
89,135,1.863430e-18
89,136,0.000000e+00
89,137,2.217752e-18
89,138,0.000000e+00
89,139,1.610353e-18
89,140,0.000000e+00
89,141,1.589277e-18
89,142,0.000000e+00
89,143,0.000000e+00
89,144,0.000000e+00
89,145,2.095540e-18
89,146,0.000000e+00
89,147,0.000000e+00
89,148,0.000000e+00
89,149,0.000000e+00
89,150,0.000000e+00
89,151,0.000000e+00
89,152,0.000000e+00
89,153,0.000000e+00
89,154,0.000000e+00
89,155,0.000000e+00
89,156,0.000000e+00
89,157,0.000000e+00
89,158,0.000000e+00
89,159,0.000000e+00
89,160,0.000000e+00
89,161,0.000000e+00
89,162,0.000000e+00
89,163,0.000000e+00
89,164,0.000000e+00
89,165,0.000000e+00
89,166,0.000000e+00
89,167,0.000000e+00
89,168,0.000000e+00
89,169,0.000000e+00
89,170,0.000000e+00
89,171,0.000000e+00
89,172,0.000000e+00
89,173,0.000000e+00
89,174,0.000000e+00
89,175,0.000000e+00
89,176,0.000000e+00
89,177,0.000000e+00
89,178,0.000000e+00
89,179,0.000000e+00
89,180,0.000000e+00
89,181,0.000000e+00
89,182,0.000000e+00
89,183,0.000000e+00
89,184,0.000000e+00
89,185,0.000000e+00
89,186,0.000000e+00
89,187,0.000000e+00
89,188,0.000000e+00
89,189,0.000000e+00
89,190,0.000000e+00
89,191,0.000000e+00
89,192,0.000000e+00
89,193,0.000000e+00
89,194,0.000000e+00
89,195,0.000000e+00
89,196,0.000000e+00
89,197,0.000000e+00
89,198,0.000000e+00
89,199,0.000000e+00
89,200,0.000000e+00
89,201,0.000000e+00
90,0,0.000000e+00
90,1,-5.032201e-15
90,2,-3.979953e-16
90,3,8.150122e-16
90,4,-2.354836e-16
90,5,-2.193300e-16
90,6,-4.857538e-16
90,7,-1.333203e-16
90,8,-5.176296e-16
90,9,5.031958e-17
90,10,6.530248e-17
90,11,8.963437e-16
90,12,4.211049e-16
90,13,6.786705e-16
90,14,2.493409e-16
90,15,-2.062946e-17
90,16,2.996655e-16
90,17,6.184556e-16
90,18,3.788417e-16
90,19,1.203399e-15
90,20,1.149574e-15
90,21,1.548154e-15
90,22,8.857798e-16
90,23,5.013801e-16
90,24,5.074955e-16
90,25,1.243682e-15
90,26,9.439556e-16
90,27,8.290975e-16
90,28,1.015793e-15
90,29,9.551624e-16
90,30,7.522392e-16
90,31,1.100818e-15
90,32,9.481461e-16
90,33,1.697631e-15
90,34,1.259845e-15
90,35,1.422008e-15
90,36,1.583085e-15
90,37,5.073743e-16
90,38,1.193987e-15
90,39,1.010103e-15
90,40,8.218139e-16
90,41,7.388570e-16
90,42,6.337627e-16
90,43,1.560664e-15
90,44,1.423697e-15
90,45,1.519651e-15
90,46,2.256264e-15
90,47,2.058660e-15
90,48,6.753335e-16
90,49,1.145647e-15
90,50,1.439567e-15
90,51,1.595810e-15
90,52,1.431441e-15
90,53,1.755929e-15
90,54,8.373076e-16
90,55,9.388620e-16
90,56,9.851932e-16
90,57,1.601771e-15
90,58,1.432020e-15
90,59,5.198205e-16
90,60,1.298892e-15
90,61,9.710131e-16
90,62,9.685436e-16
90,63,1.396791e-15
90,64,6.740530e-16
90,65,1.214384e-15
90,66,1.444310e-15
90,67,1.287416e-15
90,68,1.514749e-15
90,69,1.110775e-15
90,70,6.058679e-16
90,71,7.183021e-16
90,72,6.690461e-16
90,73,7.920854e-16
90,74,8.405903e-16
90,75,5.283069e-16
90,76,7.554374e-16
90,77,4.900047e-16
90,78,3.442761e-16
90,79,5.196758e-16
90,80,3.080762e-16
90,81,2.949638e-16
90,82,5.219478e-16
90,83,4.598235e-16
90,84,9.059942e-16
90,85,9.452096e-17
90,86,4.692419e-16
90,87,2.507581e-16
90,88,2.918661e-16
90,89,2.010225e-16
90,90,6.567738e-16
90,91,2.680544e-16
90,92,5.666263e-16
90,93,3.271242e-16
90,94,5.405782e-16
90,95,1.114463e-16
90,96,6.824483e-17
90,97,2.477385e-17
90,98,5.610455e-17
90,99,1.326857e-16
90,100,5.931919e-17
90,101,2.049104e-17
90,102,7.392064e-17
90,103,4.667723e-17
90,104,1.055435e-17
90,105,3.443430e-17
90,106,3.924564e-17
90,107,0.000000e+00
90,108,2.255290e-17
90,109,5.252170e-18
90,110,6.030112e-18
90,111,2.933676e-17
90,112,0.000000e+00
90,113,1.640656e-17
90,114,1.785684e-17
90,115,0.000000e+00
90,116,5.674780e-18
90,117,5.662976e-18
90,118,5.614094e-18
90,119,0.000000e+00
90,120,1.099089e-17
90,121,8.859925e-18
90,122,6.673814e-18
90,123,4.604453e-18
90,124,3.256535e-18
90,125,0.000000e+00
90,126,0.000000e+00
90,127,2.515565e-18
90,128,0.000000e+00
90,129,0.000000e+00
90,130,1.520175e-17
90,131,0.000000e+00
90,132,7.112012e-18
90,133,1.236466e-17
90,134,0.000000e+00
90,135,4.763287e-18
90,136,0.000000e+00
90,137,6.124442e-18
90,138,0.000000e+00
90,139,4.116372e-18
90,140,0.000000e+00
90,141,4.062499e-18
90,142,0.000000e+00
90,143,0.000000e+00
90,144,0.000000e+00
90,145,5.786947e-18
90,146,0.000000e+00
90,147,0.000000e+00
90,148,0.000000e+00
90,149,0.000000e+00
90,150,0.000000e+00
90,151,0.000000e+00
90,152,0.000000e+00
90,153,0.000000e+00
90,154,0.000000e+00
90,155,0.000000e+00
90,156,0.000000e+00
90,157,0.000000e+00
90,158,0.000000e+00
90,159,0.000000e+00
90,160,0.000000e+00
90,161,0.000000e+00
90,162,0.000000e+00
90,163,0.000000e+00
90,164,0.000000e+00
90,165,0.000000e+00
90,166,0.000000e+00
90,167,0.000000e+00
90,168,0.000000e+00
90,169,0.000000e+00
90,170,0.000000e+00
90,171,0.000000e+00
90,172,0.000000e+00
90,173,0.000000e+00
90,174,0.000000e+00
90,175,0.000000e+00
90,176,0.000000e+00
90,177,0.000000e+00
90,178,0.000000e+00
90,179,0.000000e+00
90,180,0.000000e+00
90,181,0.000000e+00
90,182,0.000000e+00
90,183,0.000000e+00
90,184,0.000000e+00
90,185,0.000000e+00
90,186,0.000000e+00
90,187,0.000000e+00
90,188,0.000000e+00
90,189,0.000000e+00
90,190,0.000000e+00
90,191,0.000000e+00
90,192,0.000000e+00
90,193,0.000000e+00
90,194,0.000000e+00
90,195,0.000000e+00
90,196,0.000000e+00
90,197,0.000000e+00
90,198,0.000000e+00
90,199,0.000000e+00
90,200,0.000000e+00
90,201,0.000000e+00
91,0,0.000000e+00
91,1,-2.052194e-15
91,2,-1.719684e-17
91,3,8.068790e-16
91,4,-1.646519e-16
91,5,-1.332158e-16
91,6,-1.975725e-16
91,7,-1.421810e-18
91,8,-2.998179e-16
91,9,-1.025002e-16
91,10,1.142071e-16
91,11,3.408370e-16
91,12,1.815185e-16
91,13,2.012659e-16
91,14,5.592428e-17
91,15,-5.042681e-17
91,16,1.164382e-16
91,17,2.738614e-16
91,18,2.174844e-16
91,19,5.348785e-16
91,20,5.053061e-16
91,21,7.672547e-16
91,22,4.135456e-16
91,23,2.225307e-16
91,24,2.560420e-16
91,25,5.520788e-16
91,26,3.695053e-16
91,27,3.560605e-16
91,28,3.730881e-16
91,29,3.080329e-16
91,30,3.173028e-16
91,31,4.485083e-16
91,32,3.854896e-16
91,33,5.715636e-16
91,34,4.238965e-16
91,35,5.549365e-16
91,36,6.267742e-16
91,37,1.261987e-16
91,38,3.618943e-16
91,39,3.460872e-16
91,40,2.898846e-16
91,41,2.490186e-16
91,42,2.045841e-16
91,43,5.039165e-16
91,44,6.006364e-16
91,45,6.221411e-16
91,46,8.616239e-16
91,47,7.916294e-16
91,48,2.898318e-16
91,49,4.433960e-16
91,50,6.015127e-16
91,51,6.415361e-16
91,52,5.622096e-16
91,53,6.210356e-16
91,54,3.215274e-16
91,55,3.661200e-16
91,56,4.203352e-16
91,57,5.569916e-16
91,58,4.986958e-16
91,59,2.228502e-16
91,60,4.682526e-16
91,61,3.620605e-16
91,62,4.238330e-16
91,63,4.948279e-16
91,64,2.551296e-16
91,65,5.500910e-16
91,66,5.335420e-16
91,67,5.538133e-16
91,68,6.497183e-16
91,69,4.686883e-16
91,70,2.399104e-16
91,71,3.089853e-16
91,72,2.860900e-16
91,73,3.182354e-16
91,74,3.627013e-16
91,75,2.150432e-16
91,76,3.364709e-16
91,77,2.030506e-16
91,78,1.670555e-16
91,79,2.157393e-16
91,80,1.519911e-16
91,81,1.752614e-16
91,82,2.491332e-16
91,83,2.624856e-16
91,84,3.695113e-16
91,85,4.871156e-17
91,86,2.018036e-16
91,87,1.109247e-16
91,88,2.081066e-16
91,89,9.659189e-17
91,90,2.680544e-16
91,91,1.339243e-16
91,92,2.947466e-16
91,93,2.324425e-16
91,94,2.133647e-16
91,95,8.815717e-17
91,96,5.222169e-17
91,97,3.945388e-18
91,98,4.428964e-17
91,99,8.001663e-17
91,100,2.730780e-17
91,101,1.628652e-17
91,102,5.472650e-17
91,103,3.487229e-17
91,104,-4.355906e-19
91,105,1.984701e-17
91,106,2.662871e-17
91,107,0.000000e+00
91,108,1.627250e-17
91,109,2.788945e-18
91,110,-1.841989e-19
91,111,2.238254e-17
91,112,0.000000e+00
91,113,1.304053e-17
91,114,1.372165e-17
91,115,0.000000e+00
91,116,-2.883230e-19
91,117,-1.729842e-19
91,118,-1.714910e-19
91,119,0.000000e+00
91,120,-4.462237e-19
91,121,-9.704782e-19
91,122,2.432860e-18
91,123,-2.339421e-19
91,124,6.524275e-19
91,125,0.000000e+00
91,126,0.000000e+00
91,127,3.290184e-19
91,128,0.000000e+00
91,129,0.000000e+00
91,130,2.926427e-18
91,131,0.000000e+00
91,132,2.600074e-18
91,133,4.507389e-18
91,134,0.000000e+00
91,135,1.934380e-18
91,136,0.000000e+00
91,137,2.239029e-18
91,138,0.000000e+00
91,139,1.671667e-18
91,140,0.000000e+00
91,141,1.649788e-18
91,142,0.000000e+00
91,143,0.000000e+00
91,144,0.000000e+00
91,145,2.115645e-18
91,146,0.000000e+00
91,147,0.000000e+00
91,148,0.000000e+00
91,149,0.000000e+00
91,150,0.000000e+00
91,151,0.000000e+00
91,152,0.000000e+00
91,153,0.000000e+00
91,154,0.000000e+00
91,155,0.000000e+00
91,156,0.000000e+00
91,157,0.000000e+00
91,158,0.000000e+00
91,159,0.000000e+00
91,160,0.000000e+00
91,161,0.000000e+00
91,162,0.000000e+00
91,163,0.000000e+00
91,164,0.000000e+00
91,165,0.000000e+00
91,166,0.000000e+00
91,167,0.000000e+00
91,168,0.000000e+00
91,169,0.000000e+00
91,170,0.000000e+00
91,171,0.000000e+00
91,172,0.000000e+00
91,173,0.000000e+00
91,174,0.000000e+00
91,175,0.000000e+00
91,176,0.000000e+00
91,177,0.000000e+00
91,178,0.000000e+00
91,179,0.000000e+00
91,180,0.000000e+00
91,181,0.000000e+00
91,182,0.000000e+00
91,183,0.000000e+00
91,184,0.000000e+00
91,185,0.000000e+00
91,186,0.000000e+00
91,187,0.000000e+00
91,188,0.000000e+00
91,189,0.000000e+00
91,190,0.000000e+00
91,191,0.000000e+00
91,192,0.000000e+00
91,193,0.000000e+00
91,194,0.000000e+00
91,195,0.000000e+00
91,196,0.000000e+00
91,197,0.000000e+00
91,198,0.000000e+00
91,199,0.000000e+00
91,200,0.000000e+00
91,201,0.000000e+00
92,0,0.000000e+00
92,1,-3.118526e-15
92,2,1.032746e-15
92,3,2.482515e-15
92,4,-3.442921e-16
92,5,1.135047e-16
92,6,1.360711e-16
92,7,8.056076e-16
92,8,2.546958e-16
92,9,2.359633e-16
92,10,7.762962e-16
92,11,1.833160e-15
92,12,8.592122e-16
92,13,8.619784e-16
92,14,7.674472e-16
92,15,4.494394e-16
92,16,6.836838e-16
92,17,1.266387e-15
92,18,1.141548e-15
92,19,1.798304e-15
92,20,1.857194e-15
92,21,2.379696e-15
92,22,1.472291e-15
92,23,1.467167e-15
92,24,1.091729e-15
92,25,1.615469e-15
92,26,1.489133e-15
92,27,9.710457e-16
92,28,1.363544e-15
92,29,9.582005e-16
92,30,1.070942e-15
92,31,1.463039e-15
92,32,1.201703e-15
92,33,1.535309e-15
92,34,1.212484e-15
92,35,1.691142e-15
92,36,1.793370e-15
92,37,4.574365e-16
92,38,8.119135e-16
92,39,9.106203e-16
92,40,8.783474e-16
92,41,5.993556e-16
92,42,5.884268e-16
92,43,1.109263e-15
92,44,1.385771e-15
92,45,1.584795e-15
92,46,1.957156e-15
92,47,1.781518e-15
92,48,8.634070e-16
92,49,1.164180e-15
92,50,1.558589e-15
92,51,1.433341e-15
92,52,1.308479e-15
92,53,1.310581e-15
92,54,7.567634e-16
92,55,8.273903e-16
92,56,1.015702e-15
92,57,1.170766e-15
92,58,1.046786e-15
92,59,4.873208e-16
92,60,9.621972e-16
92,61,9.038354e-16
92,62,1.033299e-15
92,63,1.010677e-15
92,64,5.929366e-16
92,65,1.249281e-15
92,66,1.119124e-15
92,67,1.320203e-15
92,68,1.492735e-15
92,69,1.023804e-15
92,70,5.450418e-16
92,71,6.944506e-16
92,72,5.959606e-16
92,73,7.508368e-16
92,74,7.923937e-16
92,75,4.937236e-16
92,76,8.129702e-16
92,77,4.627742e-16
92,78,4.073844e-16
92,79,4.497302e-16
92,80,3.717911e-16
92,81,4.681376e-16
92,82,6.803775e-16
92,83,6.237467e-16
92,84,7.995494e-16
92,85,1.220336e-16
92,86,4.235853e-16
92,87,2.432021e-16
92,88,5.245931e-16
92,89,2.213697e-16
92,90,5.666263e-16
92,91,2.947466e-16
92,92,1.012571e-15
92,93,5.585683e-16
92,94,4.730615e-16
92,95,2.146993e-16
92,96,1.395203e-16
92,97,4.668158e-17
92,98,1.075297e-16
92,99,4.529040e-16
92,100,7.329710e-17
92,101,3.949890e-17
92,102,1.293504e-16
92,103,8.245958e-17
92,104,-2.576045e-18
92,105,4.420414e-17
92,106,6.000102e-17
92,107,0.000000e+00
92,108,3.805148e-17
92,109,2.892604e-17
92,110,-2.167334e-18
92,111,5.162710e-17
92,112,0.000000e+00
92,113,3.152960e-17
92,114,3.258711e-17
92,115,0.000000e+00
92,116,-2.562657e-18
92,117,-2.035379e-18
92,118,-2.017809e-18
92,119,0.000000e+00
92,120,-4.452949e-18
92,121,-5.321097e-18
92,122,6.759330e-18
92,123,-2.079311e-18
92,124,6.684866e-19
92,125,0.000000e+00
92,126,0.000000e+00
92,127,-4.080004e-21
92,128,0.000000e+00
92,129,0.000000e+00
92,130,1.064173e-17
92,131,0.000000e+00
92,132,7.324476e-18
92,133,1.252309e-17
92,134,0.000000e+00
92,135,6.395346e-18
92,136,0.000000e+00
92,137,6.307403e-18
92,138,0.000000e+00
92,139,5.526777e-18
92,140,0.000000e+00
92,141,5.454444e-18
92,142,0.000000e+00
92,143,0.000000e+00
92,144,0.000000e+00
92,145,5.959825e-18
92,146,0.000000e+00
92,147,0.000000e+00
92,148,0.000000e+00
92,149,0.000000e+00
92,150,0.000000e+00
92,151,0.000000e+00
92,152,0.000000e+00
92,153,0.000000e+00
92,154,0.000000e+00
92,155,0.000000e+00
92,156,0.000000e+00
92,157,0.000000e+00
92,158,0.000000e+00
92,159,0.000000e+00
92,160,0.000000e+00
92,161,0.000000e+00
92,162,0.000000e+00
92,163,0.000000e+00
92,164,0.000000e+00
92,165,0.000000e+00
92,166,0.000000e+00
92,167,0.000000e+00
92,168,0.000000e+00
92,169,0.000000e+00
92,170,0.000000e+00
92,171,0.000000e+00
92,172,0.000000e+00
92,173,0.000000e+00
92,174,0.000000e+00
92,175,0.000000e+00
92,176,0.000000e+00
92,177,0.000000e+00
92,178,0.000000e+00
92,179,0.000000e+00
92,180,0.000000e+00
92,181,0.000000e+00
92,182,0.000000e+00
92,183,0.000000e+00
92,184,0.000000e+00
92,185,0.000000e+00
92,186,0.000000e+00
92,187,0.000000e+00
92,188,0.000000e+00
92,189,0.000000e+00
92,190,0.000000e+00
92,191,0.000000e+00
92,192,0.000000e+00
92,193,0.000000e+00
92,194,0.000000e+00
92,195,0.000000e+00
92,196,0.000000e+00
92,197,0.000000e+00
92,198,0.000000e+00
92,199,0.000000e+00
92,200,0.000000e+00
92,201,0.000000e+00
93,0,0.000000e+00
93,1,-1.782549e-15
93,2,8.483458e-16
93,3,2.297418e-15
93,4,2.038878e-17
93,5,-1.365226e-16
93,6,-2.495619e-16
93,7,5.271637e-16
93,8,-1.736528e-16
93,9,9.842181e-17
93,10,8.683747e-16
93,11,1.296424e-16
93,12,5.302112e-16
93,13,2.587975e-16
93,14,2.411481e-16
93,15,-6.823012e-17
93,16,3.109625e-16
93,17,7.802168e-16
93,18,4.228633e-16
93,19,9.333467e-16
93,20,6.900249e-16
93,21,1.600651e-15
93,22,7.155513e-16
93,23,4.078433e-16
93,24,5.754584e-16
93,25,8.731034e-16
93,26,5.699864e-16
93,27,7.163487e-16
93,28,3.411308e-16
93,29,1.917013e-16
93,30,7.356007e-16
93,31,7.477292e-16
93,32,5.571068e-16
93,33,6.022696e-16
93,34,4.690036e-16
93,35,9.153485e-16
93,36,7.161002e-16
93,37,1.246003e-16
93,38,9.912700e-17
93,39,2.990965e-16
93,40,2.791209e-16
93,41,1.900354e-16
93,42,2.840224e-16
93,43,3.490220e-16
93,44,8.486361e-16
93,45,9.635566e-16
93,46,9.071118e-16
93,47,8.159677e-16
93,48,5.155037e-16
93,49,5.619341e-16
93,50,8.615049e-16
93,51,9.410521e-16
93,52,6.324962e-16
93,53,4.480786e-16
93,54,4.280336e-16
93,55,4.167422e-16
93,56,6.329812e-16
93,57,2.941470e-16
93,58,3.098125e-16
93,59,3.559960e-16
93,60,3.646634e-16
93,61,2.793726e-16
93,62,5.531893e-16
93,63,3.120946e-16
93,64,3.239260e-16
93,65,8.992062e-16
93,66,4.032918e-16
93,67,7.629945e-16
93,68,8.719730e-16
93,69,5.446288e-16
93,70,2.214103e-16
93,71,4.567531e-16
93,72,3.713691e-16
93,73,2.993678e-16
93,74,4.631591e-16
93,75,2.588755e-16
93,76,5.618132e-16
93,77,2.229321e-16
93,78,3.188508e-16
93,79,2.660396e-16
93,80,3.061925e-16
93,81,4.644378e-16
93,82,4.983800e-16
93,83,6.563193e-16
93,84,4.830618e-16
93,85,1.309619e-16
93,86,2.566145e-16
93,87,2.095074e-16
93,88,6.558186e-16
93,89,1.935820e-16
93,90,3.271242e-16
93,91,2.324425e-16
93,92,5.585683e-16
93,93,7.071112e-16
93,94,2.530599e-16
93,95,2.502007e-16
93,96,1.859074e-16
93,97,2.203826e-17
93,98,1.263358e-16
93,99,2.181857e-16
93,100,7.045711e-17
93,101,4.677165e-17
93,102,1.619439e-16
93,103,1.029941e-16
93,104,4.107823e-20
93,105,6.336546e-17
93,106,8.435612e-17
93,107,0.000000e+00
93,108,4.880652e-17
93,109,1.293115e-17
93,110,2.603377e-18
93,111,6.865512e-17
93,112,0.000000e+00
93,113,3.737750e-17
93,114,4.019475e-17
93,115,0.000000e+00
93,116,2.312156e-18
93,117,2.444874e-18
93,118,2.423770e-18
93,119,0.000000e+00
93,120,4.612655e-18
93,121,3.201647e-18
93,122,7.368756e-18
93,123,1.876058e-18
93,124,2.098015e-18
93,125,0.000000e+00
93,126,0.000000e+00
93,127,1.840889e-18
93,128,0.000000e+00
93,129,0.000000e+00
93,130,4.471169e-18
93,131,0.000000e+00
93,132,7.744205e-18
93,133,1.365218e-17
93,134,0.000000e+00
93,135,4.931561e-18
93,136,0.000000e+00
93,137,6.668849e-18
93,138,0.000000e+00
93,139,4.261792e-18
93,140,0.000000e+00
93,141,4.206015e-18
93,142,0.000000e+00
93,143,0.000000e+00
93,144,0.000000e+00
93,145,6.301354e-18
93,146,0.000000e+00
93,147,0.000000e+00
93,148,0.000000e+00
93,149,0.000000e+00
93,150,0.000000e+00
93,151,0.000000e+00
93,152,0.000000e+00
93,153,0.000000e+00
93,154,0.000000e+00
93,155,0.000000e+00
93,156,0.000000e+00
93,157,0.000000e+00
93,158,0.000000e+00
93,159,0.000000e+00
93,160,0.000000e+00
93,161,0.000000e+00
93,162,0.000000e+00
93,163,0.000000e+00
93,164,0.000000e+00
93,165,0.000000e+00
93,166,0.000000e+00
93,167,0.000000e+00
93,168,0.000000e+00
93,169,0.000000e+00
93,170,0.000000e+00
93,171,0.000000e+00
93,172,0.000000e+00
93,173,0.000000e+00
93,174,0.000000e+00
93,175,0.000000e+00
93,176,0.000000e+00
93,177,0.000000e+00
93,178,0.000000e+00
93,179,0.000000e+00
93,180,0.000000e+00
93,181,0.000000e+00
93,182,0.000000e+00
93,183,0.000000e+00
93,184,0.000000e+00
93,185,0.000000e+00
93,186,0.000000e+00
93,187,0.000000e+00
93,188,0.000000e+00
93,189,0.000000e+00
93,190,0.000000e+00
93,191,0.000000e+00
93,192,0.000000e+00
93,193,0.000000e+00
93,194,0.000000e+00
93,195,0.000000e+00
93,196,0.000000e+00
93,197,0.000000e+00
93,198,0.000000e+00
93,199,0.000000e+00
93,200,0.000000e+00
93,201,0.000000e+00
94,0,0.000000e+00
94,1,-1.687595e-15
94,2,1.021223e-15
94,3,4.428780e-15
94,4,1.581298e-15
94,5,1.109884e-15
94,6,1.738691e-15
94,7,1.339303e-15
94,8,1.095280e-15
94,9,1.316678e-15
94,10,1.043084e-15
94,11,1.529670e-15
94,12,1.321085e-15
94,13,1.406232e-15
94,14,1.096721e-15
94,15,1.203546e-15
94,16,9.885722e-16
94,17,1.149867e-15
94,18,1.618521e-15
94,19,2.234973e-15
94,20,1.992028e-15
94,21,2.050424e-15
94,22,1.385699e-15
94,23,9.702420e-16
94,24,1.137331e-15
94,25,1.571441e-15
94,26,1.599447e-15
94,27,1.160281e-15
94,28,1.683343e-15
94,29,1.201299e-15
94,30,9.278019e-16
94,31,1.214155e-15
94,32,1.205082e-15
94,33,1.562138e-15
94,34,1.434432e-15
94,35,1.349005e-15
94,36,1.586344e-15
94,37,7.149006e-16
94,38,1.173415e-15
94,39,1.119994e-15
94,40,1.013529e-15
94,41,7.826288e-16
94,42,8.271811e-16
94,43,1.376092e-15
94,44,1.323620e-15
94,45,1.334641e-15
94,46,1.938659e-15
94,47,1.697199e-15
94,48,6.325474e-16
94,49,1.021930e-15
94,50,1.311329e-15
94,51,1.384452e-15
94,52,1.156362e-15
94,53,1.632002e-15
94,54,9.122119e-16
94,55,7.856251e-16
94,56,8.594864e-16
94,57,1.364241e-15
94,58,1.274289e-15
94,59,5.474606e-16
94,60,1.100173e-15
94,61,8.501781e-16
94,62,7.939688e-16
94,63,1.133623e-15
94,64,6.395542e-16
94,65,1.074985e-15
94,66,1.294444e-15
94,67,1.123029e-15
94,68,1.228123e-15
94,69,9.190359e-16
94,70,5.341147e-16
94,71,6.361989e-16
94,72,5.456218e-16
94,73,6.409341e-16
94,74,6.952882e-16
94,75,4.424179e-16
94,76,6.727666e-16
94,77,3.968337e-16
94,78,2.805078e-16
94,79,4.109906e-16
94,80,3.001671e-16
94,81,2.454009e-16
94,82,4.732307e-16
94,83,4.218817e-16
94,84,9.037760e-16
94,85,1.114531e-16
94,86,3.840210e-16
94,87,1.783548e-16
94,88,2.359290e-16
94,89,1.703519e-16
94,90,5.405782e-16
94,91,2.133647e-16
94,92,4.730615e-16
94,93,2.530599e-16
94,94,5.701778e-16
94,95,9.557413e-17
94,96,5.285517e-17
94,97,7.136949e-17
94,98,4.753879e-17
94,99,1.150671e-16
94,100,9.428145e-17
94,101,1.709586e-17
94,102,5.805070e-17
94,103,3.680135e-17
94,104,2.129719e-17
94,105,2.092248e-17
94,106,3.619722e-17
94,107,0.000000e+00
94,108,1.738115e-17
94,109,5.214579e-18
94,110,-4.745675e-19
94,111,3.082154e-17
94,112,0.000000e+00
94,113,1.366181e-17
94,114,1.429872e-17
94,115,0.000000e+00
94,116,-5.647001e-19
94,117,-4.456741e-19
94,118,-4.418271e-19
94,119,0.000000e+00
94,120,-9.784661e-19
94,121,-1.474684e-18
94,122,4.114730e-18
94,123,-4.581914e-19
94,124,5.977809e-18
94,125,0.000000e+00
94,126,0.000000e+00
94,127,5.617774e-18
94,128,0.000000e+00
94,129,0.000000e+00
94,130,3.389507e-17
94,131,0.000000e+00
94,132,4.438407e-18
94,133,7.623411e-18
94,134,0.000000e+00
94,135,3.355106e-18
94,136,0.000000e+00
94,137,3.822092e-18
94,138,0.000000e+00
94,139,2.899440e-18
94,140,0.000000e+00
94,141,2.861493e-18
94,142,0.000000e+00
94,143,0.000000e+00
94,144,0.000000e+00
94,145,3.611471e-18
94,146,0.000000e+00
94,147,0.000000e+00
94,148,0.000000e+00
94,149,0.000000e+00
94,150,0.000000e+00
94,151,0.000000e+00
94,152,0.000000e+00
94,153,0.000000e+00
94,154,0.000000e+00
94,155,0.000000e+00
94,156,0.000000e+00
94,157,0.000000e+00
94,158,0.000000e+00
94,159,0.000000e+00
94,160,0.000000e+00
94,161,0.000000e+00
94,162,0.000000e+00
94,163,0.000000e+00
94,164,0.000000e+00
94,165,0.000000e+00
94,166,0.000000e+00
94,167,0.000000e+00
94,168,0.000000e+00
94,169,0.000000e+00
94,170,0.000000e+00
94,171,0.000000e+00
94,172,0.000000e+00
94,173,0.000000e+00
94,174,0.000000e+00
94,175,0.000000e+00
94,176,0.000000e+00
94,177,0.000000e+00
94,178,0.000000e+00
94,179,0.000000e+00
94,180,0.000000e+00
94,181,0.000000e+00
94,182,0.000000e+00
94,183,0.000000e+00
94,184,0.000000e+00
94,185,0.000000e+00
94,186,0.000000e+00
94,187,0.000000e+00
94,188,0.000000e+00
94,189,0.000000e+00
94,190,0.000000e+00
94,191,0.000000e+00
94,192,0.000000e+00
94,193,0.000000e+00
94,194,0.000000e+00
94,195,0.000000e+00
94,196,0.000000e+00
94,197,0.000000e+00
94,198,0.000000e+00
94,199,0.000000e+00
94,200,0.000000e+00
94,201,0.000000e+00
95,0,0.000000e+00
95,1,-4.414866e-17
95,2,3.369621e-16
95,3,1.363434e-15
95,4,7.632053e-17
95,5,2.605239e-17
95,6,1.272911e-16
95,7,2.895210e-16
95,8,5.540491e-17
95,9,-8.018766e-17
95,10,3.358740e-16
95,11,1.521161e-16
95,12,2.017710e-16
95,13,4.320532e-17
95,14,3.519286e-17
95,15,1.284242e-17
95,16,6.587500e-17
95,17,2.095344e-16
95,18,2.160453e-16
95,19,2.892176e-16
95,20,2.708063e-16
95,21,5.156714e-16
95,22,2.283614e-16
95,23,1.410751e-16
95,24,2.113947e-16
95,25,2.964782e-16
95,26,1.716046e-16
95,27,1.868014e-16
95,28,1.209720e-16
95,29,3.503599e-17
95,30,1.769736e-16
95,31,2.012838e-16
95,32,1.877746e-16
95,33,1.121392e-16
95,34,8.548054e-17
95,35,2.201853e-16
95,36,2.452599e-16
95,37,-1.470035e-17
95,38,-2.696455e-17
95,39,8.279378e-17
95,40,7.964571e-17
95,41,4.056280e-17
95,42,5.790982e-17
95,43,1.472621e-18
95,44,2.980369e-16
95,45,2.845466e-16
95,46,2.418301e-16
95,47,2.548899e-16
95,48,1.529876e-16
95,49,1.486867e-16
95,50,2.831845e-16
95,51,2.809098e-16
95,52,1.953140e-16
95,53,1.120809e-16
95,54,1.335086e-16
95,55,1.353948e-16
95,56,1.963519e-16
95,57,5.019457e-17
95,58,7.580217e-17
95,59,1.210842e-16
95,60,7.859264e-17
95,61,8.894017e-17
95,62,2.019558e-16
95,63,5.935210e-17
95,64,9.057280e-17
95,65,3.130036e-16
95,66,1.276994e-16
95,67,2.557046e-16
95,68,2.941113e-16
95,69,2.023419e-16
95,70,8.162798e-17
95,71,1.550936e-16
95,72,1.212306e-16
95,73,1.072830e-16
95,74,1.708733e-16
95,75,8.817730e-17
95,76,1.966035e-16
95,77,7.447659e-17
95,78,1.123800e-16
95,79,9.386335e-17
95,80,1.194014e-16
95,81,1.734582e-16
95,82,1.678395e-16
95,83,2.422709e-16
95,84,1.753688e-16
95,85,4.760630e-17
95,86,9.364256e-17
95,87,6.643610e-17
95,88,2.359673e-16
95,89,6.961452e-17
95,90,1.114463e-16
95,91,8.815717e-17
95,92,2.146993e-16
95,93,2.502007e-16
95,94,9.557413e-17
95,95,1.045486e-16
95,96,6.302192e-17
95,97,1.727550e-18
95,98,5.248603e-17
95,99,8.225737e-17
95,100,2.739931e-17
95,101,1.940413e-17
95,102,6.129872e-17
95,103,3.934789e-17
95,104,-1.118281e-19
95,105,2.198663e-17
95,106,3.150736e-17
95,107,0.000000e+00
95,108,1.776651e-17
95,109,2.692716e-18
95,110,3.853079e-19
95,111,2.576569e-17
95,112,0.000000e+00
95,113,1.552760e-17
95,114,1.584434e-17
95,115,0.000000e+00
95,116,2.498827e-19
95,117,3.618490e-19
95,118,3.587255e-19
95,119,0.000000e+00
95,120,5.939672e-19
95,121,1.706817e-19
95,122,5.289272e-19
95,123,2.027520e-19
95,124,-6.883008e-19
95,125,0.000000e+00
95,126,0.000000e+00
95,127,-8.274912e-19
95,128,0.000000e+00
95,129,0.000000e+00
95,130,1.008344e-18
95,131,0.000000e+00
95,132,5.991950e-19
95,133,9.799499e-19
95,134,0.000000e+00
95,135,8.806160e-19
95,136,0.000000e+00
95,137,5.159911e-19
95,138,0.000000e+00
95,139,7.610172e-19
95,140,0.000000e+00
95,141,7.510572e-19
95,142,0.000000e+00
95,143,0.000000e+00
95,144,0.000000e+00
95,145,4.875568e-19
95,146,0.000000e+00
95,147,0.000000e+00
95,148,0.000000e+00
95,149,0.000000e+00
95,150,0.000000e+00
95,151,0.000000e+00
95,152,0.000000e+00
95,153,0.000000e+00
95,154,0.000000e+00
95,155,0.000000e+00
95,156,0.000000e+00
95,157,0.000000e+00
95,158,0.000000e+00
95,159,0.000000e+00
95,160,0.000000e+00
95,161,0.000000e+00
95,162,0.000000e+00
95,163,0.000000e+00
95,164,0.000000e+00
95,165,0.000000e+00
95,166,0.000000e+00
95,167,0.000000e+00
95,168,0.000000e+00
95,169,0.000000e+00
95,170,0.000000e+00
95,171,0.000000e+00
95,172,0.000000e+00
95,173,0.000000e+00
95,174,0.000000e+00
95,175,0.000000e+00
95,176,0.000000e+00
95,177,0.000000e+00
95,178,0.000000e+00
95,179,0.000000e+00
95,180,0.000000e+00
95,181,0.000000e+00
95,182,0.000000e+00
95,183,0.000000e+00
95,184,0.000000e+00
95,185,0.000000e+00
95,186,0.000000e+00
95,187,0.000000e+00
95,188,0.000000e+00
95,189,0.000000e+00
95,190,0.000000e+00
95,191,0.000000e+00
95,192,0.000000e+00
95,193,0.000000e+00
95,194,0.000000e+00
95,195,0.000000e+00
95,196,0.000000e+00
95,197,0.000000e+00
95,198,0.000000e+00
95,199,0.000000e+00
95,200,0.000000e+00
95,201,0.000000e+00
96,0,0.000000e+00
96,1,7.037454e-16
96,2,6.037959e-16
96,3,3.065141e-15
96,4,1.830087e-15
96,5,1.258753e-15
96,6,2.145144e-15
96,7,1.573208e-15
96,8,1.163950e-15
96,9,1.612824e-15
96,10,1.399476e-15
96,11,8.796848e-16
96,12,1.094191e-15
96,13,8.732210e-16
96,14,9.615313e-16
96,15,7.046922e-16
96,16,7.530340e-16
96,17,7.744233e-16
96,18,6.998791e-16
96,19,5.884573e-16
96,20,3.563297e-16
96,21,6.791174e-16
96,22,3.698106e-16
96,23,2.573824e-16
96,24,4.683662e-16
96,25,3.611242e-16
96,26,5.104621e-16
96,27,4.080299e-16
96,28,5.634442e-16
96,29,3.158641e-16
96,30,5.305869e-16
96,31,4.579399e-16
96,32,4.186697e-16
96,33,4.714698e-16
96,34,5.289165e-16
96,35,6.026859e-16
96,36,3.503342e-16
96,37,4.602705e-16
96,38,3.345327e-16
96,39,3.672526e-16
96,40,3.894452e-16
96,41,2.815175e-16
96,42,3.209648e-16
96,43,3.096801e-16
96,44,4.713293e-16
96,45,4.053807e-16
96,46,4.406106e-16
96,47,3.957863e-16
96,48,2.696764e-16
96,49,3.230155e-16
96,50,4.149117e-16
96,51,4.410030e-16
96,52,2.466041e-16
96,53,2.421217e-16
96,54,2.925311e-16
96,55,1.725884e-16
96,56,2.284070e-16
96,57,1.645264e-16
96,58,1.318032e-16
96,59,1.651697e-16
96,60,1.416406e-16
96,61,1.075428e-16
96,62,2.024427e-16
96,63,1.355728e-16
96,64,1.784272e-16
96,65,2.997431e-16
96,66,1.150030e-16
96,67,2.652586e-16
96,68,2.633461e-16
96,69,1.827814e-16
96,70,8.631771e-17
96,71,1.252299e-16
96,72,1.137787e-16
96,73,8.043370e-17
96,74,1.167311e-16
96,75,9.108680e-17
96,76,1.753722e-16
96,77,7.225810e-17
96,78,9.019369e-17
96,79,6.831850e-17
96,80,9.253642e-17
96,81,1.496933e-16
96,82,1.702880e-16
96,83,2.265259e-16
96,84,1.823373e-16
96,85,4.287159e-17
96,86,7.281989e-17
96,87,5.603351e-17
96,88,2.168753e-16
96,89,6.777780e-17
96,90,6.824483e-17
96,91,5.222169e-17
96,92,1.395203e-16
96,93,1.859074e-16
96,94,5.285517e-17
96,95,6.302192e-17
96,96,9.803894e-17
96,97,1.957866e-17
96,98,3.180492e-17
96,99,5.340658e-17
96,100,1.583460e-17
96,101,1.212771e-17
96,102,4.155671e-17
96,103,2.644111e-17
96,104,2.798971e-18
96,105,1.472103e-17
96,106,2.933805e-17
96,107,0.000000e+00
96,108,1.244832e-17
96,109,9.663110e-18
96,110,-6.448910e-19
96,111,2.480488e-17
96,112,0.000000e+00
96,113,9.683364e-18
96,114,1.034974e-17
96,115,0.000000e+00
96,116,-6.549915e-19
96,117,-6.056277e-19
96,118,-6.003999e-19
96,119,0.000000e+00
96,120,-1.221645e-18
96,121,-2.055183e-18
96,122,1.391583e-18
96,123,-5.314528e-19
96,124,4.448501e-18
96,125,0.000000e+00
96,126,0.000000e+00
96,127,3.975135e-18
96,128,0.000000e+00
96,129,0.000000e+00
96,130,-7.045046e-19
96,131,0.000000e+00
96,132,1.470242e-18
96,133,2.578203e-18
96,134,0.000000e+00
96,135,8.748179e-19
96,136,0.000000e+00
96,137,1.266085e-18
96,138,0.000000e+00
96,139,7.560066e-19
96,140,0.000000e+00
96,141,7.461122e-19
96,142,0.000000e+00
96,143,0.000000e+00
96,144,0.000000e+00
96,145,1.196316e-18
96,146,0.000000e+00
96,147,0.000000e+00
96,148,0.000000e+00
96,149,0.000000e+00
96,150,0.000000e+00
96,151,0.000000e+00
96,152,0.000000e+00
96,153,0.000000e+00
96,154,0.000000e+00
96,155,0.000000e+00
96,156,0.000000e+00
96,157,0.000000e+00
96,158,0.000000e+00
96,159,0.000000e+00
96,160,0.000000e+00
96,161,0.000000e+00
96,162,0.000000e+00
96,163,0.000000e+00
96,164,0.000000e+00
96,165,0.000000e+00
96,166,0.000000e+00
96,167,0.000000e+00
96,168,0.000000e+00
96,169,0.000000e+00
96,170,0.000000e+00
96,171,0.000000e+00
96,172,0.000000e+00
96,173,0.000000e+00
96,174,0.000000e+00
96,175,0.000000e+00
96,176,0.000000e+00
96,177,0.000000e+00
96,178,0.000000e+00
96,179,0.000000e+00
96,180,0.000000e+00
96,181,0.000000e+00
96,182,0.000000e+00
96,183,0.000000e+00
96,184,0.000000e+00
96,185,0.000000e+00
96,186,0.000000e+00
96,187,0.000000e+00
96,188,0.000000e+00
96,189,0.000000e+00
96,190,0.000000e+00
96,191,0.000000e+00
96,192,0.000000e+00
96,193,0.000000e+00
96,194,0.000000e+00
96,195,0.000000e+00
96,196,0.000000e+00
96,197,0.000000e+00
96,198,0.000000e+00
96,199,0.000000e+00
96,200,0.000000e+00
96,201,0.000000e+00
97,0,0.000000e+00
97,1,1.003555e-15
97,2,6.605920e-16
97,3,2.323843e-15
97,4,1.157768e-15
97,5,6.911940e-16
97,6,1.599136e-15
97,7,1.112997e-15
97,8,1.224721e-15
97,9,1.318778e-15
97,10,1.104132e-15
97,11,1.049509e-15
97,12,8.439127e-16
97,13,7.015910e-16
97,14,8.385791e-16
97,15,8.503034e-16
97,16,8.135836e-16
97,17,8.620990e-16
97,18,9.112784e-16
97,19,1.105247e-15
97,20,8.405268e-16
97,21,8.597157e-16
97,22,8.377610e-16
97,23,7.434710e-16
97,24,7.884744e-16
97,25,6.274410e-16
97,26,8.869959e-16
97,27,4.973326e-16
97,28,6.506451e-16
97,29,4.571452e-16
97,30,5.482081e-16
97,31,4.836196e-16
97,32,4.356702e-16
97,33,3.371442e-16
97,34,4.980171e-16
97,35,5.489936e-16
97,36,3.287886e-16
97,37,4.023304e-16
97,38,2.645580e-16
97,39,3.552705e-16
97,40,3.718298e-16
97,41,2.085793e-16
97,42,3.620396e-16
97,43,2.651417e-16
97,44,2.203966e-16
97,45,2.418570e-16
97,46,2.458998e-16
97,47,1.918904e-16
97,48,1.671088e-16
97,49,2.950972e-16
97,50,2.439178e-16
97,51,2.006137e-16
97,52,1.283377e-16
97,53,2.283165e-16
97,54,2.333083e-16
97,55,7.351348e-17
97,56,8.358282e-17
97,57,1.050073e-16
97,58,1.453846e-16
97,59,1.077069e-16
97,60,1.137437e-16
97,61,7.227744e-17
97,62,7.860624e-17
97,63,6.409827e-17
97,64,1.345046e-16
97,65,1.233510e-16
97,66,1.286617e-16
97,67,1.401941e-16
97,68,8.090673e-17
97,69,4.517014e-17
97,70,6.882467e-17
97,71,5.694203e-17
97,72,2.247100e-17
97,73,1.486729e-17
97,74,3.704020e-17
97,75,4.957606e-17
97,76,1.309898e-16
97,77,5.326370e-17
97,78,1.602685e-17
97,79,1.052586e-17
97,80,4.406987e-17
97,81,3.692203e-17
97,82,1.616044e-16
97,83,5.547896e-17
97,84,1.091061e-16
97,85,2.430029e-17
97,86,1.344728e-17
97,87,5.420028e-18
97,88,4.257644e-17
97,89,2.128266e-17
97,90,2.477385e-17
97,91,3.945388e-18
97,92,4.668158e-17
97,93,2.203826e-17
97,94,7.136949e-17
97,95,1.727550e-18
97,96,1.957866e-17
97,97,7.560771e-17
97,98,7.071107e-19
97,99,3.440949e-17
97,100,2.354109e-17
97,101,7.378886e-20
97,102,8.100710e-19
97,103,4.106910e-19
97,104,9.186444e-18
97,105,7.998215e-19
97,106,5.148523e-18
97,107,0.000000e+00
97,108,3.234291e-19
97,109,1.937570e-17
97,110,3.637177e-19
97,111,4.120134e-18
97,112,0.000000e+00
97,113,3.067335e-20
97,114,5.991401e-20
97,115,0.000000e+00
97,116,3.663450e-19
97,117,3.415732e-19
97,118,3.386248e-19
97,119,0.000000e+00
97,120,6.860569e-19
97,121,6.941972e-19
97,122,1.149379e-18
97,123,2.972482e-19
97,124,3.059208e-18
97,125,0.000000e+00
97,126,0.000000e+00
97,127,3.125089e-18
97,128,0.000000e+00
97,129,0.000000e+00
97,130,1.558757e-17
97,131,0.000000e+00
97,132,1.235401e-18
97,133,2.129468e-18
97,134,0.000000e+00
97,135,9.728644e-19
97,136,0.000000e+00
97,137,1.063854e-18
97,138,0.000000e+00
97,139,8.407371e-19
97,140,0.000000e+00
97,141,8.297337e-19
97,142,0.000000e+00
97,143,0.000000e+00
97,144,0.000000e+00
97,145,1.005229e-18
97,146,0.000000e+00
97,147,0.000000e+00
97,148,0.000000e+00
97,149,0.000000e+00
97,150,0.000000e+00
97,151,0.000000e+00
97,152,0.000000e+00
97,153,0.000000e+00
97,154,0.000000e+00
97,155,0.000000e+00
97,156,0.000000e+00
97,157,0.000000e+00
97,158,0.000000e+00
97,159,0.000000e+00
97,160,0.000000e+00
97,161,0.000000e+00
97,162,0.000000e+00
97,163,0.000000e+00
97,164,0.000000e+00
97,165,0.000000e+00
97,166,0.000000e+00
97,167,0.000000e+00
97,168,0.000000e+00
97,169,0.000000e+00
97,170,0.000000e+00
97,171,0.000000e+00
97,172,0.000000e+00
97,173,0.000000e+00
97,174,0.000000e+00
97,175,0.000000e+00
97,176,0.000000e+00
97,177,0.000000e+00
97,178,0.000000e+00
97,179,0.000000e+00
97,180,0.000000e+00
97,181,0.000000e+00
97,182,0.000000e+00
97,183,0.000000e+00
97,184,0.000000e+00
97,185,0.000000e+00
97,186,0.000000e+00
97,187,0.000000e+00
97,188,0.000000e+00
97,189,0.000000e+00
97,190,0.000000e+00
97,191,0.000000e+00
97,192,0.000000e+00
97,193,0.000000e+00
97,194,0.000000e+00
97,195,0.000000e+00
97,196,0.000000e+00
97,197,0.000000e+00
97,198,0.000000e+00
97,199,0.000000e+00
97,200,0.000000e+00
97,201,0.000000e+00
98,0,0.000000e+00
98,1,1.098569e-17
98,2,1.710072e-16
98,3,7.013538e-16
98,4,7.180920e-17
98,5,2.371164e-17
98,6,7.493484e-17
98,7,1.486381e-16
98,8,3.875137e-17
98,9,-3.420590e-17
98,10,1.794563e-16
98,11,7.583281e-17
98,12,1.050006e-16
98,13,1.923957e-17
98,14,1.482138e-17
98,15,-8.944363e-18
98,16,2.099752e-17
98,17,9.396577e-17
98,18,8.237660e-17
98,19,1.224595e-16
98,20,1.224886e-16
98,21,2.524518e-16
98,22,1.143471e-16
98,23,6.805725e-17
98,24,1.074541e-16
98,25,1.490078e-16
98,26,8.531099e-17
98,27,9.138065e-17
98,28,6.084112e-17
98,29,1.449149e-17
98,30,8.625894e-17
98,31,9.895779e-17
98,32,9.074026e-17
98,33,5.341525e-17
98,34,4.235947e-17
98,35,1.075839e-16
98,36,1.199779e-16
98,37,-8.020599e-18
98,38,-1.465188e-17
98,39,4.032183e-17
98,40,3.840192e-17
98,41,2.021644e-17
98,42,2.903054e-17
98,43,8.904710e-19
98,44,1.495342e-16
98,45,1.424005e-16
98,46,1.221106e-16
98,47,1.273266e-16
98,48,7.750204e-17
98,49,7.589145e-17
98,50,1.426801e-16
98,51,1.407470e-16
98,52,9.664924e-17
98,53,5.552226e-17
98,54,6.638900e-17
98,55,6.792738e-17
98,56,9.886389e-17
98,57,2.420049e-17
98,58,3.681883e-17
98,59,6.043523e-17
98,60,3.805061e-17
98,61,4.316277e-17
98,62,1.006700e-16
98,63,2.868393e-17
98,64,4.468179e-17
98,65,1.563238e-16
98,66,6.158370e-17
98,67,1.270457e-16
98,68,1.469613e-16
98,69,1.008839e-16
98,70,3.987007e-17
98,71,7.704404e-17
98,72,6.056655e-17
98,73,5.293761e-17
98,74,8.482800e-17
98,75,4.401481e-17
98,76,9.797198e-17
98,77,3.711185e-17
98,78,5.625009e-17
98,79,4.661381e-17
98,80,5.985787e-17
98,81,8.705529e-17
98,82,8.400329e-17
98,83,1.221127e-16
98,84,8.835034e-17
98,85,2.402050e-17
98,86,4.747769e-17
98,87,3.394056e-17
98,88,1.194821e-16
98,89,3.519312e-17
98,90,5.610455e-17
98,91,4.428964e-17
98,92,1.075297e-16
98,93,1.263358e-16
98,94,4.753879e-17
98,95,5.248603e-17
98,96,3.180492e-17
98,97,7.071107e-19
98,98,2.658363e-17
98,99,4.175504e-17
98,100,1.398060e-17
98,101,9.836597e-18
98,102,3.106199e-17
98,103,1.993865e-17
98,104,-1.186220e-20
98,105,1.117245e-17
98,106,1.601177e-17
98,107,0.000000e+00
98,108,9.014609e-18
98,109,1.439913e-18
98,110,2.001222e-19
98,111,1.309457e-17
98,112,0.000000e+00
98,113,7.856489e-18
98,114,8.025424e-18
98,115,0.000000e+00
98,116,1.348577e-19
98,117,1.879380e-19
98,118,1.863157e-19
98,119,0.000000e+00
98,120,3.133712e-19
98,121,8.809431e-20
98,122,3.333631e-19
98,123,1.094221e-19
98,124,-2.733315e-19
98,125,0.000000e+00
98,126,0.000000e+00
98,127,-3.524834e-19
98,128,0.000000e+00
98,129,0.000000e+00
98,130,4.996578e-19
98,131,0.000000e+00
98,132,3.695389e-19
98,133,6.176258e-19
98,134,0.000000e+00
98,135,4.916924e-19
98,136,0.000000e+00
98,137,3.182249e-19
98,138,0.000000e+00
98,139,4.249143e-19
98,140,0.000000e+00
98,141,4.193532e-19
98,142,0.000000e+00
98,143,0.000000e+00
98,144,0.000000e+00
98,145,3.006887e-19
98,146,0.000000e+00
98,147,0.000000e+00
98,148,0.000000e+00
98,149,0.000000e+00
98,150,0.000000e+00
98,151,0.000000e+00
98,152,0.000000e+00
98,153,0.000000e+00
98,154,0.000000e+00
98,155,0.000000e+00
98,156,0.000000e+00
98,157,0.000000e+00
98,158,0.000000e+00
98,159,0.000000e+00
98,160,0.000000e+00
98,161,0.000000e+00
98,162,0.000000e+00
98,163,0.000000e+00
98,164,0.000000e+00
98,165,0.000000e+00
98,166,0.000000e+00
98,167,0.000000e+00
98,168,0.000000e+00
98,169,0.000000e+00
98,170,0.000000e+00
98,171,0.000000e+00
98,172,0.000000e+00
98,173,0.000000e+00
98,174,0.000000e+00
98,175,0.000000e+00
98,176,0.000000e+00
98,177,0.000000e+00
98,178,0.000000e+00
98,179,0.000000e+00
98,180,0.000000e+00
98,181,0.000000e+00
98,182,0.000000e+00
98,183,0.000000e+00
98,184,0.000000e+00
98,185,0.000000e+00
98,186,0.000000e+00
98,187,0.000000e+00
98,188,0.000000e+00
98,189,0.000000e+00
98,190,0.000000e+00
98,191,0.000000e+00
98,192,0.000000e+00
98,193,0.000000e+00
98,194,0.000000e+00
98,195,0.000000e+00
98,196,0.000000e+00
98,197,0.000000e+00
98,198,0.000000e+00
98,199,0.000000e+00
98,200,0.000000e+00
98,201,0.000000e+00
99,0,0.000000e+00
99,1,3.090492e-16
99,2,8.008709e-16
99,3,1.330455e-15
99,4,-5.690966e-17
99,5,1.657752e-16
99,6,2.945877e-16
99,7,4.353302e-16
99,8,3.785230e-16
99,9,1.671474e-16
99,10,5.118709e-16
99,11,7.815657e-16
99,12,3.230429e-16
99,13,3.751454e-16
99,14,4.438555e-16
99,15,3.322907e-16
99,16,3.157485e-16
99,17,6.931726e-16
99,18,6.180310e-16
99,19,8.178034e-16
99,20,9.347796e-16
99,21,1.109060e-15
99,22,7.423438e-16
99,23,9.414582e-16
99,24,6.821192e-16
99,25,7.458754e-16
99,26,8.360118e-16
99,27,4.140067e-16
99,28,6.021391e-16
99,29,4.046698e-16
99,30,4.887733e-16
99,31,5.700425e-16
99,32,4.662902e-16
99,33,4.609664e-16
99,34,3.634206e-16
99,35,6.662346e-16
99,36,5.685588e-16
99,37,1.953205e-16
99,38,1.352995e-16
99,39,2.191363e-16
99,40,2.752230e-16
99,41,1.564369e-16
99,42,1.938702e-16
99,43,1.681372e-16
99,44,3.484647e-16
99,45,4.748470e-16
99,46,4.224856e-16
99,47,3.945254e-16
99,48,3.132195e-16
99,49,3.428130e-16
99,50,4.730496e-16
99,51,4.164646e-16
99,52,3.122464e-16
99,53,1.918472e-16
99,54,1.893860e-16
99,55,1.771979e-16
99,56,2.705199e-16
99,57,1.565039e-16
99,58,1.702260e-16
99,59,1.196193e-16
99,60,1.439544e-16
99,61,2.269639e-16
99,62,2.645311e-16
99,63,1.027652e-16
99,64,1.521349e-16
99,65,3.244766e-16
99,66,1.816203e-16
99,67,3.659790e-16
99,68,3.623879e-16
99,69,2.106631e-16
99,70,1.139802e-16
99,71,1.698361e-16
99,72,1.169816e-16
99,73,1.872366e-16
99,74,1.826581e-16
99,75,1.211878e-16
99,76,2.422044e-16
99,77,1.091155e-16
99,78,1.404577e-16
99,79,1.062900e-16
99,80,1.256534e-16
99,81,2.122012e-16
99,82,2.378075e-16
99,83,2.188839e-16
99,84,1.559965e-16
99,85,4.413391e-17
99,86,8.147917e-17
99,87,7.777345e-17
99,88,2.234640e-16
99,89,7.427535e-17
99,90,1.326857e-16
99,91,8.001663e-17
99,92,4.529040e-16
99,93,2.181857e-16
99,94,1.150671e-16
99,95,8.225737e-17
99,96,5.340658e-17
99,97,3.440949e-17
99,98,4.175504e-17
99,99,2.931158e-16
99,100,3.076787e-17
99,101,1.521337e-17
99,102,4.974906e-17
99,103,3.174011e-17
99,104,7.606663e-18
99,105,2.641150e-17
99,106,3.083825e-17
99,107,0.000000e+00
99,108,1.467654e-17
99,109,2.167190e-17
99,110,8.038532e-18
99,111,2.040449e-17
99,112,0.000000e+00
99,113,1.213416e-17
99,114,1.254813e-17
99,115,0.000000e+00
99,116,7.459850e-18
99,117,7.549117e-18
99,118,7.483953e-18
99,119,0.000000e+00
99,120,1.455066e-17
99,121,1.307612e-17
99,122,4.038011e-18
99,123,6.052839e-18
99,124,1.175869e-18
99,125,0.000000e+00
99,126,0.000000e+00
99,127,1.023778e-18
99,128,0.000000e+00
99,129,0.000000e+00
99,130,5.593526e-18
99,131,0.000000e+00
99,132,4.315727e-18
99,133,7.481273e-18
99,134,0.000000e+00
99,135,3.809922e-18
99,136,0.000000e+00
99,137,3.716447e-18
99,138,0.000000e+00
99,139,3.292486e-18
99,140,0.000000e+00
99,141,3.249395e-18
99,142,0.000000e+00
99,143,0.000000e+00
99,144,0.000000e+00
99,145,3.511648e-18
99,146,0.000000e+00
99,147,0.000000e+00
99,148,0.000000e+00
99,149,0.000000e+00
99,150,0.000000e+00
99,151,0.000000e+00
99,152,0.000000e+00
99,153,0.000000e+00
99,154,0.000000e+00
99,155,0.000000e+00
99,156,0.000000e+00
99,157,0.000000e+00
99,158,0.000000e+00
99,159,0.000000e+00
99,160,0.000000e+00
99,161,0.000000e+00
99,162,0.000000e+00
99,163,0.000000e+00
99,164,0.000000e+00
99,165,0.000000e+00
99,166,0.000000e+00
99,167,0.000000e+00
99,168,0.000000e+00
99,169,0.000000e+00
99,170,0.000000e+00
99,171,0.000000e+00
99,172,0.000000e+00
99,173,0.000000e+00
99,174,0.000000e+00
99,175,0.000000e+00
99,176,0.000000e+00
99,177,0.000000e+00
99,178,0.000000e+00
99,179,0.000000e+00
99,180,0.000000e+00
99,181,0.000000e+00
99,182,0.000000e+00
99,183,0.000000e+00
99,184,0.000000e+00
99,185,0.000000e+00
99,186,0.000000e+00
99,187,0.000000e+00
99,188,0.000000e+00
99,189,0.000000e+00
99,190,0.000000e+00
99,191,0.000000e+00
99,192,0.000000e+00
99,193,0.000000e+00
99,194,0.000000e+00
99,195,0.000000e+00
99,196,0.000000e+00
99,197,0.000000e+00
99,198,0.000000e+00
99,199,0.000000e+00
99,200,0.000000e+00
99,201,0.000000e+00
100,0,0.000000e+00
100,1,1.887165e-16
100,2,2.647645e-16
100,3,4.625770e-16
100,4,1.401833e-16
100,5,7.070963e-17
100,6,8.001464e-17
100,7,1.587883e-16
100,8,3.946905e-16
100,9,1.270870e-16
100,10,1.658827e-16
100,11,1.187849e-16
100,12,1.699166e-16
100,13,1.108199e-16
100,14,9.284752e-17
100,15,1.585275e-16
100,16,7.483635e-17
100,17,1.417485e-16
100,18,1.935658e-16
100,19,3.399086e-16
100,20,2.863537e-16
100,21,3.130921e-16
100,22,1.913120e-16
100,23,1.540493e-16
100,24,1.398327e-16
100,25,1.866728e-16
100,26,1.914030e-16
100,27,1.470300e-16
100,28,1.539059e-16
100,29,8.409972e-17
100,30,1.093820e-16
100,31,1.492442e-16
100,32,1.235393e-16
100,33,1.321377e-16
100,34,1.456137e-16
100,35,1.209597e-16
100,36,1.877823e-16
100,37,3.473700e-17
100,38,3.687348e-17
100,39,1.157842e-16
100,40,9.513456e-17
100,41,3.754210e-17
100,42,1.207495e-16
100,43,8.156424e-17
100,44,1.168170e-16
100,45,1.628891e-16
100,46,1.388291e-16
100,47,1.226483e-16
100,48,7.990908e-17
100,49,9.347754e-17
100,50,1.450679e-16
100,51,1.223356e-16
100,52,9.031893e-17
100,53,1.579690e-16
100,54,1.082196e-16
100,55,7.909796e-17
100,56,1.015934e-16
100,57,7.270494e-17
100,58,1.117681e-16
100,59,7.963879e-17
100,60,7.914755e-17
100,61,6.809089e-17
100,62,6.993325e-17
100,63,6.614636e-17
100,64,7.057584e-17
100,65,1.446358e-16
100,66,1.262232e-16
100,67,1.114649e-16
100,68,1.235818e-16
100,69,7.665044e-17
100,70,4.678037e-17
100,71,8.754773e-17
100,72,4.234950e-17
100,73,4.205965e-17
100,74,7.058620e-17
100,75,4.577156e-17
100,76,1.054124e-16
100,77,2.829839e-17
100,78,3.810717e-17
100,79,3.790735e-17
100,80,6.562645e-17
100,81,4.968343e-17
100,82,8.734248e-17
100,83,8.659519e-17
100,84,1.433352e-16
100,85,3.521615e-17
100,86,3.975121e-17
100,87,2.564503e-17
100,88,6.328240e-17
100,89,2.632879e-17
100,90,5.931919e-17
100,91,2.730780e-17
100,92,7.329710e-17
100,93,7.045711e-17
100,94,9.428145e-17
100,95,2.739931e-17
100,96,1.583460e-17
100,97,2.354109e-17
100,98,1.398060e-17
100,99,3.076787e-17
100,100,3.599048e-17
100,101,5.172451e-18
100,102,1.687392e-17
100,103,1.076533e-17
100,104,6.764797e-18
100,105,6.432635e-18
100,106,8.143829e-18
100,107,0.000000e+00
100,108,5.018077e-18
100,109,1.368736e-18
100,110,2.331480e-19
100,111,6.653035e-18
100,112,0.000000e+00
100,113,4.124166e-18
100,114,4.246652e-18
100,115,0.000000e+00
100,116,2.030562e-19
100,117,2.189531e-19
100,118,2.170631e-19
100,119,0.000000e+00
100,120,4.092362e-19
100,121,2.368634e-19
100,122,7.139382e-19
100,123,1.647575e-19
100,124,3.464335e-20
100,125,0.000000e+00
100,126,0.000000e+00
100,127,-5.334649e-21
100,128,0.000000e+00
100,129,0.000000e+00
100,130,1.249089e-17
100,131,0.000000e+00
100,132,7.606071e-19
100,133,1.322722e-18
100,134,0.000000e+00
100,135,5.954727e-19
100,136,0.000000e+00
100,137,6.549896e-19
100,138,0.000000e+00
100,139,5.146000e-19
100,140,0.000000e+00
100,141,5.078651e-19
100,142,0.000000e+00
100,143,0.000000e+00
100,144,0.000000e+00
100,145,6.188956e-19
100,146,0.000000e+00
100,147,0.000000e+00
100,148,0.000000e+00
100,149,0.000000e+00
100,150,0.000000e+00
100,151,0.000000e+00
100,152,0.000000e+00
100,153,0.000000e+00
100,154,0.000000e+00
100,155,0.000000e+00
100,156,0.000000e+00
100,157,0.000000e+00
100,158,0.000000e+00
100,159,0.000000e+00
100,160,0.000000e+00
100,161,0.000000e+00
100,162,0.000000e+00
100,163,0.000000e+00
100,164,0.000000e+00
100,165,0.000000e+00
100,166,0.000000e+00
100,167,0.000000e+00
100,168,0.000000e+00
100,169,0.000000e+00
100,170,0.000000e+00
100,171,0.000000e+00
100,172,0.000000e+00
100,173,0.000000e+00
100,174,0.000000e+00
100,175,0.000000e+00
100,176,0.000000e+00
100,177,0.000000e+00
100,178,0.000000e+00
100,179,0.000000e+00
100,180,0.000000e+00
100,181,0.000000e+00
100,182,0.000000e+00
100,183,0.000000e+00
100,184,0.000000e+00
100,185,0.000000e+00
100,186,0.000000e+00
100,187,0.000000e+00
100,188,0.000000e+00
100,189,0.000000e+00
100,190,0.000000e+00
100,191,0.000000e+00
100,192,0.000000e+00
100,193,0.000000e+00
100,194,0.000000e+00
100,195,0.000000e+00
100,196,0.000000e+00
100,197,0.000000e+00
100,198,0.000000e+00
100,199,0.000000e+00
100,200,0.000000e+00
100,201,0.000000e+00
101,0,0.000000e+00
101,1,-1.355952e-17
101,2,5.842092e-17
101,3,2.516658e-16
101,4,3.894295e-17
101,5,1.470227e-17
101,6,3.473180e-17
101,7,6.270248e-17
101,8,2.268625e-17
101,9,-3.874770e-18
101,10,7.160422e-17
101,11,3.062809e-17
101,12,4.255448e-17
101,13,9.475013e-18
101,14,6.730376e-18
101,15,-4.450546e-18
101,16,7.653122e-18
101,17,3.512883e-17
101,18,2.989198e-17
101,19,4.607121e-17
101,20,4.669704e-17
101,21,9.612900e-17
101,22,4.378713e-17
101,23,2.586832e-17
101,24,3.847390e-17
101,25,5.388392e-17
101,26,3.009382e-17
101,27,3.330756e-17
101,28,2.241027e-17
101,29,5.127575e-18
101,30,3.230156e-17
101,31,3.731445e-17
101,32,3.379753e-17
101,33,2.222729e-17
101,34,1.719484e-17
101,35,4.079979e-17
101,36,4.476697e-17
101,37,-2.275328e-18
101,38,-3.878971e-18
101,39,1.666024e-17
101,40,1.593738e-17
101,41,8.145876e-18
101,42,1.175126e-17
101,43,1.726269e-18
101,44,5.710413e-17
101,45,5.421385e-17
101,46,4.712666e-17
101,47,4.924623e-17
101,48,2.969851e-17
101,49,2.911320e-17
101,50,5.432129e-17
101,51,5.297662e-17
101,52,3.689149e-17
101,53,2.155157e-17
101,54,2.521505e-17
101,55,2.611911e-17
101,56,3.734909e-17
101,57,9.354592e-18
101,58,1.352942e-17
101,59,2.241156e-17
101,60,1.410578e-17
101,61,1.612104e-17
101,62,3.787159e-17
101,63,1.144937e-17
101,64,1.696397e-17
101,65,5.831862e-17
101,66,2.257015e-17
101,67,4.711800e-17
101,68,5.507627e-17
101,69,3.777816e-17
101,70,1.488738e-17
101,71,2.864342e-17
101,72,2.250098e-17
101,73,1.970277e-17
101,74,3.148723e-17
101,75,1.646220e-17
101,76,3.660258e-17
101,77,1.377583e-17
101,78,2.087439e-17
101,79,1.728169e-17
101,80,2.236824e-17
101,81,3.241798e-17
101,82,3.138498e-17
101,83,4.582726e-17
101,84,3.345770e-17
101,85,9.047043e-18
101,86,1.785388e-17
101,87,1.259739e-17
101,88,4.458579e-17
101,89,1.310629e-17
101,90,2.049104e-17
101,91,1.628652e-17
101,92,3.949890e-17
101,93,4.677165e-17
101,94,1.709586e-17
101,95,1.940413e-17
101,96,1.212771e-17
101,97,7.378886e-20
101,98,9.836597e-18
101,99,1.521337e-17
101,100,5.172451e-18
101,101,3.665824e-18
101,102,1.155599e-17
101,103,7.419154e-18
101,104,-3.736852e-20
101,105,4.128773e-18
101,106,5.946533e-18
101,107,0.000000e+00
101,108,3.354099e-18
101,109,5.192655e-19
101,110,4.643546e-20
101,111,4.879837e-18
101,112,0.000000e+00
101,113,2.924790e-18
101,114,2.987180e-18
101,115,0.000000e+00
101,116,2.358718e-20
101,117,4.360830e-20
101,118,4.323187e-20
101,119,0.000000e+00
101,120,6.530937e-20
101,121,-2.692992e-20
101,122,1.186500e-19
101,123,1.913838e-20
101,124,-1.074819e-19
101,125,0.000000e+00
101,126,0.000000e+00
101,127,-1.444405e-19
101,128,0.000000e+00
101,129,0.000000e+00
101,130,1.488999e-19
101,131,0.000000e+00
101,132,1.311590e-19
101,133,2.198244e-19
101,134,0.000000e+00
101,135,1.772611e-19
101,136,0.000000e+00
101,137,1.129463e-19
101,138,0.000000e+00
101,139,1.531868e-19
101,140,0.000000e+00
101,141,1.511820e-19
101,142,0.000000e+00
101,143,0.000000e+00
101,144,0.000000e+00
101,145,1.067223e-19
101,146,0.000000e+00
101,147,0.000000e+00
101,148,0.000000e+00
101,149,0.000000e+00
101,150,0.000000e+00
101,151,0.000000e+00
101,152,0.000000e+00
101,153,0.000000e+00
101,154,0.000000e+00
101,155,0.000000e+00
101,156,0.000000e+00
101,157,0.000000e+00
101,158,0.000000e+00
101,159,0.000000e+00
101,160,0.000000e+00
101,161,0.000000e+00
101,162,0.000000e+00
101,163,0.000000e+00
101,164,0.000000e+00
101,165,0.000000e+00
101,166,0.000000e+00
101,167,0.000000e+00
101,168,0.000000e+00
101,169,0.000000e+00
101,170,0.000000e+00
101,171,0.000000e+00
101,172,0.000000e+00
101,173,0.000000e+00
101,174,0.000000e+00
101,175,0.000000e+00
101,176,0.000000e+00
101,177,0.000000e+00
101,178,0.000000e+00
101,179,0.000000e+00
101,180,0.000000e+00
101,181,0.000000e+00
101,182,0.000000e+00
101,183,0.000000e+00
101,184,0.000000e+00
101,185,0.000000e+00
101,186,0.000000e+00
101,187,0.000000e+00
101,188,0.000000e+00
101,189,0.000000e+00
101,190,0.000000e+00
101,191,0.000000e+00
101,192,0.000000e+00
101,193,0.000000e+00
101,194,0.000000e+00
101,195,0.000000e+00
101,196,0.000000e+00
101,197,0.000000e+00
101,198,0.000000e+00
101,199,0.000000e+00
101,200,0.000000e+00
101,201,0.000000e+00
102,0,0.000000e+00
102,1,-3.954793e-16
102,2,1.429582e-16
102,3,5.879698e-16
102,4,1.101677e-17
102,5,-1.560113e-17
102,6,-4.893169e-17
102,7,1.083824e-16
102,8,-4.614247e-17
102,9,-3.458167e-17
102,10,1.679234e-16
102,11,-2.334507e-18
102,12,9.116603e-17
102,13,1.660458e-17
102,14,-2.553797e-18
102,15,-5.316796e-17
102,16,1.270626e-17
102,17,1.023115e-16
102,18,5.490877e-17
102,19,1.461387e-16
102,20,1.254182e-16
102,21,3.274082e-16
102,22,1.228950e-16
102,23,5.388196e-17
102,24,9.770092e-17
102,25,1.684007e-16
102,26,8.264204e-17
102,27,1.255857e-16
102,28,5.943824e-17
102,29,1.420381e-17
102,30,1.164167e-16
102,31,1.290799e-16
102,32,1.045054e-16
102,33,9.482778e-17
102,34,6.712705e-17
102,35,1.527374e-16
102,36,1.414368e-16
102,37,-7.891847e-18
102,38,-1.921638e-18
102,39,4.972929e-17
102,40,4.540451e-17
102,41,2.729860e-17
102,42,4.052200e-17
102,43,3.681711e-17
102,44,1.847297e-16
102,45,1.954512e-16
102,46,1.794815e-16
102,47,1.710568e-16
102,48,1.012532e-16
102,49,1.014680e-16
102,50,1.845113e-16
102,51,1.970523e-16
102,52,1.286125e-16
102,53,8.431132e-17
102,54,8.718945e-17
102,55,8.948864e-17
102,56,1.370865e-16
102,57,5.005026e-17
102,58,5.691259e-17
102,59,7.844955e-17
102,60,6.576420e-17
102,61,5.660099e-17
102,62,1.239194e-16
102,63,5.647130e-17
102,64,6.341773e-17
102,65,2.009805e-16
102,66,8.326947e-17
102,67,1.667537e-16
102,68,1.927753e-16
102,69,1.253515e-16
102,70,4.751934e-17
102,71,1.009935e-16
102,72,8.207447e-17
102,73,6.825164e-17
102,74,1.063582e-16
102,75,5.700558e-17
102,76,1.231934e-16
102,77,4.683830e-17
102,78,7.284150e-17
102,79,6.070920e-17
102,80,7.252827e-17
102,81,1.081544e-16
102,82,1.061722e-16
102,83,1.540019e-16
102,84,1.136176e-16
102,85,3.092673e-17
102,86,6.066059e-17
102,87,4.601146e-17
102,88,1.515584e-16
102,89,4.478135e-17
102,90,7.392064e-17
102,91,5.472650e-17
102,92,1.293504e-16
102,93,1.619439e-16
102,94,5.805070e-17
102,95,6.129872e-17
102,96,4.155671e-17
102,97,8.100710e-19
102,98,3.106199e-17
102,99,4.974906e-17
102,100,1.687392e-17
102,101,1.155599e-17
102,102,3.867033e-17
102,103,2.468692e-17
102,104,1.641643e-20
102,105,1.466919e-17
102,106,2.017394e-17
102,107,0.000000e+00
102,108,1.148687e-17
102,109,1.334166e-18
102,110,4.867053e-19
102,111,1.643625e-17
102,112,0.000000e+00
102,113,9.247086e-18
102,114,9.755996e-18
102,115,0.000000e+00
102,116,4.106551e-19
102,117,4.570729e-19
102,118,4.531275e-19
102,119,0.000000e+00
102,120,8.415801e-19
102,121,4.574575e-19
102,122,1.189398e-18
102,123,3.332010e-19
102,124,1.808930e-19
102,125,0.000000e+00
102,126,0.000000e+00
102,127,6.232755e-20
102,128,0.000000e+00
102,129,0.000000e+00
102,130,7.839558e-19
102,131,0.000000e+00
102,132,1.257405e-18
102,133,2.203611e-18
102,134,0.000000e+00
102,135,9.120870e-19
102,136,0.000000e+00
102,137,1.082802e-18
102,138,0.000000e+00
102,139,7.882140e-19
102,140,0.000000e+00
102,141,7.778981e-19
102,142,0.000000e+00
102,143,0.000000e+00
102,144,0.000000e+00
102,145,1.023133e-18
102,146,0.000000e+00
102,147,0.000000e+00
102,148,0.000000e+00
102,149,0.000000e+00
102,150,0.000000e+00
102,151,0.000000e+00
102,152,0.000000e+00
102,153,0.000000e+00
102,154,0.000000e+00
102,155,0.000000e+00
102,156,0.000000e+00
102,157,0.000000e+00
102,158,0.000000e+00
102,159,0.000000e+00
102,160,0.000000e+00
102,161,0.000000e+00
102,162,0.000000e+00
102,163,0.000000e+00
102,164,0.000000e+00
102,165,0.000000e+00
102,166,0.000000e+00
102,167,0.000000e+00
102,168,0.000000e+00
102,169,0.000000e+00
102,170,0.000000e+00
102,171,0.000000e+00
102,172,0.000000e+00
102,173,0.000000e+00
102,174,0.000000e+00
102,175,0.000000e+00
102,176,0.000000e+00
102,177,0.000000e+00
102,178,0.000000e+00
102,179,0.000000e+00
102,180,0.000000e+00
102,181,0.000000e+00
102,182,0.000000e+00
102,183,0.000000e+00
102,184,0.000000e+00
102,185,0.000000e+00
102,186,0.000000e+00
102,187,0.000000e+00
102,188,0.000000e+00
102,189,0.000000e+00
102,190,0.000000e+00
102,191,0.000000e+00
102,192,0.000000e+00
102,193,0.000000e+00
102,194,0.000000e+00
102,195,0.000000e+00
102,196,0.000000e+00
102,197,0.000000e+00
102,198,0.000000e+00
102,199,0.000000e+00
102,200,0.000000e+00
102,201,0.000000e+00
103,0,0.000000e+00
103,1,-2.412661e-16
103,2,8.712179e-17
103,3,3.818751e-16
103,4,5.778010e-18
103,5,-1.061598e-17
103,6,-2.714942e-17
103,7,7.026635e-17
103,8,-2.659262e-17
103,9,-2.567986e-17
103,10,1.072881e-16
103,11,1.310598e-18
103,12,5.659852e-17
103,13,7.815694e-18
103,14,-3.922192e-18
103,15,-3.482713e-17
103,16,6.188980e-18
103,17,6.312475e-17
103,18,3.470423e-17
103,19,9.029465e-17
103,20,7.854415e-17
103,21,2.062378e-16
103,22,7.697884e-17
103,23,3.350716e-17
103,24,6.137420e-17
103,25,1.060504e-16
103,26,5.079332e-17
103,27,7.730647e-17
103,28,3.622842e-17
103,29,7.167524e-18
103,30,7.204323e-17
103,31,8.014075e-17
103,32,6.514231e-17
103,33,5.703779e-17
103,34,4.034263e-17
103,35,9.460309e-17
103,36,8.885992e-17
103,37,-6.518036e-18
103,38,-3.313179e-18
103,39,3.089469e-17
103,40,2.817452e-17
103,41,1.661231e-17
103,42,2.474291e-17
103,43,2.000013e-17
103,44,1.171482e-16
103,45,1.226169e-16
103,46,1.117103e-16
103,47,1.076808e-16
103,48,6.377683e-17
103,49,6.355991e-17
103,50,1.167754e-16
103,51,1.237277e-16
103,52,8.095884e-17
103,53,5.222095e-17
103,54,5.490548e-17
103,55,5.650094e-17
103,56,8.626246e-17
103,57,3.006881e-17
103,58,3.507487e-17
103,59,4.967853e-17
103,60,4.033249e-17
103,61,3.542742e-17
103,62,7.892283e-17
103,63,3.436430e-17
103,64,3.971980e-17
103,65,1.274767e-16
103,66,5.211871e-17
103,67,1.054444e-16
103,68,1.220394e-16
103,69,7.968086e-17
103,70,3.023916e-17
103,71,6.387349e-17
103,72,5.175900e-17
103,73,4.318906e-17
103,74,6.753755e-17
103,75,3.603741e-17
103,76,7.828735e-17
103,77,2.972066e-17
103,78,4.619649e-17
103,79,3.843205e-17
103,80,4.632461e-17
103,81,6.896482e-17
103,82,6.741477e-17
103,83,9.812867e-17
103,84,7.211035e-17
103,85,1.966172e-17
103,86,3.855385e-17
103,87,2.906865e-17
103,88,9.656440e-17
103,89,2.848700e-17
103,90,4.667723e-17
103,91,3.487229e-17
103,92,8.245958e-17
103,93,1.029941e-16
103,94,3.680135e-17
103,95,3.934789e-17
103,96,2.644111e-17
103,97,4.106910e-19
103,98,1.993865e-17
103,99,3.174011e-17
103,100,1.076533e-17
103,101,7.419154e-18
103,102,2.468692e-17
103,103,1.577076e-17
103,104,1.589729e-21
103,105,9.318494e-18
103,106,1.287509e-17
103,107,0.000000e+00
103,108,7.316464e-18
103,109,8.646797e-19
103,110,2.961704e-19
103,111,1.049149e-17
103,112,0.000000e+00
103,113,5.938484e-18
103,114,6.245541e-18
103,115,0.000000e+00
103,116,2.471594e-19
103,117,2.781384e-19
103,118,2.757375e-19
103,119,0.000000e+00
103,120,5.094930e-19
103,121,2.683082e-19
103,122,7.027812e-19
103,123,2.005424e-19
103,124,7.799070e-20
103,125,0.000000e+00
103,126,0.000000e+00
103,127,1.619574e-21
103,128,0.000000e+00
103,129,0.000000e+00
103,130,4.646750e-19
103,131,0.000000e+00
103,132,7.434694e-19
103,133,1.302051e-18
103,134,0.000000e+00
103,135,5.562647e-19
103,136,0.000000e+00
103,137,6.402316e-19
103,138,0.000000e+00
103,139,4.807169e-19
103,140,0.000000e+00
103,141,4.744254e-19
103,142,0.000000e+00
103,143,0.000000e+00
103,144,0.000000e+00
103,145,6.049509e-19
103,146,0.000000e+00
103,147,0.000000e+00
103,148,0.000000e+00
103,149,0.000000e+00
103,150,0.000000e+00
103,151,0.000000e+00
103,152,0.000000e+00
103,153,0.000000e+00
103,154,0.000000e+00
103,155,0.000000e+00
103,156,0.000000e+00
103,157,0.000000e+00
103,158,0.000000e+00
103,159,0.000000e+00
103,160,0.000000e+00
103,161,0.000000e+00
103,162,0.000000e+00
103,163,0.000000e+00
103,164,0.000000e+00
103,165,0.000000e+00
103,166,0.000000e+00
103,167,0.000000e+00
103,168,0.000000e+00
103,169,0.000000e+00
103,170,0.000000e+00
103,171,0.000000e+00
103,172,0.000000e+00
103,173,0.000000e+00
103,174,0.000000e+00
103,175,0.000000e+00
103,176,0.000000e+00
103,177,0.000000e+00
103,178,0.000000e+00
103,179,0.000000e+00
103,180,0.000000e+00
103,181,0.000000e+00
103,182,0.000000e+00
103,183,0.000000e+00
103,184,0.000000e+00
103,185,0.000000e+00
103,186,0.000000e+00
103,187,0.000000e+00
103,188,0.000000e+00
103,189,0.000000e+00
103,190,0.000000e+00
103,191,0.000000e+00
103,192,0.000000e+00
103,193,0.000000e+00
103,194,0.000000e+00
103,195,0.000000e+00
103,196,0.000000e+00
103,197,0.000000e+00
103,198,0.000000e+00
103,199,0.000000e+00
103,200,0.000000e+00
103,201,0.000000e+00
104,0,0.000000e+00
104,1,6.267377e-16
104,2,2.500491e-16
104,3,1.339566e-15
104,4,7.481183e-16
104,5,5.079584e-16
104,6,8.459499e-16
104,7,4.203370e-16
104,8,4.043931e-16
104,9,5.509742e-16
104,10,4.134959e-16
104,11,2.153778e-16
104,12,3.469433e-16
104,13,3.418031e-16
104,14,3.342170e-16
104,15,3.886823e-16
104,16,2.816126e-16
104,17,2.752157e-16
104,18,4.358918e-16
104,19,4.104205e-16
104,20,3.685280e-16
104,21,3.272442e-16
104,22,2.408702e-16
104,23,1.990689e-16
104,24,2.787956e-16
104,25,2.211164e-16
104,26,3.102304e-16
104,27,1.902389e-16
104,28,3.127286e-16
104,29,2.033430e-16
104,30,1.506122e-16
104,31,1.044624e-16
104,32,1.630347e-16
104,33,1.411270e-16
104,34,1.703533e-16
104,35,1.356654e-16
104,36,8.228815e-17
104,37,1.724460e-16
104,38,1.378409e-16
104,39,1.144774e-16
104,40,1.241243e-16
104,41,1.099579e-16
104,42,1.163788e-16
104,43,8.378405e-17
104,44,1.015944e-16
104,45,5.617303e-17
104,46,7.854695e-17
104,47,6.547526e-17
104,48,3.199012e-17
104,49,4.730607e-17
104,50,6.287976e-17
104,51,1.245922e-16
104,52,2.720645e-17
104,53,6.819074e-17
104,54,8.989065e-17
104,55,2.210225e-17
104,56,2.375435e-17
104,57,4.192839e-17
104,58,4.566928e-17
104,59,4.074625e-17
104,60,2.766484e-17
104,61,2.467375e-17
104,62,3.018305e-18
104,63,8.006805e-18
104,64,4.631656e-17
104,65,2.982751e-17
104,66,2.870521e-17
104,67,3.433466e-17
104,68,4.374093e-18
104,69,1.477707e-17
104,70,1.061635e-17
104,71,9.838093e-18
104,72,7.968017e-18
104,73,7.818559e-18
104,74,7.562392e-18
104,75,1.159034e-17
104,76,1.584415e-17
104,77,1.133764e-18
104,78,1.104906e-17
104,79,1.481392e-17
104,80,1.453067e-17
104,81,2.462930e-17
104,82,5.446568e-18
104,83,2.942722e-17
104,84,3.929604e-17
104,85,8.618249e-18
104,86,2.657253e-18
104,87,8.176259e-18
104,88,1.602871e-17
104,89,1.161600e-17
104,90,1.055435e-17
104,91,-4.355906e-19
104,92,-2.576045e-18
104,93,4.107823e-20
104,94,2.129719e-17
104,95,-1.118281e-19
104,96,2.798971e-18
104,97,9.186444e-18
104,98,-1.186220e-20
104,99,7.606663e-18
104,100,6.764797e-18
104,101,-3.736852e-20
104,102,1.641643e-20
104,103,1.589729e-21
104,104,9.046540e-18
104,105,4.978517e-18
104,106,7.881327e-18
104,107,0.000000e+00
104,108,1.413052e-20
104,109,8.612733e-19
104,110,4.726622e-18
104,111,3.414191e-18
104,112,0.000000e+00
104,113,-2.160185e-20
104,114,-1.094600e-20
104,115,0.000000e+00
104,116,4.550093e-18
104,117,4.438847e-18
104,118,4.400532e-18
104,119,0.000000e+00
104,120,8.713069e-18
104,121,7.972044e-18
104,122,4.388886e-19
104,123,3.691894e-18
104,124,2.257095e-18
104,125,0.000000e+00
104,126,0.000000e+00
104,127,2.243845e-18
104,128,0.000000e+00
104,129,0.000000e+00
104,130,3.243534e-18
104,131,0.000000e+00
104,132,4.644475e-19
104,133,8.131342e-19
104,134,0.000000e+00
104,135,3.656334e-19
104,136,0.000000e+00
104,137,3.999546e-19
104,138,0.000000e+00
104,139,3.159758e-19
104,140,0.000000e+00
104,141,3.118404e-19
104,142,0.000000e+00
104,143,0.000000e+00
104,144,0.000000e+00
104,145,3.779146e-19
104,146,0.000000e+00
104,147,0.000000e+00
104,148,0.000000e+00
104,149,0.000000e+00
104,150,0.000000e+00
104,151,0.000000e+00
104,152,0.000000e+00
104,153,0.000000e+00
104,154,0.000000e+00
104,155,0.000000e+00
104,156,0.000000e+00
104,157,0.000000e+00
104,158,0.000000e+00
104,159,0.000000e+00
104,160,0.000000e+00
104,161,0.000000e+00
104,162,0.000000e+00
104,163,0.000000e+00
104,164,0.000000e+00
104,165,0.000000e+00
104,166,0.000000e+00
104,167,0.000000e+00
104,168,0.000000e+00
104,169,0.000000e+00
104,170,0.000000e+00
104,171,0.000000e+00
104,172,0.000000e+00
104,173,0.000000e+00
104,174,0.000000e+00
104,175,0.000000e+00
104,176,0.000000e+00
104,177,0.000000e+00
104,178,0.000000e+00
104,179,0.000000e+00
104,180,0.000000e+00
104,181,0.000000e+00
104,182,0.000000e+00
104,183,0.000000e+00
104,184,0.000000e+00
104,185,0.000000e+00
104,186,0.000000e+00
104,187,0.000000e+00
104,188,0.000000e+00
104,189,0.000000e+00
104,190,0.000000e+00
104,191,0.000000e+00
104,192,0.000000e+00
104,193,0.000000e+00
104,194,0.000000e+00
104,195,0.000000e+00
104,196,0.000000e+00
104,197,0.000000e+00
104,198,0.000000e+00
104,199,0.000000e+00
104,200,0.000000e+00
104,201,0.000000e+00
105,0,0.000000e+00
105,1,-5.635693e-17
105,2,-1.792569e-17
105,3,2.248483e-16
105,4,2.236988e-17
105,5,-6.651385e-18
105,6,-2.296364e-17
105,7,-2.412365e-17
105,8,-5.669815e-17
105,9,5.007880e-18
105,10,7.760769e-17
105,11,-5.953285e-17
105,12,1.692834e-17
105,13,2.168900e-17
105,14,4.625022e-18
105,15,-1.244759e-17
105,16,9.313869e-18
105,17,9.133537e-17
105,18,4.176120e-17
105,19,9.154437e-17
105,20,9.738951e-17
105,21,1.711752e-16
105,22,6.728393e-17
105,23,5.720747e-17
105,24,7.324609e-17
105,25,1.084987e-16
105,26,8.124737e-17
105,27,7.680535e-17
105,28,3.489024e-17
105,29,5.723026e-17
105,30,7.823783e-17
105,31,5.196440e-17
105,32,5.652163e-17
105,33,8.861107e-17
105,34,4.227961e-17
105,35,9.900119e-17
105,36,5.256173e-17
105,37,3.665966e-17
105,38,2.781726e-17
105,39,2.300042e-17
105,40,1.668714e-17
105,41,3.420339e-17
105,42,3.132196e-17
105,43,3.287457e-17
105,44,8.582067e-17
105,45,8.937833e-17
105,46,7.401592e-17
105,47,8.395189e-17
105,48,3.895216e-17
105,49,4.180818e-17
105,50,7.073954e-17
105,51,1.275562e-16
105,52,6.055753e-17
105,53,2.868218e-17
105,54,3.931732e-17
105,55,4.023665e-17
105,56,4.771804e-17
105,57,1.703409e-17
105,58,2.882875e-17
105,59,3.005108e-17
105,60,2.658413e-17
105,61,2.145418e-17
105,62,3.539251e-17
105,63,1.268176e-17
105,64,3.380453e-17
105,65,7.279078e-17
105,66,2.737022e-17
105,67,5.999765e-17
105,68,6.464412e-17
105,69,4.158079e-17
105,70,1.319622e-17
105,71,3.673538e-17
105,72,2.895756e-17
105,73,2.518811e-17
105,74,3.971458e-17
105,75,2.346943e-17
105,76,4.906470e-17
105,77,1.445831e-17
105,78,3.403475e-17
105,79,3.312460e-17
105,80,3.043012e-17
105,81,5.582995e-17
105,82,3.623559e-17
105,83,6.430241e-17
105,84,3.464657e-17
105,85,1.301227e-17
105,86,1.925761e-17
105,87,2.813868e-17
105,88,6.510665e-17
105,89,2.216333e-17
105,90,3.443430e-17
105,91,1.984701e-17
105,92,4.420414e-17
105,93,6.336546e-17
105,94,2.092248e-17
105,95,2.198663e-17
105,96,1.472103e-17
105,97,7.998215e-19
105,98,1.117245e-17
105,99,2.641150e-17
105,100,6.432635e-18
105,101,4.128773e-18
105,102,1.466919e-17
105,103,9.318494e-18
105,104,4.978517e-18
105,105,1.135748e-17
105,106,1.201474e-17
105,107,0.000000e+00
105,108,4.455089e-18
105,109,9.810364e-19
105,110,5.525341e-18
105,111,6.380216e-18
105,112,0.000000e+00
105,113,3.311225e-18
105,114,3.614793e-18
105,115,0.000000e+00
105,116,5.294839e-18
105,117,5.188938e-18
105,118,5.144147e-18
105,119,0.000000e+00
105,120,1.016223e-17
105,121,9.202408e-18
105,122,1.097014e-18
105,123,4.296173e-18
105,124,5.614642e-19
105,125,0.000000e+00
105,126,0.000000e+00
105,127,5.307196e-19
105,128,0.000000e+00
105,129,0.000000e+00
105,130,5.157835e-19
105,131,0.000000e+00
105,132,1.149507e-18
105,133,2.032451e-18
105,134,0.000000e+00
105,135,7.610814e-19
105,136,0.000000e+00
105,137,9.898871e-19
105,138,0.000000e+00
105,139,6.577169e-19
105,140,0.000000e+00
105,141,6.491089e-19
105,142,0.000000e+00
105,143,0.000000e+00
105,144,0.000000e+00
105,145,9.353381e-19
105,146,0.000000e+00
105,147,0.000000e+00
105,148,0.000000e+00
105,149,0.000000e+00
105,150,0.000000e+00
105,151,0.000000e+00
105,152,0.000000e+00
105,153,0.000000e+00
105,154,0.000000e+00
105,155,0.000000e+00
105,156,0.000000e+00
105,157,0.000000e+00
105,158,0.000000e+00
105,159,0.000000e+00
105,160,0.000000e+00
105,161,0.000000e+00
105,162,0.000000e+00
105,163,0.000000e+00
105,164,0.000000e+00
105,165,0.000000e+00
105,166,0.000000e+00
105,167,0.000000e+00
105,168,0.000000e+00
105,169,0.000000e+00
105,170,0.000000e+00
105,171,0.000000e+00
105,172,0.000000e+00
105,173,0.000000e+00
105,174,0.000000e+00
105,175,0.000000e+00
105,176,0.000000e+00
105,177,0.000000e+00
105,178,0.000000e+00
105,179,0.000000e+00
105,180,0.000000e+00
105,181,0.000000e+00
105,182,0.000000e+00
105,183,0.000000e+00
105,184,0.000000e+00
105,185,0.000000e+00
105,186,0.000000e+00
105,187,0.000000e+00
105,188,0.000000e+00
105,189,0.000000e+00
105,190,0.000000e+00
105,191,0.000000e+00
105,192,0.000000e+00
105,193,0.000000e+00
105,194,0.000000e+00
105,195,0.000000e+00
105,196,0.000000e+00
105,197,0.000000e+00
105,198,0.000000e+00
105,199,0.000000e+00
105,200,0.000000e+00
105,201,0.000000e+00
106,0,0.000000e+00
106,1,6.729423e-16
106,2,5.216419e-16
106,3,2.947342e-15
106,4,1.492308e-15
106,5,1.038448e-15
106,6,1.755530e-15
106,7,9.251663e-16
106,8,6.343023e-16
106,9,1.047166e-15
106,10,8.709078e-16
106,11,4.282957e-16
106,12,7.004236e-16
106,13,6.519727e-16
106,14,6.279839e-16
106,15,6.832079e-16
106,16,5.209647e-16
106,17,5.310609e-16
106,18,8.013335e-16
106,19,7.487656e-16
106,20,6.306190e-16
106,21,6.950682e-16
106,22,4.525695e-16
106,23,3.345342e-16
106,24,5.189331e-16
106,25,4.267943e-16
106,26,5.382398e-16
106,27,3.736760e-16
106,28,5.819570e-16
106,29,3.508907e-16
106,30,3.040940e-16
106,31,2.266401e-16
106,32,3.239137e-16
106,33,2.483861e-16
106,34,2.951426e-16
106,35,2.911589e-16
106,36,1.828681e-16
106,37,2.944591e-16
106,38,2.406554e-16
106,39,1.979719e-16
106,40,2.353019e-16
106,41,2.010754e-16
106,42,1.862648e-16
106,43,1.437252e-16
106,44,2.687782e-16
106,45,1.646061e-16
106,46,2.268471e-16
106,47,1.843225e-16
106,48,1.010084e-16
106,49,1.216226e-16
106,50,1.942861e-16
106,51,2.845466e-16
106,52,9.954287e-17
106,53,1.199674e-16
106,54,1.770406e-16
106,55,6.926347e-17
106,56,1.060291e-16
106,57,9.226521e-17
106,58,7.076515e-17
106,59,9.831920e-17
106,60,6.443462e-17
106,61,5.792088e-17
106,62,7.673051e-17
106,63,3.845687e-17
106,64,9.609359e-17
106,65,1.400609e-16
106,66,5.586433e-17
106,67,1.393489e-16
106,68,1.001995e-16
106,69,8.626372e-17
106,70,3.466280e-17
106,71,5.273806e-17
106,72,6.250181e-17
106,73,4.809426e-17
106,74,5.964140e-17
106,75,3.921803e-17
106,76,6.555722e-17
106,77,2.603398e-17
106,78,5.281459e-17
106,79,4.596418e-17
106,80,4.713541e-17
106,81,8.929279e-17
106,82,4.792818e-17
106,83,1.215718e-16
106,84,9.354080e-17
106,85,1.993695e-17
106,86,3.275788e-17
106,87,2.666228e-17
106,88,1.064191e-16
106,89,3.658902e-17
106,90,3.924564e-17
106,91,2.662871e-17
106,92,6.000102e-17
106,93,8.435612e-17
106,94,3.619722e-17
106,95,3.150736e-17
106,96,2.933805e-17
106,97,5.148523e-18
106,98,1.601177e-17
106,99,3.083825e-17
106,100,8.143829e-18
106,101,5.946533e-18
106,102,2.017394e-17
106,103,1.287509e-17
106,104,7.881327e-18
106,105,1.201474e-17
106,106,2.412190e-17
106,107,0.000000e+00
106,108,6.006016e-18
106,109,1.104319e-18
106,110,4.386996e-18
106,111,1.697732e-17
106,112,0.000000e+00
106,113,4.759161e-18
106,114,5.079329e-18
106,115,0.000000e+00
106,116,4.189387e-18
106,117,4.119899e-18
106,118,4.084337e-18
106,119,0.000000e+00
106,120,8.054555e-18
106,121,7.258354e-18
106,122,9.135726e-19
106,123,3.399221e-18
106,124,3.963285e-18
106,125,0.000000e+00
106,126,0.000000e+00
106,127,3.886107e-18
106,128,0.000000e+00
106,129,0.000000e+00
106,130,3.849691e-20
106,131,0.000000e+00
106,132,9.621039e-19
106,133,1.692587e-18
106,134,0.000000e+00
106,135,7.085692e-19
106,136,0.000000e+00
106,137,8.285066e-19
106,138,0.000000e+00
106,139,6.123365e-19
106,140,0.000000e+00
106,141,6.043224e-19
106,142,0.000000e+00
106,143,0.000000e+00
106,144,0.000000e+00
106,145,7.828507e-19
106,146,0.000000e+00
106,147,0.000000e+00
106,148,0.000000e+00
106,149,0.000000e+00
106,150,0.000000e+00
106,151,0.000000e+00
106,152,0.000000e+00
106,153,0.000000e+00
106,154,0.000000e+00
106,155,0.000000e+00
106,156,0.000000e+00
106,157,0.000000e+00
106,158,0.000000e+00
106,159,0.000000e+00
106,160,0.000000e+00
106,161,0.000000e+00
106,162,0.000000e+00
106,163,0.000000e+00
106,164,0.000000e+00
106,165,0.000000e+00
106,166,0.000000e+00
106,167,0.000000e+00
106,168,0.000000e+00
106,169,0.000000e+00
106,170,0.000000e+00
106,171,0.000000e+00
106,172,0.000000e+00
106,173,0.000000e+00
106,174,0.000000e+00
106,175,0.000000e+00
106,176,0.000000e+00
106,177,0.000000e+00
106,178,0.000000e+00
106,179,0.000000e+00
106,180,0.000000e+00
106,181,0.000000e+00
106,182,0.000000e+00
106,183,0.000000e+00
106,184,0.000000e+00
106,185,0.000000e+00
106,186,0.000000e+00
106,187,0.000000e+00
106,188,0.000000e+00
106,189,0.000000e+00
106,190,0.000000e+00
106,191,0.000000e+00
106,192,0.000000e+00
106,193,0.000000e+00
106,194,0.000000e+00
106,195,0.000000e+00
106,196,0.000000e+00
106,197,0.000000e+00
106,198,0.000000e+00
106,199,0.000000e+00
106,200,0.000000e+00
106,201,0.000000e+00
107,0,0.000000e+00
107,1,0.000000e+00
107,2,0.000000e+00
107,3,0.000000e+00
107,4,0.000000e+00
107,5,0.000000e+00
107,6,0.000000e+00
107,7,0.000000e+00
107,8,0.000000e+00
107,9,0.000000e+00
107,10,0.000000e+00
107,11,0.000000e+00
107,12,0.000000e+00
107,13,0.000000e+00
107,14,0.000000e+00
107,15,0.000000e+00
107,16,0.000000e+00
107,17,0.000000e+00
107,18,0.000000e+00
107,19,0.000000e+00
107,20,0.000000e+00
107,21,0.000000e+00
107,22,0.000000e+00
107,23,0.000000e+00
107,24,0.000000e+00
107,25,0.000000e+00
107,26,0.000000e+00
107,27,0.000000e+00
107,28,0.000000e+00
107,29,0.000000e+00
107,30,0.000000e+00
107,31,0.000000e+00
107,32,0.000000e+00
107,33,0.000000e+00
107,34,0.000000e+00
107,35,0.000000e+00
107,36,0.000000e+00
107,37,0.000000e+00
107,38,0.000000e+00
107,39,0.000000e+00
107,40,0.000000e+00
107,41,0.000000e+00
107,42,0.000000e+00
107,43,0.000000e+00
107,44,0.000000e+00
107,45,0.000000e+00
107,46,0.000000e+00
107,47,0.000000e+00
107,48,0.000000e+00
107,49,0.000000e+00
107,50,0.000000e+00
107,51,0.000000e+00
107,52,0.000000e+00
107,53,0.000000e+00
107,54,0.000000e+00
107,55,0.000000e+00
107,56,0.000000e+00
107,57,0.000000e+00
107,58,0.000000e+00
107,59,0.000000e+00
107,60,0.000000e+00
107,61,0.000000e+00
107,62,0.000000e+00
107,63,0.000000e+00
107,64,0.000000e+00
107,65,0.000000e+00
107,66,0.000000e+00
107,67,0.000000e+00
107,68,0.000000e+00
107,69,0.000000e+00
107,70,0.000000e+00
107,71,0.000000e+00
107,72,0.000000e+00
107,73,0.000000e+00
107,74,0.000000e+00
107,75,0.000000e+00
107,76,0.000000e+00
107,77,0.000000e+00
107,78,0.000000e+00
107,79,0.000000e+00
107,80,0.000000e+00
107,81,0.000000e+00
107,82,0.000000e+00
107,83,0.000000e+00
107,84,0.000000e+00
107,85,0.000000e+00
107,86,0.000000e+00
107,87,0.000000e+00
107,88,0.000000e+00
107,89,0.000000e+00
107,90,0.000000e+00
107,91,0.000000e+00
107,92,0.000000e+00
107,93,0.000000e+00
107,94,0.000000e+00
107,95,0.000000e+00
107,96,0.000000e+00
107,97,0.000000e+00
107,98,0.000000e+00
107,99,0.000000e+00
107,100,0.000000e+00
107,101,0.000000e+00
107,102,0.000000e+00
107,103,0.000000e+00
107,104,0.000000e+00
107,105,0.000000e+00
107,106,0.000000e+00
107,107,0.000000e+00
107,108,0.000000e+00
107,109,0.000000e+00
107,110,0.000000e+00
107,111,0.000000e+00
107,112,0.000000e+00
107,113,0.000000e+00
107,114,0.000000e+00
107,115,0.000000e+00
107,116,0.000000e+00
107,117,0.000000e+00
107,118,0.000000e+00
107,119,0.000000e+00
107,120,0.000000e+00
107,121,0.000000e+00
107,122,0.000000e+00
107,123,0.000000e+00
107,124,0.000000e+00
107,125,0.000000e+00
107,126,0.000000e+00
107,127,0.000000e+00
107,128,0.000000e+00
107,129,0.000000e+00
107,130,0.000000e+00
107,131,0.000000e+00
107,132,0.000000e+00
107,133,0.000000e+00
107,134,0.000000e+00
107,135,0.000000e+00
107,136,0.000000e+00
107,137,0.000000e+00
107,138,0.000000e+00
107,139,0.000000e+00
107,140,0.000000e+00
107,141,0.000000e+00
107,142,0.000000e+00
107,143,0.000000e+00
107,144,0.000000e+00
107,145,0.000000e+00
107,146,0.000000e+00
107,147,0.000000e+00
107,148,0.000000e+00
107,149,0.000000e+00
107,150,0.000000e+00
107,151,0.000000e+00
107,152,0.000000e+00
107,153,0.000000e+00
107,154,0.000000e+00
107,155,0.000000e+00
107,156,0.000000e+00
107,157,0.000000e+00
107,158,0.000000e+00
107,159,0.000000e+00
107,160,0.000000e+00
107,161,0.000000e+00
107,162,0.000000e+00
107,163,0.000000e+00
107,164,0.000000e+00
107,165,0.000000e+00
107,166,0.000000e+00
107,167,0.000000e+00
107,168,0.000000e+00
107,169,0.000000e+00
107,170,0.000000e+00
107,171,0.000000e+00
107,172,0.000000e+00
107,173,0.000000e+00
107,174,0.000000e+00
107,175,0.000000e+00
107,176,0.000000e+00
107,177,0.000000e+00
107,178,0.000000e+00
107,179,0.000000e+00
107,180,0.000000e+00
107,181,0.000000e+00
107,182,0.000000e+00
107,183,0.000000e+00
107,184,0.000000e+00
107,185,0.000000e+00
107,186,0.000000e+00
107,187,0.000000e+00
107,188,0.000000e+00
107,189,0.000000e+00
107,190,0.000000e+00
107,191,0.000000e+00
107,192,0.000000e+00
107,193,0.000000e+00
107,194,0.000000e+00
107,195,0.000000e+00
107,196,0.000000e+00
107,197,0.000000e+00
107,198,0.000000e+00
107,199,0.000000e+00
107,200,0.000000e+00
107,201,0.000000e+00
108,0,0.000000e+00
108,1,-1.497363e-16
108,2,4.498245e-17
108,3,1.534034e-16
108,4,1.267977e-18
108,5,-6.586650e-18
108,6,-2.633308e-17
108,7,2.687618e-17
108,8,-2.173761e-17
108,9,-8.404636e-18
108,10,4.646015e-17
108,11,-9.763433e-18
108,12,2.569024e-17
108,13,7.808152e-18
108,14,5.312162e-19
108,15,-1.667391e-17
108,16,4.801123e-18
108,17,3.246635e-17
108,18,1.490320e-17
108,19,4.717371e-17
108,20,3.824967e-17
108,21,1.006425e-16
108,22,3.719951e-17
108,23,1.484896e-17
108,24,2.818912e-17
108,25,5.112827e-17
108,26,2.613224e-17
108,27,4.146130e-17
108,28,1.875803e-17
108,29,6.078812e-18
108,30,3.759113e-17
108,31,4.068620e-17
108,32,3.202967e-17
108,33,3.265909e-17
108,34,2.309340e-17
108,35,4.919268e-17
108,36,4.291740e-17
108,37,-1.080495e-18
108,38,2.106723e-18
108,39,1.496673e-17
108,40,1.365008e-17
108,41,8.925438e-18
108,42,1.326944e-17
108,43,1.604201e-17
108,44,5.501752e-17
108,45,6.066556e-17
108,46,5.726059e-17
108,47,5.194772e-17
108,48,3.106043e-17
108,49,3.133436e-17
108,50,5.550844e-17
108,51,6.131854e-17
108,52,3.932012e-17
108,53,2.732690e-17
108,54,2.639840e-17
108,55,2.715158e-17
108,56,4.255524e-17
108,57,1.759855e-17
108,58,1.854755e-17
108,59,2.382492e-17
108,60,2.209517e-17
108,61,1.738814e-17
108,62,3.654330e-17
108,63,1.923628e-17
108,64,1.974419e-17
108,65,6.066525e-17
108,66,2.590927e-17
108,67,5.079317e-17
108,68,5.850199e-17
108,69,3.711368e-17
108,70,1.387493e-17
108,71,3.073887e-17
108,72,2.530904e-17
108,73,2.061120e-17
108,74,3.177342e-17
108,75,1.711887e-17
108,76,3.671490e-17
108,77,1.404282e-17
108,78,2.201031e-17
108,79,1.833361e-17
108,80,2.122528e-17
108,81,3.203837e-17
108,82,3.161456e-17
108,83,4.574481e-17
108,84,3.400148e-17
108,85,9.253365e-18
108,86,1.811897e-17
108,87,1.417995e-17
108,88,4.520307e-17
108,89,1.335165e-17
108,90,2.255290e-17
108,91,1.627250e-17
108,92,3.805148e-17
108,93,4.880652e-17
108,94,1.738115e-17
108,95,1.776651e-17
108,96,1.244832e-17
108,97,3.234291e-19
108,98,9.014609e-18
108,99,1.467654e-17
108,100,5.018077e-18
108,101,3.354099e-18
108,102,1.148687e-17
108,103,7.316464e-18
108,104,1.413052e-20
108,105,4.455089e-18
108,106,6.006016e-18
108,107,0.000000e+00
108,108,3.448638e-18
108,109,3.538949e-19
108,110,1.692649e-19
108,111,4.890646e-18
108,112,0.000000e+00
108,113,2.682001e-18
108,114,2.867855e-18
108,115,0.000000e+00
108,116,1.470767e-19
108,117,1.589594e-19
108,118,1.575873e-19
108,119,0.000000e+00
108,120,2.967762e-19
108,121,1.793815e-19
108,122,4.631142e-19
108,123,1.193364e-19
108,124,1.293921e-19
108,125,0.000000e+00
108,126,0.000000e+00
108,127,9.554843e-20
108,128,0.000000e+00
108,129,0.000000e+00
108,130,2.858733e-19
108,131,0.000000e+00
108,132,4.859081e-19
108,133,8.580173e-19
108,134,0.000000e+00
108,135,3.163186e-19
108,136,0.000000e+00
108,137,4.184351e-19
108,138,0.000000e+00
108,139,2.733585e-19
108,140,0.000000e+00
108,141,2.697809e-19
108,142,0.000000e+00
108,143,0.000000e+00
108,144,0.000000e+00
108,145,3.953767e-19
108,146,0.000000e+00
108,147,0.000000e+00
108,148,0.000000e+00
108,149,0.000000e+00
108,150,0.000000e+00
108,151,0.000000e+00
108,152,0.000000e+00
108,153,0.000000e+00
108,154,0.000000e+00
108,155,0.000000e+00
108,156,0.000000e+00
108,157,0.000000e+00
108,158,0.000000e+00
108,159,0.000000e+00
108,160,0.000000e+00
108,161,0.000000e+00
108,162,0.000000e+00
108,163,0.000000e+00
108,164,0.000000e+00
108,165,0.000000e+00
108,166,0.000000e+00
108,167,0.000000e+00
108,168,0.000000e+00
108,169,0.000000e+00
108,170,0.000000e+00
108,171,0.000000e+00
108,172,0.000000e+00
108,173,0.000000e+00
108,174,0.000000e+00
108,175,0.000000e+00
108,176,0.000000e+00
108,177,0.000000e+00
108,178,0.000000e+00
108,179,0.000000e+00
108,180,0.000000e+00
108,181,0.000000e+00
108,182,0.000000e+00
108,183,0.000000e+00
108,184,0.000000e+00
108,185,0.000000e+00
108,186,0.000000e+00
108,187,0.000000e+00
108,188,0.000000e+00
108,189,0.000000e+00
108,190,0.000000e+00
108,191,0.000000e+00
108,192,0.000000e+00
108,193,0.000000e+00
108,194,0.000000e+00
108,195,0.000000e+00
108,196,0.000000e+00
108,197,0.000000e+00
108,198,0.000000e+00
108,199,0.000000e+00
108,200,0.000000e+00
108,201,0.000000e+00
109,0,0.000000e+00
109,1,4.068146e-16
109,2,6.207302e-17
109,3,2.345853e-16
109,4,1.215860e-16
109,5,4.022449e-17
109,6,3.356611e-16
109,7,1.901426e-16
109,8,2.981357e-16
109,9,2.937119e-16
109,10,3.174897e-16
109,11,4.082237e-16
109,12,2.363912e-16
109,13,1.264113e-16
109,14,2.122223e-16
109,15,1.399180e-16
109,16,2.194550e-16
109,17,2.975124e-16
109,18,1.815534e-16
109,19,2.766861e-16
109,20,1.932402e-16
109,21,2.685039e-16
109,22,3.352426e-16
109,23,2.674048e-16
109,24,2.656434e-16
109,25,2.103985e-16
109,26,2.545726e-16
109,27,1.089337e-16
109,28,8.925433e-17
109,29,9.993902e-17
109,30,1.861626e-16
109,31,1.592839e-16
109,32,1.002346e-16
109,33,8.093871e-17
109,34,1.082453e-16
109,35,2.119568e-16
109,36,7.910699e-17
109,37,9.608296e-17
109,38,3.987135e-17
109,39,8.513723e-17
109,40,9.119315e-17
109,41,4.133790e-17
109,42,8.507036e-17
109,43,7.107492e-17
109,44,5.316313e-17
109,45,6.776284e-17
109,46,7.465744e-17
109,47,7.309188e-17
109,48,5.842626e-17
109,49,1.324838e-16
109,50,1.042714e-16
109,51,5.798693e-17
109,52,5.376331e-17
109,53,4.800836e-17
109,54,5.472559e-17
109,55,3.067740e-17
109,56,1.079250e-17
109,57,1.524316e-17
109,58,2.871030e-17
109,59,1.499871e-17
109,60,2.893857e-17
109,61,7.769136e-18
109,62,4.681434e-17
109,63,2.411204e-17
109,64,5.318535e-17
109,65,3.797639e-17
109,66,1.903815e-17
109,67,6.494205e-17
109,68,3.641600e-17
109,69,2.973831e-17
109,70,2.656169e-17
109,71,1.406158e-17
109,72,4.428200e-18
109,73,6.698872e-18
109,74,1.323631e-17
109,75,2.008904e-17
109,76,4.810522e-17
109,77,3.120388e-17
109,78,2.886062e-18
109,79,4.379058e-18
109,80,1.312580e-17
109,81,1.594639e-17
109,82,7.409987e-17
109,83,1.675895e-17
109,84,7.318882e-18
109,85,4.216791e-20
109,86,3.490955e-18
109,87,6.619535e-18
109,88,2.374902e-17
109,89,6.974161e-18
109,90,5.252170e-18
109,91,2.788945e-18
109,92,2.892604e-17
109,93,1.293115e-17
109,94,5.214579e-18
109,95,2.692716e-18
109,96,9.663110e-18
109,97,1.937570e-17
109,98,1.439913e-18
109,99,2.167190e-17
109,100,1.368736e-18
109,101,5.192655e-19
109,102,1.334166e-18
109,103,8.646797e-19
109,104,8.612733e-19
109,105,9.810364e-19
109,106,1.104319e-18
109,107,0.000000e+00
109,108,3.538949e-19
109,109,2.489666e-17
109,110,5.515741e-19
109,111,5.159097e-19
109,112,0.000000e+00
109,113,4.232173e-19
109,114,3.620055e-19
109,115,0.000000e+00
109,116,5.310151e-19
109,117,5.179922e-19
109,118,5.135209e-19
109,119,0.000000e+00
109,120,1.016813e-18
109,121,8.676677e-19
109,122,5.853329e-18
109,123,4.308597e-19
109,124,4.250920e-18
109,125,0.000000e+00
109,126,0.000000e+00
109,127,4.141894e-18
109,128,0.000000e+00
109,129,0.000000e+00
109,130,4.835940e-19
109,131,0.000000e+00
109,132,6.210724e-18
109,133,1.084453e-17
109,134,0.000000e+00
109,135,5.728556e-18
109,136,0.000000e+00
109,137,5.348306e-18
109,138,0.000000e+00
109,139,4.950545e-18
109,140,0.000000e+00
109,141,4.885754e-18
109,142,0.000000e+00
109,143,0.000000e+00
109,144,0.000000e+00
109,145,5.053581e-18
109,146,0.000000e+00
109,147,0.000000e+00
109,148,0.000000e+00
109,149,0.000000e+00
109,150,0.000000e+00
109,151,0.000000e+00
109,152,0.000000e+00
109,153,0.000000e+00
109,154,0.000000e+00
109,155,0.000000e+00
109,156,0.000000e+00
109,157,0.000000e+00
109,158,0.000000e+00
109,159,0.000000e+00
109,160,0.000000e+00
109,161,0.000000e+00
109,162,0.000000e+00
109,163,0.000000e+00
109,164,0.000000e+00
109,165,0.000000e+00
109,166,0.000000e+00
109,167,0.000000e+00
109,168,0.000000e+00
109,169,0.000000e+00
109,170,0.000000e+00
109,171,0.000000e+00
109,172,0.000000e+00
109,173,0.000000e+00
109,174,0.000000e+00
109,175,0.000000e+00
109,176,0.000000e+00
109,177,0.000000e+00
109,178,0.000000e+00
109,179,0.000000e+00
109,180,0.000000e+00
109,181,0.000000e+00
109,182,0.000000e+00
109,183,0.000000e+00
109,184,0.000000e+00
109,185,0.000000e+00
109,186,0.000000e+00
109,187,0.000000e+00
109,188,0.000000e+00
109,189,0.000000e+00
109,190,0.000000e+00
109,191,0.000000e+00
109,192,0.000000e+00
109,193,0.000000e+00
109,194,0.000000e+00
109,195,0.000000e+00
109,196,0.000000e+00
109,197,0.000000e+00
109,198,0.000000e+00
109,199,0.000000e+00
109,200,0.000000e+00
109,201,0.000000e+00
110,0,0.000000e+00
110,1,1.467070e-16
110,2,-6.998378e-17
110,3,5.084515e-17
110,4,2.242275e-17
110,5,3.714347e-18
110,6,1.801308e-17
110,7,-4.997963e-17
110,8,-2.250125e-17
110,9,1.483783e-17
110,10,2.256036e-17
110,11,-3.821406e-17
110,12,-1.188953e-17
110,13,1.032202e-17
110,14,3.817901e-18
110,15,9.052155e-18
110,16,3.295295e-18
110,17,4.818588e-17
110,18,2.391864e-17
110,19,2.997569e-17
110,20,4.784229e-17
110,21,4.328108e-17
110,22,2.064071e-17
110,23,3.871264e-17
110,24,3.812940e-17
110,25,4.314798e-17
110,26,4.633949e-17
110,27,2.215044e-17
110,28,1.112284e-17
110,29,4.668736e-17
110,30,2.875386e-17
110,31,7.161647e-19
110,32,1.613353e-17
110,33,4.368062e-17
110,34,1.151480e-17
110,35,3.448808e-17
110,36,-4.559600e-19
110,37,3.581377e-17
110,38,2.258274e-17
110,39,4.574953e-18
110,40,1.362792e-19
110,41,2.176022e-17
110,42,1.369020e-17
110,43,9.495498e-18
110,44,1.741960e-17
110,45,1.257963e-17
110,46,1.033729e-18
110,47,1.870446e-17
110,48,1.539988e-19
110,49,2.525670e-18
110,50,2.061992e-18
110,51,4.800321e-17
110,52,1.105511e-17
110,53,-6.105047e-18
110,54,6.382125e-18
110,55,6.220984e-18
110,56,-5.591685e-18
110,57,-6.041673e-18
110,58,4.786638e-18
110,59,3.716747e-19
110,60,-2.180237e-18
110,61,-1.647102e-19
110,62,-8.870578e-18
110,63,-1.196591e-17
110,64,8.571100e-18
110,65,-2.377276e-18
110,66,-4.923851e-18
110,67,-3.158348e-18
110,68,-7.762695e-18
110,69,-3.687691e-18
110,70,-3.452171e-18
110,71,-1.485260e-18
110,72,-2.679795e-18
110,73,-3.333823e-19
110,74,5.387566e-19
110,75,2.263000e-18
110,76,3.700761e-18
110,77,-2.752595e-18
110,78,6.392750e-18
110,79,9.922344e-18
110,80,4.353102e-18
110,81,1.570675e-17
110,82,-2.488667e-18
110,83,7.644739e-18
110,84,-6.952455e-18
110,85,1.512292e-18
110,86,-2.941698e-18
110,87,9.829177e-18
110,88,8.879632e-18
110,89,5.445456e-18
110,90,6.030112e-18
110,91,-1.841989e-19
110,92,-2.167334e-18
110,93,2.603377e-18
110,94,-4.745675e-19
110,95,3.853079e-19
110,96,-6.448910e-19
110,97,3.637177e-19
110,98,2.001222e-19
110,99,8.038532e-18
110,100,2.331480e-19
110,101,4.643546e-20
110,102,4.867053e-19
110,103,2.961704e-19
110,104,4.726622e-18
110,105,5.525341e-18
110,106,4.386996e-18
110,107,0.000000e+00
110,108,1.692649e-19
110,109,5.515741e-19
110,110,5.053479e-18
110,111,3.289989e-19
110,112,0.000000e+00
110,113,4.737030e-20
110,114,9.530618e-20
110,115,0.000000e+00
110,116,4.859703e-18
110,117,4.745804e-18
110,118,4.704839e-18
110,119,0.000000e+00
110,120,9.310756e-18
110,121,8.534630e-18
110,122,4.279848e-19
110,123,3.943109e-18
110,124,3.320100e-19
110,125,0.000000e+00
110,126,0.000000e+00
110,127,3.415553e-19
110,128,0.000000e+00
110,129,0.000000e+00
110,130,1.255153e-19
110,131,0.000000e+00
110,132,4.502620e-19
110,133,7.929326e-19
110,134,0.000000e+00
110,135,3.248683e-19
110,136,0.000000e+00
110,137,3.877389e-19
110,138,0.000000e+00
110,139,2.807471e-19
110,140,0.000000e+00
110,141,2.770727e-19
110,142,0.000000e+00
110,143,0.000000e+00
110,144,0.000000e+00
110,145,3.663720e-19
110,146,0.000000e+00
110,147,0.000000e+00
110,148,0.000000e+00
110,149,0.000000e+00
110,150,0.000000e+00
110,151,0.000000e+00
110,152,0.000000e+00
110,153,0.000000e+00
110,154,0.000000e+00
110,155,0.000000e+00
110,156,0.000000e+00
110,157,0.000000e+00
110,158,0.000000e+00
110,159,0.000000e+00
110,160,0.000000e+00
110,161,0.000000e+00
110,162,0.000000e+00
110,163,0.000000e+00
110,164,0.000000e+00
110,165,0.000000e+00
110,166,0.000000e+00
110,167,0.000000e+00
110,168,0.000000e+00
110,169,0.000000e+00
110,170,0.000000e+00
110,171,0.000000e+00
110,172,0.000000e+00
110,173,0.000000e+00
110,174,0.000000e+00
110,175,0.000000e+00
110,176,0.000000e+00
110,177,0.000000e+00
110,178,0.000000e+00
110,179,0.000000e+00
110,180,0.000000e+00
110,181,0.000000e+00
110,182,0.000000e+00
110,183,0.000000e+00
110,184,0.000000e+00
110,185,0.000000e+00
110,186,0.000000e+00
110,187,0.000000e+00
110,188,0.000000e+00
110,189,0.000000e+00
110,190,0.000000e+00
110,191,0.000000e+00
110,192,0.000000e+00
110,193,0.000000e+00
110,194,0.000000e+00
110,195,0.000000e+00
110,196,0.000000e+00
110,197,0.000000e+00
110,198,0.000000e+00
110,199,0.000000e+00
110,200,0.000000e+00
110,201,0.000000e+00
111,0,0.000000e+00
111,1,4.655645e-16
111,2,4.856805e-16
111,3,2.403758e-15
111,4,1.223368e-15
111,5,8.578236e-16
111,6,1.441852e-15
111,7,8.017165e-16
111,8,5.408890e-16
111,9,8.602166e-16
111,10,7.072355e-16
111,11,3.801513e-16
111,12,5.914337e-16
111,13,5.361396e-16
111,14,5.195390e-16
111,15,5.607089e-16
111,16,4.325725e-16
111,17,4.114942e-16
111,18,6.481384e-16
111,19,6.043295e-16
111,20,4.927259e-16
111,21,5.508785e-16
111,22,3.630361e-16
111,23,2.522763e-16
111,24,4.063300e-16
111,25,3.264201e-16
111,26,4.174345e-16
111,27,2.969185e-16
111,28,4.772940e-16
111,29,2.624522e-16
111,30,2.352880e-16
111,31,1.896794e-16
111,32,2.602385e-16
111,33,1.821202e-16
111,34,2.406040e-16
111,35,2.220657e-16
111,36,1.554190e-16
111,37,2.217154e-16
111,38,1.871162e-16
111,39,1.627144e-16
111,40,1.958025e-16
111,41,1.534961e-16
111,42,1.470744e-16
111,43,1.164258e-16
111,44,2.130365e-16
111,45,1.311882e-16
111,46,1.912467e-16
111,47,1.432852e-16
111,48,8.506290e-17
111,49,1.008556e-16
111,50,1.613448e-16
111,51,2.065216e-16
111,52,7.707121e-17
111,53,1.058922e-16
111,54,1.437579e-16
111,55,5.469364e-17
111,56,9.338349e-17
111,57,8.300634e-17
111,58,5.728043e-17
111,59,8.190474e-17
111,60,5.709035e-17
111,61,4.975533e-17
111,62,7.045414e-17
111,63,4.193895e-17
111,64,7.485474e-17
111,65,1.191819e-16
111,66,5.141145e-17
111,67,1.190584e-16
111,68,9.006376e-17
111,69,7.518462e-17
111,70,3.159685e-17
111,71,4.563819e-17
111,72,5.444925e-17
111,73,4.084603e-17
111,74,4.996655e-17
111,75,3.160290e-17
111,76,5.278951e-17
111,77,2.382176e-17
111,78,3.995350e-17
111,79,3.220688e-17
111,80,3.630625e-17
111,81,6.391839e-17
111,82,4.201011e-17
111,83,9.597336e-17
111,84,8.306615e-17
111,85,1.572226e-17
111,86,2.962834e-17
111,87,1.646273e-17
111,88,8.266197e-17
111,89,2.690979e-17
111,90,2.933676e-17
111,91,2.238254e-17
111,92,5.162710e-17
111,93,6.865512e-17
111,94,3.082154e-17
111,95,2.576569e-17
111,96,2.480488e-17
111,97,4.120134e-18
111,98,1.309457e-17
111,99,2.040449e-17
111,100,6.653035e-18
111,101,4.879837e-18
111,102,1.643625e-17
111,103,1.049149e-17
111,104,3.414191e-18
111,105,6.380216e-18
111,106,1.697732e-17
111,107,0.000000e+00
111,108,4.890646e-18
111,109,5.159097e-19
111,110,3.289989e-19
111,111,1.386324e-17
111,112,0.000000e+00
111,113,3.897515e-18
111,114,4.143275e-18
111,115,0.000000e+00
111,116,2.915555e-19
111,117,3.089682e-19
111,118,3.063012e-19
111,119,0.000000e+00
111,120,5.823035e-19
111,121,4.162259e-19
111,122,5.109864e-19
111,123,2.365649e-19
111,124,3.064008e-18
111,125,0.000000e+00
111,126,0.000000e+00
111,127,2.988616e-18
111,128,0.000000e+00
111,129,0.000000e+00
111,130,-1.189950e-20
111,131,0.000000e+00
111,132,5.378545e-19
111,133,9.467108e-19
111,134,0.000000e+00
111,135,3.863779e-19
111,136,0.000000e+00
111,137,4.631683e-19
111,138,0.000000e+00
111,139,3.339029e-19
111,140,0.000000e+00
111,141,3.295329e-19
111,142,0.000000e+00
111,143,0.000000e+00
111,144,0.000000e+00
111,145,4.376449e-19
111,146,0.000000e+00
111,147,0.000000e+00
111,148,0.000000e+00
111,149,0.000000e+00
111,150,0.000000e+00
111,151,0.000000e+00
111,152,0.000000e+00
111,153,0.000000e+00
111,154,0.000000e+00
111,155,0.000000e+00
111,156,0.000000e+00
111,157,0.000000e+00
111,158,0.000000e+00
111,159,0.000000e+00
111,160,0.000000e+00
111,161,0.000000e+00
111,162,0.000000e+00
111,163,0.000000e+00
111,164,0.000000e+00
111,165,0.000000e+00
111,166,0.000000e+00
111,167,0.000000e+00
111,168,0.000000e+00
111,169,0.000000e+00
111,170,0.000000e+00
111,171,0.000000e+00
111,172,0.000000e+00
111,173,0.000000e+00
111,174,0.000000e+00
111,175,0.000000e+00
111,176,0.000000e+00
111,177,0.000000e+00
111,178,0.000000e+00
111,179,0.000000e+00
111,180,0.000000e+00
111,181,0.000000e+00
111,182,0.000000e+00
111,183,0.000000e+00
111,184,0.000000e+00
111,185,0.000000e+00
111,186,0.000000e+00
111,187,0.000000e+00
111,188,0.000000e+00
111,189,0.000000e+00
111,190,0.000000e+00
111,191,0.000000e+00
111,192,0.000000e+00
111,193,0.000000e+00
111,194,0.000000e+00
111,195,0.000000e+00
111,196,0.000000e+00
111,197,0.000000e+00
111,198,0.000000e+00
111,199,0.000000e+00
111,200,0.000000e+00
111,201,0.000000e+00
112,0,0.000000e+00
112,1,0.000000e+00
112,2,0.000000e+00
112,3,0.000000e+00
112,4,0.000000e+00
112,5,0.000000e+00
112,6,0.000000e+00
112,7,0.000000e+00
112,8,0.000000e+00
112,9,0.000000e+00
112,10,0.000000e+00
112,11,0.000000e+00
112,12,0.000000e+00
112,13,0.000000e+00
112,14,0.000000e+00
112,15,0.000000e+00
112,16,0.000000e+00
112,17,0.000000e+00
112,18,0.000000e+00
112,19,0.000000e+00
112,20,0.000000e+00
112,21,0.000000e+00
112,22,0.000000e+00
112,23,0.000000e+00
112,24,0.000000e+00
112,25,0.000000e+00
112,26,0.000000e+00
112,27,0.000000e+00
112,28,0.000000e+00
112,29,0.000000e+00
112,30,0.000000e+00
112,31,0.000000e+00
112,32,0.000000e+00
112,33,0.000000e+00
112,34,0.000000e+00
112,35,0.000000e+00
112,36,0.000000e+00
112,37,0.000000e+00
112,38,0.000000e+00
112,39,0.000000e+00
112,40,0.000000e+00
112,41,0.000000e+00
112,42,0.000000e+00
112,43,0.000000e+00
112,44,0.000000e+00
112,45,0.000000e+00
112,46,0.000000e+00
112,47,0.000000e+00
112,48,0.000000e+00
112,49,0.000000e+00
112,50,0.000000e+00
112,51,0.000000e+00
112,52,0.000000e+00
112,53,0.000000e+00
112,54,0.000000e+00
112,55,0.000000e+00
112,56,0.000000e+00
112,57,0.000000e+00
112,58,0.000000e+00
112,59,0.000000e+00
112,60,0.000000e+00
112,61,0.000000e+00
112,62,0.000000e+00
112,63,0.000000e+00
112,64,0.000000e+00
112,65,0.000000e+00
112,66,0.000000e+00
112,67,0.000000e+00
112,68,0.000000e+00
112,69,0.000000e+00
112,70,0.000000e+00
112,71,0.000000e+00
112,72,0.000000e+00
112,73,0.000000e+00
112,74,0.000000e+00
112,75,0.000000e+00
112,76,0.000000e+00
112,77,0.000000e+00
112,78,0.000000e+00
112,79,0.000000e+00
112,80,0.000000e+00
112,81,0.000000e+00
112,82,0.000000e+00
112,83,0.000000e+00
112,84,0.000000e+00
112,85,0.000000e+00
112,86,0.000000e+00
112,87,0.000000e+00
112,88,0.000000e+00
112,89,0.000000e+00
112,90,0.000000e+00
112,91,0.000000e+00
112,92,0.000000e+00
112,93,0.000000e+00
112,94,0.000000e+00
112,95,0.000000e+00
112,96,0.000000e+00
112,97,0.000000e+00
112,98,0.000000e+00
112,99,0.000000e+00
112,100,0.000000e+00
112,101,0.000000e+00
112,102,0.000000e+00
112,103,0.000000e+00
112,104,0.000000e+00
112,105,0.000000e+00
112,106,0.000000e+00
112,107,0.000000e+00
112,108,0.000000e+00
112,109,0.000000e+00
112,110,0.000000e+00
112,111,0.000000e+00
112,112,0.000000e+00
112,113,0.000000e+00
112,114,0.000000e+00
112,115,0.000000e+00
112,116,0.000000e+00
112,117,0.000000e+00
112,118,0.000000e+00
112,119,0.000000e+00
112,120,0.000000e+00
112,121,0.000000e+00
112,122,0.000000e+00
112,123,0.000000e+00
112,124,0.000000e+00
112,125,0.000000e+00
112,126,0.000000e+00
112,127,0.000000e+00
112,128,0.000000e+00
112,129,0.000000e+00
112,130,0.000000e+00
112,131,0.000000e+00
112,132,0.000000e+00
112,133,0.000000e+00
112,134,0.000000e+00
112,135,0.000000e+00
112,136,0.000000e+00
112,137,0.000000e+00
112,138,0.000000e+00
112,139,0.000000e+00
112,140,0.000000e+00
112,141,0.000000e+00
112,142,0.000000e+00
112,143,0.000000e+00
112,144,0.000000e+00
112,145,0.000000e+00
112,146,0.000000e+00
112,147,0.000000e+00
112,148,0.000000e+00
112,149,0.000000e+00
112,150,0.000000e+00
112,151,0.000000e+00
112,152,0.000000e+00
112,153,0.000000e+00
112,154,0.000000e+00
112,155,0.000000e+00
112,156,0.000000e+00
112,157,0.000000e+00
112,158,0.000000e+00
112,159,0.000000e+00
112,160,0.000000e+00
112,161,0.000000e+00
112,162,0.000000e+00
112,163,0.000000e+00
112,164,0.000000e+00
112,165,0.000000e+00
112,166,0.000000e+00
112,167,0.000000e+00
112,168,0.000000e+00
112,169,0.000000e+00
112,170,0.000000e+00
112,171,0.000000e+00
112,172,0.000000e+00
112,173,0.000000e+00
112,174,0.000000e+00
112,175,0.000000e+00
112,176,0.000000e+00
112,177,0.000000e+00
112,178,0.000000e+00
112,179,0.000000e+00
112,180,0.000000e+00
112,181,0.000000e+00
112,182,0.000000e+00
112,183,0.000000e+00
112,184,0.000000e+00
112,185,0.000000e+00
112,186,0.000000e+00
112,187,0.000000e+00
112,188,0.000000e+00
112,189,0.000000e+00
112,190,0.000000e+00
112,191,0.000000e+00
112,192,0.000000e+00
112,193,0.000000e+00
112,194,0.000000e+00
112,195,0.000000e+00
112,196,0.000000e+00
112,197,0.000000e+00
112,198,0.000000e+00
112,199,0.000000e+00
112,200,0.000000e+00
112,201,0.000000e+00
113,0,0.000000e+00
113,1,-4.222480e-17
113,2,3.450339e-17
113,3,1.854616e-16
113,4,1.280404e-17
113,5,3.316892e-18
113,6,1.764641e-17
113,7,3.923722e-17
113,8,1.052647e-17
113,9,-9.537358e-18
113,10,5.005651e-17
113,11,2.062755e-17
113,12,2.831635e-17
113,13,2.523859e-18
113,14,3.504563e-19
113,15,-7.939185e-18
113,16,3.210436e-18
113,17,2.507881e-17
113,18,2.017833e-17
113,19,3.360339e-17
113,20,3.371382e-17
113,21,7.473216e-17
113,22,3.226764e-17
113,23,1.816016e-17
113,24,2.836475e-17
113,25,4.077629e-17
113,26,2.118818e-17
113,27,2.489217e-17
113,28,1.522461e-17
113,29,1.873740e-18
113,30,2.430366e-17
113,31,2.829211e-17
113,32,2.502201e-17
113,33,1.618822e-17
113,34,1.214998e-17
113,35,3.148992e-17
113,36,3.466118e-17
113,37,-3.103238e-18
113,38,-4.200512e-18
113,39,1.238941e-17
113,40,1.157288e-17
113,41,5.972506e-18
113,42,8.639967e-18
113,43,2.874928e-19
113,44,4.457639e-17
113,45,4.265080e-17
113,46,3.685346e-17
113,47,3.876991e-17
113,48,2.326415e-17
113,49,2.266651e-17
113,50,4.312652e-17
113,51,4.187426e-17
113,52,2.927375e-17
113,53,1.699724e-17
113,54,1.978645e-17
113,55,2.080534e-17
113,56,2.967218e-17
113,57,7.237797e-18
113,58,1.077558e-17
113,59,1.787719e-17
113,60,1.124798e-17
113,61,1.259599e-17
113,62,3.012935e-17
113,63,9.094209e-18
113,64,1.344393e-17
113,65,4.641785e-17
113,66,1.805794e-17
113,67,3.757524e-17
113,68,4.397652e-17
113,69,3.012492e-17
113,70,1.187919e-17
113,71,2.284737e-17
113,72,1.788357e-17
113,73,1.568124e-17
113,74,2.511387e-17
113,75,1.314446e-17
113,76,2.921674e-17
113,77,1.097395e-17
113,78,1.667118e-17
113,79,1.381543e-17
113,80,1.790348e-17
113,81,2.593223e-17
113,82,2.502031e-17
113,83,3.652187e-17
113,84,2.664004e-17
113,85,7.251106e-18
113,86,1.422062e-17
113,87,9.977003e-18
113,88,3.563100e-17
113,89,1.049345e-17
113,90,1.640656e-17
113,91,1.304053e-17
113,92,3.152960e-17
113,93,3.737750e-17
113,94,1.366181e-17
113,95,1.552760e-17
113,96,9.683364e-18
113,97,3.067335e-20
113,98,7.856489e-18
113,99,1.213416e-17
113,100,4.124166e-18
113,101,2.924790e-18
113,102,9.247086e-18
113,103,5.938484e-18
113,104,-2.160185e-20
113,105,3.311225e-18
113,106,4.759161e-18
113,107,0.000000e+00
113,108,2.682001e-18
113,109,4.232173e-19
113,110,4.737030e-20
113,111,3.897515e-18
113,112,0.000000e+00
113,113,2.345360e-18
113,114,2.392816e-18
113,115,0.000000e+00
113,116,2.752906e-20
113,117,4.448622e-20
113,118,4.410222e-20
113,119,0.000000e+00
113,120,6.995588e-20
113,121,-5.267763e-21
113,122,9.159862e-20
113,123,2.233677e-20
113,124,-9.127165e-20
113,125,0.000000e+00
113,126,0.000000e+00
113,127,-1.208784e-19
113,128,0.000000e+00
113,129,0.000000e+00
113,130,1.274119e-19
113,131,0.000000e+00
113,132,1.013577e-19
113,133,1.697059e-19
113,134,0.000000e+00
113,135,1.419287e-19
113,136,0.000000e+00
113,137,8.728324e-20
113,138,0.000000e+00
113,139,1.226530e-19
113,140,0.000000e+00
113,141,1.210477e-19
113,142,0.000000e+00
113,143,0.000000e+00
113,144,0.000000e+00
113,145,8.247339e-20
113,146,0.000000e+00
113,147,0.000000e+00
113,148,0.000000e+00
113,149,0.000000e+00
113,150,0.000000e+00
113,151,0.000000e+00
113,152,0.000000e+00
113,153,0.000000e+00
113,154,0.000000e+00
113,155,0.000000e+00
113,156,0.000000e+00
113,157,0.000000e+00
113,158,0.000000e+00
113,159,0.000000e+00
113,160,0.000000e+00
113,161,0.000000e+00
113,162,0.000000e+00
113,163,0.000000e+00
113,164,0.000000e+00
113,165,0.000000e+00
113,166,0.000000e+00
113,167,0.000000e+00
113,168,0.000000e+00
113,169,0.000000e+00
113,170,0.000000e+00
113,171,0.000000e+00
113,172,0.000000e+00
113,173,0.000000e+00
113,174,0.000000e+00
113,175,0.000000e+00
113,176,0.000000e+00
113,177,0.000000e+00
113,178,0.000000e+00
113,179,0.000000e+00
113,180,0.000000e+00
113,181,0.000000e+00
113,182,0.000000e+00
113,183,0.000000e+00
113,184,0.000000e+00
113,185,0.000000e+00
113,186,0.000000e+00
113,187,0.000000e+00
113,188,0.000000e+00
113,189,0.000000e+00
113,190,0.000000e+00
113,191,0.000000e+00
113,192,0.000000e+00
113,193,0.000000e+00
113,194,0.000000e+00
113,195,0.000000e+00
113,196,0.000000e+00
113,197,0.000000e+00
113,198,0.000000e+00
113,199,0.000000e+00
113,200,0.000000e+00
113,201,0.000000e+00
114,0,0.000000e+00
114,1,-7.745687e-17
114,2,3.074715e-17
114,3,1.623060e-16
114,4,1.816035e-18
114,5,-4.005093e-18
114,6,-4.217304e-18
114,7,3.046290e-17
114,8,-6.047042e-18
114,9,-1.352659e-17
114,10,4.338856e-17
114,11,5.330750e-18
114,12,2.147299e-17
114,13,1.100842e-19
114,14,-3.698055e-18
114,15,-1.420447e-17
114,16,6.178893e-19
114,17,2.266166e-17
114,18,1.396699e-17
114,19,3.232828e-17
114,20,2.957989e-17
114,21,7.839065e-17
114,22,2.914467e-17
114,23,1.289597e-17
114,24,2.381738e-17
114,25,4.047856e-17
114,26,1.806093e-17
114,27,2.713633e-17
114,28,1.263511e-17
114,29,7.694059e-19
114,30,2.570951e-17
114,31,2.918104e-17
114,32,2.414758e-17
114,33,1.836449e-17
114,34,1.299568e-17
114,35,3.390644e-17
114,36,3.363258e-17
114,37,-4.162417e-18
114,38,-3.837513e-18
114,39,1.140478e-17
114,40,1.040790e-17
114,41,5.618436e-18
114,42,8.493915e-18
114,43,3.585855e-18
114,44,4.555912e-17
114,45,4.593940e-17
114,46,4.065752e-17
114,47,4.096071e-17
114,48,2.421229e-17
114,49,2.374975e-17
114,50,4.508909e-17
114,51,4.637988e-17
114,52,3.070502e-17
114,53,1.865633e-17
114,54,2.092986e-17
114,55,2.161044e-17
114,56,3.255537e-17
114,57,9.569632e-18
114,58,1.235445e-17
114,59,1.915764e-17
114,60,1.386471e-17
114,61,1.323894e-17
114,62,3.108861e-17
114,63,1.150733e-17
114,64,1.480997e-17
114,65,4.942226e-17
114,66,1.941390e-17
114,67,4.047928e-17
114,68,4.702786e-17
114,69,3.122927e-17
114,70,1.193178e-17
114,71,2.454532e-17
114,72,1.967274e-17
114,73,1.664736e-17
114,74,2.633783e-17
114,75,1.389068e-17
114,76,3.060596e-17
114,77,1.155247e-17
114,78,1.790202e-17
114,79,1.483159e-17
114,80,1.840605e-17
114,81,2.720793e-17
114,82,2.632671e-17
114,83,3.862237e-17
114,84,2.807464e-17
114,85,7.685703e-18
114,86,1.506442e-17
114,87,1.107070e-17
114,88,3.795351e-17
114,89,1.115724e-17
114,90,1.785684e-17
114,91,1.372165e-17
114,92,3.258711e-17
114,93,4.019475e-17
114,94,1.429872e-17
114,95,1.584434e-17
114,96,1.034974e-17
114,97,5.991401e-20
114,98,8.025424e-18
114,99,1.254813e-17
114,100,4.246652e-18
114,101,2.987180e-18
114,102,9.755996e-18
114,103,6.245541e-18
114,104,-1.094600e-20
114,105,3.614793e-18
114,106,5.079329e-18
114,107,0.000000e+00
114,108,2.867855e-18
114,109,3.620055e-19
114,110,9.530618e-20
114,111,4.143275e-18
114,112,0.000000e+00
114,113,2.392816e-18
114,114,2.490449e-18
114,115,0.000000e+00
114,116,7.565809e-20
114,117,8.950359e-20
114,118,8.873100e-20
114,119,0.000000e+00
114,120,1.602271e-19
114,121,6.970026e-20
114,122,2.012126e-19
114,123,6.138813e-20
114,124,-2.049255e-20
114,125,0.000000e+00
114,126,0.000000e+00
114,127,-5.152124e-20
114,128,0.000000e+00
114,129,0.000000e+00
114,130,1.418672e-19
114,131,0.000000e+00
114,132,2.144095e-19
114,133,3.727890e-19
114,134,0.000000e+00
114,135,1.860801e-19
114,136,0.000000e+00
114,137,1.846367e-19
114,138,0.000000e+00
114,139,1.608080e-19
114,140,0.000000e+00
114,141,1.587034e-19
114,142,0.000000e+00
114,143,0.000000e+00
114,144,0.000000e+00
114,145,1.744621e-19
114,146,0.000000e+00
114,147,0.000000e+00
114,148,0.000000e+00
114,149,0.000000e+00
114,150,0.000000e+00
114,151,0.000000e+00
114,152,0.000000e+00
114,153,0.000000e+00
114,154,0.000000e+00
114,155,0.000000e+00
114,156,0.000000e+00
114,157,0.000000e+00
114,158,0.000000e+00
114,159,0.000000e+00
114,160,0.000000e+00
114,161,0.000000e+00
114,162,0.000000e+00
114,163,0.000000e+00
114,164,0.000000e+00
114,165,0.000000e+00
114,166,0.000000e+00
114,167,0.000000e+00
114,168,0.000000e+00
114,169,0.000000e+00
114,170,0.000000e+00
114,171,0.000000e+00
114,172,0.000000e+00
114,173,0.000000e+00
114,174,0.000000e+00
114,175,0.000000e+00
114,176,0.000000e+00
114,177,0.000000e+00
114,178,0.000000e+00
114,179,0.000000e+00
114,180,0.000000e+00
114,181,0.000000e+00
114,182,0.000000e+00
114,183,0.000000e+00
114,184,0.000000e+00
114,185,0.000000e+00
114,186,0.000000e+00
114,187,0.000000e+00
114,188,0.000000e+00
114,189,0.000000e+00
114,190,0.000000e+00
114,191,0.000000e+00
114,192,0.000000e+00
114,193,0.000000e+00
114,194,0.000000e+00
114,195,0.000000e+00
114,196,0.000000e+00
114,197,0.000000e+00
114,198,0.000000e+00
114,199,0.000000e+00
114,200,0.000000e+00
114,201,0.000000e+00
115,0,0.000000e+00
115,1,0.000000e+00
115,2,0.000000e+00
115,3,0.000000e+00
115,4,0.000000e+00
115,5,0.000000e+00
115,6,0.000000e+00
115,7,0.000000e+00
115,8,0.000000e+00
115,9,0.000000e+00
115,10,0.000000e+00
115,11,0.000000e+00
115,12,0.000000e+00
115,13,0.000000e+00
115,14,0.000000e+00
115,15,0.000000e+00
115,16,0.000000e+00
115,17,0.000000e+00
115,18,0.000000e+00
115,19,0.000000e+00
115,20,0.000000e+00
115,21,0.000000e+00
115,22,0.000000e+00
115,23,0.000000e+00
115,24,0.000000e+00
115,25,0.000000e+00
115,26,0.000000e+00
115,27,0.000000e+00
115,28,0.000000e+00
115,29,0.000000e+00
115,30,0.000000e+00
115,31,0.000000e+00
115,32,0.000000e+00
115,33,0.000000e+00
115,34,0.000000e+00
115,35,0.000000e+00
115,36,0.000000e+00
115,37,0.000000e+00
115,38,0.000000e+00
115,39,0.000000e+00
115,40,0.000000e+00
115,41,0.000000e+00
115,42,0.000000e+00
115,43,0.000000e+00
115,44,0.000000e+00
115,45,0.000000e+00
115,46,0.000000e+00
115,47,0.000000e+00
115,48,0.000000e+00
115,49,0.000000e+00
115,50,0.000000e+00
115,51,0.000000e+00
115,52,0.000000e+00
115,53,0.000000e+00
115,54,0.000000e+00
115,55,0.000000e+00
115,56,0.000000e+00
115,57,0.000000e+00
115,58,0.000000e+00
115,59,0.000000e+00
115,60,0.000000e+00
115,61,0.000000e+00
115,62,0.000000e+00
115,63,0.000000e+00
115,64,0.000000e+00
115,65,0.000000e+00
115,66,0.000000e+00
115,67,0.000000e+00
115,68,0.000000e+00
115,69,0.000000e+00
115,70,0.000000e+00
115,71,0.000000e+00
115,72,0.000000e+00
115,73,0.000000e+00
115,74,0.000000e+00
115,75,0.000000e+00
115,76,0.000000e+00
115,77,0.000000e+00
115,78,0.000000e+00
115,79,0.000000e+00
115,80,0.000000e+00
115,81,0.000000e+00
115,82,0.000000e+00
115,83,0.000000e+00
115,84,0.000000e+00
115,85,0.000000e+00
115,86,0.000000e+00
115,87,0.000000e+00
115,88,0.000000e+00
115,89,0.000000e+00
115,90,0.000000e+00
115,91,0.000000e+00
115,92,0.000000e+00
115,93,0.000000e+00
115,94,0.000000e+00
115,95,0.000000e+00
115,96,0.000000e+00
115,97,0.000000e+00
115,98,0.000000e+00
115,99,0.000000e+00
115,100,0.000000e+00
115,101,0.000000e+00
115,102,0.000000e+00
115,103,0.000000e+00
115,104,0.000000e+00
115,105,0.000000e+00
115,106,0.000000e+00
115,107,0.000000e+00
115,108,0.000000e+00
115,109,0.000000e+00
115,110,0.000000e+00
115,111,0.000000e+00
115,112,0.000000e+00
115,113,0.000000e+00
115,114,0.000000e+00
115,115,0.000000e+00
115,116,0.000000e+00
115,117,0.000000e+00
115,118,0.000000e+00
115,119,0.000000e+00
115,120,0.000000e+00
115,121,0.000000e+00
115,122,0.000000e+00
115,123,0.000000e+00
115,124,0.000000e+00
115,125,0.000000e+00
115,126,0.000000e+00
115,127,0.000000e+00
115,128,0.000000e+00
115,129,0.000000e+00
115,130,0.000000e+00
115,131,0.000000e+00
115,132,0.000000e+00
115,133,0.000000e+00
115,134,0.000000e+00
115,135,0.000000e+00
115,136,0.000000e+00
115,137,0.000000e+00
115,138,0.000000e+00
115,139,0.000000e+00
115,140,0.000000e+00
115,141,0.000000e+00
115,142,0.000000e+00
115,143,0.000000e+00
115,144,0.000000e+00
115,145,0.000000e+00
115,146,0.000000e+00
115,147,0.000000e+00
115,148,0.000000e+00
115,149,0.000000e+00
115,150,0.000000e+00
115,151,0.000000e+00
115,152,0.000000e+00
115,153,0.000000e+00
115,154,0.000000e+00
115,155,0.000000e+00
115,156,0.000000e+00
115,157,0.000000e+00
115,158,0.000000e+00
115,159,0.000000e+00
115,160,0.000000e+00
115,161,0.000000e+00
115,162,0.000000e+00
115,163,0.000000e+00
115,164,0.000000e+00
115,165,0.000000e+00
115,166,0.000000e+00
115,167,0.000000e+00
115,168,0.000000e+00
115,169,0.000000e+00
115,170,0.000000e+00
115,171,0.000000e+00
115,172,0.000000e+00
115,173,0.000000e+00
115,174,0.000000e+00
115,175,0.000000e+00
115,176,0.000000e+00
115,177,0.000000e+00
115,178,0.000000e+00
115,179,0.000000e+00
115,180,0.000000e+00
115,181,0.000000e+00
115,182,0.000000e+00
115,183,0.000000e+00
115,184,0.000000e+00
115,185,0.000000e+00
115,186,0.000000e+00
115,187,0.000000e+00
115,188,0.000000e+00
115,189,0.000000e+00
115,190,0.000000e+00
115,191,0.000000e+00
115,192,0.000000e+00
115,193,0.000000e+00
115,194,0.000000e+00
115,195,0.000000e+00
115,196,0.000000e+00
115,197,0.000000e+00
115,198,0.000000e+00
115,199,0.000000e+00
115,200,0.000000e+00
115,201,0.000000e+00
116,0,0.000000e+00
116,1,1.441422e-16
116,2,-6.602861e-17
116,3,3.856729e-17
116,4,1.682715e-17
116,5,2.206091e-18
116,6,1.286116e-17
116,7,-5.228941e-17
116,8,-2.227047e-17
116,9,1.488688e-17
116,10,1.945568e-17
116,11,-3.926403e-17
116,12,-1.319275e-17
116,13,8.939487e-18
116,14,3.180248e-18
116,15,7.443298e-18
116,16,2.936186e-18
116,17,4.625564e-17
116,18,2.068023e-17
116,19,2.622282e-17
116,20,4.446604e-17
116,21,3.991017e-17
116,22,1.805394e-17
116,23,3.668809e-17
116,24,3.474742e-17
116,25,4.043315e-17
116,26,4.355023e-17
116,27,2.044608e-17
116,28,9.445049e-18
116,29,4.414346e-17
116,30,2.802486e-17
116,31,-5.941408e-20
116,32,1.475202e-17
116,33,4.203634e-17
116,34,1.075690e-17
116,35,3.252123e-17
116,36,-6.404240e-19
116,37,3.479680e-17
116,38,2.137414e-17
116,39,4.775247e-18
116,40,-1.184140e-19
116,41,2.090509e-17
116,42,1.309260e-17
116,43,9.576587e-18
116,44,1.705176e-17
116,45,1.199141e-17
116,46,7.381038e-19
116,47,1.806266e-17
116,48,-9.511783e-21
116,49,2.657566e-18
116,50,1.895355e-18
116,51,4.640766e-17
116,52,1.053289e-17
116,53,-5.850456e-18
116,54,6.092410e-18
116,55,5.957219e-18
116,56,-5.692678e-18
116,57,-5.710982e-18
116,58,4.754420e-18
116,59,2.244065e-19
116,60,-2.179036e-18
116,61,1.355959e-19
116,62,-8.720531e-18
116,63,-1.146591e-17
116,64,8.384622e-18
116,65,-2.570620e-18
116,66,-4.666201e-18
116,67,-3.340896e-18
116,68,-7.605586e-18
116,69,-3.534520e-18
116,70,-3.362858e-18
116,71,-1.478273e-18
116,72,-2.658029e-18
116,73,-4.364616e-19
116,74,3.823473e-19
116,75,2.163524e-18
116,76,3.490290e-18
116,77,-2.657594e-18
116,78,6.054490e-18
116,79,9.558778e-18
116,80,4.073300e-18
116,81,1.479242e-17
116,82,-2.414386e-18
116,83,7.153991e-18
116,84,-6.870838e-18
116,85,1.507444e-18
116,86,-2.900907e-18
116,87,9.457101e-18
116,88,8.425925e-18
116,89,5.192879e-18
116,90,5.674780e-18
116,91,-2.883230e-19
116,92,-2.562657e-18
116,93,2.312156e-18
116,94,-5.647001e-19
116,95,2.498827e-19
116,96,-6.549915e-19
116,97,3.663450e-19
116,98,1.348577e-19
116,99,7.459850e-18
116,100,2.030562e-19
116,101,2.358718e-20
116,102,4.106551e-19
116,103,2.471594e-19
116,104,4.550093e-18
116,105,5.294839e-18
116,106,4.189387e-18
116,107,0.000000e+00
116,108,1.470767e-19
116,109,5.310151e-19
116,110,4.859703e-18
116,111,2.915555e-19
116,112,0.000000e+00
116,113,2.752906e-20
116,114,7.565809e-20
116,115,0.000000e+00
116,116,4.690254e-18
116,117,4.563827e-18
116,118,4.524432e-18
116,119,0.000000e+00
116,120,8.969972e-18
116,121,8.210261e-18
116,122,4.156788e-19
116,123,3.805620e-18
116,124,3.162853e-19
116,125,0.000000e+00
116,126,0.000000e+00
116,127,3.263931e-19
116,128,0.000000e+00
116,129,0.000000e+00
116,130,1.093925e-19
116,131,0.000000e+00
116,132,4.373416e-19
116,133,7.701332e-19
116,134,0.000000e+00
116,135,3.133638e-19
116,136,0.000000e+00
116,137,3.766126e-19
116,138,0.000000e+00
116,139,2.708050e-19
116,140,0.000000e+00
116,141,2.672608e-19
116,142,0.000000e+00
116,143,0.000000e+00
116,144,0.000000e+00
116,145,3.558589e-19
116,146,0.000000e+00
116,147,0.000000e+00
116,148,0.000000e+00
116,149,0.000000e+00
116,150,0.000000e+00
116,151,0.000000e+00
116,152,0.000000e+00
116,153,0.000000e+00
116,154,0.000000e+00
116,155,0.000000e+00
116,156,0.000000e+00
116,157,0.000000e+00
116,158,0.000000e+00
116,159,0.000000e+00
116,160,0.000000e+00
116,161,0.000000e+00
116,162,0.000000e+00
116,163,0.000000e+00
116,164,0.000000e+00
116,165,0.000000e+00
116,166,0.000000e+00
116,167,0.000000e+00
116,168,0.000000e+00
116,169,0.000000e+00
116,170,0.000000e+00
116,171,0.000000e+00
116,172,0.000000e+00
116,173,0.000000e+00
116,174,0.000000e+00
116,175,0.000000e+00
116,176,0.000000e+00
116,177,0.000000e+00
116,178,0.000000e+00
116,179,0.000000e+00
116,180,0.000000e+00
116,181,0.000000e+00
116,182,0.000000e+00
116,183,0.000000e+00
116,184,0.000000e+00
116,185,0.000000e+00
116,186,0.000000e+00
116,187,0.000000e+00
116,188,0.000000e+00
116,189,0.000000e+00
116,190,0.000000e+00
116,191,0.000000e+00
116,192,0.000000e+00
116,193,0.000000e+00
116,194,0.000000e+00
116,195,0.000000e+00
116,196,0.000000e+00
116,197,0.000000e+00
116,198,0.000000e+00
116,199,0.000000e+00
116,200,0.000000e+00
116,201,0.000000e+00
117,0,0.000000e+00
117,1,1.377750e-16
117,2,-6.572291e-17
117,3,4.774952e-17
117,4,2.105757e-17
117,5,3.488203e-18
117,6,1.691637e-17
117,7,-4.693668e-17
117,8,-2.113129e-17
117,9,1.393445e-17
117,10,2.118680e-17
117,11,-3.588745e-17
117,12,-1.116565e-17
117,13,9.693578e-18
117,14,3.585453e-18
117,15,8.501027e-18
117,16,3.094665e-18
117,17,4.525215e-17
117,18,2.246239e-17
117,19,2.815066e-17
117,20,4.492947e-17
117,21,4.064597e-17
117,22,1.938403e-17
117,23,3.635567e-17
117,24,3.580795e-17
117,25,4.052097e-17
117,26,4.351818e-17
117,27,2.080184e-17
117,28,1.044564e-17
117,29,4.384486e-17
117,30,2.700322e-17
117,31,6.725620e-19
117,32,1.515126e-17
117,33,4.102119e-17
117,34,1.081374e-17
117,35,3.238832e-17
117,36,-4.281995e-19
117,37,3.363330e-17
117,38,2.120782e-17
117,39,4.296413e-18
117,40,1.279820e-19
117,41,2.043537e-17
117,42,1.285669e-17
117,43,8.917377e-18
117,44,1.635903e-17
117,45,1.181373e-17
117,46,9.707920e-19
117,47,1.756566e-17
117,48,1.446228e-19
117,49,2.371898e-18
117,50,1.936450e-18
117,51,4.508060e-17
117,52,1.038204e-17
117,53,-5.733349e-18
117,54,5.993558e-18
117,55,5.842227e-18
117,56,-5.251243e-18
117,57,-5.673834e-18
117,58,4.495210e-18
117,59,3.490458e-19
117,60,-2.047496e-18
117,61,-1.546820e-19
117,62,-8.330505e-18
117,63,-1.123738e-17
117,64,8.049260e-18
117,65,-2.232539e-18
117,66,-4.624069e-18
117,67,-2.966057e-18
117,68,-7.290074e-18
117,69,-3.463171e-18
117,70,-3.241991e-18
117,71,-1.394832e-18
117,72,-2.516639e-18
117,73,-3.130847e-19
117,74,5.059551e-19
117,75,2.125220e-18
117,76,3.475445e-18
117,77,-2.585007e-18
117,78,6.003536e-18
117,79,9.318236e-18
117,80,4.088069e-18
117,81,1.475047e-17
117,82,-2.337148e-18
117,83,7.179299e-18
117,84,-6.529164e-18
117,85,1.420218e-18
117,86,-2.762596e-18
117,87,9.230740e-18
117,88,8.339008e-18
117,89,5.113916e-18
117,90,5.662976e-18
117,91,-1.729842e-19
117,92,-2.035379e-18
117,93,2.444874e-18
117,94,-4.456741e-19
117,95,3.618490e-19
117,96,-6.056277e-19
117,97,3.415732e-19
117,98,1.879380e-19
117,99,7.549117e-18
117,100,2.189531e-19
117,101,4.360830e-20
117,102,4.570729e-19
117,103,2.781384e-19
117,104,4.438847e-18
117,105,5.188938e-18
117,106,4.119899e-18
117,107,0.000000e+00
117,108,1.589594e-19
117,109,5.179922e-19
117,110,4.745804e-18
117,111,3.089682e-19
117,112,0.000000e+00
117,113,4.448622e-20
117,114,8.950359e-20
117,115,0.000000e+00
117,116,4.563827e-18
117,117,4.456862e-18
117,118,4.418391e-18
117,119,0.000000e+00
117,120,8.743883e-18
117,121,8.015011e-18
117,122,4.019275e-19
117,123,3.703038e-18
117,124,3.117961e-19
117,125,0.000000e+00
117,126,0.000000e+00
117,127,3.207602e-19
117,128,0.000000e+00
117,129,0.000000e+00
117,130,1.178734e-19
117,131,0.000000e+00
117,132,4.228484e-19
117,133,7.446560e-19
117,134,0.000000e+00
117,135,3.050891e-19
117,136,0.000000e+00
117,137,3.641319e-19
117,138,0.000000e+00
117,139,2.636542e-19
117,140,0.000000e+00
117,141,2.602035e-19
117,142,0.000000e+00
117,143,0.000000e+00
117,144,0.000000e+00
117,145,3.440660e-19
117,146,0.000000e+00
117,147,0.000000e+00
117,148,0.000000e+00
117,149,0.000000e+00
117,150,0.000000e+00
117,151,0.000000e+00
117,152,0.000000e+00
117,153,0.000000e+00
117,154,0.000000e+00
117,155,0.000000e+00
117,156,0.000000e+00
117,157,0.000000e+00
117,158,0.000000e+00
117,159,0.000000e+00
117,160,0.000000e+00
117,161,0.000000e+00
117,162,0.000000e+00
117,163,0.000000e+00
117,164,0.000000e+00
117,165,0.000000e+00
117,166,0.000000e+00
117,167,0.000000e+00
117,168,0.000000e+00
117,169,0.000000e+00
117,170,0.000000e+00
117,171,0.000000e+00
117,172,0.000000e+00
117,173,0.000000e+00
117,174,0.000000e+00
117,175,0.000000e+00
117,176,0.000000e+00
117,177,0.000000e+00
117,178,0.000000e+00
117,179,0.000000e+00
117,180,0.000000e+00
117,181,0.000000e+00
117,182,0.000000e+00
117,183,0.000000e+00
117,184,0.000000e+00
117,185,0.000000e+00
117,186,0.000000e+00
117,187,0.000000e+00
117,188,0.000000e+00
117,189,0.000000e+00
117,190,0.000000e+00
117,191,0.000000e+00
117,192,0.000000e+00
117,193,0.000000e+00
117,194,0.000000e+00
117,195,0.000000e+00
117,196,0.000000e+00
117,197,0.000000e+00
117,198,0.000000e+00
117,199,0.000000e+00
117,200,0.000000e+00
117,201,0.000000e+00
118,0,0.000000e+00
118,1,1.365857e-16
118,2,-6.515560e-17
118,3,4.733734e-17
118,4,2.087580e-17
118,5,3.458093e-18
118,6,1.677035e-17
118,7,-4.653153e-17
118,8,-2.094889e-17
118,9,1.381416e-17
118,10,2.100392e-17
118,11,-3.557767e-17
118,12,-1.106927e-17
118,13,9.609904e-18
118,14,3.554503e-18
118,15,8.427647e-18
118,16,3.067952e-18
118,17,4.486154e-17
118,18,2.226849e-17
118,19,2.790767e-17
118,20,4.454164e-17
118,21,4.029511e-17
118,22,1.921671e-17
118,23,3.604185e-17
118,24,3.549885e-17
118,25,4.017119e-17
118,26,4.314253e-17
118,27,2.062228e-17
118,28,1.035547e-17
118,29,4.346640e-17
118,30,2.677013e-17
118,31,6.667565e-19
118,32,1.502047e-17
118,33,4.066709e-17
118,34,1.072040e-17
118,35,3.210874e-17
118,36,-4.245033e-19
118,37,3.334298e-17
118,38,2.102475e-17
118,39,4.259326e-18
118,40,1.268772e-19
118,41,2.025898e-17
118,42,1.274571e-17
118,43,8.840403e-18
118,44,1.621782e-17
118,45,1.171176e-17
118,46,9.624122e-19
118,47,1.741404e-17
118,48,1.433744e-19
118,49,2.351424e-18
118,50,1.919735e-18
118,51,4.469146e-17
118,52,1.029242e-17
118,53,-5.683859e-18
118,54,5.941822e-18
118,55,5.791798e-18
118,56,-5.205914e-18
118,57,-5.624857e-18
118,58,4.456407e-18
118,59,3.460328e-19
118,60,-2.029822e-18
118,61,-1.533468e-19
118,62,-8.258596e-18
118,63,-1.114038e-17
118,64,7.979779e-18
118,65,-2.213268e-18
118,66,-4.584155e-18
118,67,-2.940454e-18
118,68,-7.227146e-18
118,69,-3.433277e-18
118,70,-3.214006e-18
118,71,-1.382792e-18
118,72,-2.494916e-18
118,73,-3.103822e-19
118,74,5.015877e-19
118,75,2.106875e-18
118,76,3.445445e-18
118,77,-2.562693e-18
118,78,5.951714e-18
118,79,9.237801e-18
118,80,4.052781e-18
118,81,1.462314e-17
118,82,-2.316974e-18
118,83,7.117328e-18
118,84,-6.472805e-18
118,85,1.407959e-18
118,86,-2.738750e-18
118,87,9.151061e-18
118,88,8.267026e-18
118,89,5.069773e-18
118,90,5.614094e-18
118,91,-1.714910e-19
118,92,-2.017809e-18
118,93,2.423770e-18
118,94,-4.418271e-19
118,95,3.587255e-19
118,96,-6.003999e-19
118,97,3.386248e-19
118,98,1.863157e-19
118,99,7.483953e-18
118,100,2.170631e-19
118,101,4.323187e-20
118,102,4.531275e-19
118,103,2.757375e-19
118,104,4.400532e-18
118,105,5.144147e-18
118,106,4.084337e-18
118,107,0.000000e+00
118,108,1.575873e-19
118,109,5.135209e-19
118,110,4.704839e-18
118,111,3.063012e-19
118,112,0.000000e+00
118,113,4.410222e-20
118,114,8.873100e-20
118,115,0.000000e+00
118,116,4.524432e-18
118,117,4.418391e-18
118,118,4.380252e-18
118,119,0.000000e+00
118,120,8.668406e-18
118,121,7.945826e-18
118,122,3.984581e-19
118,123,3.671074e-18
118,124,3.091046e-19
118,125,0.000000e+00
118,126,0.000000e+00
118,127,3.179914e-19
118,128,0.000000e+00
118,129,0.000000e+00
118,130,1.168559e-19
118,131,0.000000e+00
118,132,4.191984e-19
118,133,7.382281e-19
118,134,0.000000e+00
118,135,3.024556e-19
118,136,0.000000e+00
118,137,3.609887e-19
118,138,0.000000e+00
118,139,2.613783e-19
118,140,0.000000e+00
118,141,2.579575e-19
118,142,0.000000e+00
118,143,0.000000e+00
118,144,0.000000e+00
118,145,3.410960e-19
118,146,0.000000e+00
118,147,0.000000e+00
118,148,0.000000e+00
118,149,0.000000e+00
118,150,0.000000e+00
118,151,0.000000e+00
118,152,0.000000e+00
118,153,0.000000e+00
118,154,0.000000e+00
118,155,0.000000e+00
118,156,0.000000e+00
118,157,0.000000e+00
118,158,0.000000e+00
118,159,0.000000e+00
118,160,0.000000e+00
118,161,0.000000e+00
118,162,0.000000e+00
118,163,0.000000e+00
118,164,0.000000e+00
118,165,0.000000e+00
118,166,0.000000e+00
118,167,0.000000e+00
118,168,0.000000e+00
118,169,0.000000e+00
118,170,0.000000e+00
118,171,0.000000e+00
118,172,0.000000e+00
118,173,0.000000e+00
118,174,0.000000e+00
118,175,0.000000e+00
118,176,0.000000e+00
118,177,0.000000e+00
118,178,0.000000e+00
118,179,0.000000e+00
118,180,0.000000e+00
118,181,0.000000e+00
118,182,0.000000e+00
118,183,0.000000e+00
118,184,0.000000e+00
118,185,0.000000e+00
118,186,0.000000e+00
118,187,0.000000e+00
118,188,0.000000e+00
118,189,0.000000e+00
118,190,0.000000e+00
118,191,0.000000e+00
118,192,0.000000e+00
118,193,0.000000e+00
118,194,0.000000e+00
118,195,0.000000e+00
118,196,0.000000e+00
118,197,0.000000e+00
118,198,0.000000e+00
118,199,0.000000e+00
118,200,0.000000e+00
118,201,0.000000e+00
119,0,0.000000e+00
119,1,0.000000e+00
119,2,0.000000e+00
119,3,0.000000e+00
119,4,0.000000e+00
119,5,0.000000e+00
119,6,0.000000e+00
119,7,0.000000e+00
119,8,0.000000e+00
119,9,0.000000e+00
119,10,0.000000e+00
119,11,0.000000e+00
119,12,0.000000e+00
119,13,0.000000e+00
119,14,0.000000e+00
119,15,0.000000e+00
119,16,0.000000e+00
119,17,0.000000e+00
119,18,0.000000e+00
119,19,0.000000e+00
119,20,0.000000e+00
119,21,0.000000e+00
119,22,0.000000e+00
119,23,0.000000e+00
119,24,0.000000e+00
119,25,0.000000e+00
119,26,0.000000e+00
119,27,0.000000e+00
119,28,0.000000e+00
119,29,0.000000e+00
119,30,0.000000e+00
119,31,0.000000e+00
119,32,0.000000e+00
119,33,0.000000e+00
119,34,0.000000e+00
119,35,0.000000e+00
119,36,0.000000e+00
119,37,0.000000e+00
119,38,0.000000e+00
119,39,0.000000e+00
119,40,0.000000e+00
119,41,0.000000e+00
119,42,0.000000e+00
119,43,0.000000e+00
119,44,0.000000e+00
119,45,0.000000e+00
119,46,0.000000e+00
119,47,0.000000e+00
119,48,0.000000e+00
119,49,0.000000e+00
119,50,0.000000e+00
119,51,0.000000e+00
119,52,0.000000e+00
119,53,0.000000e+00
119,54,0.000000e+00
119,55,0.000000e+00
119,56,0.000000e+00
119,57,0.000000e+00
119,58,0.000000e+00
119,59,0.000000e+00
119,60,0.000000e+00
119,61,0.000000e+00
119,62,0.000000e+00
119,63,0.000000e+00
119,64,0.000000e+00
119,65,0.000000e+00
119,66,0.000000e+00
119,67,0.000000e+00
119,68,0.000000e+00
119,69,0.000000e+00
119,70,0.000000e+00
119,71,0.000000e+00
119,72,0.000000e+00
119,73,0.000000e+00
119,74,0.000000e+00
119,75,0.000000e+00
119,76,0.000000e+00
119,77,0.000000e+00
119,78,0.000000e+00
119,79,0.000000e+00
119,80,0.000000e+00
119,81,0.000000e+00
119,82,0.000000e+00
119,83,0.000000e+00
119,84,0.000000e+00
119,85,0.000000e+00
119,86,0.000000e+00
119,87,0.000000e+00
119,88,0.000000e+00
119,89,0.000000e+00
119,90,0.000000e+00
119,91,0.000000e+00
119,92,0.000000e+00
119,93,0.000000e+00
119,94,0.000000e+00
119,95,0.000000e+00
119,96,0.000000e+00
119,97,0.000000e+00
119,98,0.000000e+00
119,99,0.000000e+00
119,100,0.000000e+00
119,101,0.000000e+00
119,102,0.000000e+00
119,103,0.000000e+00
119,104,0.000000e+00
119,105,0.000000e+00
119,106,0.000000e+00
119,107,0.000000e+00
119,108,0.000000e+00
119,109,0.000000e+00
119,110,0.000000e+00
119,111,0.000000e+00
119,112,0.000000e+00
119,113,0.000000e+00
119,114,0.000000e+00
119,115,0.000000e+00
119,116,0.000000e+00
119,117,0.000000e+00
119,118,0.000000e+00
119,119,0.000000e+00
119,120,0.000000e+00
119,121,0.000000e+00
119,122,0.000000e+00
119,123,0.000000e+00
119,124,0.000000e+00
119,125,0.000000e+00
119,126,0.000000e+00
119,127,0.000000e+00
119,128,0.000000e+00
119,129,0.000000e+00
119,130,0.000000e+00
119,131,0.000000e+00
119,132,0.000000e+00
119,133,0.000000e+00
119,134,0.000000e+00
119,135,0.000000e+00
119,136,0.000000e+00
119,137,0.000000e+00
119,138,0.000000e+00
119,139,0.000000e+00
119,140,0.000000e+00
119,141,0.000000e+00
119,142,0.000000e+00
119,143,0.000000e+00
119,144,0.000000e+00
119,145,0.000000e+00
119,146,0.000000e+00
119,147,0.000000e+00
119,148,0.000000e+00
119,149,0.000000e+00
119,150,0.000000e+00
119,151,0.000000e+00
119,152,0.000000e+00
119,153,0.000000e+00
119,154,0.000000e+00
119,155,0.000000e+00
119,156,0.000000e+00
119,157,0.000000e+00
119,158,0.000000e+00
119,159,0.000000e+00
119,160,0.000000e+00
119,161,0.000000e+00
119,162,0.000000e+00
119,163,0.000000e+00
119,164,0.000000e+00
119,165,0.000000e+00
119,166,0.000000e+00
119,167,0.000000e+00
119,168,0.000000e+00
119,169,0.000000e+00
119,170,0.000000e+00
119,171,0.000000e+00
119,172,0.000000e+00
119,173,0.000000e+00
119,174,0.000000e+00
119,175,0.000000e+00
119,176,0.000000e+00
119,177,0.000000e+00
119,178,0.000000e+00
119,179,0.000000e+00
119,180,0.000000e+00
119,181,0.000000e+00
119,182,0.000000e+00
119,183,0.000000e+00
119,184,0.000000e+00
119,185,0.000000e+00
119,186,0.000000e+00
119,187,0.000000e+00
119,188,0.000000e+00
119,189,0.000000e+00
119,190,0.000000e+00
119,191,0.000000e+00
119,192,0.000000e+00
119,193,0.000000e+00
119,194,0.000000e+00
119,195,0.000000e+00
119,196,0.000000e+00
119,197,0.000000e+00
119,198,0.000000e+00
119,199,0.000000e+00
119,200,0.000000e+00
119,201,0.000000e+00
120,0,0.000000e+00
120,1,2.732408e-16
120,2,-1.277192e-16
120,3,8.375432e-17
120,4,3.676173e-17
120,5,5.530961e-18
120,6,2.890102e-17
120,7,-9.614600e-17
120,8,-4.206467e-17
120,9,2.793177e-17
120,10,3.941403e-17
120,11,-7.282441e-17
120,12,-2.359627e-17
120,13,1.806953e-17
120,14,6.562191e-18
120,15,1.546559e-17
120,16,5.847733e-18
120,17,8.870049e-17
120,18,4.183813e-17
120,19,5.272672e-17
120,20,8.666522e-17
120,21,7.809850e-17
120,22,3.630414e-17
120,23,7.080687e-17
120,24,6.840635e-17
120,25,7.847883e-17
120,26,8.440510e-17
120,27,3.998933e-17
120,28,1.929077e-17
120,29,8.529463e-17
120,30,5.333639e-17
120,31,6.005769e-19
120,32,2.899204e-17
120,33,8.050859e-17
120,34,2.091137e-17
120,35,6.292313e-17
120,36,-1.034147e-18
120,37,6.632730e-17
120,38,4.127817e-17
120,39,8.790154e-18
120,40,1.135644e-20
120,41,4.007207e-17
120,42,2.515362e-17
120,43,1.792275e-17
120,44,3.238305e-17
120,45,2.307555e-17
120,46,1.658594e-18
120,47,3.453442e-17
120,48,1.322804e-19
120,49,4.873222e-18
120,50,3.714955e-18
120,51,8.867883e-17
120,52,2.027396e-17
120,53,-1.122852e-17
120,54,1.171548e-17
120,55,1.143758e-17
120,56,-1.060547e-17
120,57,-1.103629e-17
120,58,8.964535e-18
120,59,5.569657e-19
120,60,-4.096150e-18
120,61,-2.095413e-20
120,62,-1.652623e-17
120,63,-2.200696e-17
120,64,1.592841e-17
120,65,-4.653396e-18
120,66,-9.005767e-18
120,67,-6.110885e-18
120,68,-1.443740e-17
120,69,-6.783060e-18
120,70,-6.401815e-18
120,71,-2.784524e-18
120,72,-5.015205e-18
120,73,-7.255790e-19
120,74,8.621772e-19
120,75,4.157247e-18
120,76,6.752559e-18
120,77,-5.081640e-18
120,78,1.168879e-17
120,79,1.829762e-17
120,80,7.911874e-18
120,81,2.863895e-17
120,82,-4.605553e-18
120,83,1.389511e-17
120,84,-1.298727e-17
120,85,2.837381e-18
120,86,-5.489114e-18
120,87,1.811435e-17
120,88,1.625143e-17
120,89,9.990889e-18
120,90,1.099089e-17
120,91,-4.462237e-19
120,92,-4.452949e-18
120,93,4.612655e-18
120,94,-9.784661e-19
120,95,5.939672e-19
120,96,-1.221645e-18
120,97,6.860569e-19
120,98,3.133712e-19
120,99,1.455066e-17
120,100,4.092362e-19
120,101,6.530937e-20
120,102,8.415801e-19
120,103,5.094930e-19
120,104,8.713069e-18
120,105,1.016223e-17
120,106,8.054555e-18
120,107,0.000000e+00
120,108,2.967762e-19
120,109,1.016813e-18
120,110,9.310756e-18
120,111,5.823035e-19
120,112,0.000000e+00
120,113,6.995588e-20
120,114,1.602271e-19
120,115,0.000000e+00
120,116,8.969972e-18
120,117,8.743883e-18
120,118,8.668406e-18
120,119,0.000000e+00
120,120,1.717016e-17
120,121,1.572736e-17
120,122,7.924832e-19
120,123,7.278135e-18
120,124,6.088332e-19
120,125,0.000000e+00
120,126,0.000000e+00
120,127,6.273122e-19
120,128,0.000000e+00
120,129,0.000000e+00
120,130,2.203865e-19
120,131,0.000000e+00
120,132,8.337582e-19
120,133,1.468243e-18
120,134,0.000000e+00
120,135,5.994673e-19
120,136,0.000000e+00
120,137,7.179830e-19
120,138,0.000000e+00
120,139,5.180520e-19
120,140,0.000000e+00
120,141,5.112719e-19
120,142,0.000000e+00
120,143,0.000000e+00
120,144,0.000000e+00
120,145,6.784176e-19
120,146,0.000000e+00
120,147,0.000000e+00
120,148,0.000000e+00
120,149,0.000000e+00
120,150,0.000000e+00
120,151,0.000000e+00
120,152,0.000000e+00
120,153,0.000000e+00
120,154,0.000000e+00
120,155,0.000000e+00
120,156,0.000000e+00
120,157,0.000000e+00
120,158,0.000000e+00
120,159,0.000000e+00
120,160,0.000000e+00
120,161,0.000000e+00
120,162,0.000000e+00
120,163,0.000000e+00
120,164,0.000000e+00
120,165,0.000000e+00
120,166,0.000000e+00
120,167,0.000000e+00
120,168,0.000000e+00
120,169,0.000000e+00
120,170,0.000000e+00
120,171,0.000000e+00
120,172,0.000000e+00
120,173,0.000000e+00
120,174,0.000000e+00
120,175,0.000000e+00
120,176,0.000000e+00
120,177,0.000000e+00
120,178,0.000000e+00
120,179,0.000000e+00
120,180,0.000000e+00
120,181,0.000000e+00
120,182,0.000000e+00
120,183,0.000000e+00
120,184,0.000000e+00
120,185,0.000000e+00
120,186,0.000000e+00
120,187,0.000000e+00
120,188,0.000000e+00
120,189,0.000000e+00
120,190,0.000000e+00
120,191,0.000000e+00
120,192,0.000000e+00
120,193,0.000000e+00
120,194,0.000000e+00
120,195,0.000000e+00
120,196,0.000000e+00
120,197,0.000000e+00
120,198,0.000000e+00
120,199,0.000000e+00
120,200,0.000000e+00
120,201,0.000000e+00
121,0,0.000000e+00
121,1,2.587122e-16
121,2,-1.130807e-16
121,3,1.186574e-16
121,4,2.611939e-17
121,5,-1.277912e-17
121,6,2.456854e-17
121,7,-9.063062e-17
121,8,-4.653272e-17
121,9,7.893995e-18
121,10,3.304219e-17
121,11,-6.040786e-17
121,12,-2.094319e-17
121,13,2.419470e-17
121,14,1.658454e-17
121,15,3.855743e-17
121,16,1.858929e-17
121,17,9.867492e-17
121,18,7.213783e-17
121,19,8.169833e-17
121,20,1.078055e-16
121,21,8.459554e-17
121,22,4.780981e-17
121,23,7.395906e-17
121,24,6.931961e-17
121,25,7.660530e-17
121,26,8.015115e-17
121,27,3.636851e-17
121,28,1.770828e-17
121,29,7.751239e-17
121,30,4.417408e-17
121,31,-3.319324e-18
121,32,2.481341e-17
121,33,6.770845e-17
121,34,1.223115e-17
121,35,5.181279e-17
121,36,-5.729054e-18
121,37,5.746192e-17
121,38,3.528263e-17
121,39,8.598645e-18
121,40,-7.517961e-19
121,41,3.570458e-17
121,42,2.398609e-17
121,43,1.570290e-17
121,44,2.597078e-17
121,45,1.908777e-17
121,46,5.571747e-20
121,47,2.880490e-17
121,48,2.746539e-20
121,49,4.830255e-18
121,50,3.941630e-18
121,51,8.260198e-17
121,52,2.094132e-17
121,53,-7.973124e-18
121,54,1.337313e-17
121,55,1.155063e-17
121,56,-9.534008e-18
121,57,-8.383056e-18
121,58,1.089588e-17
121,59,1.520643e-18
121,60,-1.487160e-18
121,61,2.148905e-18
121,62,-1.488762e-17
121,63,-1.942368e-17
121,64,1.533004e-17
121,65,-3.615348e-18
121,66,-6.756415e-18
121,67,-4.208729e-18
121,68,-1.258049e-17
121,69,-7.242106e-18
121,70,-5.859791e-18
121,71,-2.671542e-18
121,72,-4.739894e-18
121,73,-3.139792e-20
121,74,1.360255e-18
121,75,3.623664e-18
121,76,7.059456e-18
121,77,-4.073801e-18
121,78,1.098153e-17
121,79,1.745824e-17
121,80,7.644981e-18
121,81,2.680380e-17
121,82,-4.013726e-18
121,83,1.229003e-17
121,84,-1.222524e-17
121,85,2.338307e-18
121,86,-5.398247e-18
121,87,1.560922e-17
121,88,1.378799e-17
121,89,8.612501e-18
121,90,8.859925e-18
121,91,-9.704782e-19
121,92,-5.321097e-18
121,93,3.201647e-18
121,94,-1.474684e-18
121,95,1.706817e-19
121,96,-2.055183e-18
121,97,6.941972e-19
121,98,8.809431e-20
121,99,1.307612e-17
121,100,2.368634e-19
121,101,-2.692992e-20
121,102,4.574575e-19
121,103,2.683082e-19
121,104,7.972044e-18
121,105,9.202408e-18
121,106,7.258354e-18
121,107,0.000000e+00
121,108,1.793815e-19
121,109,8.676677e-19
121,110,8.534630e-18
121,111,4.162259e-19
121,112,0.000000e+00
121,113,-5.267763e-21
121,114,6.970026e-20
121,115,0.000000e+00
121,116,8.210261e-18
121,117,8.015011e-18
121,118,7.945826e-18
121,119,0.000000e+00
121,120,1.572736e-17
121,121,1.481485e-17
121,122,6.901022e-19
121,123,6.661714e-18
121,124,5.081712e-19
121,125,0.000000e+00
121,126,0.000000e+00
121,127,7.811931e-19
121,128,0.000000e+00
121,129,0.000000e+00
121,130,2.114909e-19
121,131,0.000000e+00
121,132,7.248342e-19
121,133,1.278561e-18
121,134,0.000000e+00
121,135,5.129635e-19
121,136,0.000000e+00
121,137,6.241841e-19
121,138,0.000000e+00
121,139,4.432966e-19
121,140,0.000000e+00
121,141,4.374948e-19
121,142,0.000000e+00
121,143,0.000000e+00
121,144,0.000000e+00
121,145,5.897876e-19
121,146,0.000000e+00
121,147,0.000000e+00
121,148,0.000000e+00
121,149,0.000000e+00
121,150,0.000000e+00
121,151,0.000000e+00
121,152,0.000000e+00
121,153,0.000000e+00
121,154,0.000000e+00
121,155,0.000000e+00
121,156,0.000000e+00
121,157,0.000000e+00
121,158,0.000000e+00
121,159,0.000000e+00
121,160,0.000000e+00
121,161,0.000000e+00
121,162,0.000000e+00
121,163,0.000000e+00
121,164,0.000000e+00
121,165,0.000000e+00
121,166,0.000000e+00
121,167,0.000000e+00
121,168,0.000000e+00
121,169,0.000000e+00
121,170,0.000000e+00
121,171,0.000000e+00
121,172,0.000000e+00
121,173,0.000000e+00
121,174,0.000000e+00
121,175,0.000000e+00
121,176,0.000000e+00
121,177,0.000000e+00
121,178,0.000000e+00
121,179,0.000000e+00
121,180,0.000000e+00
121,181,0.000000e+00
121,182,0.000000e+00
121,183,0.000000e+00
121,184,0.000000e+00
121,185,0.000000e+00
121,186,0.000000e+00
121,187,0.000000e+00
121,188,0.000000e+00
121,189,0.000000e+00
121,190,0.000000e+00
121,191,0.000000e+00
121,192,0.000000e+00
121,193,0.000000e+00
121,194,0.000000e+00
121,195,0.000000e+00
121,196,0.000000e+00
121,197,0.000000e+00
121,198,0.000000e+00
121,199,0.000000e+00
121,200,0.000000e+00
121,201,0.000000e+00
122,0,0.000000e+00
122,1,-3.275285e-17
122,2,3.804296e-17
122,3,-4.054365e-17
122,4,7.154891e-18
122,5,1.053374e-17
122,6,-1.949378e-17
122,7,-3.417847e-17
122,8,-1.522926e-17
122,9,3.413955e-17
122,10,2.043997e-17
122,11,-8.592099e-18
122,12,3.876661e-17
122,13,3.632969e-17
122,14,2.541435e-17
122,15,1.568025e-17
122,16,1.153198e-17
122,17,3.369272e-17
122,18,2.426613e-17
122,19,5.476107e-17
122,20,4.949239e-17
122,21,5.794563e-17
122,22,5.366185e-17
122,23,2.526582e-17
122,24,3.423915e-17
122,25,3.809800e-17
122,26,3.485785e-17
122,27,3.072599e-17
122,28,1.456041e-17
122,29,1.916416e-17
122,30,2.271959e-17
122,31,2.600273e-17
122,32,1.535562e-17
122,33,2.765218e-17
122,34,1.860551e-17
122,35,2.894251e-17
122,36,1.429017e-17
122,37,9.745367e-18
122,38,1.192632e-17
122,39,8.889673e-18
122,40,5.638419e-18
122,41,7.486911e-18
122,42,9.383261e-18
122,43,2.861153e-17
122,44,1.048121e-17
122,45,1.851079e-17
122,46,3.048460e-17
122,47,1.874971e-17
122,48,1.126617e-17
122,49,1.599676e-17
122,50,1.994204e-17
122,51,2.598337e-17
122,52,1.359874e-17
122,53,1.770406e-17
122,54,9.756589e-18
122,55,1.388451e-17
122,56,1.327684e-17
122,57,1.918048e-17
122,58,1.444915e-17
122,59,6.697023e-18
122,60,1.697608e-17
122,61,8.074043e-18
122,62,7.441436e-18
122,63,2.103795e-17
122,64,1.917420e-17
122,65,1.423498e-17
122,66,1.392912e-17
122,67,2.212444e-17
122,68,1.638516e-17
122,69,1.395180e-17
122,70,4.214989e-18
122,71,8.549968e-18
122,72,8.102000e-18
122,73,7.248690e-18
122,74,7.691817e-18
122,75,5.527171e-18
122,76,8.200130e-18
122,77,4.547344e-18
122,78,4.672571e-18
122,79,5.917328e-18
122,80,2.820900e-18
122,81,4.976144e-18
122,82,1.081965e-17
122,83,6.075478e-18
122,84,6.946741e-18
122,85,1.430509e-18
122,86,3.695174e-18
122,87,5.129773e-18
122,88,6.155201e-18
122,89,2.408628e-18
122,90,6.673814e-18
122,91,2.432860e-18
122,92,6.759330e-18
122,93,7.368756e-18
122,94,4.114730e-18
122,95,5.289272e-19
122,96,1.391583e-18
122,97,1.149379e-18
122,98,3.333631e-19
122,99,4.038011e-18
122,100,7.139382e-19
122,101,1.186500e-19
122,102,1.189398e-18
122,103,7.027812e-19
122,104,4.388886e-19
122,105,1.097014e-18
122,106,9.135726e-19
122,107,0.000000e+00
122,108,4.631142e-19
122,109,5.853329e-18
122,110,4.279848e-19
122,111,5.109864e-19
122,112,0.000000e+00
122,113,9.159862e-20
122,114,2.012126e-19
122,115,0.000000e+00
122,116,4.156788e-19
122,117,4.019275e-19
122,118,3.984581e-19
122,119,0.000000e+00
122,120,7.924832e-19
122,121,6.901022e-19
122,122,3.140263e-18
122,123,3.372771e-19
122,124,2.264619e-18
122,125,0.000000e+00
122,126,0.000000e+00
122,127,2.217921e-18
122,128,0.000000e+00
122,129,0.000000e+00
122,130,3.344607e-19
122,131,0.000000e+00
122,132,3.313951e-18
122,133,5.818004e-18
122,134,0.000000e+00
122,135,2.778648e-18
122,136,0.000000e+00
122,137,2.853777e-18
122,138,0.000000e+00
122,139,2.401273e-18
122,140,0.000000e+00
122,141,2.369846e-18
122,142,0.000000e+00
122,143,0.000000e+00
122,144,0.000000e+00
122,145,2.696516e-18
122,146,0.000000e+00
122,147,0.000000e+00
122,148,0.000000e+00
122,149,0.000000e+00
122,150,0.000000e+00
122,151,0.000000e+00
122,152,0.000000e+00
122,153,0.000000e+00
122,154,0.000000e+00
122,155,0.000000e+00
122,156,0.000000e+00
122,157,0.000000e+00
122,158,0.000000e+00
122,159,0.000000e+00
122,160,0.000000e+00
122,161,0.000000e+00
122,162,0.000000e+00
122,163,0.000000e+00
122,164,0.000000e+00
122,165,0.000000e+00
122,166,0.000000e+00
122,167,0.000000e+00
122,168,0.000000e+00
122,169,0.000000e+00
122,170,0.000000e+00
122,171,0.000000e+00
122,172,0.000000e+00
122,173,0.000000e+00
122,174,0.000000e+00
122,175,0.000000e+00
122,176,0.000000e+00
122,177,0.000000e+00
122,178,0.000000e+00
122,179,0.000000e+00
122,180,0.000000e+00
122,181,0.000000e+00
122,182,0.000000e+00
122,183,0.000000e+00
122,184,0.000000e+00
122,185,0.000000e+00
122,186,0.000000e+00
122,187,0.000000e+00
122,188,0.000000e+00
122,189,0.000000e+00
122,190,0.000000e+00
122,191,0.000000e+00
122,192,0.000000e+00
122,193,0.000000e+00
122,194,0.000000e+00
122,195,0.000000e+00
122,196,0.000000e+00
122,197,0.000000e+00
122,198,0.000000e+00
122,199,0.000000e+00
122,200,0.000000e+00
122,201,0.000000e+00
123,0,0.000000e+00
123,1,1.169554e-16
123,2,-5.357488e-17
123,3,3.129307e-17
123,4,1.365336e-17
123,5,1.789998e-18
123,6,1.043540e-17
123,7,-4.242705e-17
123,8,-1.807001e-17
123,9,1.207905e-17
123,10,1.578612e-17
123,11,-3.185839e-17
123,12,-1.070445e-17
123,13,7.253400e-18
123,14,2.580418e-18
123,15,6.039409e-18
123,16,2.382389e-18
123,17,3.753131e-17
123,18,1.677970e-17
123,19,2.127690e-17
123,20,3.607925e-17
123,21,3.238266e-17
123,22,1.464877e-17
123,23,2.976830e-17
123,24,2.819367e-17
123,25,3.280700e-17
123,26,3.533617e-17
123,27,1.658972e-17
123,28,7.663607e-18
123,29,3.581751e-17
123,30,2.273906e-17
123,31,-4.820792e-20
123,32,1.196962e-17
123,33,3.410781e-17
123,34,8.728031e-18
123,35,2.638736e-17
123,36,-5.196329e-19
123,37,2.823374e-17
123,38,1.734274e-17
123,39,3.874582e-18
123,40,-9.607981e-20
123,41,1.696216e-17
123,42,1.062319e-17
123,43,7.770335e-18
123,44,1.383561e-17
123,45,9.729700e-18
123,46,5.988892e-19
123,47,1.465584e-17
123,48,-7.717755e-21
123,49,2.156319e-18
123,50,1.537870e-18
123,51,3.765465e-17
123,52,8.546266e-18
123,53,-4.746995e-18
123,54,4.943314e-18
123,55,4.833621e-18
123,56,-4.618975e-18
123,57,-4.633827e-18
123,58,3.857683e-18
123,59,1.820810e-19
123,60,-1.768045e-18
123,61,1.100210e-19
123,62,-7.075742e-18
123,63,-9.303308e-18
123,64,6.803189e-18
123,65,-2.085772e-18
123,66,-3.786103e-18
123,67,-2.710765e-18
123,68,-6.171087e-18
123,69,-2.867870e-18
123,70,-2.728586e-18
123,71,-1.199454e-18
123,72,-2.156695e-18
123,73,-3.541401e-19
123,74,3.102323e-19
123,75,1.755459e-18
123,76,2.831982e-18
123,77,-2.156342e-18
123,78,4.912546e-18
123,79,7.755886e-18
123,80,3.305030e-18
123,81,1.200240e-17
123,82,-1.959006e-18
123,83,5.804669e-18
123,84,-5.574921e-18
123,85,1.223123e-18
123,86,-2.353764e-18
123,87,7.673386e-18
123,88,6.836701e-18
123,89,4.213444e-18
123,90,4.604453e-18
123,91,-2.339421e-19
123,92,-2.079311e-18
123,93,1.876058e-18
123,94,-4.581914e-19
123,95,2.027520e-19
123,96,-5.314528e-19
123,97,2.972482e-19
123,98,1.094221e-19
123,99,6.052839e-18
123,100,1.647575e-19
123,101,1.913838e-20
123,102,3.332010e-19
123,103,2.005424e-19
123,104,3.691894e-18
123,105,4.296173e-18
123,106,3.399221e-18
123,107,0.000000e+00
123,108,1.193364e-19
123,109,4.308597e-19
123,110,3.943109e-18
123,111,2.365649e-19
123,112,0.000000e+00
123,113,2.233677e-20
123,114,6.138813e-20
123,115,0.000000e+00
123,116,3.805620e-18
123,117,3.703038e-18
123,118,3.671074e-18
123,119,0.000000e+00
123,120,7.278135e-18
123,121,6.661714e-18
123,122,3.372771e-19
123,123,3.087837e-18
123,124,2.566303e-19
123,125,0.000000e+00
123,126,0.000000e+00
123,127,2.648318e-19
123,128,0.000000e+00
123,129,0.000000e+00
123,130,8.875986e-20
123,131,0.000000e+00
123,132,3.548541e-19
123,133,6.248775e-19
123,134,0.000000e+00
123,135,2.542598e-19
123,136,0.000000e+00
123,137,3.055792e-19
123,138,0.000000e+00
123,139,2.197281e-19
123,140,0.000000e+00
123,141,2.168524e-19
123,142,0.000000e+00
123,143,0.000000e+00
123,144,0.000000e+00
123,145,2.887399e-19
123,146,0.000000e+00
123,147,0.000000e+00
123,148,0.000000e+00
123,149,0.000000e+00
123,150,0.000000e+00
123,151,0.000000e+00
123,152,0.000000e+00
123,153,0.000000e+00
123,154,0.000000e+00
123,155,0.000000e+00
123,156,0.000000e+00
123,157,0.000000e+00
123,158,0.000000e+00
123,159,0.000000e+00
123,160,0.000000e+00
123,161,0.000000e+00
123,162,0.000000e+00
123,163,0.000000e+00
123,164,0.000000e+00
123,165,0.000000e+00
123,166,0.000000e+00
123,167,0.000000e+00
123,168,0.000000e+00
123,169,0.000000e+00
123,170,0.000000e+00
123,171,0.000000e+00
123,172,0.000000e+00
123,173,0.000000e+00
123,174,0.000000e+00
123,175,0.000000e+00
123,176,0.000000e+00
123,177,0.000000e+00
123,178,0.000000e+00
123,179,0.000000e+00
123,180,0.000000e+00
123,181,0.000000e+00
123,182,0.000000e+00
123,183,0.000000e+00
123,184,0.000000e+00
123,185,0.000000e+00
123,186,0.000000e+00
123,187,0.000000e+00
123,188,0.000000e+00
123,189,0.000000e+00
123,190,0.000000e+00
123,191,0.000000e+00
123,192,0.000000e+00
123,193,0.000000e+00
123,194,0.000000e+00
123,195,0.000000e+00
123,196,0.000000e+00
123,197,0.000000e+00
123,198,0.000000e+00
123,199,0.000000e+00
123,200,0.000000e+00
123,201,0.000000e+00
124,0,0.000000e+00
124,1,3.467413e-16
124,2,2.290587e-16
124,3,1.070286e-15
124,4,6.230966e-16
124,5,4.611787e-16
124,6,7.024588e-16
124,7,3.426481e-16
124,8,2.696577e-16
124,9,4.691651e-16
124,10,3.421913e-16
124,11,1.918733e-16
124,12,3.093891e-16
124,13,2.989654e-16
124,14,2.903387e-16
124,15,3.017465e-16
124,16,2.326424e-16
124,17,2.025866e-16
124,18,3.317449e-16
124,19,2.981043e-16
124,20,2.584679e-16
124,21,2.472456e-16
124,22,1.915733e-16
124,23,1.299581e-16
124,24,2.165980e-16
124,25,1.594768e-16
124,26,2.259737e-16
124,27,1.503493e-16
124,28,2.494425e-16
124,29,1.451677e-16
124,30,1.134897e-16
124,31,8.904140e-17
124,32,1.265935e-16
124,33,9.283078e-17
124,34,1.288566e-16
124,35,1.026550e-16
124,36,6.140427e-17
124,37,1.271623e-16
124,38,1.092739e-16
124,39,8.322791e-17
124,40,9.881038e-17
124,41,8.190835e-17
124,42,7.399849e-17
124,43,7.650217e-17
124,44,7.721462e-17
124,45,3.836934e-17
124,46,8.034300e-17
124,47,4.907511e-17
124,48,2.950245e-17
124,49,4.116341e-17
124,50,5.626511e-17
124,51,8.319568e-17
124,52,1.916054e-17
124,53,5.083216e-17
124,54,6.180151e-17
124,55,1.760906e-17
124,56,2.486919e-17
124,57,4.726482e-17
124,58,2.920851e-17
124,59,2.974748e-17
124,60,2.763829e-17
124,61,1.988700e-17
124,62,1.195090e-17
124,63,2.437657e-17
124,64,3.794116e-17
124,65,2.609357e-17
124,66,2.008578e-17
124,67,4.069179e-17
124,68,1.486810e-17
124,69,2.205915e-17
124,70,9.786738e-18
124,71,6.269955e-18
124,72,1.416694e-17
124,73,1.062592e-17
124,74,7.008129e-18
124,75,7.953427e-18
124,76,4.204755e-18
124,77,4.997092e-18
124,78,6.626860e-18
124,79,7.983070e-18
124,80,3.538602e-18
124,81,1.123255e-17
124,82,4.225056e-18
124,83,1.671646e-17
124,84,2.109384e-17
124,85,2.206318e-18
124,86,3.978204e-18
124,87,7.784622e-19
124,88,1.043449e-17
124,89,5.372308e-18
124,90,3.256535e-18
124,91,6.524275e-19
124,92,6.684866e-19
124,93,2.098015e-18
124,94,5.977809e-18
124,95,-6.883008e-19
124,96,4.448501e-18
124,97,3.059208e-18
124,98,-2.733315e-19
124,99,1.175869e-18
124,100,3.464335e-20
124,101,-1.074819e-19
124,102,1.808930e-19
124,103,7.799070e-20
124,104,2.257095e-18
124,105,5.614642e-19
124,106,3.963285e-18
124,107,0.000000e+00
124,108,1.293921e-19
124,109,4.250920e-18
124,110,3.320100e-19
124,111,3.064008e-18
124,112,0.000000e+00
124,113,-9.127165e-20
124,114,-2.049255e-20
124,115,0.000000e+00
124,116,3.162853e-19
124,117,3.117961e-19
124,118,3.091046e-19
124,119,0.000000e+00
124,120,6.088332e-19
124,121,5.081712e-19
124,122,2.264619e-18
124,123,2.566303e-19
124,124,3.700608e-18
124,125,0.000000e+00
124,126,0.000000e+00
124,127,3.627631e-18
124,128,0.000000e+00
124,129,0.000000e+00
124,130,1.381251e-19
124,131,0.000000e+00
124,132,2.388565e-18
124,133,4.195688e-18
124,134,0.000000e+00
124,135,2.007993e-18
124,136,0.000000e+00
124,137,2.056890e-18
124,138,0.000000e+00
124,139,1.735283e-18
124,140,0.000000e+00
124,141,1.712572e-18
124,142,0.000000e+00
124,143,0.000000e+00
124,144,0.000000e+00
124,145,1.943542e-18
124,146,0.000000e+00
124,147,0.000000e+00
124,148,0.000000e+00
124,149,0.000000e+00
124,150,0.000000e+00
124,151,0.000000e+00
124,152,0.000000e+00
124,153,0.000000e+00
124,154,0.000000e+00
124,155,0.000000e+00
124,156,0.000000e+00
124,157,0.000000e+00
124,158,0.000000e+00
124,159,0.000000e+00
124,160,0.000000e+00
124,161,0.000000e+00
124,162,0.000000e+00
124,163,0.000000e+00
124,164,0.000000e+00
124,165,0.000000e+00
124,166,0.000000e+00
124,167,0.000000e+00
124,168,0.000000e+00
124,169,0.000000e+00
124,170,0.000000e+00
124,171,0.000000e+00
124,172,0.000000e+00
124,173,0.000000e+00
124,174,0.000000e+00
124,175,0.000000e+00
124,176,0.000000e+00
124,177,0.000000e+00
124,178,0.000000e+00
124,179,0.000000e+00
124,180,0.000000e+00
124,181,0.000000e+00
124,182,0.000000e+00
124,183,0.000000e+00
124,184,0.000000e+00
124,185,0.000000e+00
124,186,0.000000e+00
124,187,0.000000e+00
124,188,0.000000e+00
124,189,0.000000e+00
124,190,0.000000e+00
124,191,0.000000e+00
124,192,0.000000e+00
124,193,0.000000e+00
124,194,0.000000e+00
124,195,0.000000e+00
124,196,0.000000e+00
124,197,0.000000e+00
124,198,0.000000e+00
124,199,0.000000e+00
124,200,0.000000e+00
124,201,0.000000e+00
125,0,0.000000e+00
125,1,0.000000e+00
125,2,0.000000e+00
125,3,0.000000e+00
125,4,0.000000e+00
125,5,0.000000e+00
125,6,0.000000e+00
125,7,0.000000e+00
125,8,0.000000e+00
125,9,0.000000e+00
125,10,0.000000e+00
125,11,0.000000e+00
125,12,0.000000e+00
125,13,0.000000e+00
125,14,0.000000e+00
125,15,0.000000e+00
125,16,0.000000e+00
125,17,0.000000e+00
125,18,0.000000e+00
125,19,0.000000e+00
125,20,0.000000e+00
125,21,0.000000e+00
125,22,0.000000e+00
125,23,0.000000e+00
125,24,0.000000e+00
125,25,0.000000e+00
125,26,0.000000e+00
125,27,0.000000e+00
125,28,0.000000e+00
125,29,0.000000e+00
125,30,0.000000e+00
125,31,0.000000e+00
125,32,0.000000e+00
125,33,0.000000e+00
125,34,0.000000e+00
125,35,0.000000e+00
125,36,0.000000e+00
125,37,0.000000e+00
125,38,0.000000e+00
125,39,0.000000e+00
125,40,0.000000e+00
125,41,0.000000e+00
125,42,0.000000e+00
125,43,0.000000e+00
125,44,0.000000e+00
125,45,0.000000e+00
125,46,0.000000e+00
125,47,0.000000e+00
125,48,0.000000e+00
125,49,0.000000e+00
125,50,0.000000e+00
125,51,0.000000e+00
125,52,0.000000e+00
125,53,0.000000e+00
125,54,0.000000e+00
125,55,0.000000e+00
125,56,0.000000e+00
125,57,0.000000e+00
125,58,0.000000e+00
125,59,0.000000e+00
125,60,0.000000e+00
125,61,0.000000e+00
125,62,0.000000e+00
125,63,0.000000e+00
125,64,0.000000e+00
125,65,0.000000e+00
125,66,0.000000e+00
125,67,0.000000e+00
125,68,0.000000e+00
125,69,0.000000e+00
125,70,0.000000e+00
125,71,0.000000e+00
125,72,0.000000e+00
125,73,0.000000e+00
125,74,0.000000e+00
125,75,0.000000e+00
125,76,0.000000e+00
125,77,0.000000e+00
125,78,0.000000e+00
125,79,0.000000e+00
125,80,0.000000e+00
125,81,0.000000e+00
125,82,0.000000e+00
125,83,0.000000e+00
125,84,0.000000e+00
125,85,0.000000e+00
125,86,0.000000e+00
125,87,0.000000e+00
125,88,0.000000e+00
125,89,0.000000e+00
125,90,0.000000e+00
125,91,0.000000e+00
125,92,0.000000e+00
125,93,0.000000e+00
125,94,0.000000e+00
125,95,0.000000e+00
125,96,0.000000e+00
125,97,0.000000e+00
125,98,0.000000e+00
125,99,0.000000e+00
125,100,0.000000e+00
125,101,0.000000e+00
125,102,0.000000e+00
125,103,0.000000e+00
125,104,0.000000e+00
125,105,0.000000e+00
125,106,0.000000e+00
125,107,0.000000e+00
125,108,0.000000e+00
125,109,0.000000e+00
125,110,0.000000e+00
125,111,0.000000e+00
125,112,0.000000e+00
125,113,0.000000e+00
125,114,0.000000e+00
125,115,0.000000e+00
125,116,0.000000e+00
125,117,0.000000e+00
125,118,0.000000e+00
125,119,0.000000e+00
125,120,0.000000e+00
125,121,0.000000e+00
125,122,0.000000e+00
125,123,0.000000e+00
125,124,0.000000e+00
125,125,0.000000e+00
125,126,0.000000e+00
125,127,0.000000e+00
125,128,0.000000e+00
125,129,0.000000e+00
125,130,0.000000e+00
125,131,0.000000e+00
125,132,0.000000e+00
125,133,0.000000e+00
125,134,0.000000e+00
125,135,0.000000e+00
125,136,0.000000e+00
125,137,0.000000e+00
125,138,0.000000e+00
125,139,0.000000e+00
125,140,0.000000e+00
125,141,0.000000e+00
125,142,0.000000e+00
125,143,0.000000e+00
125,144,0.000000e+00
125,145,0.000000e+00
125,146,0.000000e+00
125,147,0.000000e+00
125,148,0.000000e+00
125,149,0.000000e+00
125,150,0.000000e+00
125,151,0.000000e+00
125,152,0.000000e+00
125,153,0.000000e+00
125,154,0.000000e+00
125,155,0.000000e+00
125,156,0.000000e+00
125,157,0.000000e+00
125,158,0.000000e+00
125,159,0.000000e+00
125,160,0.000000e+00
125,161,0.000000e+00
125,162,0.000000e+00
125,163,0.000000e+00
125,164,0.000000e+00
125,165,0.000000e+00
125,166,0.000000e+00
125,167,0.000000e+00
125,168,0.000000e+00
125,169,0.000000e+00
125,170,0.000000e+00
125,171,0.000000e+00
125,172,0.000000e+00
125,173,0.000000e+00
125,174,0.000000e+00
125,175,0.000000e+00
125,176,0.000000e+00
125,177,0.000000e+00
125,178,0.000000e+00
125,179,0.000000e+00
125,180,0.000000e+00
125,181,0.000000e+00
125,182,0.000000e+00
125,183,0.000000e+00
125,184,0.000000e+00
125,185,0.000000e+00
125,186,0.000000e+00
125,187,0.000000e+00
125,188,0.000000e+00
125,189,0.000000e+00
125,190,0.000000e+00
125,191,0.000000e+00
125,192,0.000000e+00
125,193,0.000000e+00
125,194,0.000000e+00
125,195,0.000000e+00
125,196,0.000000e+00
125,197,0.000000e+00
125,198,0.000000e+00
125,199,0.000000e+00
125,200,0.000000e+00
125,201,0.000000e+00
126,0,0.000000e+00
126,1,0.000000e+00
126,2,0.000000e+00
126,3,0.000000e+00
126,4,0.000000e+00
126,5,0.000000e+00
126,6,0.000000e+00
126,7,0.000000e+00
126,8,0.000000e+00
126,9,0.000000e+00
126,10,0.000000e+00
126,11,0.000000e+00
126,12,0.000000e+00
126,13,0.000000e+00
126,14,0.000000e+00
126,15,0.000000e+00
126,16,0.000000e+00
126,17,0.000000e+00
126,18,0.000000e+00
126,19,0.000000e+00
126,20,0.000000e+00
126,21,0.000000e+00
126,22,0.000000e+00
126,23,0.000000e+00
126,24,0.000000e+00
126,25,0.000000e+00
126,26,0.000000e+00
126,27,0.000000e+00
126,28,0.000000e+00
126,29,0.000000e+00
126,30,0.000000e+00
126,31,0.000000e+00
126,32,0.000000e+00
126,33,0.000000e+00
126,34,0.000000e+00
126,35,0.000000e+00
126,36,0.000000e+00
126,37,0.000000e+00
126,38,0.000000e+00
126,39,0.000000e+00
126,40,0.000000e+00
126,41,0.000000e+00
126,42,0.000000e+00
126,43,0.000000e+00
126,44,0.000000e+00
126,45,0.000000e+00
126,46,0.000000e+00
126,47,0.000000e+00
126,48,0.000000e+00
126,49,0.000000e+00
126,50,0.000000e+00
126,51,0.000000e+00
126,52,0.000000e+00
126,53,0.000000e+00
126,54,0.000000e+00
126,55,0.000000e+00
126,56,0.000000e+00
126,57,0.000000e+00
126,58,0.000000e+00
126,59,0.000000e+00
126,60,0.000000e+00
126,61,0.000000e+00
126,62,0.000000e+00
126,63,0.000000e+00
126,64,0.000000e+00
126,65,0.000000e+00
126,66,0.000000e+00
126,67,0.000000e+00
126,68,0.000000e+00
126,69,0.000000e+00
126,70,0.000000e+00
126,71,0.000000e+00
126,72,0.000000e+00
126,73,0.000000e+00
126,74,0.000000e+00
126,75,0.000000e+00
126,76,0.000000e+00
126,77,0.000000e+00
126,78,0.000000e+00
126,79,0.000000e+00
126,80,0.000000e+00
126,81,0.000000e+00
126,82,0.000000e+00
126,83,0.000000e+00
126,84,0.000000e+00
126,85,0.000000e+00
126,86,0.000000e+00
126,87,0.000000e+00
126,88,0.000000e+00
126,89,0.000000e+00
126,90,0.000000e+00
126,91,0.000000e+00
126,92,0.000000e+00
126,93,0.000000e+00
126,94,0.000000e+00
126,95,0.000000e+00
126,96,0.000000e+00
126,97,0.000000e+00
126,98,0.000000e+00
126,99,0.000000e+00
126,100,0.000000e+00
126,101,0.000000e+00
126,102,0.000000e+00
126,103,0.000000e+00
126,104,0.000000e+00
126,105,0.000000e+00
126,106,0.000000e+00
126,107,0.000000e+00
126,108,0.000000e+00
126,109,0.000000e+00
126,110,0.000000e+00
126,111,0.000000e+00
126,112,0.000000e+00
126,113,0.000000e+00
126,114,0.000000e+00
126,115,0.000000e+00
126,116,0.000000e+00
126,117,0.000000e+00
126,118,0.000000e+00
126,119,0.000000e+00
126,120,0.000000e+00
126,121,0.000000e+00
126,122,0.000000e+00
126,123,0.000000e+00
126,124,0.000000e+00
126,125,0.000000e+00
126,126,0.000000e+00
126,127,0.000000e+00
126,128,0.000000e+00
126,129,0.000000e+00
126,130,0.000000e+00
126,131,0.000000e+00
126,132,0.000000e+00
126,133,0.000000e+00
126,134,0.000000e+00
126,135,0.000000e+00
126,136,0.000000e+00
126,137,0.000000e+00
126,138,0.000000e+00
126,139,0.000000e+00
126,140,0.000000e+00
126,141,0.000000e+00
126,142,0.000000e+00
126,143,0.000000e+00
126,144,0.000000e+00
126,145,0.000000e+00
126,146,0.000000e+00
126,147,0.000000e+00
126,148,0.000000e+00
126,149,0.000000e+00
126,150,0.000000e+00
126,151,0.000000e+00
126,152,0.000000e+00
126,153,0.000000e+00
126,154,0.000000e+00
126,155,0.000000e+00
126,156,0.000000e+00
126,157,0.000000e+00
126,158,0.000000e+00
126,159,0.000000e+00
126,160,0.000000e+00
126,161,0.000000e+00
126,162,0.000000e+00
126,163,0.000000e+00
126,164,0.000000e+00
126,165,0.000000e+00
126,166,0.000000e+00
126,167,0.000000e+00
126,168,0.000000e+00
126,169,0.000000e+00
126,170,0.000000e+00
126,171,0.000000e+00
126,172,0.000000e+00
126,173,0.000000e+00
126,174,0.000000e+00
126,175,0.000000e+00
126,176,0.000000e+00
126,177,0.000000e+00
126,178,0.000000e+00
126,179,0.000000e+00
126,180,0.000000e+00
126,181,0.000000e+00
126,182,0.000000e+00
126,183,0.000000e+00
126,184,0.000000e+00
126,185,0.000000e+00
126,186,0.000000e+00
126,187,0.000000e+00
126,188,0.000000e+00
126,189,0.000000e+00
126,190,0.000000e+00
126,191,0.000000e+00
126,192,0.000000e+00
126,193,0.000000e+00
126,194,0.000000e+00
126,195,0.000000e+00
126,196,0.000000e+00
126,197,0.000000e+00
126,198,0.000000e+00
126,199,0.000000e+00
126,200,0.000000e+00
126,201,0.000000e+00
127,0,0.000000e+00
127,1,3.515530e-16
127,2,2.367899e-16
127,3,1.082736e-15
127,4,6.098995e-16
127,5,4.482508e-16
127,6,6.943545e-16
127,7,3.436196e-16
127,8,2.658876e-16
127,9,4.566864e-16
127,10,3.389584e-16
127,11,1.919654e-16
127,12,3.079913e-16
127,13,3.030056e-16
127,14,2.955536e-16
127,15,3.161065e-16
127,16,2.405021e-16
127,17,2.134302e-16
127,18,3.509651e-16
127,19,3.149076e-16
127,20,2.712704e-16
127,21,2.524090e-16
127,22,1.945388e-16
127,23,1.323194e-16
127,24,2.152955e-16
127,25,1.591483e-16
127,26,2.230758e-16
127,27,1.479198e-16
127,28,2.455296e-16
127,29,1.423054e-16
127,30,1.101360e-16
127,31,8.575964e-17
127,32,1.243776e-16
127,33,8.913334e-17
127,34,1.235683e-16
127,35,9.794150e-17
127,36,5.759945e-17
127,37,1.245587e-16
127,38,1.067507e-16
127,39,8.356978e-17
127,40,9.775376e-17
127,41,8.067689e-17
127,42,7.467147e-17
127,43,7.580240e-17
127,44,7.513642e-17
127,45,3.813036e-17
127,46,7.951478e-17
127,47,4.774572e-17
127,48,2.972454e-17
127,49,4.194041e-17
127,50,5.791926e-17
127,51,8.507763e-17
127,52,2.119008e-17
127,53,5.288225e-17
127,54,6.449675e-17
127,55,1.878972e-17
127,56,2.542423e-17
127,57,4.854535e-17
127,58,3.150124e-17
127,59,3.068860e-17
127,60,2.928335e-17
127,61,2.183587e-17
127,62,1.248782e-17
127,63,2.521680e-17
127,64,3.864658e-17
127,65,2.714010e-17
127,66,2.153810e-17
127,67,4.183714e-17
127,68,1.607843e-17
127,69,2.181413e-17
127,70,9.929282e-18
127,71,6.521422e-18
127,72,1.418854e-17
127,73,1.117765e-17
127,74,7.697796e-18
127,75,8.070590e-18
127,76,5.288595e-18
127,77,5.454123e-18
127,78,7.071086e-18
127,79,8.768133e-18
127,80,4.042608e-18
127,81,1.185293e-17
127,82,4.826971e-18
127,83,1.682372e-17
127,84,2.114732e-17
127,85,2.307928e-18
127,86,3.890738e-18
127,87,4.967248e-19
127,88,1.019961e-17
127,89,5.157748e-18
127,90,2.515565e-18
127,91,3.290184e-19
127,92,-4.080004e-21
127,93,1.840889e-18
127,94,5.617774e-18
127,95,-8.274912e-19
127,96,3.975135e-18
127,97,3.125089e-18
127,98,-3.524834e-19
127,99,1.023778e-18
127,100,-5.334649e-21
127,101,-1.444405e-19
127,102,6.232755e-20
127,103,1.619574e-21
127,104,2.243845e-18
127,105,5.307196e-19
127,106,3.886107e-18
127,107,0.000000e+00
127,108,9.554843e-20
127,109,4.141894e-18
127,110,3.415553e-19
127,111,2.988616e-18
127,112,0.000000e+00
127,113,-1.208784e-19
127,114,-5.152124e-20
127,115,0.000000e+00
127,116,3.263931e-19
127,117,3.207602e-19
127,118,3.179914e-19
127,119,0.000000e+00
127,120,6.273122e-19
127,121,7.811931e-19
127,122,2.217921e-18
127,123,2.648318e-19
127,124,3.627631e-18
127,125,0.000000e+00
127,126,0.000000e+00
127,127,3.772358e-18
127,128,0.000000e+00
127,129,0.000000e+00
127,130,1.497767e-19
127,131,0.000000e+00
127,132,2.339084e-18
127,133,4.109170e-18
127,134,0.000000e+00
127,135,1.958674e-18
127,136,0.000000e+00
127,137,2.014280e-18
127,138,0.000000e+00
127,139,1.692661e-18
127,140,0.000000e+00
127,141,1.670508e-18
127,142,0.000000e+00
127,143,0.000000e+00
127,144,0.000000e+00
127,145,1.903281e-18
127,146,0.000000e+00
127,147,0.000000e+00
127,148,0.000000e+00
127,149,0.000000e+00
127,150,0.000000e+00
127,151,0.000000e+00
127,152,0.000000e+00
127,153,0.000000e+00
127,154,0.000000e+00
127,155,0.000000e+00
127,156,0.000000e+00
127,157,0.000000e+00
127,158,0.000000e+00
127,159,0.000000e+00
127,160,0.000000e+00
127,161,0.000000e+00
127,162,0.000000e+00
127,163,0.000000e+00
127,164,0.000000e+00
127,165,0.000000e+00
127,166,0.000000e+00
127,167,0.000000e+00
127,168,0.000000e+00
127,169,0.000000e+00
127,170,0.000000e+00
127,171,0.000000e+00
127,172,0.000000e+00
127,173,0.000000e+00
127,174,0.000000e+00
127,175,0.000000e+00
127,176,0.000000e+00
127,177,0.000000e+00
127,178,0.000000e+00
127,179,0.000000e+00
127,180,0.000000e+00
127,181,0.000000e+00
127,182,0.000000e+00
127,183,0.000000e+00
127,184,0.000000e+00
127,185,0.000000e+00
127,186,0.000000e+00
127,187,0.000000e+00
127,188,0.000000e+00
127,189,0.000000e+00
127,190,0.000000e+00
127,191,0.000000e+00
127,192,0.000000e+00
127,193,0.000000e+00
127,194,0.000000e+00
127,195,0.000000e+00
127,196,0.000000e+00
127,197,0.000000e+00
127,198,0.000000e+00
127,199,0.000000e+00
127,200,0.000000e+00
127,201,0.000000e+00
128,0,0.000000e+00
128,1,0.000000e+00
128,2,0.000000e+00
128,3,0.000000e+00
128,4,0.000000e+00
128,5,0.000000e+00
128,6,0.000000e+00
128,7,0.000000e+00
128,8,0.000000e+00
128,9,0.000000e+00
128,10,0.000000e+00
128,11,0.000000e+00
128,12,0.000000e+00
128,13,0.000000e+00
128,14,0.000000e+00
128,15,0.000000e+00
128,16,0.000000e+00
128,17,0.000000e+00
128,18,0.000000e+00
128,19,0.000000e+00
128,20,0.000000e+00
128,21,0.000000e+00
128,22,0.000000e+00
128,23,0.000000e+00
128,24,0.000000e+00
128,25,0.000000e+00
128,26,0.000000e+00
128,27,0.000000e+00
128,28,0.000000e+00
128,29,0.000000e+00
128,30,0.000000e+00
128,31,0.000000e+00
128,32,0.000000e+00
128,33,0.000000e+00
128,34,0.000000e+00
128,35,0.000000e+00
128,36,0.000000e+00
128,37,0.000000e+00
128,38,0.000000e+00
128,39,0.000000e+00
128,40,0.000000e+00
128,41,0.000000e+00
128,42,0.000000e+00
128,43,0.000000e+00
128,44,0.000000e+00
128,45,0.000000e+00
128,46,0.000000e+00
128,47,0.000000e+00
128,48,0.000000e+00
128,49,0.000000e+00
128,50,0.000000e+00
128,51,0.000000e+00
128,52,0.000000e+00
128,53,0.000000e+00
128,54,0.000000e+00
128,55,0.000000e+00
128,56,0.000000e+00
128,57,0.000000e+00
128,58,0.000000e+00
128,59,0.000000e+00
128,60,0.000000e+00
128,61,0.000000e+00
128,62,0.000000e+00
128,63,0.000000e+00
128,64,0.000000e+00
128,65,0.000000e+00
128,66,0.000000e+00
128,67,0.000000e+00
128,68,0.000000e+00
128,69,0.000000e+00
128,70,0.000000e+00
128,71,0.000000e+00
128,72,0.000000e+00
128,73,0.000000e+00
128,74,0.000000e+00
128,75,0.000000e+00
128,76,0.000000e+00
128,77,0.000000e+00
128,78,0.000000e+00
128,79,0.000000e+00
128,80,0.000000e+00
128,81,0.000000e+00
128,82,0.000000e+00
128,83,0.000000e+00
128,84,0.000000e+00
128,85,0.000000e+00
128,86,0.000000e+00
128,87,0.000000e+00
128,88,0.000000e+00
128,89,0.000000e+00
128,90,0.000000e+00
128,91,0.000000e+00
128,92,0.000000e+00
128,93,0.000000e+00
128,94,0.000000e+00
128,95,0.000000e+00
128,96,0.000000e+00
128,97,0.000000e+00
128,98,0.000000e+00
128,99,0.000000e+00
128,100,0.000000e+00
128,101,0.000000e+00
128,102,0.000000e+00
128,103,0.000000e+00
128,104,0.000000e+00
128,105,0.000000e+00
128,106,0.000000e+00
128,107,0.000000e+00
128,108,0.000000e+00
128,109,0.000000e+00
128,110,0.000000e+00
128,111,0.000000e+00
128,112,0.000000e+00
128,113,0.000000e+00
128,114,0.000000e+00
128,115,0.000000e+00
128,116,0.000000e+00
128,117,0.000000e+00
128,118,0.000000e+00
128,119,0.000000e+00
128,120,0.000000e+00
128,121,0.000000e+00
128,122,0.000000e+00
128,123,0.000000e+00
128,124,0.000000e+00
128,125,0.000000e+00
128,126,0.000000e+00
128,127,0.000000e+00
128,128,0.000000e+00
128,129,0.000000e+00
128,130,0.000000e+00
128,131,0.000000e+00
128,132,0.000000e+00
128,133,0.000000e+00
128,134,0.000000e+00
128,135,0.000000e+00
128,136,0.000000e+00
128,137,0.000000e+00
128,138,0.000000e+00
128,139,0.000000e+00
128,140,0.000000e+00
128,141,0.000000e+00
128,142,0.000000e+00
128,143,0.000000e+00
128,144,0.000000e+00
128,145,0.000000e+00
128,146,0.000000e+00
128,147,0.000000e+00
128,148,0.000000e+00
128,149,0.000000e+00
128,150,0.000000e+00
128,151,0.000000e+00
128,152,0.000000e+00
128,153,0.000000e+00
128,154,0.000000e+00
128,155,0.000000e+00
128,156,0.000000e+00
128,157,0.000000e+00
128,158,0.000000e+00
128,159,0.000000e+00
128,160,0.000000e+00
128,161,0.000000e+00
128,162,0.000000e+00
128,163,0.000000e+00
128,164,0.000000e+00
128,165,0.000000e+00
128,166,0.000000e+00
128,167,0.000000e+00
128,168,0.000000e+00
128,169,0.000000e+00
128,170,0.000000e+00
128,171,0.000000e+00
128,172,0.000000e+00
128,173,0.000000e+00
128,174,0.000000e+00
128,175,0.000000e+00
128,176,0.000000e+00
128,177,0.000000e+00
128,178,0.000000e+00
128,179,0.000000e+00
128,180,0.000000e+00
128,181,0.000000e+00
128,182,0.000000e+00
128,183,0.000000e+00
128,184,0.000000e+00
128,185,0.000000e+00
128,186,0.000000e+00
128,187,0.000000e+00
128,188,0.000000e+00
128,189,0.000000e+00
128,190,0.000000e+00
128,191,0.000000e+00
128,192,0.000000e+00
128,193,0.000000e+00
128,194,0.000000e+00
128,195,0.000000e+00
128,196,0.000000e+00
128,197,0.000000e+00
128,198,0.000000e+00
128,199,0.000000e+00
128,200,0.000000e+00
128,201,0.000000e+00
129,0,0.000000e+00
129,1,0.000000e+00
129,2,0.000000e+00
129,3,0.000000e+00
129,4,0.000000e+00
129,5,0.000000e+00
129,6,0.000000e+00
129,7,0.000000e+00
129,8,0.000000e+00
129,9,0.000000e+00
129,10,0.000000e+00
129,11,0.000000e+00
129,12,0.000000e+00
129,13,0.000000e+00
129,14,0.000000e+00
129,15,0.000000e+00
129,16,0.000000e+00
129,17,0.000000e+00
129,18,0.000000e+00
129,19,0.000000e+00
129,20,0.000000e+00
129,21,0.000000e+00
129,22,0.000000e+00
129,23,0.000000e+00
129,24,0.000000e+00
129,25,0.000000e+00
129,26,0.000000e+00
129,27,0.000000e+00
129,28,0.000000e+00
129,29,0.000000e+00
129,30,0.000000e+00
129,31,0.000000e+00
129,32,0.000000e+00
129,33,0.000000e+00
129,34,0.000000e+00
129,35,0.000000e+00
129,36,0.000000e+00
129,37,0.000000e+00
129,38,0.000000e+00
129,39,0.000000e+00
129,40,0.000000e+00
129,41,0.000000e+00
129,42,0.000000e+00
129,43,0.000000e+00
129,44,0.000000e+00
129,45,0.000000e+00
129,46,0.000000e+00
129,47,0.000000e+00
129,48,0.000000e+00
129,49,0.000000e+00
129,50,0.000000e+00
129,51,0.000000e+00
129,52,0.000000e+00
129,53,0.000000e+00
129,54,0.000000e+00
129,55,0.000000e+00
129,56,0.000000e+00
129,57,0.000000e+00
129,58,0.000000e+00
129,59,0.000000e+00
129,60,0.000000e+00
129,61,0.000000e+00
129,62,0.000000e+00
129,63,0.000000e+00
129,64,0.000000e+00
129,65,0.000000e+00
129,66,0.000000e+00
129,67,0.000000e+00
129,68,0.000000e+00
129,69,0.000000e+00
129,70,0.000000e+00
129,71,0.000000e+00
129,72,0.000000e+00
129,73,0.000000e+00
129,74,0.000000e+00
129,75,0.000000e+00
129,76,0.000000e+00
129,77,0.000000e+00
129,78,0.000000e+00
129,79,0.000000e+00
129,80,0.000000e+00
129,81,0.000000e+00
129,82,0.000000e+00
129,83,0.000000e+00
129,84,0.000000e+00
129,85,0.000000e+00
129,86,0.000000e+00
129,87,0.000000e+00
129,88,0.000000e+00
129,89,0.000000e+00
129,90,0.000000e+00
129,91,0.000000e+00
129,92,0.000000e+00
129,93,0.000000e+00
129,94,0.000000e+00
129,95,0.000000e+00
129,96,0.000000e+00
129,97,0.000000e+00
129,98,0.000000e+00
129,99,0.000000e+00
129,100,0.000000e+00
129,101,0.000000e+00
129,102,0.000000e+00
129,103,0.000000e+00
129,104,0.000000e+00
129,105,0.000000e+00
129,106,0.000000e+00
129,107,0.000000e+00
129,108,0.000000e+00
129,109,0.000000e+00
129,110,0.000000e+00
129,111,0.000000e+00
129,112,0.000000e+00
129,113,0.000000e+00
129,114,0.000000e+00
129,115,0.000000e+00
129,116,0.000000e+00
129,117,0.000000e+00
129,118,0.000000e+00
129,119,0.000000e+00
129,120,0.000000e+00
129,121,0.000000e+00
129,122,0.000000e+00
129,123,0.000000e+00
129,124,0.000000e+00
129,125,0.000000e+00
129,126,0.000000e+00
129,127,0.000000e+00
129,128,0.000000e+00
129,129,0.000000e+00
129,130,0.000000e+00
129,131,0.000000e+00
129,132,0.000000e+00
129,133,0.000000e+00
129,134,0.000000e+00
129,135,0.000000e+00
129,136,0.000000e+00
129,137,0.000000e+00
129,138,0.000000e+00
129,139,0.000000e+00
129,140,0.000000e+00
129,141,0.000000e+00
129,142,0.000000e+00
129,143,0.000000e+00
129,144,0.000000e+00
129,145,0.000000e+00
129,146,0.000000e+00
129,147,0.000000e+00
129,148,0.000000e+00
129,149,0.000000e+00
129,150,0.000000e+00
129,151,0.000000e+00
129,152,0.000000e+00
129,153,0.000000e+00
129,154,0.000000e+00
129,155,0.000000e+00
129,156,0.000000e+00
129,157,0.000000e+00
129,158,0.000000e+00
129,159,0.000000e+00
129,160,0.000000e+00
129,161,0.000000e+00
129,162,0.000000e+00
129,163,0.000000e+00
129,164,0.000000e+00
129,165,0.000000e+00
129,166,0.000000e+00
129,167,0.000000e+00
129,168,0.000000e+00
129,169,0.000000e+00
129,170,0.000000e+00
129,171,0.000000e+00
129,172,0.000000e+00
129,173,0.000000e+00
129,174,0.000000e+00
129,175,0.000000e+00
129,176,0.000000e+00
129,177,0.000000e+00
129,178,0.000000e+00
129,179,0.000000e+00
129,180,0.000000e+00
129,181,0.000000e+00
129,182,0.000000e+00
129,183,0.000000e+00
129,184,0.000000e+00
129,185,0.000000e+00
129,186,0.000000e+00
129,187,0.000000e+00
129,188,0.000000e+00
129,189,0.000000e+00
129,190,0.000000e+00
129,191,0.000000e+00
129,192,0.000000e+00
129,193,0.000000e+00
129,194,0.000000e+00
129,195,0.000000e+00
129,196,0.000000e+00
129,197,0.000000e+00
129,198,0.000000e+00
129,199,0.000000e+00
129,200,0.000000e+00
129,201,0.000000e+00
130,0,0.000000e+00
130,1,7.716067e-17
130,2,9.685553e-17
130,3,6.141878e-17
130,4,1.180436e-17
130,5,1.965613e-17
130,6,-4.846626e-17
130,7,3.840951e-17
130,8,1.707885e-16
130,9,4.868537e-17
130,10,2.013559e-17
130,11,3.799549e-17
130,12,4.411721e-17
130,13,4.538621e-17
130,14,3.349230e-17
130,15,8.910136e-17
130,16,3.953302e-17
130,17,4.620475e-17
130,18,7.733896e-17
130,19,1.564470e-16
130,20,1.407452e-16
130,21,1.113952e-16
130,22,8.757012e-17
130,23,7.306527e-17
130,24,5.976314e-17
130,25,7.068766e-17
130,26,1.035448e-16
130,27,6.108904e-17
130,28,8.494797e-17
130,29,5.528610e-17
130,30,4.631146e-17
130,31,5.954686e-17
130,32,5.477295e-17
130,33,5.299446e-17
130,34,7.980626e-17
130,35,4.632028e-17
130,36,6.969997e-17
130,37,2.647282e-17
130,38,2.831407e-17
130,39,5.921254e-17
130,40,4.937557e-17
130,41,1.929109e-17
130,42,6.397292e-17
130,43,4.026562e-17
130,44,2.173471e-17
130,45,5.083376e-17
130,46,3.713742e-17
130,47,2.525928e-17
130,48,2.105074e-17
130,49,2.631898e-17
130,50,3.476236e-17
130,51,2.250493e-17
130,52,1.908683e-17
130,53,6.818432e-17
130,54,4.255610e-17
130,55,2.175678e-17
130,56,2.823388e-17
130,57,3.030014e-17
130,58,4.820519e-17
130,59,2.963276e-17
130,60,3.233776e-17
130,61,2.440247e-17
130,62,7.756672e-18
130,63,2.534405e-17
130,64,2.673764e-17
130,65,3.305779e-17
130,66,5.512490e-17
130,67,2.542639e-17
130,68,2.326558e-17
130,69,1.065136e-17
130,70,1.414139e-17
130,71,2.289472e-17
130,72,6.000929e-18
130,73,7.152882e-18
130,74,1.528917e-17
130,75,1.189425e-17
130,76,3.038787e-17
130,77,4.498555e-18
130,78,5.699469e-18
130,79,5.247896e-18
130,80,1.519736e-17
130,81,4.392548e-18
130,82,2.803418e-17
130,83,1.102711e-17
130,84,4.781656e-17
130,85,1.345963e-17
130,86,8.279695e-18
130,87,8.671002e-19
130,88,1.112894e-18
130,89,4.852511e-18
130,90,1.520175e-17
130,91,2.926427e-18
130,92,1.064173e-17
130,93,4.471169e-18
130,94,3.389507e-17
130,95,1.008344e-18
130,96,-7.045046e-19
130,97,1.558757e-17
130,98,4.996578e-19
130,99,5.593526e-18
130,100,1.249089e-17
130,101,1.488999e-19
130,102,7.839558e-19
130,103,4.646750e-19
130,104,3.243534e-18
130,105,5.157835e-19
130,106,3.849691e-20
130,107,0.000000e+00
130,108,2.858733e-19
130,109,4.835940e-19
130,110,1.255153e-19
130,111,-1.189950e-20
130,112,0.000000e+00
130,113,1.274119e-19
130,114,1.418672e-19
130,115,0.000000e+00
130,116,1.093925e-19
130,117,1.178734e-19
130,118,1.168559e-19
130,119,0.000000e+00
130,120,2.203865e-19
130,121,2.114909e-19
130,122,3.344607e-19
130,123,8.875986e-20
130,124,1.381251e-19
130,125,0.000000e+00
130,126,0.000000e+00
130,127,1.497767e-19
130,128,0.000000e+00
130,129,0.000000e+00
130,130,8.724904e-18
130,131,0.000000e+00
130,132,3.541953e-19
130,133,6.196594e-19
130,134,0.000000e+00
130,135,2.255371e-19
130,136,0.000000e+00
130,137,3.050119e-19
130,138,0.000000e+00
130,139,1.949063e-19
130,140,0.000000e+00
130,141,1.923554e-19
130,142,0.000000e+00
130,143,0.000000e+00
130,144,0.000000e+00
130,145,2.882039e-19
130,146,0.000000e+00
130,147,0.000000e+00
130,148,0.000000e+00
130,149,0.000000e+00
130,150,0.000000e+00
130,151,0.000000e+00
130,152,0.000000e+00
130,153,0.000000e+00
130,154,0.000000e+00
130,155,0.000000e+00
130,156,0.000000e+00
130,157,0.000000e+00
130,158,0.000000e+00
130,159,0.000000e+00
130,160,0.000000e+00
130,161,0.000000e+00
130,162,0.000000e+00
130,163,0.000000e+00
130,164,0.000000e+00
130,165,0.000000e+00
130,166,0.000000e+00
130,167,0.000000e+00
130,168,0.000000e+00
130,169,0.000000e+00
130,170,0.000000e+00
130,171,0.000000e+00
130,172,0.000000e+00
130,173,0.000000e+00
130,174,0.000000e+00
130,175,0.000000e+00
130,176,0.000000e+00
130,177,0.000000e+00
130,178,0.000000e+00
130,179,0.000000e+00
130,180,0.000000e+00
130,181,0.000000e+00
130,182,0.000000e+00
130,183,0.000000e+00
130,184,0.000000e+00
130,185,0.000000e+00
130,186,0.000000e+00
130,187,0.000000e+00
130,188,0.000000e+00
130,189,0.000000e+00
130,190,0.000000e+00
130,191,0.000000e+00
130,192,0.000000e+00
130,193,0.000000e+00
130,194,0.000000e+00
130,195,0.000000e+00
130,196,0.000000e+00
130,197,0.000000e+00
130,198,0.000000e+00
130,199,0.000000e+00
130,200,0.000000e+00
130,201,0.000000e+00
131,0,0.000000e+00
131,1,0.000000e+00
131,2,0.000000e+00
131,3,0.000000e+00
131,4,0.000000e+00
131,5,0.000000e+00
131,6,0.000000e+00
131,7,0.000000e+00
131,8,0.000000e+00
131,9,0.000000e+00
131,10,0.000000e+00
131,11,0.000000e+00
131,12,0.000000e+00
131,13,0.000000e+00
131,14,0.000000e+00
131,15,0.000000e+00
131,16,0.000000e+00
131,17,0.000000e+00
131,18,0.000000e+00
131,19,0.000000e+00
131,20,0.000000e+00
131,21,0.000000e+00
131,22,0.000000e+00
131,23,0.000000e+00
131,24,0.000000e+00
131,25,0.000000e+00
131,26,0.000000e+00
131,27,0.000000e+00
131,28,0.000000e+00
131,29,0.000000e+00
131,30,0.000000e+00
131,31,0.000000e+00
131,32,0.000000e+00
131,33,0.000000e+00
131,34,0.000000e+00
131,35,0.000000e+00
131,36,0.000000e+00
131,37,0.000000e+00
131,38,0.000000e+00
131,39,0.000000e+00
131,40,0.000000e+00
131,41,0.000000e+00
131,42,0.000000e+00
131,43,0.000000e+00
131,44,0.000000e+00
131,45,0.000000e+00
131,46,0.000000e+00
131,47,0.000000e+00
131,48,0.000000e+00
131,49,0.000000e+00
131,50,0.000000e+00
131,51,0.000000e+00
131,52,0.000000e+00
131,53,0.000000e+00
131,54,0.000000e+00
131,55,0.000000e+00
131,56,0.000000e+00
131,57,0.000000e+00
131,58,0.000000e+00
131,59,0.000000e+00
131,60,0.000000e+00
131,61,0.000000e+00
131,62,0.000000e+00
131,63,0.000000e+00
131,64,0.000000e+00
131,65,0.000000e+00
131,66,0.000000e+00
131,67,0.000000e+00
131,68,0.000000e+00
131,69,0.000000e+00
131,70,0.000000e+00
131,71,0.000000e+00
131,72,0.000000e+00
131,73,0.000000e+00
131,74,0.000000e+00
131,75,0.000000e+00
131,76,0.000000e+00
131,77,0.000000e+00
131,78,0.000000e+00
131,79,0.000000e+00
131,80,0.000000e+00
131,81,0.000000e+00
131,82,0.000000e+00
131,83,0.000000e+00
131,84,0.000000e+00
131,85,0.000000e+00
131,86,0.000000e+00
131,87,0.000000e+00
131,88,0.000000e+00
131,89,0.000000e+00
131,90,0.000000e+00
131,91,0.000000e+00
131,92,0.000000e+00
131,93,0.000000e+00
131,94,0.000000e+00
131,95,0.000000e+00
131,96,0.000000e+00
131,97,0.000000e+00
131,98,0.000000e+00
131,99,0.000000e+00
131,100,0.000000e+00
131,101,0.000000e+00
131,102,0.000000e+00
131,103,0.000000e+00
131,104,0.000000e+00
131,105,0.000000e+00
131,106,0.000000e+00
131,107,0.000000e+00
131,108,0.000000e+00
131,109,0.000000e+00
131,110,0.000000e+00
131,111,0.000000e+00
131,112,0.000000e+00
131,113,0.000000e+00
131,114,0.000000e+00
131,115,0.000000e+00
131,116,0.000000e+00
131,117,0.000000e+00
131,118,0.000000e+00
131,119,0.000000e+00
131,120,0.000000e+00
131,121,0.000000e+00
131,122,0.000000e+00
131,123,0.000000e+00
131,124,0.000000e+00
131,125,0.000000e+00
131,126,0.000000e+00
131,127,0.000000e+00
131,128,0.000000e+00
131,129,0.000000e+00
131,130,0.000000e+00
131,131,0.000000e+00
131,132,0.000000e+00
131,133,0.000000e+00
131,134,0.000000e+00
131,135,0.000000e+00
131,136,0.000000e+00
131,137,0.000000e+00
131,138,0.000000e+00
131,139,0.000000e+00
131,140,0.000000e+00
131,141,0.000000e+00
131,142,0.000000e+00
131,143,0.000000e+00
131,144,0.000000e+00
131,145,0.000000e+00
131,146,0.000000e+00
131,147,0.000000e+00
131,148,0.000000e+00
131,149,0.000000e+00
131,150,0.000000e+00
131,151,0.000000e+00
131,152,0.000000e+00
131,153,0.000000e+00
131,154,0.000000e+00
131,155,0.000000e+00
131,156,0.000000e+00
131,157,0.000000e+00
131,158,0.000000e+00
131,159,0.000000e+00
131,160,0.000000e+00
131,161,0.000000e+00
131,162,0.000000e+00
131,163,0.000000e+00
131,164,0.000000e+00
131,165,0.000000e+00
131,166,0.000000e+00
131,167,0.000000e+00
131,168,0.000000e+00
131,169,0.000000e+00
131,170,0.000000e+00
131,171,0.000000e+00
131,172,0.000000e+00
131,173,0.000000e+00
131,174,0.000000e+00
131,175,0.000000e+00
131,176,0.000000e+00
131,177,0.000000e+00
131,178,0.000000e+00
131,179,0.000000e+00
131,180,0.000000e+00
131,181,0.000000e+00
131,182,0.000000e+00
131,183,0.000000e+00
131,184,0.000000e+00
131,185,0.000000e+00
131,186,0.000000e+00
131,187,0.000000e+00
131,188,0.000000e+00
131,189,0.000000e+00
131,190,0.000000e+00
131,191,0.000000e+00
131,192,0.000000e+00
131,193,0.000000e+00
131,194,0.000000e+00
131,195,0.000000e+00
131,196,0.000000e+00
131,197,0.000000e+00
131,198,0.000000e+00
131,199,0.000000e+00
131,200,0.000000e+00
131,201,0.000000e+00
132,0,0.000000e+00
132,1,-2.962696e-17
132,2,4.106597e-17
132,3,-3.954110e-17
132,4,8.202514e-18
132,5,1.211863e-17
132,6,-1.915652e-17
132,7,-3.526842e-17
132,8,-1.466960e-17
132,9,3.687059e-17
132,10,2.242760e-17
132,11,-7.432556e-18
132,12,4.212073e-17
132,13,3.868876e-17
132,14,2.734749e-17
132,15,1.718124e-17
132,16,1.266753e-17
132,17,3.594377e-17
132,18,2.628687e-17
132,19,5.813292e-17
132,20,5.276082e-17
132,21,6.154185e-17
132,22,5.724804e-17
132,23,2.743154e-17
132,24,3.683912e-17
132,25,4.060087e-17
132,26,3.719673e-17
132,27,3.237677e-17
132,28,1.572095e-17
132,29,2.046596e-17
132,30,2.398531e-17
132,31,2.773186e-17
132,32,1.659218e-17
132,33,2.935955e-17
132,34,1.975537e-17
132,35,3.060912e-17
132,36,1.543683e-17
132,37,1.047712e-17
132,38,1.265747e-17
132,39,9.684591e-18
132,40,6.261844e-18
132,41,7.996901e-18
132,42,1.003754e-17
132,43,3.020612e-17
132,44,1.137556e-17
132,45,1.971545e-17
132,46,3.229891e-17
132,47,2.019518e-17
132,48,1.197700e-17
132,49,1.709699e-17
132,50,2.138617e-17
132,51,2.751792e-17
132,52,1.457630e-17
132,53,1.878685e-17
132,54,1.052260e-17
132,55,1.481983e-17
132,56,1.403663e-17
132,57,2.031020e-17
132,58,1.538280e-17
132,59,7.108676e-18
132,60,1.791321e-17
132,61,8.707072e-18
132,62,8.069991e-18
132,63,2.227221e-17
132,64,2.035381e-17
132,65,1.514410e-17
132,66,1.488582e-17
132,67,2.349939e-17
132,68,1.744805e-17
132,69,1.500135e-17
132,70,4.607489e-18
132,71,9.096873e-18
132,72,8.569623e-18
132,73,7.753037e-18
132,74,8.263728e-18
132,75,5.953114e-18
132,76,8.805055e-18
132,77,4.865288e-18
132,78,4.962120e-18
132,79,6.333702e-18
132,80,3.074830e-18
132,81,5.313553e-18
132,82,1.158996e-17
132,83,6.504850e-18
132,84,7.486891e-18
132,85,1.531147e-18
132,86,3.967215e-18
132,87,5.390249e-18
132,88,6.526890e-18
132,89,2.575366e-18
132,90,7.112012e-18
132,91,2.600074e-18
132,92,7.324476e-18
132,93,7.744205e-18
132,94,4.438407e-18
132,95,5.991950e-19
132,96,1.470242e-18
132,97,1.235401e-18
132,98,3.695389e-19
132,99,4.315727e-18
132,100,7.606071e-19
132,101,1.311590e-19
132,102,1.257405e-18
132,103,7.434694e-19
132,104,4.644475e-19
132,105,1.149507e-18
132,106,9.621039e-19
132,107,0.000000e+00
132,108,4.859081e-19
132,109,6.210724e-18
132,110,4.502620e-19
132,111,5.378545e-19
132,112,0.000000e+00
132,113,1.013577e-19
132,114,2.144095e-19
132,115,0.000000e+00
132,116,4.373416e-19
132,117,4.228484e-19
132,118,4.191984e-19
132,119,0.000000e+00
132,120,8.337582e-19
132,121,7.248342e-19
132,122,3.313951e-18
132,123,3.548541e-19
132,124,2.388565e-18
132,125,0.000000e+00
132,126,0.000000e+00
132,127,2.339084e-18
132,128,0.000000e+00
132,129,0.000000e+00
132,130,3.541953e-19
132,131,0.000000e+00
132,132,3.498331e-18
132,133,6.139797e-18
132,134,0.000000e+00
132,135,2.939425e-18
132,136,0.000000e+00
132,137,3.012554e-18
132,138,0.000000e+00
132,139,2.540214e-18
132,140,0.000000e+00
132,141,2.506968e-18
132,142,0.000000e+00
132,143,0.000000e+00
132,144,0.000000e+00
132,145,2.846544e-18
132,146,0.000000e+00
132,147,0.000000e+00
132,148,0.000000e+00
132,149,0.000000e+00
132,150,0.000000e+00
132,151,0.000000e+00
132,152,0.000000e+00
132,153,0.000000e+00
132,154,0.000000e+00
132,155,0.000000e+00
132,156,0.000000e+00
132,157,0.000000e+00
132,158,0.000000e+00
132,159,0.000000e+00
132,160,0.000000e+00
132,161,0.000000e+00
132,162,0.000000e+00
132,163,0.000000e+00
132,164,0.000000e+00
132,165,0.000000e+00
132,166,0.000000e+00
132,167,0.000000e+00
132,168,0.000000e+00
132,169,0.000000e+00
132,170,0.000000e+00
132,171,0.000000e+00
132,172,0.000000e+00
132,173,0.000000e+00
132,174,0.000000e+00
132,175,0.000000e+00
132,176,0.000000e+00
132,177,0.000000e+00
132,178,0.000000e+00
132,179,0.000000e+00
132,180,0.000000e+00
132,181,0.000000e+00
132,182,0.000000e+00
132,183,0.000000e+00
132,184,0.000000e+00
132,185,0.000000e+00
132,186,0.000000e+00
132,187,0.000000e+00
132,188,0.000000e+00
132,189,0.000000e+00
132,190,0.000000e+00
132,191,0.000000e+00
132,192,0.000000e+00
132,193,0.000000e+00
132,194,0.000000e+00
132,195,0.000000e+00
132,196,0.000000e+00
132,197,0.000000e+00
132,198,0.000000e+00
132,199,0.000000e+00
132,200,0.000000e+00
132,201,0.000000e+00
133,0,0.000000e+00
133,1,-6.068160e-17
133,2,7.048265e-17
133,3,-7.511572e-17
133,4,1.325595e-17
133,5,1.951599e-17
133,6,-3.611636e-17
133,7,-6.332287e-17
133,8,-2.821544e-17
133,9,6.325075e-17
133,10,3.786939e-17
133,11,-1.591869e-17
133,12,7.182338e-17
133,13,6.730847e-17
133,14,4.708547e-17
133,15,2.905098e-17
133,16,2.136545e-17
133,17,6.242291e-17
133,18,4.495815e-17
133,19,1.014565e-16
133,20,9.169516e-17
133,21,1.073566e-16
133,22,9.941997e-17
133,23,4.681029e-17
133,24,6.343529e-17
133,25,7.058464e-17
133,26,6.458156e-17
133,27,5.692641e-17
133,28,2.697625e-17
133,29,3.550567e-17
133,30,4.209286e-17
133,31,4.817557e-17
133,32,2.844954e-17
133,33,5.123154e-17
133,34,3.447065e-17
133,35,5.362215e-17
133,36,2.647558e-17
133,37,1.805536e-17
133,38,2.209603e-17
133,39,1.647001e-17
133,40,1.044637e-17
133,41,1.387109e-17
133,42,1.738448e-17
133,43,5.300894e-17
133,44,1.941867e-17
133,45,3.429516e-17
133,46,5.647919e-17
133,47,3.473782e-17
133,48,2.087297e-17
133,49,2.963740e-17
133,50,3.694687e-17
133,51,4.813970e-17
133,52,2.519456e-17
133,53,3.280054e-17
133,54,1.807615e-17
133,55,2.572401e-17
133,56,2.459816e-17
133,57,3.553591e-17
133,58,2.677012e-17
133,59,1.240766e-17
133,60,3.145180e-17
133,61,1.495888e-17
133,62,1.378684e-17
133,63,3.897726e-17
133,64,3.552427e-17
133,65,2.637332e-17
133,66,2.580666e-17
133,67,4.099022e-17
133,68,3.035698e-17
133,69,2.584867e-17
133,70,7.809162e-18
133,71,1.584063e-17
133,72,1.501068e-17
133,73,1.342974e-17
133,74,1.425072e-17
133,75,1.024026e-17
133,76,1.519248e-17
133,77,8.424920e-18
133,78,8.656929e-18
133,79,1.096311e-17
133,80,5.226316e-18
133,81,9.219362e-18
133,82,2.004571e-17
133,83,1.125611e-17
133,84,1.287031e-17
133,85,2.650321e-18
133,86,6.846095e-18
133,87,9.503994e-18
133,88,1.140382e-17
133,89,4.462494e-18
133,90,1.236466e-17
133,91,4.507389e-18
133,92,1.252309e-17
133,93,1.365218e-17
133,94,7.623411e-18
133,95,9.799499e-19
133,96,2.578203e-18
133,97,2.129468e-18
133,98,6.176258e-19
133,99,7.481273e-18
133,100,1.322722e-18
133,101,2.198244e-19
133,102,2.203611e-18
133,103,1.302051e-18
133,104,8.131342e-19
133,105,2.032451e-18
133,106,1.692587e-18
133,107,0.000000e+00
133,108,8.580173e-19
133,109,1.084453e-17
133,110,7.929326e-19
133,111,9.467108e-19
133,112,0.000000e+00
133,113,1.697059e-19
133,114,3.727890e-19
133,115,0.000000e+00
133,116,7.701332e-19
133,117,7.446560e-19
133,118,7.382281e-19
133,119,0.000000e+00
133,120,1.468243e-18
133,121,1.278561e-18
133,122,5.818004e-18
133,123,6.248775e-19
133,124,4.195688e-18
133,125,0.000000e+00
133,126,0.000000e+00
133,127,4.109170e-18
133,128,0.000000e+00
133,129,0.000000e+00
133,130,6.196594e-19
133,131,0.000000e+00
133,132,6.139797e-18
133,133,1.077909e-17
133,134,0.000000e+00
133,135,5.148036e-18
133,136,0.000000e+00
133,137,5.287228e-18
133,138,0.000000e+00
133,139,4.448868e-18
133,140,0.000000e+00
133,141,4.390642e-18
133,142,0.000000e+00
133,143,0.000000e+00
133,144,0.000000e+00
133,145,4.995868e-18
133,146,0.000000e+00
133,147,0.000000e+00
133,148,0.000000e+00
133,149,0.000000e+00
133,150,0.000000e+00
133,151,0.000000e+00
133,152,0.000000e+00
133,153,0.000000e+00
133,154,0.000000e+00
133,155,0.000000e+00
133,156,0.000000e+00
133,157,0.000000e+00
133,158,0.000000e+00
133,159,0.000000e+00
133,160,0.000000e+00
133,161,0.000000e+00
133,162,0.000000e+00
133,163,0.000000e+00
133,164,0.000000e+00
133,165,0.000000e+00
133,166,0.000000e+00
133,167,0.000000e+00
133,168,0.000000e+00
133,169,0.000000e+00
133,170,0.000000e+00
133,171,0.000000e+00
133,172,0.000000e+00
133,173,0.000000e+00
133,174,0.000000e+00
133,175,0.000000e+00
133,176,0.000000e+00
133,177,0.000000e+00
133,178,0.000000e+00
133,179,0.000000e+00
133,180,0.000000e+00
133,181,0.000000e+00
133,182,0.000000e+00
133,183,0.000000e+00
133,184,0.000000e+00
133,185,0.000000e+00
133,186,0.000000e+00
133,187,0.000000e+00
133,188,0.000000e+00
133,189,0.000000e+00
133,190,0.000000e+00
133,191,0.000000e+00
133,192,0.000000e+00
133,193,0.000000e+00
133,194,0.000000e+00
133,195,0.000000e+00
133,196,0.000000e+00
133,197,0.000000e+00
133,198,0.000000e+00
133,199,0.000000e+00
133,200,0.000000e+00
133,201,0.000000e+00
134,0,0.000000e+00
134,1,0.000000e+00
134,2,0.000000e+00
134,3,0.000000e+00
134,4,0.000000e+00
134,5,0.000000e+00
134,6,0.000000e+00
134,7,0.000000e+00
134,8,0.000000e+00
134,9,0.000000e+00
134,10,0.000000e+00
134,11,0.000000e+00
134,12,0.000000e+00
134,13,0.000000e+00
134,14,0.000000e+00
134,15,0.000000e+00
134,16,0.000000e+00
134,17,0.000000e+00
134,18,0.000000e+00
134,19,0.000000e+00
134,20,0.000000e+00
134,21,0.000000e+00
134,22,0.000000e+00
134,23,0.000000e+00
134,24,0.000000e+00
134,25,0.000000e+00
134,26,0.000000e+00
134,27,0.000000e+00
134,28,0.000000e+00
134,29,0.000000e+00
134,30,0.000000e+00
134,31,0.000000e+00
134,32,0.000000e+00
134,33,0.000000e+00
134,34,0.000000e+00
134,35,0.000000e+00
134,36,0.000000e+00
134,37,0.000000e+00
134,38,0.000000e+00
134,39,0.000000e+00
134,40,0.000000e+00
134,41,0.000000e+00
134,42,0.000000e+00
134,43,0.000000e+00
134,44,0.000000e+00
134,45,0.000000e+00
134,46,0.000000e+00
134,47,0.000000e+00
134,48,0.000000e+00
134,49,0.000000e+00
134,50,0.000000e+00
134,51,0.000000e+00
134,52,0.000000e+00
134,53,0.000000e+00
134,54,0.000000e+00
134,55,0.000000e+00
134,56,0.000000e+00
134,57,0.000000e+00
134,58,0.000000e+00
134,59,0.000000e+00
134,60,0.000000e+00
134,61,0.000000e+00
134,62,0.000000e+00
134,63,0.000000e+00
134,64,0.000000e+00
134,65,0.000000e+00
134,66,0.000000e+00
134,67,0.000000e+00
134,68,0.000000e+00
134,69,0.000000e+00
134,70,0.000000e+00
134,71,0.000000e+00
134,72,0.000000e+00
134,73,0.000000e+00
134,74,0.000000e+00
134,75,0.000000e+00
134,76,0.000000e+00
134,77,0.000000e+00
134,78,0.000000e+00
134,79,0.000000e+00
134,80,0.000000e+00
134,81,0.000000e+00
134,82,0.000000e+00
134,83,0.000000e+00
134,84,0.000000e+00
134,85,0.000000e+00
134,86,0.000000e+00
134,87,0.000000e+00
134,88,0.000000e+00
134,89,0.000000e+00
134,90,0.000000e+00
134,91,0.000000e+00
134,92,0.000000e+00
134,93,0.000000e+00
134,94,0.000000e+00
134,95,0.000000e+00
134,96,0.000000e+00
134,97,0.000000e+00
134,98,0.000000e+00
134,99,0.000000e+00
134,100,0.000000e+00
134,101,0.000000e+00
134,102,0.000000e+00
134,103,0.000000e+00
134,104,0.000000e+00
134,105,0.000000e+00
134,106,0.000000e+00
134,107,0.000000e+00
134,108,0.000000e+00
134,109,0.000000e+00
134,110,0.000000e+00
134,111,0.000000e+00
134,112,0.000000e+00
134,113,0.000000e+00
134,114,0.000000e+00
134,115,0.000000e+00
134,116,0.000000e+00
134,117,0.000000e+00
134,118,0.000000e+00
134,119,0.000000e+00
134,120,0.000000e+00
134,121,0.000000e+00
134,122,0.000000e+00
134,123,0.000000e+00
134,124,0.000000e+00
134,125,0.000000e+00
134,126,0.000000e+00
134,127,0.000000e+00
134,128,0.000000e+00
134,129,0.000000e+00
134,130,0.000000e+00
134,131,0.000000e+00
134,132,0.000000e+00
134,133,0.000000e+00
134,134,0.000000e+00
134,135,0.000000e+00
134,136,0.000000e+00
134,137,0.000000e+00
134,138,0.000000e+00
134,139,0.000000e+00
134,140,0.000000e+00
134,141,0.000000e+00
134,142,0.000000e+00
134,143,0.000000e+00
134,144,0.000000e+00
134,145,0.000000e+00
134,146,0.000000e+00
134,147,0.000000e+00
134,148,0.000000e+00
134,149,0.000000e+00
134,150,0.000000e+00
134,151,0.000000e+00
134,152,0.000000e+00
134,153,0.000000e+00
134,154,0.000000e+00
134,155,0.000000e+00
134,156,0.000000e+00
134,157,0.000000e+00
134,158,0.000000e+00
134,159,0.000000e+00
134,160,0.000000e+00
134,161,0.000000e+00
134,162,0.000000e+00
134,163,0.000000e+00
134,164,0.000000e+00
134,165,0.000000e+00
134,166,0.000000e+00
134,167,0.000000e+00
134,168,0.000000e+00
134,169,0.000000e+00
134,170,0.000000e+00
134,171,0.000000e+00
134,172,0.000000e+00
134,173,0.000000e+00
134,174,0.000000e+00
134,175,0.000000e+00
134,176,0.000000e+00
134,177,0.000000e+00
134,178,0.000000e+00
134,179,0.000000e+00
134,180,0.000000e+00
134,181,0.000000e+00
134,182,0.000000e+00
134,183,0.000000e+00
134,184,0.000000e+00
134,185,0.000000e+00
134,186,0.000000e+00
134,187,0.000000e+00
134,188,0.000000e+00
134,189,0.000000e+00
134,190,0.000000e+00
134,191,0.000000e+00
134,192,0.000000e+00
134,193,0.000000e+00
134,194,0.000000e+00
134,195,0.000000e+00
134,196,0.000000e+00
134,197,0.000000e+00
134,198,0.000000e+00
134,199,0.000000e+00
134,200,0.000000e+00
134,201,0.000000e+00
135,0,0.000000e+00
135,1,4.366716e-17
135,2,3.781732e-17
135,3,-3.350723e-18
135,4,1.155517e-17
135,5,1.790504e-17
135,6,4.993616e-18
135,7,-1.954413e-17
135,8,4.446625e-18
135,9,2.866808e-17
135,10,2.361264e-17
135,11,8.842549e-18
135,12,3.891063e-17
135,13,3.034533e-17
135,14,2.293851e-17
135,15,1.778325e-17
135,16,1.027232e-17
135,17,2.875954e-17
135,18,2.755877e-17
135,19,4.756304e-17
135,20,4.705491e-17
135,21,4.987077e-17
135,22,5.160863e-17
135,23,2.692145e-17
135,24,3.479353e-17
135,25,3.468095e-17
135,26,3.134588e-17
135,27,2.147101e-17
135,28,1.242691e-17
135,29,1.503901e-17
135,30,1.496853e-17
135,31,1.987941e-17
135,32,1.229708e-17
135,33,1.666880e-17
135,34,1.169928e-17
135,35,1.907351e-17
135,36,1.132819e-17
135,37,6.355910e-18
135,38,6.131599e-18
135,39,7.451423e-18
135,40,5.028998e-18
135,41,5.185595e-18
135,42,6.243791e-18
135,43,1.703099e-17
135,44,8.010043e-18
135,45,1.122196e-17
135,46,2.011828e-17
135,47,1.409509e-17
135,48,8.225742e-18
135,49,1.192329e-17
135,50,1.636238e-17
135,51,1.766241e-17
135,52,9.785761e-18
135,53,1.177751e-17
135,54,7.473607e-18
135,55,1.125135e-17
135,56,8.403800e-18
135,57,1.262917e-17
135,58,1.008744e-17
135,59,4.872735e-18
135,60,1.086567e-17
135,61,5.987113e-18
135,62,6.715828e-18
135,63,1.487475e-17
135,64,1.605710e-17
135,65,1.039318e-17
135,66,1.048943e-17
135,67,1.782664e-17
135,68,1.202106e-17
135,69,1.262774e-17
135,70,4.148958e-18
135,71,6.164265e-18
135,72,5.450403e-18
135,73,5.734320e-18
135,74,6.226896e-18
135,75,4.378778e-18
135,76,6.733954e-18
135,77,3.793561e-18
135,78,3.262846e-18
135,79,4.548059e-18
135,80,2.755497e-18
135,81,4.191182e-18
135,82,9.579533e-18
135,83,4.825217e-18
135,84,5.400969e-18
135,85,1.025129e-18
135,86,2.923050e-18
135,87,3.647853e-18
135,88,4.642254e-18
135,89,1.863430e-18
135,90,4.763287e-18
135,91,1.934380e-18
135,92,6.395346e-18
135,93,4.931561e-18
135,94,3.355106e-18
135,95,8.806160e-19
135,96,8.748179e-19
135,97,9.728644e-19
135,98,4.916924e-19
135,99,3.809922e-18
135,100,5.954727e-19
135,101,1.772611e-19
135,102,9.120870e-19
135,103,5.562647e-19
135,104,3.656334e-19
135,105,7.610814e-19
135,106,7.085692e-19
135,107,0.000000e+00
135,108,3.163186e-19
135,109,5.728556e-18
135,110,3.248683e-19
135,111,3.863779e-19
135,112,0.000000e+00
135,113,1.419287e-19
135,114,1.860801e-19
135,115,0.000000e+00
135,116,3.133638e-19
135,117,3.050891e-19
135,118,3.024556e-19
135,119,0.000000e+00
135,120,5.994673e-19
135,121,5.129635e-19
135,122,2.778648e-18
135,123,2.542598e-19
135,124,2.007993e-18
135,125,0.000000e+00
135,126,0.000000e+00
135,127,1.958674e-18
135,128,0.000000e+00
135,129,0.000000e+00
135,130,2.255371e-19
135,131,0.000000e+00
135,132,2.939425e-18
135,133,5.148036e-18
135,134,0.000000e+00
135,135,2.572154e-18
135,136,0.000000e+00
135,137,2.531258e-18
135,138,0.000000e+00
135,139,2.222823e-18
135,140,0.000000e+00
135,141,2.193731e-18
135,142,0.000000e+00
135,143,0.000000e+00
135,144,0.000000e+00
135,145,2.391770e-18
135,146,0.000000e+00
135,147,0.000000e+00
135,148,0.000000e+00
135,149,0.000000e+00
135,150,0.000000e+00
135,151,0.000000e+00
135,152,0.000000e+00
135,153,0.000000e+00
135,154,0.000000e+00
135,155,0.000000e+00
135,156,0.000000e+00
135,157,0.000000e+00
135,158,0.000000e+00
135,159,0.000000e+00
135,160,0.000000e+00
135,161,0.000000e+00
135,162,0.000000e+00
135,163,0.000000e+00
135,164,0.000000e+00
135,165,0.000000e+00
135,166,0.000000e+00
135,167,0.000000e+00
135,168,0.000000e+00
135,169,0.000000e+00
135,170,0.000000e+00
135,171,0.000000e+00
135,172,0.000000e+00
135,173,0.000000e+00
135,174,0.000000e+00
135,175,0.000000e+00
135,176,0.000000e+00
135,177,0.000000e+00
135,178,0.000000e+00
135,179,0.000000e+00
135,180,0.000000e+00
135,181,0.000000e+00
135,182,0.000000e+00
135,183,0.000000e+00
135,184,0.000000e+00
135,185,0.000000e+00
135,186,0.000000e+00
135,187,0.000000e+00
135,188,0.000000e+00
135,189,0.000000e+00
135,190,0.000000e+00
135,191,0.000000e+00
135,192,0.000000e+00
135,193,0.000000e+00
135,194,0.000000e+00
135,195,0.000000e+00
135,196,0.000000e+00
135,197,0.000000e+00
135,198,0.000000e+00
135,199,0.000000e+00
135,200,0.000000e+00
135,201,0.000000e+00
136,0,0.000000e+00
136,1,0.000000e+00
136,2,0.000000e+00
136,3,0.000000e+00
136,4,0.000000e+00
136,5,0.000000e+00
136,6,0.000000e+00
136,7,0.000000e+00
136,8,0.000000e+00
136,9,0.000000e+00
136,10,0.000000e+00
136,11,0.000000e+00
136,12,0.000000e+00
136,13,0.000000e+00
136,14,0.000000e+00
136,15,0.000000e+00
136,16,0.000000e+00
136,17,0.000000e+00
136,18,0.000000e+00
136,19,0.000000e+00
136,20,0.000000e+00
136,21,0.000000e+00
136,22,0.000000e+00
136,23,0.000000e+00
136,24,0.000000e+00
136,25,0.000000e+00
136,26,0.000000e+00
136,27,0.000000e+00
136,28,0.000000e+00
136,29,0.000000e+00
136,30,0.000000e+00
136,31,0.000000e+00
136,32,0.000000e+00
136,33,0.000000e+00
136,34,0.000000e+00
136,35,0.000000e+00
136,36,0.000000e+00
136,37,0.000000e+00
136,38,0.000000e+00
136,39,0.000000e+00
136,40,0.000000e+00
136,41,0.000000e+00
136,42,0.000000e+00
136,43,0.000000e+00
136,44,0.000000e+00
136,45,0.000000e+00
136,46,0.000000e+00
136,47,0.000000e+00
136,48,0.000000e+00
136,49,0.000000e+00
136,50,0.000000e+00
136,51,0.000000e+00
136,52,0.000000e+00
136,53,0.000000e+00
136,54,0.000000e+00
136,55,0.000000e+00
136,56,0.000000e+00
136,57,0.000000e+00
136,58,0.000000e+00
136,59,0.000000e+00
136,60,0.000000e+00
136,61,0.000000e+00
136,62,0.000000e+00
136,63,0.000000e+00
136,64,0.000000e+00
136,65,0.000000e+00
136,66,0.000000e+00
136,67,0.000000e+00
136,68,0.000000e+00
136,69,0.000000e+00
136,70,0.000000e+00
136,71,0.000000e+00
136,72,0.000000e+00
136,73,0.000000e+00
136,74,0.000000e+00
136,75,0.000000e+00
136,76,0.000000e+00
136,77,0.000000e+00
136,78,0.000000e+00
136,79,0.000000e+00
136,80,0.000000e+00
136,81,0.000000e+00
136,82,0.000000e+00
136,83,0.000000e+00
136,84,0.000000e+00
136,85,0.000000e+00
136,86,0.000000e+00
136,87,0.000000e+00
136,88,0.000000e+00
136,89,0.000000e+00
136,90,0.000000e+00
136,91,0.000000e+00
136,92,0.000000e+00
136,93,0.000000e+00
136,94,0.000000e+00
136,95,0.000000e+00
136,96,0.000000e+00
136,97,0.000000e+00
136,98,0.000000e+00
136,99,0.000000e+00
136,100,0.000000e+00
136,101,0.000000e+00
136,102,0.000000e+00
136,103,0.000000e+00
136,104,0.000000e+00
136,105,0.000000e+00
136,106,0.000000e+00
136,107,0.000000e+00
136,108,0.000000e+00
136,109,0.000000e+00
136,110,0.000000e+00
136,111,0.000000e+00
136,112,0.000000e+00
136,113,0.000000e+00
136,114,0.000000e+00
136,115,0.000000e+00
136,116,0.000000e+00
136,117,0.000000e+00
136,118,0.000000e+00
136,119,0.000000e+00
136,120,0.000000e+00
136,121,0.000000e+00
136,122,0.000000e+00
136,123,0.000000e+00
136,124,0.000000e+00
136,125,0.000000e+00
136,126,0.000000e+00
136,127,0.000000e+00
136,128,0.000000e+00
136,129,0.000000e+00
136,130,0.000000e+00
136,131,0.000000e+00
136,132,0.000000e+00
136,133,0.000000e+00
136,134,0.000000e+00
136,135,0.000000e+00
136,136,0.000000e+00
136,137,0.000000e+00
136,138,0.000000e+00
136,139,0.000000e+00
136,140,0.000000e+00
136,141,0.000000e+00
136,142,0.000000e+00
136,143,0.000000e+00
136,144,0.000000e+00
136,145,0.000000e+00
136,146,0.000000e+00
136,147,0.000000e+00
136,148,0.000000e+00
136,149,0.000000e+00
136,150,0.000000e+00
136,151,0.000000e+00
136,152,0.000000e+00
136,153,0.000000e+00
136,154,0.000000e+00
136,155,0.000000e+00
136,156,0.000000e+00
136,157,0.000000e+00
136,158,0.000000e+00
136,159,0.000000e+00
136,160,0.000000e+00
136,161,0.000000e+00
136,162,0.000000e+00
136,163,0.000000e+00
136,164,0.000000e+00
136,165,0.000000e+00
136,166,0.000000e+00
136,167,0.000000e+00
136,168,0.000000e+00
136,169,0.000000e+00
136,170,0.000000e+00
136,171,0.000000e+00
136,172,0.000000e+00
136,173,0.000000e+00
136,174,0.000000e+00
136,175,0.000000e+00
136,176,0.000000e+00
136,177,0.000000e+00
136,178,0.000000e+00
136,179,0.000000e+00
136,180,0.000000e+00
136,181,0.000000e+00
136,182,0.000000e+00
136,183,0.000000e+00
136,184,0.000000e+00
136,185,0.000000e+00
136,186,0.000000e+00
136,187,0.000000e+00
136,188,0.000000e+00
136,189,0.000000e+00
136,190,0.000000e+00
136,191,0.000000e+00
136,192,0.000000e+00
136,193,0.000000e+00
136,194,0.000000e+00
136,195,0.000000e+00
136,196,0.000000e+00
136,197,0.000000e+00
136,198,0.000000e+00
136,199,0.000000e+00
136,200,0.000000e+00
136,201,0.000000e+00
137,0,0.000000e+00
137,1,-2.551298e-17
137,2,3.536357e-17
137,3,-3.405044e-17
137,4,7.063517e-18
137,5,1.043584e-17
137,6,-1.649646e-17
137,7,-3.037106e-17
137,8,-1.263259e-17
137,9,3.175076e-17
137,10,1.931331e-17
137,11,-6.400475e-18
137,12,3.627187e-17
137,13,3.331645e-17
137,14,2.355003e-17
137,15,1.479546e-17
137,16,1.090853e-17
137,17,3.095264e-17
137,18,2.263669e-17
137,19,5.006061e-17
137,20,4.543448e-17
137,21,5.299618e-17
137,22,4.929860e-17
137,23,2.362241e-17
137,24,3.172366e-17
137,25,3.496306e-17
137,26,3.203161e-17
137,27,2.788094e-17
137,28,1.353794e-17
137,29,1.762406e-17
137,30,2.065473e-17
137,31,2.388103e-17
137,32,1.428820e-17
137,33,2.528270e-17
137,34,1.701215e-17
137,35,2.635875e-17
137,36,1.329328e-17
137,37,9.022275e-18
137,38,1.089986e-17
137,39,8.339794e-18
137,40,5.392327e-18
137,41,6.886455e-18
137,42,8.643736e-18
137,43,2.601171e-17
137,44,9.795951e-18
137,45,1.697777e-17
137,46,2.781390e-17
137,47,1.739089e-17
137,48,1.031388e-17
137,49,1.472291e-17
137,50,1.841650e-17
137,51,2.369680e-17
137,52,1.255224e-17
137,53,1.617812e-17
137,54,9.061435e-18
137,55,1.276196e-17
137,56,1.208751e-17
137,57,1.748994e-17
137,58,1.324675e-17
137,59,6.121569e-18
137,60,1.542579e-17
137,61,7.498012e-18
137,62,6.949396e-18
137,63,1.917950e-17
137,64,1.752749e-17
137,65,1.304120e-17
137,66,1.281878e-17
137,67,2.023627e-17
137,68,1.502523e-17
137,69,1.291827e-17
137,70,3.967695e-18
137,71,7.833686e-18
137,72,7.379650e-18
137,73,6.676454e-18
137,74,7.116231e-18
137,75,5.126468e-18
137,76,7.582390e-18
137,77,4.189697e-18
137,78,4.273083e-18
137,79,5.454207e-18
137,80,2.647861e-18
137,81,4.575716e-18
137,82,9.980587e-18
137,83,5.601590e-18
137,84,6.447265e-18
137,85,1.318533e-18
137,86,3.416330e-18
137,87,4.641761e-18
137,88,5.620569e-18
137,89,2.217752e-18
137,90,6.124442e-18
137,91,2.239029e-18
137,92,6.307403e-18
137,93,6.668849e-18
137,94,3.822092e-18
137,95,5.159911e-19
137,96,1.266085e-18
137,97,1.063854e-18
137,98,3.182249e-19
137,99,3.716447e-18
137,100,6.549896e-19
137,101,1.129463e-19
137,102,1.082802e-18
137,103,6.402316e-19
137,104,3.999546e-19
137,105,9.898871e-19
137,106,8.285066e-19
137,107,0.000000e+00
137,108,4.184351e-19
137,109,5.348306e-18
137,110,3.877389e-19
137,111,4.631683e-19
137,112,0.000000e+00
137,113,8.728324e-20
137,114,1.846367e-19
137,115,0.000000e+00
137,116,3.766126e-19
137,117,3.641319e-19
137,118,3.609887e-19
137,119,0.000000e+00
137,120,7.179830e-19
137,121,6.241841e-19
137,122,2.853777e-18
137,123,3.055792e-19
137,124,2.056890e-18
137,125,0.000000e+00
137,126,0.000000e+00
137,127,2.014280e-18
137,128,0.000000e+00
137,129,0.000000e+00
137,130,3.050119e-19
137,131,0.000000e+00
137,132,3.012554e-18
137,133,5.287228e-18
137,134,0.000000e+00
137,135,2.531258e-18
137,136,0.000000e+00
137,137,2.594233e-18
137,138,0.000000e+00
137,139,2.187481e-18
137,140,0.000000e+00
137,141,2.158852e-18
137,142,0.000000e+00
137,143,0.000000e+00
137,144,0.000000e+00
137,145,2.451274e-18
137,146,0.000000e+00
137,147,0.000000e+00
137,148,0.000000e+00
137,149,0.000000e+00
137,150,0.000000e+00
137,151,0.000000e+00
137,152,0.000000e+00
137,153,0.000000e+00
137,154,0.000000e+00
137,155,0.000000e+00
137,156,0.000000e+00
137,157,0.000000e+00
137,158,0.000000e+00
137,159,0.000000e+00
137,160,0.000000e+00
137,161,0.000000e+00
137,162,0.000000e+00
137,163,0.000000e+00
137,164,0.000000e+00
137,165,0.000000e+00
137,166,0.000000e+00
137,167,0.000000e+00
137,168,0.000000e+00
137,169,0.000000e+00
137,170,0.000000e+00
137,171,0.000000e+00
137,172,0.000000e+00
137,173,0.000000e+00
137,174,0.000000e+00
137,175,0.000000e+00
137,176,0.000000e+00
137,177,0.000000e+00
137,178,0.000000e+00
137,179,0.000000e+00
137,180,0.000000e+00
137,181,0.000000e+00
137,182,0.000000e+00
137,183,0.000000e+00
137,184,0.000000e+00
137,185,0.000000e+00
137,186,0.000000e+00
137,187,0.000000e+00
137,188,0.000000e+00
137,189,0.000000e+00
137,190,0.000000e+00
137,191,0.000000e+00
137,192,0.000000e+00
137,193,0.000000e+00
137,194,0.000000e+00
137,195,0.000000e+00
137,196,0.000000e+00
137,197,0.000000e+00
137,198,0.000000e+00
137,199,0.000000e+00
137,200,0.000000e+00
137,201,0.000000e+00
138,0,0.000000e+00
138,1,0.000000e+00
138,2,0.000000e+00
138,3,0.000000e+00
138,4,0.000000e+00
138,5,0.000000e+00
138,6,0.000000e+00
138,7,0.000000e+00
138,8,0.000000e+00
138,9,0.000000e+00
138,10,0.000000e+00
138,11,0.000000e+00
138,12,0.000000e+00
138,13,0.000000e+00
138,14,0.000000e+00
138,15,0.000000e+00
138,16,0.000000e+00
138,17,0.000000e+00
138,18,0.000000e+00
138,19,0.000000e+00
138,20,0.000000e+00
138,21,0.000000e+00
138,22,0.000000e+00
138,23,0.000000e+00
138,24,0.000000e+00
138,25,0.000000e+00
138,26,0.000000e+00
138,27,0.000000e+00
138,28,0.000000e+00
138,29,0.000000e+00
138,30,0.000000e+00
138,31,0.000000e+00
138,32,0.000000e+00
138,33,0.000000e+00
138,34,0.000000e+00
138,35,0.000000e+00
138,36,0.000000e+00
138,37,0.000000e+00
138,38,0.000000e+00
138,39,0.000000e+00
138,40,0.000000e+00
138,41,0.000000e+00
138,42,0.000000e+00
138,43,0.000000e+00
138,44,0.000000e+00
138,45,0.000000e+00
138,46,0.000000e+00
138,47,0.000000e+00
138,48,0.000000e+00
138,49,0.000000e+00
138,50,0.000000e+00
138,51,0.000000e+00
138,52,0.000000e+00
138,53,0.000000e+00
138,54,0.000000e+00
138,55,0.000000e+00
138,56,0.000000e+00
138,57,0.000000e+00
138,58,0.000000e+00
138,59,0.000000e+00
138,60,0.000000e+00
138,61,0.000000e+00
138,62,0.000000e+00
138,63,0.000000e+00
138,64,0.000000e+00
138,65,0.000000e+00
138,66,0.000000e+00
138,67,0.000000e+00
138,68,0.000000e+00
138,69,0.000000e+00
138,70,0.000000e+00
138,71,0.000000e+00
138,72,0.000000e+00
138,73,0.000000e+00
138,74,0.000000e+00
138,75,0.000000e+00
138,76,0.000000e+00
138,77,0.000000e+00
138,78,0.000000e+00
138,79,0.000000e+00
138,80,0.000000e+00
138,81,0.000000e+00
138,82,0.000000e+00
138,83,0.000000e+00
138,84,0.000000e+00
138,85,0.000000e+00
138,86,0.000000e+00
138,87,0.000000e+00
138,88,0.000000e+00
138,89,0.000000e+00
138,90,0.000000e+00
138,91,0.000000e+00
138,92,0.000000e+00
138,93,0.000000e+00
138,94,0.000000e+00
138,95,0.000000e+00
138,96,0.000000e+00
138,97,0.000000e+00
138,98,0.000000e+00
138,99,0.000000e+00
138,100,0.000000e+00
138,101,0.000000e+00
138,102,0.000000e+00
138,103,0.000000e+00
138,104,0.000000e+00
138,105,0.000000e+00
138,106,0.000000e+00
138,107,0.000000e+00
138,108,0.000000e+00
138,109,0.000000e+00
138,110,0.000000e+00
138,111,0.000000e+00
138,112,0.000000e+00
138,113,0.000000e+00
138,114,0.000000e+00
138,115,0.000000e+00
138,116,0.000000e+00
138,117,0.000000e+00
138,118,0.000000e+00
138,119,0.000000e+00
138,120,0.000000e+00
138,121,0.000000e+00
138,122,0.000000e+00
138,123,0.000000e+00
138,124,0.000000e+00
138,125,0.000000e+00
138,126,0.000000e+00
138,127,0.000000e+00
138,128,0.000000e+00
138,129,0.000000e+00
138,130,0.000000e+00
138,131,0.000000e+00
138,132,0.000000e+00
138,133,0.000000e+00
138,134,0.000000e+00
138,135,0.000000e+00
138,136,0.000000e+00
138,137,0.000000e+00
138,138,0.000000e+00
138,139,0.000000e+00
138,140,0.000000e+00
138,141,0.000000e+00
138,142,0.000000e+00
138,143,0.000000e+00
138,144,0.000000e+00
138,145,0.000000e+00
138,146,0.000000e+00
138,147,0.000000e+00
138,148,0.000000e+00
138,149,0.000000e+00
138,150,0.000000e+00
138,151,0.000000e+00
138,152,0.000000e+00
138,153,0.000000e+00
138,154,0.000000e+00
138,155,0.000000e+00
138,156,0.000000e+00
138,157,0.000000e+00
138,158,0.000000e+00
138,159,0.000000e+00
138,160,0.000000e+00
138,161,0.000000e+00
138,162,0.000000e+00
138,163,0.000000e+00
138,164,0.000000e+00
138,165,0.000000e+00
138,166,0.000000e+00
138,167,0.000000e+00
138,168,0.000000e+00
138,169,0.000000e+00
138,170,0.000000e+00
138,171,0.000000e+00
138,172,0.000000e+00
138,173,0.000000e+00
138,174,0.000000e+00
138,175,0.000000e+00
138,176,0.000000e+00
138,177,0.000000e+00
138,178,0.000000e+00
138,179,0.000000e+00
138,180,0.000000e+00
138,181,0.000000e+00
138,182,0.000000e+00
138,183,0.000000e+00
138,184,0.000000e+00
138,185,0.000000e+00
138,186,0.000000e+00
138,187,0.000000e+00
138,188,0.000000e+00
138,189,0.000000e+00
138,190,0.000000e+00
138,191,0.000000e+00
138,192,0.000000e+00
138,193,0.000000e+00
138,194,0.000000e+00
138,195,0.000000e+00
138,196,0.000000e+00
138,197,0.000000e+00
138,198,0.000000e+00
138,199,0.000000e+00
138,200,0.000000e+00
138,201,0.000000e+00
139,0,0.000000e+00
139,1,3.773661e-17
139,2,3.268125e-17
139,3,-2.895653e-18
139,4,9.985830e-18
139,5,1.547331e-17
139,6,4.315420e-18
139,7,-1.688979e-17
139,8,3.842717e-18
139,9,2.477459e-17
139,10,2.040575e-17
139,11,7.641619e-18
139,12,3.362608e-17
139,13,2.622405e-17
139,14,1.982317e-17
139,15,1.536806e-17
139,16,8.877208e-18
139,17,2.485363e-17
139,18,2.381594e-17
139,19,4.110338e-17
139,20,4.066425e-17
139,21,4.309769e-17
139,22,4.459952e-17
139,23,2.326517e-17
139,24,3.006813e-17
139,25,2.997084e-17
139,26,2.708872e-17
139,27,1.855497e-17
139,28,1.073918e-17
139,29,1.299653e-17
139,30,1.293562e-17
139,31,1.717954e-17
139,32,1.062698e-17
139,33,1.440497e-17
139,34,1.011037e-17
139,35,1.648309e-17
139,36,9.789677e-18
139,37,5.492697e-18
139,38,5.298850e-18
139,39,6.439426e-18
139,40,4.345997e-18
139,41,4.481326e-18
139,42,5.395806e-18
139,43,1.471797e-17
139,44,6.922178e-18
139,45,9.697878e-18
139,46,1.738596e-17
139,47,1.218080e-17
139,48,7.108583e-18
139,49,1.030396e-17
139,50,1.414017e-17
139,51,1.526364e-17
139,52,8.456731e-18
139,53,1.017797e-17
139,54,6.458596e-18
139,55,9.723275e-18
139,56,7.262458e-18
139,57,1.091397e-17
139,58,8.717438e-18
139,59,4.210956e-18
139,60,9.389974e-18
139,61,5.173987e-18
139,62,5.803733e-18
139,63,1.285457e-17
139,64,1.387634e-17
139,65,8.981658e-18
139,66,9.064836e-18
139,67,1.540556e-17
139,68,1.038845e-17
139,69,1.091274e-17
139,70,3.585477e-18
139,71,5.327080e-18
139,72,4.710169e-18
139,73,4.955527e-18
139,74,5.381205e-18
139,75,3.784085e-18
139,76,5.819398e-18
139,77,3.278347e-18
139,78,2.819710e-18
139,79,3.930375e-18
139,80,2.381265e-18
139,81,3.621966e-18
139,82,8.278512e-18
139,83,4.169892e-18
139,84,4.667449e-18
139,85,8.859032e-19
139,86,2.526063e-18
139,87,3.152428e-18
139,88,4.011777e-18
139,89,1.610353e-18
139,90,4.116372e-18
139,91,1.671667e-18
139,92,5.526777e-18
139,93,4.261792e-18
139,94,2.899440e-18
139,95,7.610172e-19
139,96,7.560066e-19
139,97,8.407371e-19
139,98,4.249143e-19
139,99,3.292486e-18
139,100,5.146000e-19
139,101,1.531868e-19
139,102,7.882140e-19
139,103,4.807169e-19
139,104,3.159758e-19
139,105,6.577169e-19
139,106,6.123365e-19
139,107,0.000000e+00
139,108,2.733585e-19
139,109,4.950545e-18
139,110,2.807471e-19
139,111,3.339029e-19
139,112,0.000000e+00
139,113,1.226530e-19
139,114,1.608080e-19
139,115,0.000000e+00
139,116,2.708050e-19
139,117,2.636542e-19
139,118,2.613783e-19
139,119,0.000000e+00
139,120,5.180520e-19
139,121,4.432966e-19
139,122,2.401273e-18
139,123,2.197281e-19
139,124,1.735283e-18
139,125,0.000000e+00
139,126,0.000000e+00
139,127,1.692661e-18
139,128,0.000000e+00
139,129,0.000000e+00
139,130,1.949063e-19
139,131,0.000000e+00
139,132,2.540214e-18
139,133,4.448868e-18
139,134,0.000000e+00
139,135,2.222823e-18
139,136,0.000000e+00
139,137,2.187481e-18
139,138,0.000000e+00
139,139,1.920935e-18
139,140,0.000000e+00
139,141,1.895795e-18
139,142,0.000000e+00
139,143,0.000000e+00
139,144,0.000000e+00
139,145,2.066937e-18
139,146,0.000000e+00
139,147,0.000000e+00
139,148,0.000000e+00
139,149,0.000000e+00
139,150,0.000000e+00
139,151,0.000000e+00
139,152,0.000000e+00
139,153,0.000000e+00
139,154,0.000000e+00
139,155,0.000000e+00
139,156,0.000000e+00
139,157,0.000000e+00
139,158,0.000000e+00
139,159,0.000000e+00
139,160,0.000000e+00
139,161,0.000000e+00
139,162,0.000000e+00
139,163,0.000000e+00
139,164,0.000000e+00
139,165,0.000000e+00
139,166,0.000000e+00
139,167,0.000000e+00
139,168,0.000000e+00
139,169,0.000000e+00
139,170,0.000000e+00
139,171,0.000000e+00
139,172,0.000000e+00
139,173,0.000000e+00
139,174,0.000000e+00
139,175,0.000000e+00
139,176,0.000000e+00
139,177,0.000000e+00
139,178,0.000000e+00
139,179,0.000000e+00
139,180,0.000000e+00
139,181,0.000000e+00
139,182,0.000000e+00
139,183,0.000000e+00
139,184,0.000000e+00
139,185,0.000000e+00
139,186,0.000000e+00
139,187,0.000000e+00
139,188,0.000000e+00
139,189,0.000000e+00
139,190,0.000000e+00
139,191,0.000000e+00
139,192,0.000000e+00
139,193,0.000000e+00
139,194,0.000000e+00
139,195,0.000000e+00
139,196,0.000000e+00
139,197,0.000000e+00
139,198,0.000000e+00
139,199,0.000000e+00
139,200,0.000000e+00
139,201,0.000000e+00
140,0,0.000000e+00
140,1,0.000000e+00
140,2,0.000000e+00
140,3,0.000000e+00
140,4,0.000000e+00
140,5,0.000000e+00
140,6,0.000000e+00
140,7,0.000000e+00
140,8,0.000000e+00
140,9,0.000000e+00
140,10,0.000000e+00
140,11,0.000000e+00
140,12,0.000000e+00
140,13,0.000000e+00
140,14,0.000000e+00
140,15,0.000000e+00
140,16,0.000000e+00
140,17,0.000000e+00
140,18,0.000000e+00
140,19,0.000000e+00
140,20,0.000000e+00
140,21,0.000000e+00
140,22,0.000000e+00
140,23,0.000000e+00
140,24,0.000000e+00
140,25,0.000000e+00
140,26,0.000000e+00
140,27,0.000000e+00
140,28,0.000000e+00
140,29,0.000000e+00
140,30,0.000000e+00
140,31,0.000000e+00
140,32,0.000000e+00
140,33,0.000000e+00
140,34,0.000000e+00
140,35,0.000000e+00
140,36,0.000000e+00
140,37,0.000000e+00
140,38,0.000000e+00
140,39,0.000000e+00
140,40,0.000000e+00
140,41,0.000000e+00
140,42,0.000000e+00
140,43,0.000000e+00
140,44,0.000000e+00
140,45,0.000000e+00
140,46,0.000000e+00
140,47,0.000000e+00
140,48,0.000000e+00
140,49,0.000000e+00
140,50,0.000000e+00
140,51,0.000000e+00
140,52,0.000000e+00
140,53,0.000000e+00
140,54,0.000000e+00
140,55,0.000000e+00
140,56,0.000000e+00
140,57,0.000000e+00
140,58,0.000000e+00
140,59,0.000000e+00
140,60,0.000000e+00
140,61,0.000000e+00
140,62,0.000000e+00
140,63,0.000000e+00
140,64,0.000000e+00
140,65,0.000000e+00
140,66,0.000000e+00
140,67,0.000000e+00
140,68,0.000000e+00
140,69,0.000000e+00
140,70,0.000000e+00
140,71,0.000000e+00
140,72,0.000000e+00
140,73,0.000000e+00
140,74,0.000000e+00
140,75,0.000000e+00
140,76,0.000000e+00
140,77,0.000000e+00
140,78,0.000000e+00
140,79,0.000000e+00
140,80,0.000000e+00
140,81,0.000000e+00
140,82,0.000000e+00
140,83,0.000000e+00
140,84,0.000000e+00
140,85,0.000000e+00
140,86,0.000000e+00
140,87,0.000000e+00
140,88,0.000000e+00
140,89,0.000000e+00
140,90,0.000000e+00
140,91,0.000000e+00
140,92,0.000000e+00
140,93,0.000000e+00
140,94,0.000000e+00
140,95,0.000000e+00
140,96,0.000000e+00
140,97,0.000000e+00
140,98,0.000000e+00
140,99,0.000000e+00
140,100,0.000000e+00
140,101,0.000000e+00
140,102,0.000000e+00
140,103,0.000000e+00
140,104,0.000000e+00
140,105,0.000000e+00
140,106,0.000000e+00
140,107,0.000000e+00
140,108,0.000000e+00
140,109,0.000000e+00
140,110,0.000000e+00
140,111,0.000000e+00
140,112,0.000000e+00
140,113,0.000000e+00
140,114,0.000000e+00
140,115,0.000000e+00
140,116,0.000000e+00
140,117,0.000000e+00
140,118,0.000000e+00
140,119,0.000000e+00
140,120,0.000000e+00
140,121,0.000000e+00
140,122,0.000000e+00
140,123,0.000000e+00
140,124,0.000000e+00
140,125,0.000000e+00
140,126,0.000000e+00
140,127,0.000000e+00
140,128,0.000000e+00
140,129,0.000000e+00
140,130,0.000000e+00
140,131,0.000000e+00
140,132,0.000000e+00
140,133,0.000000e+00
140,134,0.000000e+00
140,135,0.000000e+00
140,136,0.000000e+00
140,137,0.000000e+00
140,138,0.000000e+00
140,139,0.000000e+00
140,140,0.000000e+00
140,141,0.000000e+00
140,142,0.000000e+00
140,143,0.000000e+00
140,144,0.000000e+00
140,145,0.000000e+00
140,146,0.000000e+00
140,147,0.000000e+00
140,148,0.000000e+00
140,149,0.000000e+00
140,150,0.000000e+00
140,151,0.000000e+00
140,152,0.000000e+00
140,153,0.000000e+00
140,154,0.000000e+00
140,155,0.000000e+00
140,156,0.000000e+00
140,157,0.000000e+00
140,158,0.000000e+00
140,159,0.000000e+00
140,160,0.000000e+00
140,161,0.000000e+00
140,162,0.000000e+00
140,163,0.000000e+00
140,164,0.000000e+00
140,165,0.000000e+00
140,166,0.000000e+00
140,167,0.000000e+00
140,168,0.000000e+00
140,169,0.000000e+00
140,170,0.000000e+00
140,171,0.000000e+00
140,172,0.000000e+00
140,173,0.000000e+00
140,174,0.000000e+00
140,175,0.000000e+00
140,176,0.000000e+00
140,177,0.000000e+00
140,178,0.000000e+00
140,179,0.000000e+00
140,180,0.000000e+00
140,181,0.000000e+00
140,182,0.000000e+00
140,183,0.000000e+00
140,184,0.000000e+00
140,185,0.000000e+00
140,186,0.000000e+00
140,187,0.000000e+00
140,188,0.000000e+00
140,189,0.000000e+00
140,190,0.000000e+00
140,191,0.000000e+00
140,192,0.000000e+00
140,193,0.000000e+00
140,194,0.000000e+00
140,195,0.000000e+00
140,196,0.000000e+00
140,197,0.000000e+00
140,198,0.000000e+00
140,199,0.000000e+00
140,200,0.000000e+00
140,201,0.000000e+00
141,0,0.000000e+00
141,1,3.724272e-17
141,2,3.225353e-17
141,3,-2.857755e-18
141,4,9.855139e-18
141,5,1.527080e-17
141,6,4.258941e-18
141,7,-1.666874e-17
141,8,3.792425e-18
141,9,2.445035e-17
141,10,2.013868e-17
141,11,7.541608e-18
141,12,3.318599e-17
141,13,2.588083e-17
141,14,1.956373e-17
141,15,1.516693e-17
141,16,8.761025e-18
141,17,2.452836e-17
141,18,2.350424e-17
141,19,4.056543e-17
141,20,4.013205e-17
141,21,4.253364e-17
141,22,4.401582e-17
141,23,2.296069e-17
141,24,2.967461e-17
141,25,2.957859e-17
141,26,2.673419e-17
141,27,1.831213e-17
141,28,1.059863e-17
141,29,1.282643e-17
141,30,1.276632e-17
141,31,1.695470e-17
141,32,1.048790e-17
141,33,1.421644e-17
141,34,9.978046e-18
141,35,1.626736e-17
141,36,9.661552e-18
141,37,5.420810e-18
141,38,5.229500e-18
141,39,6.355148e-18
141,40,4.289117e-18
141,41,4.422676e-18
141,42,5.325187e-18
141,43,1.452534e-17
141,44,6.831582e-18
141,45,9.570955e-18
141,46,1.715842e-17
141,47,1.202138e-17
141,48,7.015548e-18
141,49,1.016910e-17
141,50,1.395510e-17
141,51,1.506387e-17
141,52,8.346051e-18
141,53,1.004477e-17
141,54,6.374068e-18
141,55,9.596020e-18
141,56,7.167409e-18
141,57,1.077113e-17
141,58,8.603347e-18
141,59,4.155844e-18
141,60,9.267080e-18
141,61,5.106272e-18
141,62,5.727776e-18
141,63,1.268634e-17
141,64,1.369473e-17
141,65,8.864109e-18
141,66,8.946198e-18
141,67,1.520393e-17
141,68,1.025249e-17
141,69,1.076991e-17
141,70,3.538552e-18
141,71,5.257360e-18
141,72,4.648524e-18
141,73,4.890671e-18
141,74,5.310777e-18
141,75,3.734560e-18
141,76,5.743235e-18
141,77,3.235441e-18
141,78,2.782807e-18
141,79,3.878936e-18
141,80,2.350100e-18
141,81,3.574563e-18
141,82,8.170165e-18
141,83,4.115317e-18
141,84,4.606363e-18
141,85,8.743088e-19
141,86,2.493003e-18
141,87,3.111170e-18
141,88,3.959272e-18
141,89,1.589277e-18
141,90,4.062499e-18
141,91,1.649788e-18
141,92,5.454444e-18
141,93,4.206015e-18
141,94,2.861493e-18
141,95,7.510572e-19
141,96,7.461122e-19
141,97,8.297337e-19
141,98,4.193532e-19
141,99,3.249395e-18
141,100,5.078651e-19
141,101,1.511820e-19
141,102,7.778981e-19
141,103,4.744254e-19
141,104,3.118404e-19
141,105,6.491089e-19
141,106,6.043224e-19
141,107,0.000000e+00
141,108,2.697809e-19
141,109,4.885754e-18
141,110,2.770727e-19
141,111,3.295329e-19
141,112,0.000000e+00
141,113,1.210477e-19
141,114,1.587034e-19
141,115,0.000000e+00
141,116,2.672608e-19
141,117,2.602035e-19
141,118,2.579575e-19
141,119,0.000000e+00
141,120,5.112719e-19
141,121,4.374948e-19
141,122,2.369846e-18
141,123,2.168524e-19
141,124,1.712572e-18
141,125,0.000000e+00
141,126,0.000000e+00
141,127,1.670508e-18
141,128,0.000000e+00
141,129,0.000000e+00
141,130,1.923554e-19
141,131,0.000000e+00
141,132,2.506968e-18
141,133,4.390642e-18
141,134,0.000000e+00
141,135,2.193731e-18
141,136,0.000000e+00
141,137,2.158852e-18
141,138,0.000000e+00
141,139,1.895795e-18
141,140,0.000000e+00
141,141,1.870983e-18
141,142,0.000000e+00
141,143,0.000000e+00
141,144,0.000000e+00
141,145,2.039886e-18
141,146,0.000000e+00
141,147,0.000000e+00
141,148,0.000000e+00
141,149,0.000000e+00
141,150,0.000000e+00
141,151,0.000000e+00
141,152,0.000000e+00
141,153,0.000000e+00
141,154,0.000000e+00
141,155,0.000000e+00
141,156,0.000000e+00
141,157,0.000000e+00
141,158,0.000000e+00
141,159,0.000000e+00
141,160,0.000000e+00
141,161,0.000000e+00
141,162,0.000000e+00
141,163,0.000000e+00
141,164,0.000000e+00
141,165,0.000000e+00
141,166,0.000000e+00
141,167,0.000000e+00
141,168,0.000000e+00
141,169,0.000000e+00
141,170,0.000000e+00
141,171,0.000000e+00
141,172,0.000000e+00
141,173,0.000000e+00
141,174,0.000000e+00
141,175,0.000000e+00
141,176,0.000000e+00
141,177,0.000000e+00
141,178,0.000000e+00
141,179,0.000000e+00
141,180,0.000000e+00
141,181,0.000000e+00
141,182,0.000000e+00
141,183,0.000000e+00
141,184,0.000000e+00
141,185,0.000000e+00
141,186,0.000000e+00
141,187,0.000000e+00
141,188,0.000000e+00
141,189,0.000000e+00
141,190,0.000000e+00
141,191,0.000000e+00
141,192,0.000000e+00
141,193,0.000000e+00
141,194,0.000000e+00
141,195,0.000000e+00
141,196,0.000000e+00
141,197,0.000000e+00
141,198,0.000000e+00
141,199,0.000000e+00
141,200,0.000000e+00
141,201,0.000000e+00
142,0,0.000000e+00
142,1,0.000000e+00
142,2,0.000000e+00
142,3,0.000000e+00
142,4,0.000000e+00
142,5,0.000000e+00
142,6,0.000000e+00
142,7,0.000000e+00
142,8,0.000000e+00
142,9,0.000000e+00
142,10,0.000000e+00
142,11,0.000000e+00
142,12,0.000000e+00
142,13,0.000000e+00
142,14,0.000000e+00
142,15,0.000000e+00
142,16,0.000000e+00
142,17,0.000000e+00
142,18,0.000000e+00
142,19,0.000000e+00
142,20,0.000000e+00
142,21,0.000000e+00
142,22,0.000000e+00
142,23,0.000000e+00
142,24,0.000000e+00
142,25,0.000000e+00
142,26,0.000000e+00
142,27,0.000000e+00
142,28,0.000000e+00
142,29,0.000000e+00
142,30,0.000000e+00
142,31,0.000000e+00
142,32,0.000000e+00
142,33,0.000000e+00
142,34,0.000000e+00
142,35,0.000000e+00
142,36,0.000000e+00
142,37,0.000000e+00
142,38,0.000000e+00
142,39,0.000000e+00
142,40,0.000000e+00
142,41,0.000000e+00
142,42,0.000000e+00
142,43,0.000000e+00
142,44,0.000000e+00
142,45,0.000000e+00
142,46,0.000000e+00
142,47,0.000000e+00
142,48,0.000000e+00
142,49,0.000000e+00
142,50,0.000000e+00
142,51,0.000000e+00
142,52,0.000000e+00
142,53,0.000000e+00
142,54,0.000000e+00
142,55,0.000000e+00
142,56,0.000000e+00
142,57,0.000000e+00
142,58,0.000000e+00
142,59,0.000000e+00
142,60,0.000000e+00
142,61,0.000000e+00
142,62,0.000000e+00
142,63,0.000000e+00
142,64,0.000000e+00
142,65,0.000000e+00
142,66,0.000000e+00
142,67,0.000000e+00
142,68,0.000000e+00
142,69,0.000000e+00
142,70,0.000000e+00
142,71,0.000000e+00
142,72,0.000000e+00
142,73,0.000000e+00
142,74,0.000000e+00
142,75,0.000000e+00
142,76,0.000000e+00
142,77,0.000000e+00
142,78,0.000000e+00
142,79,0.000000e+00
142,80,0.000000e+00
142,81,0.000000e+00
142,82,0.000000e+00
142,83,0.000000e+00
142,84,0.000000e+00
142,85,0.000000e+00
142,86,0.000000e+00
142,87,0.000000e+00
142,88,0.000000e+00
142,89,0.000000e+00
142,90,0.000000e+00
142,91,0.000000e+00
142,92,0.000000e+00
142,93,0.000000e+00
142,94,0.000000e+00
142,95,0.000000e+00
142,96,0.000000e+00
142,97,0.000000e+00
142,98,0.000000e+00
142,99,0.000000e+00
142,100,0.000000e+00
142,101,0.000000e+00
142,102,0.000000e+00
142,103,0.000000e+00
142,104,0.000000e+00
142,105,0.000000e+00
142,106,0.000000e+00
142,107,0.000000e+00
142,108,0.000000e+00
142,109,0.000000e+00
142,110,0.000000e+00
142,111,0.000000e+00
142,112,0.000000e+00
142,113,0.000000e+00
142,114,0.000000e+00
142,115,0.000000e+00
142,116,0.000000e+00
142,117,0.000000e+00
142,118,0.000000e+00
142,119,0.000000e+00
142,120,0.000000e+00
142,121,0.000000e+00
142,122,0.000000e+00
142,123,0.000000e+00
142,124,0.000000e+00
142,125,0.000000e+00
142,126,0.000000e+00
142,127,0.000000e+00
142,128,0.000000e+00
142,129,0.000000e+00
142,130,0.000000e+00
142,131,0.000000e+00
142,132,0.000000e+00
142,133,0.000000e+00
142,134,0.000000e+00
142,135,0.000000e+00
142,136,0.000000e+00
142,137,0.000000e+00
142,138,0.000000e+00
142,139,0.000000e+00
142,140,0.000000e+00
142,141,0.000000e+00
142,142,0.000000e+00
142,143,0.000000e+00
142,144,0.000000e+00
142,145,0.000000e+00
142,146,0.000000e+00
142,147,0.000000e+00
142,148,0.000000e+00
142,149,0.000000e+00
142,150,0.000000e+00
142,151,0.000000e+00
142,152,0.000000e+00
142,153,0.000000e+00
142,154,0.000000e+00
142,155,0.000000e+00
142,156,0.000000e+00
142,157,0.000000e+00
142,158,0.000000e+00
142,159,0.000000e+00
142,160,0.000000e+00
142,161,0.000000e+00
142,162,0.000000e+00
142,163,0.000000e+00
142,164,0.000000e+00
142,165,0.000000e+00
142,166,0.000000e+00
142,167,0.000000e+00
142,168,0.000000e+00
142,169,0.000000e+00
142,170,0.000000e+00
142,171,0.000000e+00
142,172,0.000000e+00
142,173,0.000000e+00
142,174,0.000000e+00
142,175,0.000000e+00
142,176,0.000000e+00
142,177,0.000000e+00
142,178,0.000000e+00
142,179,0.000000e+00
142,180,0.000000e+00
142,181,0.000000e+00
142,182,0.000000e+00
142,183,0.000000e+00
142,184,0.000000e+00
142,185,0.000000e+00
142,186,0.000000e+00
142,187,0.000000e+00
142,188,0.000000e+00
142,189,0.000000e+00
142,190,0.000000e+00
142,191,0.000000e+00
142,192,0.000000e+00
142,193,0.000000e+00
142,194,0.000000e+00
142,195,0.000000e+00
142,196,0.000000e+00
142,197,0.000000e+00
142,198,0.000000e+00
142,199,0.000000e+00
142,200,0.000000e+00
142,201,0.000000e+00
143,0,0.000000e+00
143,1,0.000000e+00
143,2,0.000000e+00
143,3,0.000000e+00
143,4,0.000000e+00
143,5,0.000000e+00
143,6,0.000000e+00
143,7,0.000000e+00
143,8,0.000000e+00
143,9,0.000000e+00
143,10,0.000000e+00
143,11,0.000000e+00
143,12,0.000000e+00
143,13,0.000000e+00
143,14,0.000000e+00
143,15,0.000000e+00
143,16,0.000000e+00
143,17,0.000000e+00
143,18,0.000000e+00
143,19,0.000000e+00
143,20,0.000000e+00
143,21,0.000000e+00
143,22,0.000000e+00
143,23,0.000000e+00
143,24,0.000000e+00
143,25,0.000000e+00
143,26,0.000000e+00
143,27,0.000000e+00
143,28,0.000000e+00
143,29,0.000000e+00
143,30,0.000000e+00
143,31,0.000000e+00
143,32,0.000000e+00
143,33,0.000000e+00
143,34,0.000000e+00
143,35,0.000000e+00
143,36,0.000000e+00
143,37,0.000000e+00
143,38,0.000000e+00
143,39,0.000000e+00
143,40,0.000000e+00
143,41,0.000000e+00
143,42,0.000000e+00
143,43,0.000000e+00
143,44,0.000000e+00
143,45,0.000000e+00
143,46,0.000000e+00
143,47,0.000000e+00
143,48,0.000000e+00
143,49,0.000000e+00
143,50,0.000000e+00
143,51,0.000000e+00
143,52,0.000000e+00
143,53,0.000000e+00
143,54,0.000000e+00
143,55,0.000000e+00
143,56,0.000000e+00
143,57,0.000000e+00
143,58,0.000000e+00
143,59,0.000000e+00
143,60,0.000000e+00
143,61,0.000000e+00
143,62,0.000000e+00
143,63,0.000000e+00
143,64,0.000000e+00
143,65,0.000000e+00
143,66,0.000000e+00
143,67,0.000000e+00
143,68,0.000000e+00
143,69,0.000000e+00
143,70,0.000000e+00
143,71,0.000000e+00
143,72,0.000000e+00
143,73,0.000000e+00
143,74,0.000000e+00
143,75,0.000000e+00
143,76,0.000000e+00
143,77,0.000000e+00
143,78,0.000000e+00
143,79,0.000000e+00
143,80,0.000000e+00
143,81,0.000000e+00
143,82,0.000000e+00
143,83,0.000000e+00
143,84,0.000000e+00
143,85,0.000000e+00
143,86,0.000000e+00
143,87,0.000000e+00
143,88,0.000000e+00
143,89,0.000000e+00
143,90,0.000000e+00
143,91,0.000000e+00
143,92,0.000000e+00
143,93,0.000000e+00
143,94,0.000000e+00
143,95,0.000000e+00
143,96,0.000000e+00
143,97,0.000000e+00
143,98,0.000000e+00
143,99,0.000000e+00
143,100,0.000000e+00
143,101,0.000000e+00
143,102,0.000000e+00
143,103,0.000000e+00
143,104,0.000000e+00
143,105,0.000000e+00
143,106,0.000000e+00
143,107,0.000000e+00
143,108,0.000000e+00
143,109,0.000000e+00
143,110,0.000000e+00
143,111,0.000000e+00
143,112,0.000000e+00
143,113,0.000000e+00
143,114,0.000000e+00
143,115,0.000000e+00
143,116,0.000000e+00
143,117,0.000000e+00
143,118,0.000000e+00
143,119,0.000000e+00
143,120,0.000000e+00
143,121,0.000000e+00
143,122,0.000000e+00
143,123,0.000000e+00
143,124,0.000000e+00
143,125,0.000000e+00
143,126,0.000000e+00
143,127,0.000000e+00
143,128,0.000000e+00
143,129,0.000000e+00
143,130,0.000000e+00
143,131,0.000000e+00
143,132,0.000000e+00
143,133,0.000000e+00
143,134,0.000000e+00
143,135,0.000000e+00
143,136,0.000000e+00
143,137,0.000000e+00
143,138,0.000000e+00
143,139,0.000000e+00
143,140,0.000000e+00
143,141,0.000000e+00
143,142,0.000000e+00
143,143,0.000000e+00
143,144,0.000000e+00
143,145,0.000000e+00
143,146,0.000000e+00
143,147,0.000000e+00
143,148,0.000000e+00
143,149,0.000000e+00
143,150,0.000000e+00
143,151,0.000000e+00
143,152,0.000000e+00
143,153,0.000000e+00
143,154,0.000000e+00
143,155,0.000000e+00
143,156,0.000000e+00
143,157,0.000000e+00
143,158,0.000000e+00
143,159,0.000000e+00
143,160,0.000000e+00
143,161,0.000000e+00
143,162,0.000000e+00
143,163,0.000000e+00
143,164,0.000000e+00
143,165,0.000000e+00
143,166,0.000000e+00
143,167,0.000000e+00
143,168,0.000000e+00
143,169,0.000000e+00
143,170,0.000000e+00
143,171,0.000000e+00
143,172,0.000000e+00
143,173,0.000000e+00
143,174,0.000000e+00
143,175,0.000000e+00
143,176,0.000000e+00
143,177,0.000000e+00
143,178,0.000000e+00
143,179,0.000000e+00
143,180,0.000000e+00
143,181,0.000000e+00
143,182,0.000000e+00
143,183,0.000000e+00
143,184,0.000000e+00
143,185,0.000000e+00
143,186,0.000000e+00
143,187,0.000000e+00
143,188,0.000000e+00
143,189,0.000000e+00
143,190,0.000000e+00
143,191,0.000000e+00
143,192,0.000000e+00
143,193,0.000000e+00
143,194,0.000000e+00
143,195,0.000000e+00
143,196,0.000000e+00
143,197,0.000000e+00
143,198,0.000000e+00
143,199,0.000000e+00
143,200,0.000000e+00
143,201,0.000000e+00
144,0,0.000000e+00
144,1,0.000000e+00
144,2,0.000000e+00
144,3,0.000000e+00
144,4,0.000000e+00
144,5,0.000000e+00
144,6,0.000000e+00
144,7,0.000000e+00
144,8,0.000000e+00
144,9,0.000000e+00
144,10,0.000000e+00
144,11,0.000000e+00
144,12,0.000000e+00
144,13,0.000000e+00
144,14,0.000000e+00
144,15,0.000000e+00
144,16,0.000000e+00
144,17,0.000000e+00
144,18,0.000000e+00
144,19,0.000000e+00
144,20,0.000000e+00
144,21,0.000000e+00
144,22,0.000000e+00
144,23,0.000000e+00
144,24,0.000000e+00
144,25,0.000000e+00
144,26,0.000000e+00
144,27,0.000000e+00
144,28,0.000000e+00
144,29,0.000000e+00
144,30,0.000000e+00
144,31,0.000000e+00
144,32,0.000000e+00
144,33,0.000000e+00
144,34,0.000000e+00
144,35,0.000000e+00
144,36,0.000000e+00
144,37,0.000000e+00
144,38,0.000000e+00
144,39,0.000000e+00
144,40,0.000000e+00
144,41,0.000000e+00
144,42,0.000000e+00
144,43,0.000000e+00
144,44,0.000000e+00
144,45,0.000000e+00
144,46,0.000000e+00
144,47,0.000000e+00
144,48,0.000000e+00
144,49,0.000000e+00
144,50,0.000000e+00
144,51,0.000000e+00
144,52,0.000000e+00
144,53,0.000000e+00
144,54,0.000000e+00
144,55,0.000000e+00
144,56,0.000000e+00
144,57,0.000000e+00
144,58,0.000000e+00
144,59,0.000000e+00
144,60,0.000000e+00
144,61,0.000000e+00
144,62,0.000000e+00
144,63,0.000000e+00
144,64,0.000000e+00
144,65,0.000000e+00
144,66,0.000000e+00
144,67,0.000000e+00
144,68,0.000000e+00
144,69,0.000000e+00
144,70,0.000000e+00
144,71,0.000000e+00
144,72,0.000000e+00
144,73,0.000000e+00
144,74,0.000000e+00
144,75,0.000000e+00
144,76,0.000000e+00
144,77,0.000000e+00
144,78,0.000000e+00
144,79,0.000000e+00
144,80,0.000000e+00
144,81,0.000000e+00
144,82,0.000000e+00
144,83,0.000000e+00
144,84,0.000000e+00
144,85,0.000000e+00
144,86,0.000000e+00
144,87,0.000000e+00
144,88,0.000000e+00
144,89,0.000000e+00
144,90,0.000000e+00
144,91,0.000000e+00
144,92,0.000000e+00
144,93,0.000000e+00
144,94,0.000000e+00
144,95,0.000000e+00
144,96,0.000000e+00
144,97,0.000000e+00
144,98,0.000000e+00
144,99,0.000000e+00
144,100,0.000000e+00
144,101,0.000000e+00
144,102,0.000000e+00
144,103,0.000000e+00
144,104,0.000000e+00
144,105,0.000000e+00
144,106,0.000000e+00
144,107,0.000000e+00
144,108,0.000000e+00
144,109,0.000000e+00
144,110,0.000000e+00
144,111,0.000000e+00
144,112,0.000000e+00
144,113,0.000000e+00
144,114,0.000000e+00
144,115,0.000000e+00
144,116,0.000000e+00
144,117,0.000000e+00
144,118,0.000000e+00
144,119,0.000000e+00
144,120,0.000000e+00
144,121,0.000000e+00
144,122,0.000000e+00
144,123,0.000000e+00
144,124,0.000000e+00
144,125,0.000000e+00
144,126,0.000000e+00
144,127,0.000000e+00
144,128,0.000000e+00
144,129,0.000000e+00
144,130,0.000000e+00
144,131,0.000000e+00
144,132,0.000000e+00
144,133,0.000000e+00
144,134,0.000000e+00
144,135,0.000000e+00
144,136,0.000000e+00
144,137,0.000000e+00
144,138,0.000000e+00
144,139,0.000000e+00
144,140,0.000000e+00
144,141,0.000000e+00
144,142,0.000000e+00
144,143,0.000000e+00
144,144,0.000000e+00
144,145,0.000000e+00
144,146,0.000000e+00
144,147,0.000000e+00
144,148,0.000000e+00
144,149,0.000000e+00
144,150,0.000000e+00
144,151,0.000000e+00
144,152,0.000000e+00
144,153,0.000000e+00
144,154,0.000000e+00
144,155,0.000000e+00
144,156,0.000000e+00
144,157,0.000000e+00
144,158,0.000000e+00
144,159,0.000000e+00
144,160,0.000000e+00
144,161,0.000000e+00
144,162,0.000000e+00
144,163,0.000000e+00
144,164,0.000000e+00
144,165,0.000000e+00
144,166,0.000000e+00
144,167,0.000000e+00
144,168,0.000000e+00
144,169,0.000000e+00
144,170,0.000000e+00
144,171,0.000000e+00
144,172,0.000000e+00
144,173,0.000000e+00
144,174,0.000000e+00
144,175,0.000000e+00
144,176,0.000000e+00
144,177,0.000000e+00
144,178,0.000000e+00
144,179,0.000000e+00
144,180,0.000000e+00
144,181,0.000000e+00
144,182,0.000000e+00
144,183,0.000000e+00
144,184,0.000000e+00
144,185,0.000000e+00
144,186,0.000000e+00
144,187,0.000000e+00
144,188,0.000000e+00
144,189,0.000000e+00
144,190,0.000000e+00
144,191,0.000000e+00
144,192,0.000000e+00
144,193,0.000000e+00
144,194,0.000000e+00
144,195,0.000000e+00
144,196,0.000000e+00
144,197,0.000000e+00
144,198,0.000000e+00
144,199,0.000000e+00
144,200,0.000000e+00
144,201,0.000000e+00
145,0,0.000000e+00
145,1,-2.410705e-17
145,2,3.341482e-17
145,3,-3.217405e-17
145,4,6.674274e-18
145,5,9.860759e-18
145,6,-1.558740e-17
145,7,-2.869743e-17
145,8,-1.193646e-17
145,9,3.000110e-17
145,10,1.824903e-17
145,11,-6.047769e-18
145,12,3.427306e-17
145,13,3.148051e-17
145,14,2.225227e-17
145,15,1.398014e-17
145,16,1.030740e-17
145,17,2.924695e-17
145,18,2.138927e-17
145,19,4.730196e-17
145,20,4.293075e-17
145,21,5.007576e-17
145,22,4.658194e-17
145,23,2.232067e-17
145,24,2.997549e-17
145,25,3.303637e-17
145,26,3.026647e-17
145,27,2.634453e-17
145,28,1.279192e-17
145,29,1.665287e-17
145,30,1.951652e-17
145,31,2.256503e-17
145,32,1.350083e-17
145,33,2.388946e-17
145,34,1.607467e-17
145,35,2.490622e-17
145,36,1.256074e-17
145,37,8.525092e-18
145,38,1.029921e-17
145,39,7.880219e-18
145,40,5.095176e-18
145,41,6.506969e-18
145,42,8.167412e-18
145,43,2.457830e-17
145,44,9.256133e-18
145,45,1.604219e-17
145,46,2.628118e-17
145,47,1.643254e-17
145,48,9.745522e-18
145,49,1.391158e-17
145,50,1.740163e-17
145,51,2.239095e-17
145,52,1.186054e-17
145,53,1.528660e-17
145,54,8.562093e-18
145,55,1.205870e-17
145,56,1.142141e-17
145,57,1.652613e-17
145,58,1.251677e-17
145,59,5.784232e-18
145,60,1.457573e-17
145,61,7.084825e-18
145,62,6.566441e-18
145,63,1.812259e-17
145,64,1.656161e-17
145,65,1.232255e-17
145,66,1.211238e-17
145,67,1.912113e-17
145,68,1.419724e-17
145,69,1.220639e-17
145,70,3.749050e-18
145,71,7.402001e-18
145,72,6.972985e-18
145,73,6.308540e-18
145,74,6.724082e-18
145,75,4.843967e-18
145,76,7.164553e-18
145,77,3.958818e-18
145,78,4.037609e-18
145,79,5.153647e-18
145,80,2.501947e-18
145,81,4.323565e-18
145,82,9.430594e-18
145,83,5.292907e-18
145,84,6.091980e-18
145,85,1.245874e-18
145,86,3.228068e-18
145,87,4.385971e-18
145,88,5.310841e-18
145,89,2.095540e-18
145,90,5.786947e-18
145,91,2.115645e-18
145,92,5.959825e-18
145,93,6.301354e-18
145,94,3.611471e-18
145,95,4.875568e-19
145,96,1.196316e-18
145,97,1.005229e-18
145,98,3.006887e-19
145,99,3.511648e-18
145,100,6.188956e-19
145,101,1.067223e-19
145,102,1.023133e-18
145,103,6.049509e-19
145,104,3.779146e-19
145,105,9.353381e-19
145,106,7.828507e-19
145,107,0.000000e+00
145,108,3.953767e-19
145,109,5.053581e-18
145,110,3.663720e-19
145,111,4.376449e-19
145,112,0.000000e+00
145,113,8.247339e-20
145,114,1.744621e-19
145,115,0.000000e+00
145,116,3.558589e-19
145,117,3.440660e-19
145,118,3.410960e-19
145,119,0.000000e+00
145,120,6.784176e-19
145,121,5.897876e-19
145,122,2.696516e-18
145,123,2.887399e-19
145,124,1.943542e-18
145,125,0.000000e+00
145,126,0.000000e+00
145,127,1.903281e-18
145,128,0.000000e+00
145,129,0.000000e+00
145,130,2.882039e-19
145,131,0.000000e+00
145,132,2.846544e-18
145,133,4.995868e-18
145,134,0.000000e+00
145,135,2.391770e-18
145,136,0.000000e+00
145,137,2.451274e-18
145,138,0.000000e+00
145,139,2.066937e-18
145,140,0.000000e+00
145,141,2.039886e-18
145,142,0.000000e+00
145,143,0.000000e+00
145,144,0.000000e+00
145,145,2.316194e-18
145,146,0.000000e+00
145,147,0.000000e+00
145,148,0.000000e+00
145,149,0.000000e+00
145,150,0.000000e+00
145,151,0.000000e+00
145,152,0.000000e+00
145,153,0.000000e+00
145,154,0.000000e+00
145,155,0.000000e+00
145,156,0.000000e+00
145,157,0.000000e+00
145,158,0.000000e+00
145,159,0.000000e+00
145,160,0.000000e+00
145,161,0.000000e+00
145,162,0.000000e+00
145,163,0.000000e+00
145,164,0.000000e+00
145,165,0.000000e+00
145,166,0.000000e+00
145,167,0.000000e+00
145,168,0.000000e+00
145,169,0.000000e+00
145,170,0.000000e+00
145,171,0.000000e+00
145,172,0.000000e+00
145,173,0.000000e+00
145,174,0.000000e+00
145,175,0.000000e+00
145,176,0.000000e+00
145,177,0.000000e+00
145,178,0.000000e+00
145,179,0.000000e+00
145,180,0.000000e+00
145,181,0.000000e+00
145,182,0.000000e+00
145,183,0.000000e+00
145,184,0.000000e+00
145,185,0.000000e+00
145,186,0.000000e+00
145,187,0.000000e+00
145,188,0.000000e+00
145,189,0.000000e+00
145,190,0.000000e+00
145,191,0.000000e+00
145,192,0.000000e+00
145,193,0.000000e+00
145,194,0.000000e+00
145,195,0.000000e+00
145,196,0.000000e+00
145,197,0.000000e+00
145,198,0.000000e+00
145,199,0.000000e+00
145,200,0.000000e+00
145,201,0.000000e+00
146,0,0.000000e+00
146,1,0.000000e+00
146,2,0.000000e+00
146,3,0.000000e+00
146,4,0.000000e+00
146,5,0.000000e+00
146,6,0.000000e+00
146,7,0.000000e+00
146,8,0.000000e+00
146,9,0.000000e+00
146,10,0.000000e+00
146,11,0.000000e+00
146,12,0.000000e+00
146,13,0.000000e+00
146,14,0.000000e+00
146,15,0.000000e+00
146,16,0.000000e+00
146,17,0.000000e+00
146,18,0.000000e+00
146,19,0.000000e+00
146,20,0.000000e+00
146,21,0.000000e+00
146,22,0.000000e+00
146,23,0.000000e+00
146,24,0.000000e+00
146,25,0.000000e+00
146,26,0.000000e+00
146,27,0.000000e+00
146,28,0.000000e+00
146,29,0.000000e+00
146,30,0.000000e+00
146,31,0.000000e+00
146,32,0.000000e+00
146,33,0.000000e+00
146,34,0.000000e+00
146,35,0.000000e+00
146,36,0.000000e+00
146,37,0.000000e+00
146,38,0.000000e+00
146,39,0.000000e+00
146,40,0.000000e+00
146,41,0.000000e+00
146,42,0.000000e+00
146,43,0.000000e+00
146,44,0.000000e+00
146,45,0.000000e+00
146,46,0.000000e+00
146,47,0.000000e+00
146,48,0.000000e+00
146,49,0.000000e+00
146,50,0.000000e+00
146,51,0.000000e+00
146,52,0.000000e+00
146,53,0.000000e+00
146,54,0.000000e+00
146,55,0.000000e+00
146,56,0.000000e+00
146,57,0.000000e+00
146,58,0.000000e+00
146,59,0.000000e+00
146,60,0.000000e+00
146,61,0.000000e+00
146,62,0.000000e+00
146,63,0.000000e+00
146,64,0.000000e+00
146,65,0.000000e+00
146,66,0.000000e+00
146,67,0.000000e+00
146,68,0.000000e+00
146,69,0.000000e+00
146,70,0.000000e+00
146,71,0.000000e+00
146,72,0.000000e+00
146,73,0.000000e+00
146,74,0.000000e+00
146,75,0.000000e+00
146,76,0.000000e+00
146,77,0.000000e+00
146,78,0.000000e+00
146,79,0.000000e+00
146,80,0.000000e+00
146,81,0.000000e+00
146,82,0.000000e+00
146,83,0.000000e+00
146,84,0.000000e+00
146,85,0.000000e+00
146,86,0.000000e+00
146,87,0.000000e+00
146,88,0.000000e+00
146,89,0.000000e+00
146,90,0.000000e+00
146,91,0.000000e+00
146,92,0.000000e+00
146,93,0.000000e+00
146,94,0.000000e+00
146,95,0.000000e+00
146,96,0.000000e+00
146,97,0.000000e+00
146,98,0.000000e+00
146,99,0.000000e+00
146,100,0.000000e+00
146,101,0.000000e+00
146,102,0.000000e+00
146,103,0.000000e+00
146,104,0.000000e+00
146,105,0.000000e+00
146,106,0.000000e+00
146,107,0.000000e+00
146,108,0.000000e+00
146,109,0.000000e+00
146,110,0.000000e+00
146,111,0.000000e+00
146,112,0.000000e+00
146,113,0.000000e+00
146,114,0.000000e+00
146,115,0.000000e+00
146,116,0.000000e+00
146,117,0.000000e+00
146,118,0.000000e+00
146,119,0.000000e+00
146,120,0.000000e+00
146,121,0.000000e+00
146,122,0.000000e+00
146,123,0.000000e+00
146,124,0.000000e+00
146,125,0.000000e+00
146,126,0.000000e+00
146,127,0.000000e+00
146,128,0.000000e+00
146,129,0.000000e+00
146,130,0.000000e+00
146,131,0.000000e+00
146,132,0.000000e+00
146,133,0.000000e+00
146,134,0.000000e+00
146,135,0.000000e+00
146,136,0.000000e+00
146,137,0.000000e+00
146,138,0.000000e+00
146,139,0.000000e+00
146,140,0.000000e+00
146,141,0.000000e+00
146,142,0.000000e+00
146,143,0.000000e+00
146,144,0.000000e+00
146,145,0.000000e+00
146,146,0.000000e+00
146,147,0.000000e+00
146,148,0.000000e+00
146,149,0.000000e+00
146,150,0.000000e+00
146,151,0.000000e+00
146,152,0.000000e+00
146,153,0.000000e+00
146,154,0.000000e+00
146,155,0.000000e+00
146,156,0.000000e+00
146,157,0.000000e+00
146,158,0.000000e+00
146,159,0.000000e+00
146,160,0.000000e+00
146,161,0.000000e+00
146,162,0.000000e+00
146,163,0.000000e+00
146,164,0.000000e+00
146,165,0.000000e+00
146,166,0.000000e+00
146,167,0.000000e+00
146,168,0.000000e+00
146,169,0.000000e+00
146,170,0.000000e+00
146,171,0.000000e+00
146,172,0.000000e+00
146,173,0.000000e+00
146,174,0.000000e+00
146,175,0.000000e+00
146,176,0.000000e+00
146,177,0.000000e+00
146,178,0.000000e+00
146,179,0.000000e+00
146,180,0.000000e+00
146,181,0.000000e+00
146,182,0.000000e+00
146,183,0.000000e+00
146,184,0.000000e+00
146,185,0.000000e+00
146,186,0.000000e+00
146,187,0.000000e+00
146,188,0.000000e+00
146,189,0.000000e+00
146,190,0.000000e+00
146,191,0.000000e+00
146,192,0.000000e+00
146,193,0.000000e+00
146,194,0.000000e+00
146,195,0.000000e+00
146,196,0.000000e+00
146,197,0.000000e+00
146,198,0.000000e+00
146,199,0.000000e+00
146,200,0.000000e+00
146,201,0.000000e+00
147,0,0.000000e+00
147,1,0.000000e+00
147,2,0.000000e+00
147,3,0.000000e+00
147,4,0.000000e+00
147,5,0.000000e+00
147,6,0.000000e+00
147,7,0.000000e+00
147,8,0.000000e+00
147,9,0.000000e+00
147,10,0.000000e+00
147,11,0.000000e+00
147,12,0.000000e+00
147,13,0.000000e+00
147,14,0.000000e+00
147,15,0.000000e+00
147,16,0.000000e+00
147,17,0.000000e+00
147,18,0.000000e+00
147,19,0.000000e+00
147,20,0.000000e+00
147,21,0.000000e+00
147,22,0.000000e+00
147,23,0.000000e+00
147,24,0.000000e+00
147,25,0.000000e+00
147,26,0.000000e+00
147,27,0.000000e+00
147,28,0.000000e+00
147,29,0.000000e+00
147,30,0.000000e+00
147,31,0.000000e+00
147,32,0.000000e+00
147,33,0.000000e+00
147,34,0.000000e+00
147,35,0.000000e+00
147,36,0.000000e+00
147,37,0.000000e+00
147,38,0.000000e+00
147,39,0.000000e+00
147,40,0.000000e+00
147,41,0.000000e+00
147,42,0.000000e+00
147,43,0.000000e+00
147,44,0.000000e+00
147,45,0.000000e+00
147,46,0.000000e+00
147,47,0.000000e+00
147,48,0.000000e+00
147,49,0.000000e+00
147,50,0.000000e+00
147,51,0.000000e+00
147,52,0.000000e+00
147,53,0.000000e+00
147,54,0.000000e+00
147,55,0.000000e+00
147,56,0.000000e+00
147,57,0.000000e+00
147,58,0.000000e+00
147,59,0.000000e+00
147,60,0.000000e+00
147,61,0.000000e+00
147,62,0.000000e+00
147,63,0.000000e+00
147,64,0.000000e+00
147,65,0.000000e+00
147,66,0.000000e+00
147,67,0.000000e+00
147,68,0.000000e+00
147,69,0.000000e+00
147,70,0.000000e+00
147,71,0.000000e+00
147,72,0.000000e+00
147,73,0.000000e+00
147,74,0.000000e+00
147,75,0.000000e+00
147,76,0.000000e+00
147,77,0.000000e+00
147,78,0.000000e+00
147,79,0.000000e+00
147,80,0.000000e+00
147,81,0.000000e+00
147,82,0.000000e+00
147,83,0.000000e+00
147,84,0.000000e+00
147,85,0.000000e+00
147,86,0.000000e+00
147,87,0.000000e+00
147,88,0.000000e+00
147,89,0.000000e+00
147,90,0.000000e+00
147,91,0.000000e+00
147,92,0.000000e+00
147,93,0.000000e+00
147,94,0.000000e+00
147,95,0.000000e+00
147,96,0.000000e+00
147,97,0.000000e+00
147,98,0.000000e+00
147,99,0.000000e+00
147,100,0.000000e+00
147,101,0.000000e+00
147,102,0.000000e+00
147,103,0.000000e+00
147,104,0.000000e+00
147,105,0.000000e+00
147,106,0.000000e+00
147,107,0.000000e+00
147,108,0.000000e+00
147,109,0.000000e+00
147,110,0.000000e+00
147,111,0.000000e+00
147,112,0.000000e+00
147,113,0.000000e+00
147,114,0.000000e+00
147,115,0.000000e+00
147,116,0.000000e+00
147,117,0.000000e+00
147,118,0.000000e+00
147,119,0.000000e+00
147,120,0.000000e+00
147,121,0.000000e+00
147,122,0.000000e+00
147,123,0.000000e+00
147,124,0.000000e+00
147,125,0.000000e+00
147,126,0.000000e+00
147,127,0.000000e+00
147,128,0.000000e+00
147,129,0.000000e+00
147,130,0.000000e+00
147,131,0.000000e+00
147,132,0.000000e+00
147,133,0.000000e+00
147,134,0.000000e+00
147,135,0.000000e+00
147,136,0.000000e+00
147,137,0.000000e+00
147,138,0.000000e+00
147,139,0.000000e+00
147,140,0.000000e+00
147,141,0.000000e+00
147,142,0.000000e+00
147,143,0.000000e+00
147,144,0.000000e+00
147,145,0.000000e+00
147,146,0.000000e+00
147,147,0.000000e+00
147,148,0.000000e+00
147,149,0.000000e+00
147,150,0.000000e+00
147,151,0.000000e+00
147,152,0.000000e+00
147,153,0.000000e+00
147,154,0.000000e+00
147,155,0.000000e+00
147,156,0.000000e+00
147,157,0.000000e+00
147,158,0.000000e+00
147,159,0.000000e+00
147,160,0.000000e+00
147,161,0.000000e+00
147,162,0.000000e+00
147,163,0.000000e+00
147,164,0.000000e+00
147,165,0.000000e+00
147,166,0.000000e+00
147,167,0.000000e+00
147,168,0.000000e+00
147,169,0.000000e+00
147,170,0.000000e+00
147,171,0.000000e+00
147,172,0.000000e+00
147,173,0.000000e+00
147,174,0.000000e+00
147,175,0.000000e+00
147,176,0.000000e+00
147,177,0.000000e+00
147,178,0.000000e+00
147,179,0.000000e+00
147,180,0.000000e+00
147,181,0.000000e+00
147,182,0.000000e+00
147,183,0.000000e+00
147,184,0.000000e+00
147,185,0.000000e+00
147,186,0.000000e+00
147,187,0.000000e+00
147,188,0.000000e+00
147,189,0.000000e+00
147,190,0.000000e+00
147,191,0.000000e+00
147,192,0.000000e+00
147,193,0.000000e+00
147,194,0.000000e+00
147,195,0.000000e+00
147,196,0.000000e+00
147,197,0.000000e+00
147,198,0.000000e+00
147,199,0.000000e+00
147,200,0.000000e+00
147,201,0.000000e+00
148,0,0.000000e+00
148,1,0.000000e+00
148,2,0.000000e+00
148,3,0.000000e+00
148,4,0.000000e+00
148,5,0.000000e+00
148,6,0.000000e+00
148,7,0.000000e+00
148,8,0.000000e+00
148,9,0.000000e+00
148,10,0.000000e+00
148,11,0.000000e+00
148,12,0.000000e+00
148,13,0.000000e+00
148,14,0.000000e+00
148,15,0.000000e+00
148,16,0.000000e+00
148,17,0.000000e+00
148,18,0.000000e+00
148,19,0.000000e+00
148,20,0.000000e+00
148,21,0.000000e+00
148,22,0.000000e+00
148,23,0.000000e+00
148,24,0.000000e+00
148,25,0.000000e+00
148,26,0.000000e+00
148,27,0.000000e+00
148,28,0.000000e+00
148,29,0.000000e+00
148,30,0.000000e+00
148,31,0.000000e+00
148,32,0.000000e+00
148,33,0.000000e+00
148,34,0.000000e+00
148,35,0.000000e+00
148,36,0.000000e+00
148,37,0.000000e+00
148,38,0.000000e+00
148,39,0.000000e+00
148,40,0.000000e+00
148,41,0.000000e+00
148,42,0.000000e+00
148,43,0.000000e+00
148,44,0.000000e+00
148,45,0.000000e+00
148,46,0.000000e+00
148,47,0.000000e+00
148,48,0.000000e+00
148,49,0.000000e+00
148,50,0.000000e+00
148,51,0.000000e+00
148,52,0.000000e+00
148,53,0.000000e+00
148,54,0.000000e+00
148,55,0.000000e+00
148,56,0.000000e+00
148,57,0.000000e+00
148,58,0.000000e+00
148,59,0.000000e+00
148,60,0.000000e+00
148,61,0.000000e+00
148,62,0.000000e+00
148,63,0.000000e+00
148,64,0.000000e+00
148,65,0.000000e+00
148,66,0.000000e+00
148,67,0.000000e+00
148,68,0.000000e+00
148,69,0.000000e+00
148,70,0.000000e+00
148,71,0.000000e+00
148,72,0.000000e+00
148,73,0.000000e+00
148,74,0.000000e+00
148,75,0.000000e+00
148,76,0.000000e+00
148,77,0.000000e+00
148,78,0.000000e+00
148,79,0.000000e+00
148,80,0.000000e+00
148,81,0.000000e+00
148,82,0.000000e+00
148,83,0.000000e+00
148,84,0.000000e+00
148,85,0.000000e+00
148,86,0.000000e+00
148,87,0.000000e+00
148,88,0.000000e+00
148,89,0.000000e+00
148,90,0.000000e+00
148,91,0.000000e+00
148,92,0.000000e+00
148,93,0.000000e+00
148,94,0.000000e+00
148,95,0.000000e+00
148,96,0.000000e+00
148,97,0.000000e+00
148,98,0.000000e+00
148,99,0.000000e+00
148,100,0.000000e+00
148,101,0.000000e+00
148,102,0.000000e+00
148,103,0.000000e+00
148,104,0.000000e+00
148,105,0.000000e+00
148,106,0.000000e+00
148,107,0.000000e+00
148,108,0.000000e+00
148,109,0.000000e+00
148,110,0.000000e+00
148,111,0.000000e+00
148,112,0.000000e+00
148,113,0.000000e+00
148,114,0.000000e+00
148,115,0.000000e+00
148,116,0.000000e+00
148,117,0.000000e+00
148,118,0.000000e+00
148,119,0.000000e+00
148,120,0.000000e+00
148,121,0.000000e+00
148,122,0.000000e+00
148,123,0.000000e+00
148,124,0.000000e+00
148,125,0.000000e+00
148,126,0.000000e+00
148,127,0.000000e+00
148,128,0.000000e+00
148,129,0.000000e+00
148,130,0.000000e+00
148,131,0.000000e+00
148,132,0.000000e+00
148,133,0.000000e+00
148,134,0.000000e+00
148,135,0.000000e+00
148,136,0.000000e+00
148,137,0.000000e+00
148,138,0.000000e+00
148,139,0.000000e+00
148,140,0.000000e+00
148,141,0.000000e+00
148,142,0.000000e+00
148,143,0.000000e+00
148,144,0.000000e+00
148,145,0.000000e+00
148,146,0.000000e+00
148,147,0.000000e+00
148,148,0.000000e+00
148,149,0.000000e+00
148,150,0.000000e+00
148,151,0.000000e+00
148,152,0.000000e+00
148,153,0.000000e+00
148,154,0.000000e+00
148,155,0.000000e+00
148,156,0.000000e+00
148,157,0.000000e+00
148,158,0.000000e+00
148,159,0.000000e+00
148,160,0.000000e+00
148,161,0.000000e+00
148,162,0.000000e+00
148,163,0.000000e+00
148,164,0.000000e+00
148,165,0.000000e+00
148,166,0.000000e+00
148,167,0.000000e+00
148,168,0.000000e+00
148,169,0.000000e+00
148,170,0.000000e+00
148,171,0.000000e+00
148,172,0.000000e+00
148,173,0.000000e+00
148,174,0.000000e+00
148,175,0.000000e+00
148,176,0.000000e+00
148,177,0.000000e+00
148,178,0.000000e+00
148,179,0.000000e+00
148,180,0.000000e+00
148,181,0.000000e+00
148,182,0.000000e+00
148,183,0.000000e+00
148,184,0.000000e+00
148,185,0.000000e+00
148,186,0.000000e+00
148,187,0.000000e+00
148,188,0.000000e+00
148,189,0.000000e+00
148,190,0.000000e+00
148,191,0.000000e+00
148,192,0.000000e+00
148,193,0.000000e+00
148,194,0.000000e+00
148,195,0.000000e+00
148,196,0.000000e+00
148,197,0.000000e+00
148,198,0.000000e+00
148,199,0.000000e+00
148,200,0.000000e+00
148,201,0.000000e+00
149,0,0.000000e+00
149,1,0.000000e+00
149,2,0.000000e+00
149,3,0.000000e+00
149,4,0.000000e+00
149,5,0.000000e+00
149,6,0.000000e+00
149,7,0.000000e+00
149,8,0.000000e+00
149,9,0.000000e+00
149,10,0.000000e+00
149,11,0.000000e+00
149,12,0.000000e+00
149,13,0.000000e+00
149,14,0.000000e+00
149,15,0.000000e+00
149,16,0.000000e+00
149,17,0.000000e+00
149,18,0.000000e+00
149,19,0.000000e+00
149,20,0.000000e+00
149,21,0.000000e+00
149,22,0.000000e+00
149,23,0.000000e+00
149,24,0.000000e+00
149,25,0.000000e+00
149,26,0.000000e+00
149,27,0.000000e+00
149,28,0.000000e+00
149,29,0.000000e+00
149,30,0.000000e+00
149,31,0.000000e+00
149,32,0.000000e+00
149,33,0.000000e+00
149,34,0.000000e+00
149,35,0.000000e+00
149,36,0.000000e+00
149,37,0.000000e+00
149,38,0.000000e+00
149,39,0.000000e+00
149,40,0.000000e+00
149,41,0.000000e+00
149,42,0.000000e+00
149,43,0.000000e+00
149,44,0.000000e+00
149,45,0.000000e+00
149,46,0.000000e+00
149,47,0.000000e+00
149,48,0.000000e+00
149,49,0.000000e+00
149,50,0.000000e+00
149,51,0.000000e+00
149,52,0.000000e+00
149,53,0.000000e+00
149,54,0.000000e+00
149,55,0.000000e+00
149,56,0.000000e+00
149,57,0.000000e+00
149,58,0.000000e+00
149,59,0.000000e+00
149,60,0.000000e+00
149,61,0.000000e+00
149,62,0.000000e+00
149,63,0.000000e+00
149,64,0.000000e+00
149,65,0.000000e+00
149,66,0.000000e+00
149,67,0.000000e+00
149,68,0.000000e+00
149,69,0.000000e+00
149,70,0.000000e+00
149,71,0.000000e+00
149,72,0.000000e+00
149,73,0.000000e+00
149,74,0.000000e+00
149,75,0.000000e+00
149,76,0.000000e+00
149,77,0.000000e+00
149,78,0.000000e+00
149,79,0.000000e+00
149,80,0.000000e+00
149,81,0.000000e+00
149,82,0.000000e+00
149,83,0.000000e+00
149,84,0.000000e+00
149,85,0.000000e+00
149,86,0.000000e+00
149,87,0.000000e+00
149,88,0.000000e+00
149,89,0.000000e+00
149,90,0.000000e+00
149,91,0.000000e+00
149,92,0.000000e+00
149,93,0.000000e+00
149,94,0.000000e+00
149,95,0.000000e+00
149,96,0.000000e+00
149,97,0.000000e+00
149,98,0.000000e+00
149,99,0.000000e+00
149,100,0.000000e+00
149,101,0.000000e+00
149,102,0.000000e+00
149,103,0.000000e+00
149,104,0.000000e+00
149,105,0.000000e+00
149,106,0.000000e+00
149,107,0.000000e+00
149,108,0.000000e+00
149,109,0.000000e+00
149,110,0.000000e+00
149,111,0.000000e+00
149,112,0.000000e+00
149,113,0.000000e+00
149,114,0.000000e+00
149,115,0.000000e+00
149,116,0.000000e+00
149,117,0.000000e+00
149,118,0.000000e+00
149,119,0.000000e+00
149,120,0.000000e+00
149,121,0.000000e+00
149,122,0.000000e+00
149,123,0.000000e+00
149,124,0.000000e+00
149,125,0.000000e+00
149,126,0.000000e+00
149,127,0.000000e+00
149,128,0.000000e+00
149,129,0.000000e+00
149,130,0.000000e+00
149,131,0.000000e+00
149,132,0.000000e+00
149,133,0.000000e+00
149,134,0.000000e+00
149,135,0.000000e+00
149,136,0.000000e+00
149,137,0.000000e+00
149,138,0.000000e+00
149,139,0.000000e+00
149,140,0.000000e+00
149,141,0.000000e+00
149,142,0.000000e+00
149,143,0.000000e+00
149,144,0.000000e+00
149,145,0.000000e+00
149,146,0.000000e+00
149,147,0.000000e+00
149,148,0.000000e+00
149,149,0.000000e+00
149,150,0.000000e+00
149,151,0.000000e+00
149,152,0.000000e+00
149,153,0.000000e+00
149,154,0.000000e+00
149,155,0.000000e+00
149,156,0.000000e+00
149,157,0.000000e+00
149,158,0.000000e+00
149,159,0.000000e+00
149,160,0.000000e+00
149,161,0.000000e+00
149,162,0.000000e+00
149,163,0.000000e+00
149,164,0.000000e+00
149,165,0.000000e+00
149,166,0.000000e+00
149,167,0.000000e+00
149,168,0.000000e+00
149,169,0.000000e+00
149,170,0.000000e+00
149,171,0.000000e+00
149,172,0.000000e+00
149,173,0.000000e+00
149,174,0.000000e+00
149,175,0.000000e+00
149,176,0.000000e+00
149,177,0.000000e+00
149,178,0.000000e+00
149,179,0.000000e+00
149,180,0.000000e+00
149,181,0.000000e+00
149,182,0.000000e+00
149,183,0.000000e+00
149,184,0.000000e+00
149,185,0.000000e+00
149,186,0.000000e+00
149,187,0.000000e+00
149,188,0.000000e+00
149,189,0.000000e+00
149,190,0.000000e+00
149,191,0.000000e+00
149,192,0.000000e+00
149,193,0.000000e+00
149,194,0.000000e+00
149,195,0.000000e+00
149,196,0.000000e+00
149,197,0.000000e+00
149,198,0.000000e+00
149,199,0.000000e+00
149,200,0.000000e+00
149,201,0.000000e+00
150,0,0.000000e+00
150,1,0.000000e+00
150,2,0.000000e+00
150,3,0.000000e+00
150,4,0.000000e+00
150,5,0.000000e+00
150,6,0.000000e+00
150,7,0.000000e+00
150,8,0.000000e+00
150,9,0.000000e+00
150,10,0.000000e+00
150,11,0.000000e+00
150,12,0.000000e+00
150,13,0.000000e+00
150,14,0.000000e+00
150,15,0.000000e+00
150,16,0.000000e+00
150,17,0.000000e+00
150,18,0.000000e+00
150,19,0.000000e+00
150,20,0.000000e+00
150,21,0.000000e+00
150,22,0.000000e+00
150,23,0.000000e+00
150,24,0.000000e+00
150,25,0.000000e+00
150,26,0.000000e+00
150,27,0.000000e+00
150,28,0.000000e+00
150,29,0.000000e+00
150,30,0.000000e+00
150,31,0.000000e+00
150,32,0.000000e+00
150,33,0.000000e+00
150,34,0.000000e+00
150,35,0.000000e+00
150,36,0.000000e+00
150,37,0.000000e+00
150,38,0.000000e+00
150,39,0.000000e+00
150,40,0.000000e+00
150,41,0.000000e+00
150,42,0.000000e+00
150,43,0.000000e+00
150,44,0.000000e+00
150,45,0.000000e+00
150,46,0.000000e+00
150,47,0.000000e+00
150,48,0.000000e+00
150,49,0.000000e+00
150,50,0.000000e+00
150,51,0.000000e+00
150,52,0.000000e+00
150,53,0.000000e+00
150,54,0.000000e+00
150,55,0.000000e+00
150,56,0.000000e+00
150,57,0.000000e+00
150,58,0.000000e+00
150,59,0.000000e+00
150,60,0.000000e+00
150,61,0.000000e+00
150,62,0.000000e+00
150,63,0.000000e+00
150,64,0.000000e+00
150,65,0.000000e+00
150,66,0.000000e+00
150,67,0.000000e+00
150,68,0.000000e+00
150,69,0.000000e+00
150,70,0.000000e+00
150,71,0.000000e+00
150,72,0.000000e+00
150,73,0.000000e+00
150,74,0.000000e+00
150,75,0.000000e+00
150,76,0.000000e+00
150,77,0.000000e+00
150,78,0.000000e+00
150,79,0.000000e+00
150,80,0.000000e+00
150,81,0.000000e+00
150,82,0.000000e+00
150,83,0.000000e+00
150,84,0.000000e+00
150,85,0.000000e+00
150,86,0.000000e+00
150,87,0.000000e+00
150,88,0.000000e+00
150,89,0.000000e+00
150,90,0.000000e+00
150,91,0.000000e+00
150,92,0.000000e+00
150,93,0.000000e+00
150,94,0.000000e+00
150,95,0.000000e+00
150,96,0.000000e+00
150,97,0.000000e+00
150,98,0.000000e+00
150,99,0.000000e+00
150,100,0.000000e+00
150,101,0.000000e+00
150,102,0.000000e+00
150,103,0.000000e+00
150,104,0.000000e+00
150,105,0.000000e+00
150,106,0.000000e+00
150,107,0.000000e+00
150,108,0.000000e+00
150,109,0.000000e+00
150,110,0.000000e+00
150,111,0.000000e+00
150,112,0.000000e+00
150,113,0.000000e+00
150,114,0.000000e+00
150,115,0.000000e+00
150,116,0.000000e+00
150,117,0.000000e+00
150,118,0.000000e+00
150,119,0.000000e+00
150,120,0.000000e+00
150,121,0.000000e+00
150,122,0.000000e+00
150,123,0.000000e+00
150,124,0.000000e+00
150,125,0.000000e+00
150,126,0.000000e+00
150,127,0.000000e+00
150,128,0.000000e+00
150,129,0.000000e+00
150,130,0.000000e+00
150,131,0.000000e+00
150,132,0.000000e+00
150,133,0.000000e+00
150,134,0.000000e+00
150,135,0.000000e+00
150,136,0.000000e+00
150,137,0.000000e+00
150,138,0.000000e+00
150,139,0.000000e+00
150,140,0.000000e+00
150,141,0.000000e+00
150,142,0.000000e+00
150,143,0.000000e+00
150,144,0.000000e+00
150,145,0.000000e+00
150,146,0.000000e+00
150,147,0.000000e+00
150,148,0.000000e+00
150,149,0.000000e+00
150,150,0.000000e+00
150,151,0.000000e+00
150,152,0.000000e+00
150,153,0.000000e+00
150,154,0.000000e+00
150,155,0.000000e+00
150,156,0.000000e+00
150,157,0.000000e+00
150,158,0.000000e+00
150,159,0.000000e+00
150,160,0.000000e+00
150,161,0.000000e+00
150,162,0.000000e+00
150,163,0.000000e+00
150,164,0.000000e+00
150,165,0.000000e+00
150,166,0.000000e+00
150,167,0.000000e+00
150,168,0.000000e+00
150,169,0.000000e+00
150,170,0.000000e+00
150,171,0.000000e+00
150,172,0.000000e+00
150,173,0.000000e+00
150,174,0.000000e+00
150,175,0.000000e+00
150,176,0.000000e+00
150,177,0.000000e+00
150,178,0.000000e+00
150,179,0.000000e+00
150,180,0.000000e+00
150,181,0.000000e+00
150,182,0.000000e+00
150,183,0.000000e+00
150,184,0.000000e+00
150,185,0.000000e+00
150,186,0.000000e+00
150,187,0.000000e+00
150,188,0.000000e+00
150,189,0.000000e+00
150,190,0.000000e+00
150,191,0.000000e+00
150,192,0.000000e+00
150,193,0.000000e+00
150,194,0.000000e+00
150,195,0.000000e+00
150,196,0.000000e+00
150,197,0.000000e+00
150,198,0.000000e+00
150,199,0.000000e+00
150,200,0.000000e+00
150,201,0.000000e+00
151,0,0.000000e+00
151,1,0.000000e+00
151,2,0.000000e+00
151,3,0.000000e+00
151,4,0.000000e+00
151,5,0.000000e+00
151,6,0.000000e+00
151,7,0.000000e+00
151,8,0.000000e+00
151,9,0.000000e+00
151,10,0.000000e+00
151,11,0.000000e+00
151,12,0.000000e+00
151,13,0.000000e+00
151,14,0.000000e+00
151,15,0.000000e+00
151,16,0.000000e+00
151,17,0.000000e+00
151,18,0.000000e+00
151,19,0.000000e+00
151,20,0.000000e+00
151,21,0.000000e+00
151,22,0.000000e+00
151,23,0.000000e+00
151,24,0.000000e+00
151,25,0.000000e+00
151,26,0.000000e+00
151,27,0.000000e+00
151,28,0.000000e+00
151,29,0.000000e+00
151,30,0.000000e+00
151,31,0.000000e+00
151,32,0.000000e+00
151,33,0.000000e+00
151,34,0.000000e+00
151,35,0.000000e+00
151,36,0.000000e+00
151,37,0.000000e+00
151,38,0.000000e+00
151,39,0.000000e+00
151,40,0.000000e+00
151,41,0.000000e+00
151,42,0.000000e+00
151,43,0.000000e+00
151,44,0.000000e+00
151,45,0.000000e+00
151,46,0.000000e+00
151,47,0.000000e+00
151,48,0.000000e+00
151,49,0.000000e+00
151,50,0.000000e+00
151,51,0.000000e+00
151,52,0.000000e+00
151,53,0.000000e+00
151,54,0.000000e+00
151,55,0.000000e+00
151,56,0.000000e+00
151,57,0.000000e+00
151,58,0.000000e+00
151,59,0.000000e+00
151,60,0.000000e+00
151,61,0.000000e+00
151,62,0.000000e+00
151,63,0.000000e+00
151,64,0.000000e+00
151,65,0.000000e+00
151,66,0.000000e+00
151,67,0.000000e+00
151,68,0.000000e+00
151,69,0.000000e+00
151,70,0.000000e+00
151,71,0.000000e+00
151,72,0.000000e+00
151,73,0.000000e+00
151,74,0.000000e+00
151,75,0.000000e+00
151,76,0.000000e+00
151,77,0.000000e+00
151,78,0.000000e+00
151,79,0.000000e+00
151,80,0.000000e+00
151,81,0.000000e+00
151,82,0.000000e+00
151,83,0.000000e+00
151,84,0.000000e+00
151,85,0.000000e+00
151,86,0.000000e+00
151,87,0.000000e+00
151,88,0.000000e+00
151,89,0.000000e+00
151,90,0.000000e+00
151,91,0.000000e+00
151,92,0.000000e+00
151,93,0.000000e+00
151,94,0.000000e+00
151,95,0.000000e+00
151,96,0.000000e+00
151,97,0.000000e+00
151,98,0.000000e+00
151,99,0.000000e+00
151,100,0.000000e+00
151,101,0.000000e+00
151,102,0.000000e+00
151,103,0.000000e+00
151,104,0.000000e+00
151,105,0.000000e+00
151,106,0.000000e+00
151,107,0.000000e+00
151,108,0.000000e+00
151,109,0.000000e+00
151,110,0.000000e+00
151,111,0.000000e+00
151,112,0.000000e+00
151,113,0.000000e+00
151,114,0.000000e+00
151,115,0.000000e+00
151,116,0.000000e+00
151,117,0.000000e+00
151,118,0.000000e+00
151,119,0.000000e+00
151,120,0.000000e+00
151,121,0.000000e+00
151,122,0.000000e+00
151,123,0.000000e+00
151,124,0.000000e+00
151,125,0.000000e+00
151,126,0.000000e+00
151,127,0.000000e+00
151,128,0.000000e+00
151,129,0.000000e+00
151,130,0.000000e+00
151,131,0.000000e+00
151,132,0.000000e+00
151,133,0.000000e+00
151,134,0.000000e+00
151,135,0.000000e+00
151,136,0.000000e+00
151,137,0.000000e+00
151,138,0.000000e+00
151,139,0.000000e+00
151,140,0.000000e+00
151,141,0.000000e+00
151,142,0.000000e+00
151,143,0.000000e+00
151,144,0.000000e+00
151,145,0.000000e+00
151,146,0.000000e+00
151,147,0.000000e+00
151,148,0.000000e+00
151,149,0.000000e+00
151,150,0.000000e+00
151,151,0.000000e+00
151,152,0.000000e+00
151,153,0.000000e+00
151,154,0.000000e+00
151,155,0.000000e+00
151,156,0.000000e+00
151,157,0.000000e+00
151,158,0.000000e+00
151,159,0.000000e+00
151,160,0.000000e+00
151,161,0.000000e+00
151,162,0.000000e+00
151,163,0.000000e+00
151,164,0.000000e+00
151,165,0.000000e+00
151,166,0.000000e+00
151,167,0.000000e+00
151,168,0.000000e+00
151,169,0.000000e+00
151,170,0.000000e+00
151,171,0.000000e+00
151,172,0.000000e+00
151,173,0.000000e+00
151,174,0.000000e+00
151,175,0.000000e+00
151,176,0.000000e+00
151,177,0.000000e+00
151,178,0.000000e+00
151,179,0.000000e+00
151,180,0.000000e+00
151,181,0.000000e+00
151,182,0.000000e+00
151,183,0.000000e+00
151,184,0.000000e+00
151,185,0.000000e+00
151,186,0.000000e+00
151,187,0.000000e+00
151,188,0.000000e+00
151,189,0.000000e+00
151,190,0.000000e+00
151,191,0.000000e+00
151,192,0.000000e+00
151,193,0.000000e+00
151,194,0.000000e+00
151,195,0.000000e+00
151,196,0.000000e+00
151,197,0.000000e+00
151,198,0.000000e+00
151,199,0.000000e+00
151,200,0.000000e+00
151,201,0.000000e+00
152,0,0.000000e+00
152,1,0.000000e+00
152,2,0.000000e+00
152,3,0.000000e+00
152,4,0.000000e+00
152,5,0.000000e+00
152,6,0.000000e+00
152,7,0.000000e+00
152,8,0.000000e+00
152,9,0.000000e+00
152,10,0.000000e+00
152,11,0.000000e+00
152,12,0.000000e+00
152,13,0.000000e+00
152,14,0.000000e+00
152,15,0.000000e+00
152,16,0.000000e+00
152,17,0.000000e+00
152,18,0.000000e+00
152,19,0.000000e+00
152,20,0.000000e+00
152,21,0.000000e+00
152,22,0.000000e+00
152,23,0.000000e+00
152,24,0.000000e+00
152,25,0.000000e+00
152,26,0.000000e+00
152,27,0.000000e+00
152,28,0.000000e+00
152,29,0.000000e+00
152,30,0.000000e+00
152,31,0.000000e+00
152,32,0.000000e+00
152,33,0.000000e+00
152,34,0.000000e+00
152,35,0.000000e+00
152,36,0.000000e+00
152,37,0.000000e+00
152,38,0.000000e+00
152,39,0.000000e+00
152,40,0.000000e+00
152,41,0.000000e+00
152,42,0.000000e+00
152,43,0.000000e+00
152,44,0.000000e+00
152,45,0.000000e+00
152,46,0.000000e+00
152,47,0.000000e+00
152,48,0.000000e+00
152,49,0.000000e+00
152,50,0.000000e+00
152,51,0.000000e+00
152,52,0.000000e+00
152,53,0.000000e+00
152,54,0.000000e+00
152,55,0.000000e+00
152,56,0.000000e+00
152,57,0.000000e+00
152,58,0.000000e+00
152,59,0.000000e+00
152,60,0.000000e+00
152,61,0.000000e+00
152,62,0.000000e+00
152,63,0.000000e+00
152,64,0.000000e+00
152,65,0.000000e+00
152,66,0.000000e+00
152,67,0.000000e+00
152,68,0.000000e+00
152,69,0.000000e+00
152,70,0.000000e+00
152,71,0.000000e+00
152,72,0.000000e+00
152,73,0.000000e+00
152,74,0.000000e+00
152,75,0.000000e+00
152,76,0.000000e+00
152,77,0.000000e+00
152,78,0.000000e+00
152,79,0.000000e+00
152,80,0.000000e+00
152,81,0.000000e+00
152,82,0.000000e+00
152,83,0.000000e+00
152,84,0.000000e+00
152,85,0.000000e+00
152,86,0.000000e+00
152,87,0.000000e+00
152,88,0.000000e+00
152,89,0.000000e+00
152,90,0.000000e+00
152,91,0.000000e+00
152,92,0.000000e+00
152,93,0.000000e+00
152,94,0.000000e+00
152,95,0.000000e+00
152,96,0.000000e+00
152,97,0.000000e+00
152,98,0.000000e+00
152,99,0.000000e+00
152,100,0.000000e+00
152,101,0.000000e+00
152,102,0.000000e+00
152,103,0.000000e+00
152,104,0.000000e+00
152,105,0.000000e+00
152,106,0.000000e+00
152,107,0.000000e+00
152,108,0.000000e+00
152,109,0.000000e+00
152,110,0.000000e+00
152,111,0.000000e+00
152,112,0.000000e+00
152,113,0.000000e+00
152,114,0.000000e+00
152,115,0.000000e+00
152,116,0.000000e+00
152,117,0.000000e+00
152,118,0.000000e+00
152,119,0.000000e+00
152,120,0.000000e+00
152,121,0.000000e+00
152,122,0.000000e+00
152,123,0.000000e+00
152,124,0.000000e+00
152,125,0.000000e+00
152,126,0.000000e+00
152,127,0.000000e+00
152,128,0.000000e+00
152,129,0.000000e+00
152,130,0.000000e+00
152,131,0.000000e+00
152,132,0.000000e+00
152,133,0.000000e+00
152,134,0.000000e+00
152,135,0.000000e+00
152,136,0.000000e+00
152,137,0.000000e+00
152,138,0.000000e+00
152,139,0.000000e+00
152,140,0.000000e+00
152,141,0.000000e+00
152,142,0.000000e+00
152,143,0.000000e+00
152,144,0.000000e+00
152,145,0.000000e+00
152,146,0.000000e+00
152,147,0.000000e+00
152,148,0.000000e+00
152,149,0.000000e+00
152,150,0.000000e+00
152,151,0.000000e+00
152,152,0.000000e+00
152,153,0.000000e+00
152,154,0.000000e+00
152,155,0.000000e+00
152,156,0.000000e+00
152,157,0.000000e+00
152,158,0.000000e+00
152,159,0.000000e+00
152,160,0.000000e+00
152,161,0.000000e+00
152,162,0.000000e+00
152,163,0.000000e+00
152,164,0.000000e+00
152,165,0.000000e+00
152,166,0.000000e+00
152,167,0.000000e+00
152,168,0.000000e+00
152,169,0.000000e+00
152,170,0.000000e+00
152,171,0.000000e+00
152,172,0.000000e+00
152,173,0.000000e+00
152,174,0.000000e+00
152,175,0.000000e+00
152,176,0.000000e+00
152,177,0.000000e+00
152,178,0.000000e+00
152,179,0.000000e+00
152,180,0.000000e+00
152,181,0.000000e+00
152,182,0.000000e+00
152,183,0.000000e+00
152,184,0.000000e+00
152,185,0.000000e+00
152,186,0.000000e+00
152,187,0.000000e+00
152,188,0.000000e+00
152,189,0.000000e+00
152,190,0.000000e+00
152,191,0.000000e+00
152,192,0.000000e+00
152,193,0.000000e+00
152,194,0.000000e+00
152,195,0.000000e+00
152,196,0.000000e+00
152,197,0.000000e+00
152,198,0.000000e+00
152,199,0.000000e+00
152,200,0.000000e+00
152,201,0.000000e+00
153,0,0.000000e+00
153,1,0.000000e+00
153,2,0.000000e+00
153,3,0.000000e+00
153,4,0.000000e+00
153,5,0.000000e+00
153,6,0.000000e+00
153,7,0.000000e+00
153,8,0.000000e+00
153,9,0.000000e+00
153,10,0.000000e+00
153,11,0.000000e+00
153,12,0.000000e+00
153,13,0.000000e+00
153,14,0.000000e+00
153,15,0.000000e+00
153,16,0.000000e+00
153,17,0.000000e+00
153,18,0.000000e+00
153,19,0.000000e+00
153,20,0.000000e+00
153,21,0.000000e+00
153,22,0.000000e+00
153,23,0.000000e+00
153,24,0.000000e+00
153,25,0.000000e+00
153,26,0.000000e+00
153,27,0.000000e+00
153,28,0.000000e+00
153,29,0.000000e+00
153,30,0.000000e+00
153,31,0.000000e+00
153,32,0.000000e+00
153,33,0.000000e+00
153,34,0.000000e+00
153,35,0.000000e+00
153,36,0.000000e+00
153,37,0.000000e+00
153,38,0.000000e+00
153,39,0.000000e+00
153,40,0.000000e+00
153,41,0.000000e+00
153,42,0.000000e+00
153,43,0.000000e+00
153,44,0.000000e+00
153,45,0.000000e+00
153,46,0.000000e+00
153,47,0.000000e+00
153,48,0.000000e+00
153,49,0.000000e+00
153,50,0.000000e+00
153,51,0.000000e+00
153,52,0.000000e+00
153,53,0.000000e+00
153,54,0.000000e+00
153,55,0.000000e+00
153,56,0.000000e+00
153,57,0.000000e+00
153,58,0.000000e+00
153,59,0.000000e+00
153,60,0.000000e+00
153,61,0.000000e+00
153,62,0.000000e+00
153,63,0.000000e+00
153,64,0.000000e+00
153,65,0.000000e+00
153,66,0.000000e+00
153,67,0.000000e+00
153,68,0.000000e+00
153,69,0.000000e+00
153,70,0.000000e+00
153,71,0.000000e+00
153,72,0.000000e+00
153,73,0.000000e+00
153,74,0.000000e+00
153,75,0.000000e+00
153,76,0.000000e+00
153,77,0.000000e+00
153,78,0.000000e+00
153,79,0.000000e+00
153,80,0.000000e+00
153,81,0.000000e+00
153,82,0.000000e+00
153,83,0.000000e+00
153,84,0.000000e+00
153,85,0.000000e+00
153,86,0.000000e+00
153,87,0.000000e+00
153,88,0.000000e+00
153,89,0.000000e+00
153,90,0.000000e+00
153,91,0.000000e+00
153,92,0.000000e+00
153,93,0.000000e+00
153,94,0.000000e+00
153,95,0.000000e+00
153,96,0.000000e+00
153,97,0.000000e+00
153,98,0.000000e+00
153,99,0.000000e+00
153,100,0.000000e+00
153,101,0.000000e+00
153,102,0.000000e+00
153,103,0.000000e+00
153,104,0.000000e+00
153,105,0.000000e+00
153,106,0.000000e+00
153,107,0.000000e+00
153,108,0.000000e+00
153,109,0.000000e+00
153,110,0.000000e+00
153,111,0.000000e+00
153,112,0.000000e+00
153,113,0.000000e+00
153,114,0.000000e+00
153,115,0.000000e+00
153,116,0.000000e+00
153,117,0.000000e+00
153,118,0.000000e+00
153,119,0.000000e+00
153,120,0.000000e+00
153,121,0.000000e+00
153,122,0.000000e+00
153,123,0.000000e+00
153,124,0.000000e+00
153,125,0.000000e+00
153,126,0.000000e+00
153,127,0.000000e+00
153,128,0.000000e+00
153,129,0.000000e+00
153,130,0.000000e+00
153,131,0.000000e+00
153,132,0.000000e+00
153,133,0.000000e+00
153,134,0.000000e+00
153,135,0.000000e+00
153,136,0.000000e+00
153,137,0.000000e+00
153,138,0.000000e+00
153,139,0.000000e+00
153,140,0.000000e+00
153,141,0.000000e+00
153,142,0.000000e+00
153,143,0.000000e+00
153,144,0.000000e+00
153,145,0.000000e+00
153,146,0.000000e+00
153,147,0.000000e+00
153,148,0.000000e+00
153,149,0.000000e+00
153,150,0.000000e+00
153,151,0.000000e+00
153,152,0.000000e+00
153,153,0.000000e+00
153,154,0.000000e+00
153,155,0.000000e+00
153,156,0.000000e+00
153,157,0.000000e+00
153,158,0.000000e+00
153,159,0.000000e+00
153,160,0.000000e+00
153,161,0.000000e+00
153,162,0.000000e+00
153,163,0.000000e+00
153,164,0.000000e+00
153,165,0.000000e+00
153,166,0.000000e+00
153,167,0.000000e+00
153,168,0.000000e+00
153,169,0.000000e+00
153,170,0.000000e+00
153,171,0.000000e+00
153,172,0.000000e+00
153,173,0.000000e+00
153,174,0.000000e+00
153,175,0.000000e+00
153,176,0.000000e+00
153,177,0.000000e+00
153,178,0.000000e+00
153,179,0.000000e+00
153,180,0.000000e+00
153,181,0.000000e+00
153,182,0.000000e+00
153,183,0.000000e+00
153,184,0.000000e+00
153,185,0.000000e+00
153,186,0.000000e+00
153,187,0.000000e+00
153,188,0.000000e+00
153,189,0.000000e+00
153,190,0.000000e+00
153,191,0.000000e+00
153,192,0.000000e+00
153,193,0.000000e+00
153,194,0.000000e+00
153,195,0.000000e+00
153,196,0.000000e+00
153,197,0.000000e+00
153,198,0.000000e+00
153,199,0.000000e+00
153,200,0.000000e+00
153,201,0.000000e+00
154,0,0.000000e+00
154,1,0.000000e+00
154,2,0.000000e+00
154,3,0.000000e+00
154,4,0.000000e+00
154,5,0.000000e+00
154,6,0.000000e+00
154,7,0.000000e+00
154,8,0.000000e+00
154,9,0.000000e+00
154,10,0.000000e+00
154,11,0.000000e+00
154,12,0.000000e+00
154,13,0.000000e+00
154,14,0.000000e+00
154,15,0.000000e+00
154,16,0.000000e+00
154,17,0.000000e+00
154,18,0.000000e+00
154,19,0.000000e+00
154,20,0.000000e+00
154,21,0.000000e+00
154,22,0.000000e+00
154,23,0.000000e+00
154,24,0.000000e+00
154,25,0.000000e+00
154,26,0.000000e+00
154,27,0.000000e+00
154,28,0.000000e+00
154,29,0.000000e+00
154,30,0.000000e+00
154,31,0.000000e+00
154,32,0.000000e+00
154,33,0.000000e+00
154,34,0.000000e+00
154,35,0.000000e+00
154,36,0.000000e+00
154,37,0.000000e+00
154,38,0.000000e+00
154,39,0.000000e+00
154,40,0.000000e+00
154,41,0.000000e+00
154,42,0.000000e+00
154,43,0.000000e+00
154,44,0.000000e+00
154,45,0.000000e+00
154,46,0.000000e+00
154,47,0.000000e+00
154,48,0.000000e+00
154,49,0.000000e+00
154,50,0.000000e+00
154,51,0.000000e+00
154,52,0.000000e+00
154,53,0.000000e+00
154,54,0.000000e+00
154,55,0.000000e+00
154,56,0.000000e+00
154,57,0.000000e+00
154,58,0.000000e+00
154,59,0.000000e+00
154,60,0.000000e+00
154,61,0.000000e+00
154,62,0.000000e+00
154,63,0.000000e+00
154,64,0.000000e+00
154,65,0.000000e+00
154,66,0.000000e+00
154,67,0.000000e+00
154,68,0.000000e+00
154,69,0.000000e+00
154,70,0.000000e+00
154,71,0.000000e+00
154,72,0.000000e+00
154,73,0.000000e+00
154,74,0.000000e+00
154,75,0.000000e+00
154,76,0.000000e+00
154,77,0.000000e+00
154,78,0.000000e+00
154,79,0.000000e+00
154,80,0.000000e+00
154,81,0.000000e+00
154,82,0.000000e+00
154,83,0.000000e+00
154,84,0.000000e+00
154,85,0.000000e+00
154,86,0.000000e+00
154,87,0.000000e+00
154,88,0.000000e+00
154,89,0.000000e+00
154,90,0.000000e+00
154,91,0.000000e+00
154,92,0.000000e+00
154,93,0.000000e+00
154,94,0.000000e+00
154,95,0.000000e+00
154,96,0.000000e+00
154,97,0.000000e+00
154,98,0.000000e+00
154,99,0.000000e+00
154,100,0.000000e+00
154,101,0.000000e+00
154,102,0.000000e+00
154,103,0.000000e+00
154,104,0.000000e+00
154,105,0.000000e+00
154,106,0.000000e+00
154,107,0.000000e+00
154,108,0.000000e+00
154,109,0.000000e+00
154,110,0.000000e+00
154,111,0.000000e+00
154,112,0.000000e+00
154,113,0.000000e+00
154,114,0.000000e+00
154,115,0.000000e+00
154,116,0.000000e+00
154,117,0.000000e+00
154,118,0.000000e+00
154,119,0.000000e+00
154,120,0.000000e+00
154,121,0.000000e+00
154,122,0.000000e+00
154,123,0.000000e+00
154,124,0.000000e+00
154,125,0.000000e+00
154,126,0.000000e+00
154,127,0.000000e+00
154,128,0.000000e+00
154,129,0.000000e+00
154,130,0.000000e+00
154,131,0.000000e+00
154,132,0.000000e+00
154,133,0.000000e+00
154,134,0.000000e+00
154,135,0.000000e+00
154,136,0.000000e+00
154,137,0.000000e+00
154,138,0.000000e+00
154,139,0.000000e+00
154,140,0.000000e+00
154,141,0.000000e+00
154,142,0.000000e+00
154,143,0.000000e+00
154,144,0.000000e+00
154,145,0.000000e+00
154,146,0.000000e+00
154,147,0.000000e+00
154,148,0.000000e+00
154,149,0.000000e+00
154,150,0.000000e+00
154,151,0.000000e+00
154,152,0.000000e+00
154,153,0.000000e+00
154,154,0.000000e+00
154,155,0.000000e+00
154,156,0.000000e+00
154,157,0.000000e+00
154,158,0.000000e+00
154,159,0.000000e+00
154,160,0.000000e+00
154,161,0.000000e+00
154,162,0.000000e+00
154,163,0.000000e+00
154,164,0.000000e+00
154,165,0.000000e+00
154,166,0.000000e+00
154,167,0.000000e+00
154,168,0.000000e+00
154,169,0.000000e+00
154,170,0.000000e+00
154,171,0.000000e+00
154,172,0.000000e+00
154,173,0.000000e+00
154,174,0.000000e+00
154,175,0.000000e+00
154,176,0.000000e+00
154,177,0.000000e+00
154,178,0.000000e+00
154,179,0.000000e+00
154,180,0.000000e+00
154,181,0.000000e+00
154,182,0.000000e+00
154,183,0.000000e+00
154,184,0.000000e+00
154,185,0.000000e+00
154,186,0.000000e+00
154,187,0.000000e+00
154,188,0.000000e+00
154,189,0.000000e+00
154,190,0.000000e+00
154,191,0.000000e+00
154,192,0.000000e+00
154,193,0.000000e+00
154,194,0.000000e+00
154,195,0.000000e+00
154,196,0.000000e+00
154,197,0.000000e+00
154,198,0.000000e+00
154,199,0.000000e+00
154,200,0.000000e+00
154,201,0.000000e+00
155,0,0.000000e+00
155,1,0.000000e+00
155,2,0.000000e+00
155,3,0.000000e+00
155,4,0.000000e+00
155,5,0.000000e+00
155,6,0.000000e+00
155,7,0.000000e+00
155,8,0.000000e+00
155,9,0.000000e+00
155,10,0.000000e+00
155,11,0.000000e+00
155,12,0.000000e+00
155,13,0.000000e+00
155,14,0.000000e+00
155,15,0.000000e+00
155,16,0.000000e+00
155,17,0.000000e+00
155,18,0.000000e+00
155,19,0.000000e+00
155,20,0.000000e+00
155,21,0.000000e+00
155,22,0.000000e+00
155,23,0.000000e+00
155,24,0.000000e+00
155,25,0.000000e+00
155,26,0.000000e+00
155,27,0.000000e+00
155,28,0.000000e+00
155,29,0.000000e+00
155,30,0.000000e+00
155,31,0.000000e+00
155,32,0.000000e+00
155,33,0.000000e+00
155,34,0.000000e+00
155,35,0.000000e+00
155,36,0.000000e+00
155,37,0.000000e+00
155,38,0.000000e+00
155,39,0.000000e+00
155,40,0.000000e+00
155,41,0.000000e+00
155,42,0.000000e+00
155,43,0.000000e+00
155,44,0.000000e+00
155,45,0.000000e+00
155,46,0.000000e+00
155,47,0.000000e+00
155,48,0.000000e+00
155,49,0.000000e+00
155,50,0.000000e+00
155,51,0.000000e+00
155,52,0.000000e+00
155,53,0.000000e+00
155,54,0.000000e+00
155,55,0.000000e+00
155,56,0.000000e+00
155,57,0.000000e+00
155,58,0.000000e+00
155,59,0.000000e+00
155,60,0.000000e+00
155,61,0.000000e+00
155,62,0.000000e+00
155,63,0.000000e+00
155,64,0.000000e+00
155,65,0.000000e+00
155,66,0.000000e+00
155,67,0.000000e+00
155,68,0.000000e+00
155,69,0.000000e+00
155,70,0.000000e+00
155,71,0.000000e+00
155,72,0.000000e+00
155,73,0.000000e+00
155,74,0.000000e+00
155,75,0.000000e+00
155,76,0.000000e+00
155,77,0.000000e+00
155,78,0.000000e+00
155,79,0.000000e+00
155,80,0.000000e+00
155,81,0.000000e+00
155,82,0.000000e+00
155,83,0.000000e+00
155,84,0.000000e+00
155,85,0.000000e+00
155,86,0.000000e+00
155,87,0.000000e+00
155,88,0.000000e+00
155,89,0.000000e+00
155,90,0.000000e+00
155,91,0.000000e+00
155,92,0.000000e+00
155,93,0.000000e+00
155,94,0.000000e+00
155,95,0.000000e+00
155,96,0.000000e+00
155,97,0.000000e+00
155,98,0.000000e+00
155,99,0.000000e+00
155,100,0.000000e+00
155,101,0.000000e+00
155,102,0.000000e+00
155,103,0.000000e+00
155,104,0.000000e+00
155,105,0.000000e+00
155,106,0.000000e+00
155,107,0.000000e+00
155,108,0.000000e+00
155,109,0.000000e+00
155,110,0.000000e+00
155,111,0.000000e+00
155,112,0.000000e+00
155,113,0.000000e+00
155,114,0.000000e+00
155,115,0.000000e+00
155,116,0.000000e+00
155,117,0.000000e+00
155,118,0.000000e+00
155,119,0.000000e+00
155,120,0.000000e+00
155,121,0.000000e+00
155,122,0.000000e+00
155,123,0.000000e+00
155,124,0.000000e+00
155,125,0.000000e+00
155,126,0.000000e+00
155,127,0.000000e+00
155,128,0.000000e+00
155,129,0.000000e+00
155,130,0.000000e+00
155,131,0.000000e+00
155,132,0.000000e+00
155,133,0.000000e+00
155,134,0.000000e+00
155,135,0.000000e+00
155,136,0.000000e+00
155,137,0.000000e+00
155,138,0.000000e+00
155,139,0.000000e+00
155,140,0.000000e+00
155,141,0.000000e+00
155,142,0.000000e+00
155,143,0.000000e+00
155,144,0.000000e+00
155,145,0.000000e+00
155,146,0.000000e+00
155,147,0.000000e+00
155,148,0.000000e+00
155,149,0.000000e+00
155,150,0.000000e+00
155,151,0.000000e+00
155,152,0.000000e+00
155,153,0.000000e+00
155,154,0.000000e+00
155,155,0.000000e+00
155,156,0.000000e+00
155,157,0.000000e+00
155,158,0.000000e+00
155,159,0.000000e+00
155,160,0.000000e+00
155,161,0.000000e+00
155,162,0.000000e+00
155,163,0.000000e+00
155,164,0.000000e+00
155,165,0.000000e+00
155,166,0.000000e+00
155,167,0.000000e+00
155,168,0.000000e+00
155,169,0.000000e+00
155,170,0.000000e+00
155,171,0.000000e+00
155,172,0.000000e+00
155,173,0.000000e+00
155,174,0.000000e+00
155,175,0.000000e+00
155,176,0.000000e+00
155,177,0.000000e+00
155,178,0.000000e+00
155,179,0.000000e+00
155,180,0.000000e+00
155,181,0.000000e+00
155,182,0.000000e+00
155,183,0.000000e+00
155,184,0.000000e+00
155,185,0.000000e+00
155,186,0.000000e+00
155,187,0.000000e+00
155,188,0.000000e+00
155,189,0.000000e+00
155,190,0.000000e+00
155,191,0.000000e+00
155,192,0.000000e+00
155,193,0.000000e+00
155,194,0.000000e+00
155,195,0.000000e+00
155,196,0.000000e+00
155,197,0.000000e+00
155,198,0.000000e+00
155,199,0.000000e+00
155,200,0.000000e+00
155,201,0.000000e+00
156,0,0.000000e+00
156,1,0.000000e+00
156,2,0.000000e+00
156,3,0.000000e+00
156,4,0.000000e+00
156,5,0.000000e+00
156,6,0.000000e+00
156,7,0.000000e+00
156,8,0.000000e+00
156,9,0.000000e+00
156,10,0.000000e+00
156,11,0.000000e+00
156,12,0.000000e+00
156,13,0.000000e+00
156,14,0.000000e+00
156,15,0.000000e+00
156,16,0.000000e+00
156,17,0.000000e+00
156,18,0.000000e+00
156,19,0.000000e+00
156,20,0.000000e+00
156,21,0.000000e+00
156,22,0.000000e+00
156,23,0.000000e+00
156,24,0.000000e+00
156,25,0.000000e+00
156,26,0.000000e+00
156,27,0.000000e+00
156,28,0.000000e+00
156,29,0.000000e+00
156,30,0.000000e+00
156,31,0.000000e+00
156,32,0.000000e+00
156,33,0.000000e+00
156,34,0.000000e+00
156,35,0.000000e+00
156,36,0.000000e+00
156,37,0.000000e+00
156,38,0.000000e+00
156,39,0.000000e+00
156,40,0.000000e+00
156,41,0.000000e+00
156,42,0.000000e+00
156,43,0.000000e+00
156,44,0.000000e+00
156,45,0.000000e+00
156,46,0.000000e+00
156,47,0.000000e+00
156,48,0.000000e+00
156,49,0.000000e+00
156,50,0.000000e+00
156,51,0.000000e+00
156,52,0.000000e+00
156,53,0.000000e+00
156,54,0.000000e+00
156,55,0.000000e+00
156,56,0.000000e+00
156,57,0.000000e+00
156,58,0.000000e+00
156,59,0.000000e+00
156,60,0.000000e+00
156,61,0.000000e+00
156,62,0.000000e+00
156,63,0.000000e+00
156,64,0.000000e+00
156,65,0.000000e+00
156,66,0.000000e+00
156,67,0.000000e+00
156,68,0.000000e+00
156,69,0.000000e+00
156,70,0.000000e+00
156,71,0.000000e+00
156,72,0.000000e+00
156,73,0.000000e+00
156,74,0.000000e+00
156,75,0.000000e+00
156,76,0.000000e+00
156,77,0.000000e+00
156,78,0.000000e+00
156,79,0.000000e+00
156,80,0.000000e+00
156,81,0.000000e+00
156,82,0.000000e+00
156,83,0.000000e+00
156,84,0.000000e+00
156,85,0.000000e+00
156,86,0.000000e+00
156,87,0.000000e+00
156,88,0.000000e+00
156,89,0.000000e+00
156,90,0.000000e+00
156,91,0.000000e+00
156,92,0.000000e+00
156,93,0.000000e+00
156,94,0.000000e+00
156,95,0.000000e+00
156,96,0.000000e+00
156,97,0.000000e+00
156,98,0.000000e+00
156,99,0.000000e+00
156,100,0.000000e+00
156,101,0.000000e+00
156,102,0.000000e+00
156,103,0.000000e+00
156,104,0.000000e+00
156,105,0.000000e+00
156,106,0.000000e+00
156,107,0.000000e+00
156,108,0.000000e+00
156,109,0.000000e+00
156,110,0.000000e+00
156,111,0.000000e+00
156,112,0.000000e+00
156,113,0.000000e+00
156,114,0.000000e+00
156,115,0.000000e+00
156,116,0.000000e+00
156,117,0.000000e+00
156,118,0.000000e+00
156,119,0.000000e+00
156,120,0.000000e+00
156,121,0.000000e+00
156,122,0.000000e+00
156,123,0.000000e+00
156,124,0.000000e+00
156,125,0.000000e+00
156,126,0.000000e+00
156,127,0.000000e+00
156,128,0.000000e+00
156,129,0.000000e+00
156,130,0.000000e+00
156,131,0.000000e+00
156,132,0.000000e+00
156,133,0.000000e+00
156,134,0.000000e+00
156,135,0.000000e+00
156,136,0.000000e+00
156,137,0.000000e+00
156,138,0.000000e+00
156,139,0.000000e+00
156,140,0.000000e+00
156,141,0.000000e+00
156,142,0.000000e+00
156,143,0.000000e+00
156,144,0.000000e+00
156,145,0.000000e+00
156,146,0.000000e+00
156,147,0.000000e+00
156,148,0.000000e+00
156,149,0.000000e+00
156,150,0.000000e+00
156,151,0.000000e+00
156,152,0.000000e+00
156,153,0.000000e+00
156,154,0.000000e+00
156,155,0.000000e+00
156,156,0.000000e+00
156,157,0.000000e+00
156,158,0.000000e+00
156,159,0.000000e+00
156,160,0.000000e+00
156,161,0.000000e+00
156,162,0.000000e+00
156,163,0.000000e+00
156,164,0.000000e+00
156,165,0.000000e+00
156,166,0.000000e+00
156,167,0.000000e+00
156,168,0.000000e+00
156,169,0.000000e+00
156,170,0.000000e+00
156,171,0.000000e+00
156,172,0.000000e+00
156,173,0.000000e+00
156,174,0.000000e+00
156,175,0.000000e+00
156,176,0.000000e+00
156,177,0.000000e+00
156,178,0.000000e+00
156,179,0.000000e+00
156,180,0.000000e+00
156,181,0.000000e+00
156,182,0.000000e+00
156,183,0.000000e+00
156,184,0.000000e+00
156,185,0.000000e+00
156,186,0.000000e+00
156,187,0.000000e+00
156,188,0.000000e+00
156,189,0.000000e+00
156,190,0.000000e+00
156,191,0.000000e+00
156,192,0.000000e+00
156,193,0.000000e+00
156,194,0.000000e+00
156,195,0.000000e+00
156,196,0.000000e+00
156,197,0.000000e+00
156,198,0.000000e+00
156,199,0.000000e+00
156,200,0.000000e+00
156,201,0.000000e+00
157,0,0.000000e+00
157,1,0.000000e+00
157,2,0.000000e+00
157,3,0.000000e+00
157,4,0.000000e+00
157,5,0.000000e+00
157,6,0.000000e+00
157,7,0.000000e+00
157,8,0.000000e+00
157,9,0.000000e+00
157,10,0.000000e+00
157,11,0.000000e+00
157,12,0.000000e+00
157,13,0.000000e+00
157,14,0.000000e+00
157,15,0.000000e+00
157,16,0.000000e+00
157,17,0.000000e+00
157,18,0.000000e+00
157,19,0.000000e+00
157,20,0.000000e+00
157,21,0.000000e+00
157,22,0.000000e+00
157,23,0.000000e+00
157,24,0.000000e+00
157,25,0.000000e+00
157,26,0.000000e+00
157,27,0.000000e+00
157,28,0.000000e+00
157,29,0.000000e+00
157,30,0.000000e+00
157,31,0.000000e+00
157,32,0.000000e+00
157,33,0.000000e+00
157,34,0.000000e+00
157,35,0.000000e+00
157,36,0.000000e+00
157,37,0.000000e+00
157,38,0.000000e+00
157,39,0.000000e+00
157,40,0.000000e+00
157,41,0.000000e+00
157,42,0.000000e+00
157,43,0.000000e+00
157,44,0.000000e+00
157,45,0.000000e+00
157,46,0.000000e+00
157,47,0.000000e+00
157,48,0.000000e+00
157,49,0.000000e+00
157,50,0.000000e+00
157,51,0.000000e+00
157,52,0.000000e+00
157,53,0.000000e+00
157,54,0.000000e+00
157,55,0.000000e+00
157,56,0.000000e+00
157,57,0.000000e+00
157,58,0.000000e+00
157,59,0.000000e+00
157,60,0.000000e+00
157,61,0.000000e+00
157,62,0.000000e+00
157,63,0.000000e+00
157,64,0.000000e+00
157,65,0.000000e+00
157,66,0.000000e+00
157,67,0.000000e+00
157,68,0.000000e+00
157,69,0.000000e+00
157,70,0.000000e+00
157,71,0.000000e+00
157,72,0.000000e+00
157,73,0.000000e+00
157,74,0.000000e+00
157,75,0.000000e+00
157,76,0.000000e+00
157,77,0.000000e+00
157,78,0.000000e+00
157,79,0.000000e+00
157,80,0.000000e+00
157,81,0.000000e+00
157,82,0.000000e+00
157,83,0.000000e+00
157,84,0.000000e+00
157,85,0.000000e+00
157,86,0.000000e+00
157,87,0.000000e+00
157,88,0.000000e+00
157,89,0.000000e+00
157,90,0.000000e+00
157,91,0.000000e+00
157,92,0.000000e+00
157,93,0.000000e+00
157,94,0.000000e+00
157,95,0.000000e+00
157,96,0.000000e+00
157,97,0.000000e+00
157,98,0.000000e+00
157,99,0.000000e+00
157,100,0.000000e+00
157,101,0.000000e+00
157,102,0.000000e+00
157,103,0.000000e+00
157,104,0.000000e+00
157,105,0.000000e+00
157,106,0.000000e+00
157,107,0.000000e+00
157,108,0.000000e+00
157,109,0.000000e+00
157,110,0.000000e+00
157,111,0.000000e+00
157,112,0.000000e+00
157,113,0.000000e+00
157,114,0.000000e+00
157,115,0.000000e+00
157,116,0.000000e+00
157,117,0.000000e+00
157,118,0.000000e+00
157,119,0.000000e+00
157,120,0.000000e+00
157,121,0.000000e+00
157,122,0.000000e+00
157,123,0.000000e+00
157,124,0.000000e+00
157,125,0.000000e+00
157,126,0.000000e+00
157,127,0.000000e+00
157,128,0.000000e+00
157,129,0.000000e+00
157,130,0.000000e+00
157,131,0.000000e+00
157,132,0.000000e+00
157,133,0.000000e+00
157,134,0.000000e+00
157,135,0.000000e+00
157,136,0.000000e+00
157,137,0.000000e+00
157,138,0.000000e+00
157,139,0.000000e+00
157,140,0.000000e+00
157,141,0.000000e+00
157,142,0.000000e+00
157,143,0.000000e+00
157,144,0.000000e+00
157,145,0.000000e+00
157,146,0.000000e+00
157,147,0.000000e+00
157,148,0.000000e+00
157,149,0.000000e+00
157,150,0.000000e+00
157,151,0.000000e+00
157,152,0.000000e+00
157,153,0.000000e+00
157,154,0.000000e+00
157,155,0.000000e+00
157,156,0.000000e+00
157,157,0.000000e+00
157,158,0.000000e+00
157,159,0.000000e+00
157,160,0.000000e+00
157,161,0.000000e+00
157,162,0.000000e+00
157,163,0.000000e+00
157,164,0.000000e+00
157,165,0.000000e+00
157,166,0.000000e+00
157,167,0.000000e+00
157,168,0.000000e+00
157,169,0.000000e+00
157,170,0.000000e+00
157,171,0.000000e+00
157,172,0.000000e+00
157,173,0.000000e+00
157,174,0.000000e+00
157,175,0.000000e+00
157,176,0.000000e+00
157,177,0.000000e+00
157,178,0.000000e+00
157,179,0.000000e+00
157,180,0.000000e+00
157,181,0.000000e+00
157,182,0.000000e+00
157,183,0.000000e+00
157,184,0.000000e+00
157,185,0.000000e+00
157,186,0.000000e+00
157,187,0.000000e+00
157,188,0.000000e+00
157,189,0.000000e+00
157,190,0.000000e+00
157,191,0.000000e+00
157,192,0.000000e+00
157,193,0.000000e+00
157,194,0.000000e+00
157,195,0.000000e+00
157,196,0.000000e+00
157,197,0.000000e+00
157,198,0.000000e+00
157,199,0.000000e+00
157,200,0.000000e+00
157,201,0.000000e+00
158,0,0.000000e+00
158,1,0.000000e+00
158,2,0.000000e+00
158,3,0.000000e+00
158,4,0.000000e+00
158,5,0.000000e+00
158,6,0.000000e+00
158,7,0.000000e+00
158,8,0.000000e+00
158,9,0.000000e+00
158,10,0.000000e+00
158,11,0.000000e+00
158,12,0.000000e+00
158,13,0.000000e+00
158,14,0.000000e+00
158,15,0.000000e+00
158,16,0.000000e+00
158,17,0.000000e+00
158,18,0.000000e+00
158,19,0.000000e+00
158,20,0.000000e+00
158,21,0.000000e+00
158,22,0.000000e+00
158,23,0.000000e+00
158,24,0.000000e+00
158,25,0.000000e+00
158,26,0.000000e+00
158,27,0.000000e+00
158,28,0.000000e+00
158,29,0.000000e+00
158,30,0.000000e+00
158,31,0.000000e+00
158,32,0.000000e+00
158,33,0.000000e+00
158,34,0.000000e+00
158,35,0.000000e+00
158,36,0.000000e+00
158,37,0.000000e+00
158,38,0.000000e+00
158,39,0.000000e+00
158,40,0.000000e+00
158,41,0.000000e+00
158,42,0.000000e+00
158,43,0.000000e+00
158,44,0.000000e+00
158,45,0.000000e+00
158,46,0.000000e+00
158,47,0.000000e+00
158,48,0.000000e+00
158,49,0.000000e+00
158,50,0.000000e+00
158,51,0.000000e+00
158,52,0.000000e+00
158,53,0.000000e+00
158,54,0.000000e+00
158,55,0.000000e+00
158,56,0.000000e+00
158,57,0.000000e+00
158,58,0.000000e+00
158,59,0.000000e+00
158,60,0.000000e+00
158,61,0.000000e+00
158,62,0.000000e+00
158,63,0.000000e+00
158,64,0.000000e+00
158,65,0.000000e+00
158,66,0.000000e+00
158,67,0.000000e+00
158,68,0.000000e+00
158,69,0.000000e+00
158,70,0.000000e+00
158,71,0.000000e+00
158,72,0.000000e+00
158,73,0.000000e+00
158,74,0.000000e+00
158,75,0.000000e+00
158,76,0.000000e+00
158,77,0.000000e+00
158,78,0.000000e+00
158,79,0.000000e+00
158,80,0.000000e+00
158,81,0.000000e+00
158,82,0.000000e+00
158,83,0.000000e+00
158,84,0.000000e+00
158,85,0.000000e+00
158,86,0.000000e+00
158,87,0.000000e+00
158,88,0.000000e+00
158,89,0.000000e+00
158,90,0.000000e+00
158,91,0.000000e+00
158,92,0.000000e+00
158,93,0.000000e+00
158,94,0.000000e+00
158,95,0.000000e+00
158,96,0.000000e+00
158,97,0.000000e+00
158,98,0.000000e+00
158,99,0.000000e+00
158,100,0.000000e+00
158,101,0.000000e+00
158,102,0.000000e+00
158,103,0.000000e+00
158,104,0.000000e+00
158,105,0.000000e+00
158,106,0.000000e+00
158,107,0.000000e+00
158,108,0.000000e+00
158,109,0.000000e+00
158,110,0.000000e+00
158,111,0.000000e+00
158,112,0.000000e+00
158,113,0.000000e+00
158,114,0.000000e+00
158,115,0.000000e+00
158,116,0.000000e+00
158,117,0.000000e+00
158,118,0.000000e+00
158,119,0.000000e+00
158,120,0.000000e+00
158,121,0.000000e+00
158,122,0.000000e+00
158,123,0.000000e+00
158,124,0.000000e+00
158,125,0.000000e+00
158,126,0.000000e+00
158,127,0.000000e+00
158,128,0.000000e+00
158,129,0.000000e+00
158,130,0.000000e+00
158,131,0.000000e+00
158,132,0.000000e+00
158,133,0.000000e+00
158,134,0.000000e+00
158,135,0.000000e+00
158,136,0.000000e+00
158,137,0.000000e+00
158,138,0.000000e+00
158,139,0.000000e+00
158,140,0.000000e+00
158,141,0.000000e+00
158,142,0.000000e+00
158,143,0.000000e+00
158,144,0.000000e+00
158,145,0.000000e+00
158,146,0.000000e+00
158,147,0.000000e+00
158,148,0.000000e+00
158,149,0.000000e+00
158,150,0.000000e+00
158,151,0.000000e+00
158,152,0.000000e+00
158,153,0.000000e+00
158,154,0.000000e+00
158,155,0.000000e+00
158,156,0.000000e+00
158,157,0.000000e+00
158,158,0.000000e+00
158,159,0.000000e+00
158,160,0.000000e+00
158,161,0.000000e+00
158,162,0.000000e+00
158,163,0.000000e+00
158,164,0.000000e+00
158,165,0.000000e+00
158,166,0.000000e+00
158,167,0.000000e+00
158,168,0.000000e+00
158,169,0.000000e+00
158,170,0.000000e+00
158,171,0.000000e+00
158,172,0.000000e+00
158,173,0.000000e+00
158,174,0.000000e+00
158,175,0.000000e+00
158,176,0.000000e+00
158,177,0.000000e+00
158,178,0.000000e+00
158,179,0.000000e+00
158,180,0.000000e+00
158,181,0.000000e+00
158,182,0.000000e+00
158,183,0.000000e+00
158,184,0.000000e+00
158,185,0.000000e+00
158,186,0.000000e+00
158,187,0.000000e+00
158,188,0.000000e+00
158,189,0.000000e+00
158,190,0.000000e+00
158,191,0.000000e+00
158,192,0.000000e+00
158,193,0.000000e+00
158,194,0.000000e+00
158,195,0.000000e+00
158,196,0.000000e+00
158,197,0.000000e+00
158,198,0.000000e+00
158,199,0.000000e+00
158,200,0.000000e+00
158,201,0.000000e+00
159,0,0.000000e+00
159,1,0.000000e+00
159,2,0.000000e+00
159,3,0.000000e+00
159,4,0.000000e+00
159,5,0.000000e+00
159,6,0.000000e+00
159,7,0.000000e+00
159,8,0.000000e+00
159,9,0.000000e+00
159,10,0.000000e+00
159,11,0.000000e+00
159,12,0.000000e+00
159,13,0.000000e+00
159,14,0.000000e+00
159,15,0.000000e+00
159,16,0.000000e+00
159,17,0.000000e+00
159,18,0.000000e+00
159,19,0.000000e+00
159,20,0.000000e+00
159,21,0.000000e+00
159,22,0.000000e+00
159,23,0.000000e+00
159,24,0.000000e+00
159,25,0.000000e+00
159,26,0.000000e+00
159,27,0.000000e+00
159,28,0.000000e+00
159,29,0.000000e+00
159,30,0.000000e+00
159,31,0.000000e+00
159,32,0.000000e+00
159,33,0.000000e+00
159,34,0.000000e+00
159,35,0.000000e+00
159,36,0.000000e+00
159,37,0.000000e+00
159,38,0.000000e+00
159,39,0.000000e+00
159,40,0.000000e+00
159,41,0.000000e+00
159,42,0.000000e+00
159,43,0.000000e+00
159,44,0.000000e+00
159,45,0.000000e+00
159,46,0.000000e+00
159,47,0.000000e+00
159,48,0.000000e+00
159,49,0.000000e+00
159,50,0.000000e+00
159,51,0.000000e+00
159,52,0.000000e+00
159,53,0.000000e+00
159,54,0.000000e+00
159,55,0.000000e+00
159,56,0.000000e+00
159,57,0.000000e+00
159,58,0.000000e+00
159,59,0.000000e+00
159,60,0.000000e+00
159,61,0.000000e+00
159,62,0.000000e+00
159,63,0.000000e+00
159,64,0.000000e+00
159,65,0.000000e+00
159,66,0.000000e+00
159,67,0.000000e+00
159,68,0.000000e+00
159,69,0.000000e+00
159,70,0.000000e+00
159,71,0.000000e+00
159,72,0.000000e+00
159,73,0.000000e+00
159,74,0.000000e+00
159,75,0.000000e+00
159,76,0.000000e+00
159,77,0.000000e+00
159,78,0.000000e+00
159,79,0.000000e+00
159,80,0.000000e+00
159,81,0.000000e+00
159,82,0.000000e+00
159,83,0.000000e+00
159,84,0.000000e+00
159,85,0.000000e+00
159,86,0.000000e+00
159,87,0.000000e+00
159,88,0.000000e+00
159,89,0.000000e+00
159,90,0.000000e+00
159,91,0.000000e+00
159,92,0.000000e+00
159,93,0.000000e+00
159,94,0.000000e+00
159,95,0.000000e+00
159,96,0.000000e+00
159,97,0.000000e+00
159,98,0.000000e+00
159,99,0.000000e+00
159,100,0.000000e+00
159,101,0.000000e+00
159,102,0.000000e+00
159,103,0.000000e+00
159,104,0.000000e+00
159,105,0.000000e+00
159,106,0.000000e+00
159,107,0.000000e+00
159,108,0.000000e+00
159,109,0.000000e+00
159,110,0.000000e+00
159,111,0.000000e+00
159,112,0.000000e+00
159,113,0.000000e+00
159,114,0.000000e+00
159,115,0.000000e+00
159,116,0.000000e+00
159,117,0.000000e+00
159,118,0.000000e+00
159,119,0.000000e+00
159,120,0.000000e+00
159,121,0.000000e+00
159,122,0.000000e+00
159,123,0.000000e+00
159,124,0.000000e+00
159,125,0.000000e+00
159,126,0.000000e+00
159,127,0.000000e+00
159,128,0.000000e+00
159,129,0.000000e+00
159,130,0.000000e+00
159,131,0.000000e+00
159,132,0.000000e+00
159,133,0.000000e+00
159,134,0.000000e+00
159,135,0.000000e+00
159,136,0.000000e+00
159,137,0.000000e+00
159,138,0.000000e+00
159,139,0.000000e+00
159,140,0.000000e+00
159,141,0.000000e+00
159,142,0.000000e+00
159,143,0.000000e+00
159,144,0.000000e+00
159,145,0.000000e+00
159,146,0.000000e+00
159,147,0.000000e+00
159,148,0.000000e+00
159,149,0.000000e+00
159,150,0.000000e+00
159,151,0.000000e+00
159,152,0.000000e+00
159,153,0.000000e+00
159,154,0.000000e+00
159,155,0.000000e+00
159,156,0.000000e+00
159,157,0.000000e+00
159,158,0.000000e+00
159,159,0.000000e+00
159,160,0.000000e+00
159,161,0.000000e+00
159,162,0.000000e+00
159,163,0.000000e+00
159,164,0.000000e+00
159,165,0.000000e+00
159,166,0.000000e+00
159,167,0.000000e+00
159,168,0.000000e+00
159,169,0.000000e+00
159,170,0.000000e+00
159,171,0.000000e+00
159,172,0.000000e+00
159,173,0.000000e+00
159,174,0.000000e+00
159,175,0.000000e+00
159,176,0.000000e+00
159,177,0.000000e+00
159,178,0.000000e+00
159,179,0.000000e+00
159,180,0.000000e+00
159,181,0.000000e+00
159,182,0.000000e+00
159,183,0.000000e+00
159,184,0.000000e+00
159,185,0.000000e+00
159,186,0.000000e+00
159,187,0.000000e+00
159,188,0.000000e+00
159,189,0.000000e+00
159,190,0.000000e+00
159,191,0.000000e+00
159,192,0.000000e+00
159,193,0.000000e+00
159,194,0.000000e+00
159,195,0.000000e+00
159,196,0.000000e+00
159,197,0.000000e+00
159,198,0.000000e+00
159,199,0.000000e+00
159,200,0.000000e+00
159,201,0.000000e+00
160,0,0.000000e+00
160,1,0.000000e+00
160,2,0.000000e+00
160,3,0.000000e+00
160,4,0.000000e+00
160,5,0.000000e+00
160,6,0.000000e+00
160,7,0.000000e+00
160,8,0.000000e+00
160,9,0.000000e+00
160,10,0.000000e+00
160,11,0.000000e+00
160,12,0.000000e+00
160,13,0.000000e+00
160,14,0.000000e+00
160,15,0.000000e+00
160,16,0.000000e+00
160,17,0.000000e+00
160,18,0.000000e+00
160,19,0.000000e+00
160,20,0.000000e+00
160,21,0.000000e+00
160,22,0.000000e+00
160,23,0.000000e+00
160,24,0.000000e+00
160,25,0.000000e+00
160,26,0.000000e+00
160,27,0.000000e+00
160,28,0.000000e+00
160,29,0.000000e+00
160,30,0.000000e+00
160,31,0.000000e+00
160,32,0.000000e+00
160,33,0.000000e+00
160,34,0.000000e+00
160,35,0.000000e+00
160,36,0.000000e+00
160,37,0.000000e+00
160,38,0.000000e+00
160,39,0.000000e+00
160,40,0.000000e+00
160,41,0.000000e+00
160,42,0.000000e+00
160,43,0.000000e+00
160,44,0.000000e+00
160,45,0.000000e+00
160,46,0.000000e+00
160,47,0.000000e+00
160,48,0.000000e+00
160,49,0.000000e+00
160,50,0.000000e+00
160,51,0.000000e+00
160,52,0.000000e+00
160,53,0.000000e+00
160,54,0.000000e+00
160,55,0.000000e+00
160,56,0.000000e+00
160,57,0.000000e+00
160,58,0.000000e+00
160,59,0.000000e+00
160,60,0.000000e+00
160,61,0.000000e+00
160,62,0.000000e+00
160,63,0.000000e+00
160,64,0.000000e+00
160,65,0.000000e+00
160,66,0.000000e+00
160,67,0.000000e+00
160,68,0.000000e+00
160,69,0.000000e+00
160,70,0.000000e+00
160,71,0.000000e+00
160,72,0.000000e+00
160,73,0.000000e+00
160,74,0.000000e+00
160,75,0.000000e+00
160,76,0.000000e+00
160,77,0.000000e+00
160,78,0.000000e+00
160,79,0.000000e+00
160,80,0.000000e+00
160,81,0.000000e+00
160,82,0.000000e+00
160,83,0.000000e+00
160,84,0.000000e+00
160,85,0.000000e+00
160,86,0.000000e+00
160,87,0.000000e+00
160,88,0.000000e+00
160,89,0.000000e+00
160,90,0.000000e+00
160,91,0.000000e+00
160,92,0.000000e+00
160,93,0.000000e+00
160,94,0.000000e+00
160,95,0.000000e+00
160,96,0.000000e+00
160,97,0.000000e+00
160,98,0.000000e+00
160,99,0.000000e+00
160,100,0.000000e+00
160,101,0.000000e+00
160,102,0.000000e+00
160,103,0.000000e+00
160,104,0.000000e+00
160,105,0.000000e+00
160,106,0.000000e+00
160,107,0.000000e+00
160,108,0.000000e+00
160,109,0.000000e+00
160,110,0.000000e+00
160,111,0.000000e+00
160,112,0.000000e+00
160,113,0.000000e+00
160,114,0.000000e+00
160,115,0.000000e+00
160,116,0.000000e+00
160,117,0.000000e+00
160,118,0.000000e+00
160,119,0.000000e+00
160,120,0.000000e+00
160,121,0.000000e+00
160,122,0.000000e+00
160,123,0.000000e+00
160,124,0.000000e+00
160,125,0.000000e+00
160,126,0.000000e+00
160,127,0.000000e+00
160,128,0.000000e+00
160,129,0.000000e+00
160,130,0.000000e+00
160,131,0.000000e+00
160,132,0.000000e+00
160,133,0.000000e+00
160,134,0.000000e+00
160,135,0.000000e+00
160,136,0.000000e+00
160,137,0.000000e+00
160,138,0.000000e+00
160,139,0.000000e+00
160,140,0.000000e+00
160,141,0.000000e+00
160,142,0.000000e+00
160,143,0.000000e+00
160,144,0.000000e+00
160,145,0.000000e+00
160,146,0.000000e+00
160,147,0.000000e+00
160,148,0.000000e+00
160,149,0.000000e+00
160,150,0.000000e+00
160,151,0.000000e+00
160,152,0.000000e+00
160,153,0.000000e+00
160,154,0.000000e+00
160,155,0.000000e+00
160,156,0.000000e+00
160,157,0.000000e+00
160,158,0.000000e+00
160,159,0.000000e+00
160,160,0.000000e+00
160,161,0.000000e+00
160,162,0.000000e+00
160,163,0.000000e+00
160,164,0.000000e+00
160,165,0.000000e+00
160,166,0.000000e+00
160,167,0.000000e+00
160,168,0.000000e+00
160,169,0.000000e+00
160,170,0.000000e+00
160,171,0.000000e+00
160,172,0.000000e+00
160,173,0.000000e+00
160,174,0.000000e+00
160,175,0.000000e+00
160,176,0.000000e+00
160,177,0.000000e+00
160,178,0.000000e+00
160,179,0.000000e+00
160,180,0.000000e+00
160,181,0.000000e+00
160,182,0.000000e+00
160,183,0.000000e+00
160,184,0.000000e+00
160,185,0.000000e+00
160,186,0.000000e+00
160,187,0.000000e+00
160,188,0.000000e+00
160,189,0.000000e+00
160,190,0.000000e+00
160,191,0.000000e+00
160,192,0.000000e+00
160,193,0.000000e+00
160,194,0.000000e+00
160,195,0.000000e+00
160,196,0.000000e+00
160,197,0.000000e+00
160,198,0.000000e+00
160,199,0.000000e+00
160,200,0.000000e+00
160,201,0.000000e+00
161,0,0.000000e+00
161,1,0.000000e+00
161,2,0.000000e+00
161,3,0.000000e+00
161,4,0.000000e+00
161,5,0.000000e+00
161,6,0.000000e+00
161,7,0.000000e+00
161,8,0.000000e+00
161,9,0.000000e+00
161,10,0.000000e+00
161,11,0.000000e+00
161,12,0.000000e+00
161,13,0.000000e+00
161,14,0.000000e+00
161,15,0.000000e+00
161,16,0.000000e+00
161,17,0.000000e+00
161,18,0.000000e+00
161,19,0.000000e+00
161,20,0.000000e+00
161,21,0.000000e+00
161,22,0.000000e+00
161,23,0.000000e+00
161,24,0.000000e+00
161,25,0.000000e+00
161,26,0.000000e+00
161,27,0.000000e+00
161,28,0.000000e+00
161,29,0.000000e+00
161,30,0.000000e+00
161,31,0.000000e+00
161,32,0.000000e+00
161,33,0.000000e+00
161,34,0.000000e+00
161,35,0.000000e+00
161,36,0.000000e+00
161,37,0.000000e+00
161,38,0.000000e+00
161,39,0.000000e+00
161,40,0.000000e+00
161,41,0.000000e+00
161,42,0.000000e+00
161,43,0.000000e+00
161,44,0.000000e+00
161,45,0.000000e+00
161,46,0.000000e+00
161,47,0.000000e+00
161,48,0.000000e+00
161,49,0.000000e+00
161,50,0.000000e+00
161,51,0.000000e+00
161,52,0.000000e+00
161,53,0.000000e+00
161,54,0.000000e+00
161,55,0.000000e+00
161,56,0.000000e+00
161,57,0.000000e+00
161,58,0.000000e+00
161,59,0.000000e+00
161,60,0.000000e+00
161,61,0.000000e+00
161,62,0.000000e+00
161,63,0.000000e+00
161,64,0.000000e+00
161,65,0.000000e+00
161,66,0.000000e+00
161,67,0.000000e+00
161,68,0.000000e+00
161,69,0.000000e+00
161,70,0.000000e+00
161,71,0.000000e+00
161,72,0.000000e+00
161,73,0.000000e+00
161,74,0.000000e+00
161,75,0.000000e+00
161,76,0.000000e+00
161,77,0.000000e+00
161,78,0.000000e+00
161,79,0.000000e+00
161,80,0.000000e+00
161,81,0.000000e+00
161,82,0.000000e+00
161,83,0.000000e+00
161,84,0.000000e+00
161,85,0.000000e+00
161,86,0.000000e+00
161,87,0.000000e+00
161,88,0.000000e+00
161,89,0.000000e+00
161,90,0.000000e+00
161,91,0.000000e+00
161,92,0.000000e+00
161,93,0.000000e+00
161,94,0.000000e+00
161,95,0.000000e+00
161,96,0.000000e+00
161,97,0.000000e+00
161,98,0.000000e+00
161,99,0.000000e+00
161,100,0.000000e+00
161,101,0.000000e+00
161,102,0.000000e+00
161,103,0.000000e+00
161,104,0.000000e+00
161,105,0.000000e+00
161,106,0.000000e+00
161,107,0.000000e+00
161,108,0.000000e+00
161,109,0.000000e+00
161,110,0.000000e+00
161,111,0.000000e+00
161,112,0.000000e+00
161,113,0.000000e+00
161,114,0.000000e+00
161,115,0.000000e+00
161,116,0.000000e+00
161,117,0.000000e+00
161,118,0.000000e+00
161,119,0.000000e+00
161,120,0.000000e+00
161,121,0.000000e+00
161,122,0.000000e+00
161,123,0.000000e+00
161,124,0.000000e+00
161,125,0.000000e+00
161,126,0.000000e+00
161,127,0.000000e+00
161,128,0.000000e+00
161,129,0.000000e+00
161,130,0.000000e+00
161,131,0.000000e+00
161,132,0.000000e+00
161,133,0.000000e+00
161,134,0.000000e+00
161,135,0.000000e+00
161,136,0.000000e+00
161,137,0.000000e+00
161,138,0.000000e+00
161,139,0.000000e+00
161,140,0.000000e+00
161,141,0.000000e+00
161,142,0.000000e+00
161,143,0.000000e+00
161,144,0.000000e+00
161,145,0.000000e+00
161,146,0.000000e+00
161,147,0.000000e+00
161,148,0.000000e+00
161,149,0.000000e+00
161,150,0.000000e+00
161,151,0.000000e+00
161,152,0.000000e+00
161,153,0.000000e+00
161,154,0.000000e+00
161,155,0.000000e+00
161,156,0.000000e+00
161,157,0.000000e+00
161,158,0.000000e+00
161,159,0.000000e+00
161,160,0.000000e+00
161,161,0.000000e+00
161,162,0.000000e+00
161,163,0.000000e+00
161,164,0.000000e+00
161,165,0.000000e+00
161,166,0.000000e+00
161,167,0.000000e+00
161,168,0.000000e+00
161,169,0.000000e+00
161,170,0.000000e+00
161,171,0.000000e+00
161,172,0.000000e+00
161,173,0.000000e+00
161,174,0.000000e+00
161,175,0.000000e+00
161,176,0.000000e+00
161,177,0.000000e+00
161,178,0.000000e+00
161,179,0.000000e+00
161,180,0.000000e+00
161,181,0.000000e+00
161,182,0.000000e+00
161,183,0.000000e+00
161,184,0.000000e+00
161,185,0.000000e+00
161,186,0.000000e+00
161,187,0.000000e+00
161,188,0.000000e+00
161,189,0.000000e+00
161,190,0.000000e+00
161,191,0.000000e+00
161,192,0.000000e+00
161,193,0.000000e+00
161,194,0.000000e+00
161,195,0.000000e+00
161,196,0.000000e+00
161,197,0.000000e+00
161,198,0.000000e+00
161,199,0.000000e+00
161,200,0.000000e+00
161,201,0.000000e+00
162,0,0.000000e+00
162,1,0.000000e+00
162,2,0.000000e+00
162,3,0.000000e+00
162,4,0.000000e+00
162,5,0.000000e+00
162,6,0.000000e+00
162,7,0.000000e+00
162,8,0.000000e+00
162,9,0.000000e+00
162,10,0.000000e+00
162,11,0.000000e+00
162,12,0.000000e+00
162,13,0.000000e+00
162,14,0.000000e+00
162,15,0.000000e+00
162,16,0.000000e+00
162,17,0.000000e+00
162,18,0.000000e+00
162,19,0.000000e+00
162,20,0.000000e+00
162,21,0.000000e+00
162,22,0.000000e+00
162,23,0.000000e+00
162,24,0.000000e+00
162,25,0.000000e+00
162,26,0.000000e+00
162,27,0.000000e+00
162,28,0.000000e+00
162,29,0.000000e+00
162,30,0.000000e+00
162,31,0.000000e+00
162,32,0.000000e+00
162,33,0.000000e+00
162,34,0.000000e+00
162,35,0.000000e+00
162,36,0.000000e+00
162,37,0.000000e+00
162,38,0.000000e+00
162,39,0.000000e+00
162,40,0.000000e+00
162,41,0.000000e+00
162,42,0.000000e+00
162,43,0.000000e+00
162,44,0.000000e+00
162,45,0.000000e+00
162,46,0.000000e+00
162,47,0.000000e+00
162,48,0.000000e+00
162,49,0.000000e+00
162,50,0.000000e+00
162,51,0.000000e+00
162,52,0.000000e+00
162,53,0.000000e+00
162,54,0.000000e+00
162,55,0.000000e+00
162,56,0.000000e+00
162,57,0.000000e+00
162,58,0.000000e+00
162,59,0.000000e+00
162,60,0.000000e+00
162,61,0.000000e+00
162,62,0.000000e+00
162,63,0.000000e+00
162,64,0.000000e+00
162,65,0.000000e+00
162,66,0.000000e+00
162,67,0.000000e+00
162,68,0.000000e+00
162,69,0.000000e+00
162,70,0.000000e+00
162,71,0.000000e+00
162,72,0.000000e+00
162,73,0.000000e+00
162,74,0.000000e+00
162,75,0.000000e+00
162,76,0.000000e+00
162,77,0.000000e+00
162,78,0.000000e+00
162,79,0.000000e+00
162,80,0.000000e+00
162,81,0.000000e+00
162,82,0.000000e+00
162,83,0.000000e+00
162,84,0.000000e+00
162,85,0.000000e+00
162,86,0.000000e+00
162,87,0.000000e+00
162,88,0.000000e+00
162,89,0.000000e+00
162,90,0.000000e+00
162,91,0.000000e+00
162,92,0.000000e+00
162,93,0.000000e+00
162,94,0.000000e+00
162,95,0.000000e+00
162,96,0.000000e+00
162,97,0.000000e+00
162,98,0.000000e+00
162,99,0.000000e+00
162,100,0.000000e+00
162,101,0.000000e+00
162,102,0.000000e+00
162,103,0.000000e+00
162,104,0.000000e+00
162,105,0.000000e+00
162,106,0.000000e+00
162,107,0.000000e+00
162,108,0.000000e+00
162,109,0.000000e+00
162,110,0.000000e+00
162,111,0.000000e+00
162,112,0.000000e+00
162,113,0.000000e+00
162,114,0.000000e+00
162,115,0.000000e+00
162,116,0.000000e+00
162,117,0.000000e+00
162,118,0.000000e+00
162,119,0.000000e+00
162,120,0.000000e+00
162,121,0.000000e+00
162,122,0.000000e+00
162,123,0.000000e+00
162,124,0.000000e+00
162,125,0.000000e+00
162,126,0.000000e+00
162,127,0.000000e+00
162,128,0.000000e+00
162,129,0.000000e+00
162,130,0.000000e+00
162,131,0.000000e+00
162,132,0.000000e+00
162,133,0.000000e+00
162,134,0.000000e+00
162,135,0.000000e+00
162,136,0.000000e+00
162,137,0.000000e+00
162,138,0.000000e+00
162,139,0.000000e+00
162,140,0.000000e+00
162,141,0.000000e+00
162,142,0.000000e+00
162,143,0.000000e+00
162,144,0.000000e+00
162,145,0.000000e+00
162,146,0.000000e+00
162,147,0.000000e+00
162,148,0.000000e+00
162,149,0.000000e+00
162,150,0.000000e+00
162,151,0.000000e+00
162,152,0.000000e+00
162,153,0.000000e+00
162,154,0.000000e+00
162,155,0.000000e+00
162,156,0.000000e+00
162,157,0.000000e+00
162,158,0.000000e+00
162,159,0.000000e+00
162,160,0.000000e+00
162,161,0.000000e+00
162,162,0.000000e+00
162,163,0.000000e+00
162,164,0.000000e+00
162,165,0.000000e+00
162,166,0.000000e+00
162,167,0.000000e+00
162,168,0.000000e+00
162,169,0.000000e+00
162,170,0.000000e+00
162,171,0.000000e+00
162,172,0.000000e+00
162,173,0.000000e+00
162,174,0.000000e+00
162,175,0.000000e+00
162,176,0.000000e+00
162,177,0.000000e+00
162,178,0.000000e+00
162,179,0.000000e+00
162,180,0.000000e+00
162,181,0.000000e+00
162,182,0.000000e+00
162,183,0.000000e+00
162,184,0.000000e+00
162,185,0.000000e+00
162,186,0.000000e+00
162,187,0.000000e+00
162,188,0.000000e+00
162,189,0.000000e+00
162,190,0.000000e+00
162,191,0.000000e+00
162,192,0.000000e+00
162,193,0.000000e+00
162,194,0.000000e+00
162,195,0.000000e+00
162,196,0.000000e+00
162,197,0.000000e+00
162,198,0.000000e+00
162,199,0.000000e+00
162,200,0.000000e+00
162,201,0.000000e+00
163,0,0.000000e+00
163,1,0.000000e+00
163,2,0.000000e+00
163,3,0.000000e+00
163,4,0.000000e+00
163,5,0.000000e+00
163,6,0.000000e+00
163,7,0.000000e+00
163,8,0.000000e+00
163,9,0.000000e+00
163,10,0.000000e+00
163,11,0.000000e+00
163,12,0.000000e+00
163,13,0.000000e+00
163,14,0.000000e+00
163,15,0.000000e+00
163,16,0.000000e+00
163,17,0.000000e+00
163,18,0.000000e+00
163,19,0.000000e+00
163,20,0.000000e+00
163,21,0.000000e+00
163,22,0.000000e+00
163,23,0.000000e+00
163,24,0.000000e+00
163,25,0.000000e+00
163,26,0.000000e+00
163,27,0.000000e+00
163,28,0.000000e+00
163,29,0.000000e+00
163,30,0.000000e+00
163,31,0.000000e+00
163,32,0.000000e+00
163,33,0.000000e+00
163,34,0.000000e+00
163,35,0.000000e+00
163,36,0.000000e+00
163,37,0.000000e+00
163,38,0.000000e+00
163,39,0.000000e+00
163,40,0.000000e+00
163,41,0.000000e+00
163,42,0.000000e+00
163,43,0.000000e+00
163,44,0.000000e+00
163,45,0.000000e+00
163,46,0.000000e+00
163,47,0.000000e+00
163,48,0.000000e+00
163,49,0.000000e+00
163,50,0.000000e+00
163,51,0.000000e+00
163,52,0.000000e+00
163,53,0.000000e+00
163,54,0.000000e+00
163,55,0.000000e+00
163,56,0.000000e+00
163,57,0.000000e+00
163,58,0.000000e+00
163,59,0.000000e+00
163,60,0.000000e+00
163,61,0.000000e+00
163,62,0.000000e+00
163,63,0.000000e+00
163,64,0.000000e+00
163,65,0.000000e+00
163,66,0.000000e+00
163,67,0.000000e+00
163,68,0.000000e+00
163,69,0.000000e+00
163,70,0.000000e+00
163,71,0.000000e+00
163,72,0.000000e+00
163,73,0.000000e+00
163,74,0.000000e+00
163,75,0.000000e+00
163,76,0.000000e+00
163,77,0.000000e+00
163,78,0.000000e+00
163,79,0.000000e+00
163,80,0.000000e+00
163,81,0.000000e+00
163,82,0.000000e+00
163,83,0.000000e+00
163,84,0.000000e+00
163,85,0.000000e+00
163,86,0.000000e+00
163,87,0.000000e+00
163,88,0.000000e+00
163,89,0.000000e+00
163,90,0.000000e+00
163,91,0.000000e+00
163,92,0.000000e+00
163,93,0.000000e+00
163,94,0.000000e+00
163,95,0.000000e+00
163,96,0.000000e+00
163,97,0.000000e+00
163,98,0.000000e+00
163,99,0.000000e+00
163,100,0.000000e+00
163,101,0.000000e+00
163,102,0.000000e+00
163,103,0.000000e+00
163,104,0.000000e+00
163,105,0.000000e+00
163,106,0.000000e+00
163,107,0.000000e+00
163,108,0.000000e+00
163,109,0.000000e+00
163,110,0.000000e+00
163,111,0.000000e+00
163,112,0.000000e+00
163,113,0.000000e+00
163,114,0.000000e+00
163,115,0.000000e+00
163,116,0.000000e+00
163,117,0.000000e+00
163,118,0.000000e+00
163,119,0.000000e+00
163,120,0.000000e+00
163,121,0.000000e+00
163,122,0.000000e+00
163,123,0.000000e+00
163,124,0.000000e+00
163,125,0.000000e+00
163,126,0.000000e+00
163,127,0.000000e+00
163,128,0.000000e+00
163,129,0.000000e+00
163,130,0.000000e+00
163,131,0.000000e+00
163,132,0.000000e+00
163,133,0.000000e+00
163,134,0.000000e+00
163,135,0.000000e+00
163,136,0.000000e+00
163,137,0.000000e+00
163,138,0.000000e+00
163,139,0.000000e+00
163,140,0.000000e+00
163,141,0.000000e+00
163,142,0.000000e+00
163,143,0.000000e+00
163,144,0.000000e+00
163,145,0.000000e+00
163,146,0.000000e+00
163,147,0.000000e+00
163,148,0.000000e+00
163,149,0.000000e+00
163,150,0.000000e+00
163,151,0.000000e+00
163,152,0.000000e+00
163,153,0.000000e+00
163,154,0.000000e+00
163,155,0.000000e+00
163,156,0.000000e+00
163,157,0.000000e+00
163,158,0.000000e+00
163,159,0.000000e+00
163,160,0.000000e+00
163,161,0.000000e+00
163,162,0.000000e+00
163,163,0.000000e+00
163,164,0.000000e+00
163,165,0.000000e+00
163,166,0.000000e+00
163,167,0.000000e+00
163,168,0.000000e+00
163,169,0.000000e+00
163,170,0.000000e+00
163,171,0.000000e+00
163,172,0.000000e+00
163,173,0.000000e+00
163,174,0.000000e+00
163,175,0.000000e+00
163,176,0.000000e+00
163,177,0.000000e+00
163,178,0.000000e+00
163,179,0.000000e+00
163,180,0.000000e+00
163,181,0.000000e+00
163,182,0.000000e+00
163,183,0.000000e+00
163,184,0.000000e+00
163,185,0.000000e+00
163,186,0.000000e+00
163,187,0.000000e+00
163,188,0.000000e+00
163,189,0.000000e+00
163,190,0.000000e+00
163,191,0.000000e+00
163,192,0.000000e+00
163,193,0.000000e+00
163,194,0.000000e+00
163,195,0.000000e+00
163,196,0.000000e+00
163,197,0.000000e+00
163,198,0.000000e+00
163,199,0.000000e+00
163,200,0.000000e+00
163,201,0.000000e+00
164,0,0.000000e+00
164,1,0.000000e+00
164,2,0.000000e+00
164,3,0.000000e+00
164,4,0.000000e+00
164,5,0.000000e+00
164,6,0.000000e+00
164,7,0.000000e+00
164,8,0.000000e+00
164,9,0.000000e+00
164,10,0.000000e+00
164,11,0.000000e+00
164,12,0.000000e+00
164,13,0.000000e+00
164,14,0.000000e+00
164,15,0.000000e+00
164,16,0.000000e+00
164,17,0.000000e+00
164,18,0.000000e+00
164,19,0.000000e+00
164,20,0.000000e+00
164,21,0.000000e+00
164,22,0.000000e+00
164,23,0.000000e+00
164,24,0.000000e+00
164,25,0.000000e+00
164,26,0.000000e+00
164,27,0.000000e+00
164,28,0.000000e+00
164,29,0.000000e+00
164,30,0.000000e+00
164,31,0.000000e+00
164,32,0.000000e+00
164,33,0.000000e+00
164,34,0.000000e+00
164,35,0.000000e+00
164,36,0.000000e+00
164,37,0.000000e+00
164,38,0.000000e+00
164,39,0.000000e+00
164,40,0.000000e+00
164,41,0.000000e+00
164,42,0.000000e+00
164,43,0.000000e+00
164,44,0.000000e+00
164,45,0.000000e+00
164,46,0.000000e+00
164,47,0.000000e+00
164,48,0.000000e+00
164,49,0.000000e+00
164,50,0.000000e+00
164,51,0.000000e+00
164,52,0.000000e+00
164,53,0.000000e+00
164,54,0.000000e+00
164,55,0.000000e+00
164,56,0.000000e+00
164,57,0.000000e+00
164,58,0.000000e+00
164,59,0.000000e+00
164,60,0.000000e+00
164,61,0.000000e+00
164,62,0.000000e+00
164,63,0.000000e+00
164,64,0.000000e+00
164,65,0.000000e+00
164,66,0.000000e+00
164,67,0.000000e+00
164,68,0.000000e+00
164,69,0.000000e+00
164,70,0.000000e+00
164,71,0.000000e+00
164,72,0.000000e+00
164,73,0.000000e+00
164,74,0.000000e+00
164,75,0.000000e+00
164,76,0.000000e+00
164,77,0.000000e+00
164,78,0.000000e+00
164,79,0.000000e+00
164,80,0.000000e+00
164,81,0.000000e+00
164,82,0.000000e+00
164,83,0.000000e+00
164,84,0.000000e+00
164,85,0.000000e+00
164,86,0.000000e+00
164,87,0.000000e+00
164,88,0.000000e+00
164,89,0.000000e+00
164,90,0.000000e+00
164,91,0.000000e+00
164,92,0.000000e+00
164,93,0.000000e+00
164,94,0.000000e+00
164,95,0.000000e+00
164,96,0.000000e+00
164,97,0.000000e+00
164,98,0.000000e+00
164,99,0.000000e+00
164,100,0.000000e+00
164,101,0.000000e+00
164,102,0.000000e+00
164,103,0.000000e+00
164,104,0.000000e+00
164,105,0.000000e+00
164,106,0.000000e+00
164,107,0.000000e+00
164,108,0.000000e+00
164,109,0.000000e+00
164,110,0.000000e+00
164,111,0.000000e+00
164,112,0.000000e+00
164,113,0.000000e+00
164,114,0.000000e+00
164,115,0.000000e+00
164,116,0.000000e+00
164,117,0.000000e+00
164,118,0.000000e+00
164,119,0.000000e+00
164,120,0.000000e+00
164,121,0.000000e+00
164,122,0.000000e+00
164,123,0.000000e+00
164,124,0.000000e+00
164,125,0.000000e+00
164,126,0.000000e+00
164,127,0.000000e+00
164,128,0.000000e+00
164,129,0.000000e+00
164,130,0.000000e+00
164,131,0.000000e+00
164,132,0.000000e+00
164,133,0.000000e+00
164,134,0.000000e+00
164,135,0.000000e+00
164,136,0.000000e+00
164,137,0.000000e+00
164,138,0.000000e+00
164,139,0.000000e+00
164,140,0.000000e+00
164,141,0.000000e+00
164,142,0.000000e+00
164,143,0.000000e+00
164,144,0.000000e+00
164,145,0.000000e+00
164,146,0.000000e+00
164,147,0.000000e+00
164,148,0.000000e+00
164,149,0.000000e+00
164,150,0.000000e+00
164,151,0.000000e+00
164,152,0.000000e+00
164,153,0.000000e+00
164,154,0.000000e+00
164,155,0.000000e+00
164,156,0.000000e+00
164,157,0.000000e+00
164,158,0.000000e+00
164,159,0.000000e+00
164,160,0.000000e+00
164,161,0.000000e+00
164,162,0.000000e+00
164,163,0.000000e+00
164,164,0.000000e+00
164,165,0.000000e+00
164,166,0.000000e+00
164,167,0.000000e+00
164,168,0.000000e+00
164,169,0.000000e+00
164,170,0.000000e+00
164,171,0.000000e+00
164,172,0.000000e+00
164,173,0.000000e+00
164,174,0.000000e+00
164,175,0.000000e+00
164,176,0.000000e+00
164,177,0.000000e+00
164,178,0.000000e+00
164,179,0.000000e+00
164,180,0.000000e+00
164,181,0.000000e+00
164,182,0.000000e+00
164,183,0.000000e+00
164,184,0.000000e+00
164,185,0.000000e+00
164,186,0.000000e+00
164,187,0.000000e+00
164,188,0.000000e+00
164,189,0.000000e+00
164,190,0.000000e+00
164,191,0.000000e+00
164,192,0.000000e+00
164,193,0.000000e+00
164,194,0.000000e+00
164,195,0.000000e+00
164,196,0.000000e+00
164,197,0.000000e+00
164,198,0.000000e+00
164,199,0.000000e+00
164,200,0.000000e+00
164,201,0.000000e+00
165,0,0.000000e+00
165,1,0.000000e+00
165,2,0.000000e+00
165,3,0.000000e+00
165,4,0.000000e+00
165,5,0.000000e+00
165,6,0.000000e+00
165,7,0.000000e+00
165,8,0.000000e+00
165,9,0.000000e+00
165,10,0.000000e+00
165,11,0.000000e+00
165,12,0.000000e+00
165,13,0.000000e+00
165,14,0.000000e+00
165,15,0.000000e+00
165,16,0.000000e+00
165,17,0.000000e+00
165,18,0.000000e+00
165,19,0.000000e+00
165,20,0.000000e+00
165,21,0.000000e+00
165,22,0.000000e+00
165,23,0.000000e+00
165,24,0.000000e+00
165,25,0.000000e+00
165,26,0.000000e+00
165,27,0.000000e+00
165,28,0.000000e+00
165,29,0.000000e+00
165,30,0.000000e+00
165,31,0.000000e+00
165,32,0.000000e+00
165,33,0.000000e+00
165,34,0.000000e+00
165,35,0.000000e+00
165,36,0.000000e+00
165,37,0.000000e+00
165,38,0.000000e+00
165,39,0.000000e+00
165,40,0.000000e+00
165,41,0.000000e+00
165,42,0.000000e+00
165,43,0.000000e+00
165,44,0.000000e+00
165,45,0.000000e+00
165,46,0.000000e+00
165,47,0.000000e+00
165,48,0.000000e+00
165,49,0.000000e+00
165,50,0.000000e+00
165,51,0.000000e+00
165,52,0.000000e+00
165,53,0.000000e+00
165,54,0.000000e+00
165,55,0.000000e+00
165,56,0.000000e+00
165,57,0.000000e+00
165,58,0.000000e+00
165,59,0.000000e+00
165,60,0.000000e+00
165,61,0.000000e+00
165,62,0.000000e+00
165,63,0.000000e+00
165,64,0.000000e+00
165,65,0.000000e+00
165,66,0.000000e+00
165,67,0.000000e+00
165,68,0.000000e+00
165,69,0.000000e+00
165,70,0.000000e+00
165,71,0.000000e+00
165,72,0.000000e+00
165,73,0.000000e+00
165,74,0.000000e+00
165,75,0.000000e+00
165,76,0.000000e+00
165,77,0.000000e+00
165,78,0.000000e+00
165,79,0.000000e+00
165,80,0.000000e+00
165,81,0.000000e+00
165,82,0.000000e+00
165,83,0.000000e+00
165,84,0.000000e+00
165,85,0.000000e+00
165,86,0.000000e+00
165,87,0.000000e+00
165,88,0.000000e+00
165,89,0.000000e+00
165,90,0.000000e+00
165,91,0.000000e+00
165,92,0.000000e+00
165,93,0.000000e+00
165,94,0.000000e+00
165,95,0.000000e+00
165,96,0.000000e+00
165,97,0.000000e+00
165,98,0.000000e+00
165,99,0.000000e+00
165,100,0.000000e+00
165,101,0.000000e+00
165,102,0.000000e+00
165,103,0.000000e+00
165,104,0.000000e+00
165,105,0.000000e+00
165,106,0.000000e+00
165,107,0.000000e+00
165,108,0.000000e+00
165,109,0.000000e+00
165,110,0.000000e+00
165,111,0.000000e+00
165,112,0.000000e+00
165,113,0.000000e+00
165,114,0.000000e+00
165,115,0.000000e+00
165,116,0.000000e+00
165,117,0.000000e+00
165,118,0.000000e+00
165,119,0.000000e+00
165,120,0.000000e+00
165,121,0.000000e+00
165,122,0.000000e+00
165,123,0.000000e+00
165,124,0.000000e+00
165,125,0.000000e+00
165,126,0.000000e+00
165,127,0.000000e+00
165,128,0.000000e+00
165,129,0.000000e+00
165,130,0.000000e+00
165,131,0.000000e+00
165,132,0.000000e+00
165,133,0.000000e+00
165,134,0.000000e+00
165,135,0.000000e+00
165,136,0.000000e+00
165,137,0.000000e+00
165,138,0.000000e+00
165,139,0.000000e+00
165,140,0.000000e+00
165,141,0.000000e+00
165,142,0.000000e+00
165,143,0.000000e+00
165,144,0.000000e+00
165,145,0.000000e+00
165,146,0.000000e+00
165,147,0.000000e+00
165,148,0.000000e+00
165,149,0.000000e+00
165,150,0.000000e+00
165,151,0.000000e+00
165,152,0.000000e+00
165,153,0.000000e+00
165,154,0.000000e+00
165,155,0.000000e+00
165,156,0.000000e+00
165,157,0.000000e+00
165,158,0.000000e+00
165,159,0.000000e+00
165,160,0.000000e+00
165,161,0.000000e+00
165,162,0.000000e+00
165,163,0.000000e+00
165,164,0.000000e+00
165,165,0.000000e+00
165,166,0.000000e+00
165,167,0.000000e+00
165,168,0.000000e+00
165,169,0.000000e+00
165,170,0.000000e+00
165,171,0.000000e+00
165,172,0.000000e+00
165,173,0.000000e+00
165,174,0.000000e+00
165,175,0.000000e+00
165,176,0.000000e+00
165,177,0.000000e+00
165,178,0.000000e+00
165,179,0.000000e+00
165,180,0.000000e+00
165,181,0.000000e+00
165,182,0.000000e+00
165,183,0.000000e+00
165,184,0.000000e+00
165,185,0.000000e+00
165,186,0.000000e+00
165,187,0.000000e+00
165,188,0.000000e+00
165,189,0.000000e+00
165,190,0.000000e+00
165,191,0.000000e+00
165,192,0.000000e+00
165,193,0.000000e+00
165,194,0.000000e+00
165,195,0.000000e+00
165,196,0.000000e+00
165,197,0.000000e+00
165,198,0.000000e+00
165,199,0.000000e+00
165,200,0.000000e+00
165,201,0.000000e+00
166,0,0.000000e+00
166,1,0.000000e+00
166,2,0.000000e+00
166,3,0.000000e+00
166,4,0.000000e+00
166,5,0.000000e+00
166,6,0.000000e+00
166,7,0.000000e+00
166,8,0.000000e+00
166,9,0.000000e+00
166,10,0.000000e+00
166,11,0.000000e+00
166,12,0.000000e+00
166,13,0.000000e+00
166,14,0.000000e+00
166,15,0.000000e+00
166,16,0.000000e+00
166,17,0.000000e+00
166,18,0.000000e+00
166,19,0.000000e+00
166,20,0.000000e+00
166,21,0.000000e+00
166,22,0.000000e+00
166,23,0.000000e+00
166,24,0.000000e+00
166,25,0.000000e+00
166,26,0.000000e+00
166,27,0.000000e+00
166,28,0.000000e+00
166,29,0.000000e+00
166,30,0.000000e+00
166,31,0.000000e+00
166,32,0.000000e+00
166,33,0.000000e+00
166,34,0.000000e+00
166,35,0.000000e+00
166,36,0.000000e+00
166,37,0.000000e+00
166,38,0.000000e+00
166,39,0.000000e+00
166,40,0.000000e+00
166,41,0.000000e+00
166,42,0.000000e+00
166,43,0.000000e+00
166,44,0.000000e+00
166,45,0.000000e+00
166,46,0.000000e+00
166,47,0.000000e+00
166,48,0.000000e+00
166,49,0.000000e+00
166,50,0.000000e+00
166,51,0.000000e+00
166,52,0.000000e+00
166,53,0.000000e+00
166,54,0.000000e+00
166,55,0.000000e+00
166,56,0.000000e+00
166,57,0.000000e+00
166,58,0.000000e+00
166,59,0.000000e+00
166,60,0.000000e+00
166,61,0.000000e+00
166,62,0.000000e+00
166,63,0.000000e+00
166,64,0.000000e+00
166,65,0.000000e+00
166,66,0.000000e+00
166,67,0.000000e+00
166,68,0.000000e+00
166,69,0.000000e+00
166,70,0.000000e+00
166,71,0.000000e+00
166,72,0.000000e+00
166,73,0.000000e+00
166,74,0.000000e+00
166,75,0.000000e+00
166,76,0.000000e+00
166,77,0.000000e+00
166,78,0.000000e+00
166,79,0.000000e+00
166,80,0.000000e+00
166,81,0.000000e+00
166,82,0.000000e+00
166,83,0.000000e+00
166,84,0.000000e+00
166,85,0.000000e+00
166,86,0.000000e+00
166,87,0.000000e+00
166,88,0.000000e+00
166,89,0.000000e+00
166,90,0.000000e+00
166,91,0.000000e+00
166,92,0.000000e+00
166,93,0.000000e+00
166,94,0.000000e+00
166,95,0.000000e+00
166,96,0.000000e+00
166,97,0.000000e+00
166,98,0.000000e+00
166,99,0.000000e+00
166,100,0.000000e+00
166,101,0.000000e+00
166,102,0.000000e+00
166,103,0.000000e+00
166,104,0.000000e+00
166,105,0.000000e+00
166,106,0.000000e+00
166,107,0.000000e+00
166,108,0.000000e+00
166,109,0.000000e+00
166,110,0.000000e+00
166,111,0.000000e+00
166,112,0.000000e+00
166,113,0.000000e+00
166,114,0.000000e+00
166,115,0.000000e+00
166,116,0.000000e+00
166,117,0.000000e+00
166,118,0.000000e+00
166,119,0.000000e+00
166,120,0.000000e+00
166,121,0.000000e+00
166,122,0.000000e+00
166,123,0.000000e+00
166,124,0.000000e+00
166,125,0.000000e+00
166,126,0.000000e+00
166,127,0.000000e+00
166,128,0.000000e+00
166,129,0.000000e+00
166,130,0.000000e+00
166,131,0.000000e+00
166,132,0.000000e+00
166,133,0.000000e+00
166,134,0.000000e+00
166,135,0.000000e+00
166,136,0.000000e+00
166,137,0.000000e+00
166,138,0.000000e+00
166,139,0.000000e+00
166,140,0.000000e+00
166,141,0.000000e+00
166,142,0.000000e+00
166,143,0.000000e+00
166,144,0.000000e+00
166,145,0.000000e+00
166,146,0.000000e+00
166,147,0.000000e+00
166,148,0.000000e+00
166,149,0.000000e+00
166,150,0.000000e+00
166,151,0.000000e+00
166,152,0.000000e+00
166,153,0.000000e+00
166,154,0.000000e+00
166,155,0.000000e+00
166,156,0.000000e+00
166,157,0.000000e+00
166,158,0.000000e+00
166,159,0.000000e+00
166,160,0.000000e+00
166,161,0.000000e+00
166,162,0.000000e+00
166,163,0.000000e+00
166,164,0.000000e+00
166,165,0.000000e+00
166,166,0.000000e+00
166,167,0.000000e+00
166,168,0.000000e+00
166,169,0.000000e+00
166,170,0.000000e+00
166,171,0.000000e+00
166,172,0.000000e+00
166,173,0.000000e+00
166,174,0.000000e+00
166,175,0.000000e+00
166,176,0.000000e+00
166,177,0.000000e+00
166,178,0.000000e+00
166,179,0.000000e+00
166,180,0.000000e+00
166,181,0.000000e+00
166,182,0.000000e+00
166,183,0.000000e+00
166,184,0.000000e+00
166,185,0.000000e+00
166,186,0.000000e+00
166,187,0.000000e+00
166,188,0.000000e+00
166,189,0.000000e+00
166,190,0.000000e+00
166,191,0.000000e+00
166,192,0.000000e+00
166,193,0.000000e+00
166,194,0.000000e+00
166,195,0.000000e+00
166,196,0.000000e+00
166,197,0.000000e+00
166,198,0.000000e+00
166,199,0.000000e+00
166,200,0.000000e+00
166,201,0.000000e+00
167,0,0.000000e+00
167,1,0.000000e+00
167,2,0.000000e+00
167,3,0.000000e+00
167,4,0.000000e+00
167,5,0.000000e+00
167,6,0.000000e+00
167,7,0.000000e+00
167,8,0.000000e+00
167,9,0.000000e+00
167,10,0.000000e+00
167,11,0.000000e+00
167,12,0.000000e+00
167,13,0.000000e+00
167,14,0.000000e+00
167,15,0.000000e+00
167,16,0.000000e+00
167,17,0.000000e+00
167,18,0.000000e+00
167,19,0.000000e+00
167,20,0.000000e+00
167,21,0.000000e+00
167,22,0.000000e+00
167,23,0.000000e+00
167,24,0.000000e+00
167,25,0.000000e+00
167,26,0.000000e+00
167,27,0.000000e+00
167,28,0.000000e+00
167,29,0.000000e+00
167,30,0.000000e+00
167,31,0.000000e+00
167,32,0.000000e+00
167,33,0.000000e+00
167,34,0.000000e+00
167,35,0.000000e+00
167,36,0.000000e+00
167,37,0.000000e+00
167,38,0.000000e+00
167,39,0.000000e+00
167,40,0.000000e+00
167,41,0.000000e+00
167,42,0.000000e+00
167,43,0.000000e+00
167,44,0.000000e+00
167,45,0.000000e+00
167,46,0.000000e+00
167,47,0.000000e+00
167,48,0.000000e+00
167,49,0.000000e+00
167,50,0.000000e+00
167,51,0.000000e+00
167,52,0.000000e+00
167,53,0.000000e+00
167,54,0.000000e+00
167,55,0.000000e+00
167,56,0.000000e+00
167,57,0.000000e+00
167,58,0.000000e+00
167,59,0.000000e+00
167,60,0.000000e+00
167,61,0.000000e+00
167,62,0.000000e+00
167,63,0.000000e+00
167,64,0.000000e+00
167,65,0.000000e+00
167,66,0.000000e+00
167,67,0.000000e+00
167,68,0.000000e+00
167,69,0.000000e+00
167,70,0.000000e+00
167,71,0.000000e+00
167,72,0.000000e+00
167,73,0.000000e+00
167,74,0.000000e+00
167,75,0.000000e+00
167,76,0.000000e+00
167,77,0.000000e+00
167,78,0.000000e+00
167,79,0.000000e+00
167,80,0.000000e+00
167,81,0.000000e+00
167,82,0.000000e+00
167,83,0.000000e+00
167,84,0.000000e+00
167,85,0.000000e+00
167,86,0.000000e+00
167,87,0.000000e+00
167,88,0.000000e+00
167,89,0.000000e+00
167,90,0.000000e+00
167,91,0.000000e+00
167,92,0.000000e+00
167,93,0.000000e+00
167,94,0.000000e+00
167,95,0.000000e+00
167,96,0.000000e+00
167,97,0.000000e+00
167,98,0.000000e+00
167,99,0.000000e+00
167,100,0.000000e+00
167,101,0.000000e+00
167,102,0.000000e+00
167,103,0.000000e+00
167,104,0.000000e+00
167,105,0.000000e+00
167,106,0.000000e+00
167,107,0.000000e+00
167,108,0.000000e+00
167,109,0.000000e+00
167,110,0.000000e+00
167,111,0.000000e+00
167,112,0.000000e+00
167,113,0.000000e+00
167,114,0.000000e+00
167,115,0.000000e+00
167,116,0.000000e+00
167,117,0.000000e+00
167,118,0.000000e+00
167,119,0.000000e+00
167,120,0.000000e+00
167,121,0.000000e+00
167,122,0.000000e+00
167,123,0.000000e+00
167,124,0.000000e+00
167,125,0.000000e+00
167,126,0.000000e+00
167,127,0.000000e+00
167,128,0.000000e+00
167,129,0.000000e+00
167,130,0.000000e+00
167,131,0.000000e+00
167,132,0.000000e+00
167,133,0.000000e+00
167,134,0.000000e+00
167,135,0.000000e+00
167,136,0.000000e+00
167,137,0.000000e+00
167,138,0.000000e+00
167,139,0.000000e+00
167,140,0.000000e+00
167,141,0.000000e+00
167,142,0.000000e+00
167,143,0.000000e+00
167,144,0.000000e+00
167,145,0.000000e+00
167,146,0.000000e+00
167,147,0.000000e+00
167,148,0.000000e+00
167,149,0.000000e+00
167,150,0.000000e+00
167,151,0.000000e+00
167,152,0.000000e+00
167,153,0.000000e+00
167,154,0.000000e+00
167,155,0.000000e+00
167,156,0.000000e+00
167,157,0.000000e+00
167,158,0.000000e+00
167,159,0.000000e+00
167,160,0.000000e+00
167,161,0.000000e+00
167,162,0.000000e+00
167,163,0.000000e+00
167,164,0.000000e+00
167,165,0.000000e+00
167,166,0.000000e+00
167,167,0.000000e+00
167,168,0.000000e+00
167,169,0.000000e+00
167,170,0.000000e+00
167,171,0.000000e+00
167,172,0.000000e+00
167,173,0.000000e+00
167,174,0.000000e+00
167,175,0.000000e+00
167,176,0.000000e+00
167,177,0.000000e+00
167,178,0.000000e+00
167,179,0.000000e+00
167,180,0.000000e+00
167,181,0.000000e+00
167,182,0.000000e+00
167,183,0.000000e+00
167,184,0.000000e+00
167,185,0.000000e+00
167,186,0.000000e+00
167,187,0.000000e+00
167,188,0.000000e+00
167,189,0.000000e+00
167,190,0.000000e+00
167,191,0.000000e+00
167,192,0.000000e+00
167,193,0.000000e+00
167,194,0.000000e+00
167,195,0.000000e+00
167,196,0.000000e+00
167,197,0.000000e+00
167,198,0.000000e+00
167,199,0.000000e+00
167,200,0.000000e+00
167,201,0.000000e+00
168,0,0.000000e+00
168,1,0.000000e+00
168,2,0.000000e+00
168,3,0.000000e+00
168,4,0.000000e+00
168,5,0.000000e+00
168,6,0.000000e+00
168,7,0.000000e+00
168,8,0.000000e+00
168,9,0.000000e+00
168,10,0.000000e+00
168,11,0.000000e+00
168,12,0.000000e+00
168,13,0.000000e+00
168,14,0.000000e+00
168,15,0.000000e+00
168,16,0.000000e+00
168,17,0.000000e+00
168,18,0.000000e+00
168,19,0.000000e+00
168,20,0.000000e+00
168,21,0.000000e+00
168,22,0.000000e+00
168,23,0.000000e+00
168,24,0.000000e+00
168,25,0.000000e+00
168,26,0.000000e+00
168,27,0.000000e+00
168,28,0.000000e+00
168,29,0.000000e+00
168,30,0.000000e+00
168,31,0.000000e+00
168,32,0.000000e+00
168,33,0.000000e+00
168,34,0.000000e+00
168,35,0.000000e+00
168,36,0.000000e+00
168,37,0.000000e+00
168,38,0.000000e+00
168,39,0.000000e+00
168,40,0.000000e+00
168,41,0.000000e+00
168,42,0.000000e+00
168,43,0.000000e+00
168,44,0.000000e+00
168,45,0.000000e+00
168,46,0.000000e+00
168,47,0.000000e+00
168,48,0.000000e+00
168,49,0.000000e+00
168,50,0.000000e+00
168,51,0.000000e+00
168,52,0.000000e+00
168,53,0.000000e+00
168,54,0.000000e+00
168,55,0.000000e+00
168,56,0.000000e+00
168,57,0.000000e+00
168,58,0.000000e+00
168,59,0.000000e+00
168,60,0.000000e+00
168,61,0.000000e+00
168,62,0.000000e+00
168,63,0.000000e+00
168,64,0.000000e+00
168,65,0.000000e+00
168,66,0.000000e+00
168,67,0.000000e+00
168,68,0.000000e+00
168,69,0.000000e+00
168,70,0.000000e+00
168,71,0.000000e+00
168,72,0.000000e+00
168,73,0.000000e+00
168,74,0.000000e+00
168,75,0.000000e+00
168,76,0.000000e+00
168,77,0.000000e+00
168,78,0.000000e+00
168,79,0.000000e+00
168,80,0.000000e+00
168,81,0.000000e+00
168,82,0.000000e+00
168,83,0.000000e+00
168,84,0.000000e+00
168,85,0.000000e+00
168,86,0.000000e+00
168,87,0.000000e+00
168,88,0.000000e+00
168,89,0.000000e+00
168,90,0.000000e+00
168,91,0.000000e+00
168,92,0.000000e+00
168,93,0.000000e+00
168,94,0.000000e+00
168,95,0.000000e+00
168,96,0.000000e+00
168,97,0.000000e+00
168,98,0.000000e+00
168,99,0.000000e+00
168,100,0.000000e+00
168,101,0.000000e+00
168,102,0.000000e+00
168,103,0.000000e+00
168,104,0.000000e+00
168,105,0.000000e+00
168,106,0.000000e+00
168,107,0.000000e+00
168,108,0.000000e+00
168,109,0.000000e+00
168,110,0.000000e+00
168,111,0.000000e+00
168,112,0.000000e+00
168,113,0.000000e+00
168,114,0.000000e+00
168,115,0.000000e+00
168,116,0.000000e+00
168,117,0.000000e+00
168,118,0.000000e+00
168,119,0.000000e+00
168,120,0.000000e+00
168,121,0.000000e+00
168,122,0.000000e+00
168,123,0.000000e+00
168,124,0.000000e+00
168,125,0.000000e+00
168,126,0.000000e+00
168,127,0.000000e+00
168,128,0.000000e+00
168,129,0.000000e+00
168,130,0.000000e+00
168,131,0.000000e+00
168,132,0.000000e+00
168,133,0.000000e+00
168,134,0.000000e+00
168,135,0.000000e+00
168,136,0.000000e+00
168,137,0.000000e+00
168,138,0.000000e+00
168,139,0.000000e+00
168,140,0.000000e+00
168,141,0.000000e+00
168,142,0.000000e+00
168,143,0.000000e+00
168,144,0.000000e+00
168,145,0.000000e+00
168,146,0.000000e+00
168,147,0.000000e+00
168,148,0.000000e+00
168,149,0.000000e+00
168,150,0.000000e+00
168,151,0.000000e+00
168,152,0.000000e+00
168,153,0.000000e+00
168,154,0.000000e+00
168,155,0.000000e+00
168,156,0.000000e+00
168,157,0.000000e+00
168,158,0.000000e+00
168,159,0.000000e+00
168,160,0.000000e+00
168,161,0.000000e+00
168,162,0.000000e+00
168,163,0.000000e+00
168,164,0.000000e+00
168,165,0.000000e+00
168,166,0.000000e+00
168,167,0.000000e+00
168,168,0.000000e+00
168,169,0.000000e+00
168,170,0.000000e+00
168,171,0.000000e+00
168,172,0.000000e+00
168,173,0.000000e+00
168,174,0.000000e+00
168,175,0.000000e+00
168,176,0.000000e+00
168,177,0.000000e+00
168,178,0.000000e+00
168,179,0.000000e+00
168,180,0.000000e+00
168,181,0.000000e+00
168,182,0.000000e+00
168,183,0.000000e+00
168,184,0.000000e+00
168,185,0.000000e+00
168,186,0.000000e+00
168,187,0.000000e+00
168,188,0.000000e+00
168,189,0.000000e+00
168,190,0.000000e+00
168,191,0.000000e+00
168,192,0.000000e+00
168,193,0.000000e+00
168,194,0.000000e+00
168,195,0.000000e+00
168,196,0.000000e+00
168,197,0.000000e+00
168,198,0.000000e+00
168,199,0.000000e+00
168,200,0.000000e+00
168,201,0.000000e+00
169,0,0.000000e+00
169,1,0.000000e+00
169,2,0.000000e+00
169,3,0.000000e+00
169,4,0.000000e+00
169,5,0.000000e+00
169,6,0.000000e+00
169,7,0.000000e+00
169,8,0.000000e+00
169,9,0.000000e+00
169,10,0.000000e+00
169,11,0.000000e+00
169,12,0.000000e+00
169,13,0.000000e+00
169,14,0.000000e+00
169,15,0.000000e+00
169,16,0.000000e+00
169,17,0.000000e+00
169,18,0.000000e+00
169,19,0.000000e+00
169,20,0.000000e+00
169,21,0.000000e+00
169,22,0.000000e+00
169,23,0.000000e+00
169,24,0.000000e+00
169,25,0.000000e+00
169,26,0.000000e+00
169,27,0.000000e+00
169,28,0.000000e+00
169,29,0.000000e+00
169,30,0.000000e+00
169,31,0.000000e+00
169,32,0.000000e+00
169,33,0.000000e+00
169,34,0.000000e+00
169,35,0.000000e+00
169,36,0.000000e+00
169,37,0.000000e+00
169,38,0.000000e+00
169,39,0.000000e+00
169,40,0.000000e+00
169,41,0.000000e+00
169,42,0.000000e+00
169,43,0.000000e+00
169,44,0.000000e+00
169,45,0.000000e+00
169,46,0.000000e+00
169,47,0.000000e+00
169,48,0.000000e+00
169,49,0.000000e+00
169,50,0.000000e+00
169,51,0.000000e+00
169,52,0.000000e+00
169,53,0.000000e+00
169,54,0.000000e+00
169,55,0.000000e+00
169,56,0.000000e+00
169,57,0.000000e+00
169,58,0.000000e+00
169,59,0.000000e+00
169,60,0.000000e+00
169,61,0.000000e+00
169,62,0.000000e+00
169,63,0.000000e+00
169,64,0.000000e+00
169,65,0.000000e+00
169,66,0.000000e+00
169,67,0.000000e+00
169,68,0.000000e+00
169,69,0.000000e+00
169,70,0.000000e+00
169,71,0.000000e+00
169,72,0.000000e+00
169,73,0.000000e+00
169,74,0.000000e+00
169,75,0.000000e+00
169,76,0.000000e+00
169,77,0.000000e+00
169,78,0.000000e+00
169,79,0.000000e+00
169,80,0.000000e+00
169,81,0.000000e+00
169,82,0.000000e+00
169,83,0.000000e+00
169,84,0.000000e+00
169,85,0.000000e+00
169,86,0.000000e+00
169,87,0.000000e+00
169,88,0.000000e+00
169,89,0.000000e+00
169,90,0.000000e+00
169,91,0.000000e+00
169,92,0.000000e+00
169,93,0.000000e+00
169,94,0.000000e+00
169,95,0.000000e+00
169,96,0.000000e+00
169,97,0.000000e+00
169,98,0.000000e+00
169,99,0.000000e+00
169,100,0.000000e+00
169,101,0.000000e+00
169,102,0.000000e+00
169,103,0.000000e+00
169,104,0.000000e+00
169,105,0.000000e+00
169,106,0.000000e+00
169,107,0.000000e+00
169,108,0.000000e+00
169,109,0.000000e+00
169,110,0.000000e+00
169,111,0.000000e+00
169,112,0.000000e+00
169,113,0.000000e+00
169,114,0.000000e+00
169,115,0.000000e+00
169,116,0.000000e+00
169,117,0.000000e+00
169,118,0.000000e+00
169,119,0.000000e+00
169,120,0.000000e+00
169,121,0.000000e+00
169,122,0.000000e+00
169,123,0.000000e+00
169,124,0.000000e+00
169,125,0.000000e+00
169,126,0.000000e+00
169,127,0.000000e+00
169,128,0.000000e+00
169,129,0.000000e+00
169,130,0.000000e+00
169,131,0.000000e+00
169,132,0.000000e+00
169,133,0.000000e+00
169,134,0.000000e+00
169,135,0.000000e+00
169,136,0.000000e+00
169,137,0.000000e+00
169,138,0.000000e+00
169,139,0.000000e+00
169,140,0.000000e+00
169,141,0.000000e+00
169,142,0.000000e+00
169,143,0.000000e+00
169,144,0.000000e+00
169,145,0.000000e+00
169,146,0.000000e+00
169,147,0.000000e+00
169,148,0.000000e+00
169,149,0.000000e+00
169,150,0.000000e+00
169,151,0.000000e+00
169,152,0.000000e+00
169,153,0.000000e+00
169,154,0.000000e+00
169,155,0.000000e+00
169,156,0.000000e+00
169,157,0.000000e+00
169,158,0.000000e+00
169,159,0.000000e+00
169,160,0.000000e+00
169,161,0.000000e+00
169,162,0.000000e+00
169,163,0.000000e+00
169,164,0.000000e+00
169,165,0.000000e+00
169,166,0.000000e+00
169,167,0.000000e+00
169,168,0.000000e+00
169,169,0.000000e+00
169,170,0.000000e+00
169,171,0.000000e+00
169,172,0.000000e+00
169,173,0.000000e+00
169,174,0.000000e+00
169,175,0.000000e+00
169,176,0.000000e+00
169,177,0.000000e+00
169,178,0.000000e+00
169,179,0.000000e+00
169,180,0.000000e+00
169,181,0.000000e+00
169,182,0.000000e+00
169,183,0.000000e+00
169,184,0.000000e+00
169,185,0.000000e+00
169,186,0.000000e+00
169,187,0.000000e+00
169,188,0.000000e+00
169,189,0.000000e+00
169,190,0.000000e+00
169,191,0.000000e+00
169,192,0.000000e+00
169,193,0.000000e+00
169,194,0.000000e+00
169,195,0.000000e+00
169,196,0.000000e+00
169,197,0.000000e+00
169,198,0.000000e+00
169,199,0.000000e+00
169,200,0.000000e+00
169,201,0.000000e+00
170,0,0.000000e+00
170,1,0.000000e+00
170,2,0.000000e+00
170,3,0.000000e+00
170,4,0.000000e+00
170,5,0.000000e+00
170,6,0.000000e+00
170,7,0.000000e+00
170,8,0.000000e+00
170,9,0.000000e+00
170,10,0.000000e+00
170,11,0.000000e+00
170,12,0.000000e+00
170,13,0.000000e+00
170,14,0.000000e+00
170,15,0.000000e+00
170,16,0.000000e+00
170,17,0.000000e+00
170,18,0.000000e+00
170,19,0.000000e+00
170,20,0.000000e+00
170,21,0.000000e+00
170,22,0.000000e+00
170,23,0.000000e+00
170,24,0.000000e+00
170,25,0.000000e+00
170,26,0.000000e+00
170,27,0.000000e+00
170,28,0.000000e+00
170,29,0.000000e+00
170,30,0.000000e+00
170,31,0.000000e+00
170,32,0.000000e+00
170,33,0.000000e+00
170,34,0.000000e+00
170,35,0.000000e+00
170,36,0.000000e+00
170,37,0.000000e+00
170,38,0.000000e+00
170,39,0.000000e+00
170,40,0.000000e+00
170,41,0.000000e+00
170,42,0.000000e+00
170,43,0.000000e+00
170,44,0.000000e+00
170,45,0.000000e+00
170,46,0.000000e+00
170,47,0.000000e+00
170,48,0.000000e+00
170,49,0.000000e+00
170,50,0.000000e+00
170,51,0.000000e+00
170,52,0.000000e+00
170,53,0.000000e+00
170,54,0.000000e+00
170,55,0.000000e+00
170,56,0.000000e+00
170,57,0.000000e+00
170,58,0.000000e+00
170,59,0.000000e+00
170,60,0.000000e+00
170,61,0.000000e+00
170,62,0.000000e+00
170,63,0.000000e+00
170,64,0.000000e+00
170,65,0.000000e+00
170,66,0.000000e+00
170,67,0.000000e+00
170,68,0.000000e+00
170,69,0.000000e+00
170,70,0.000000e+00
170,71,0.000000e+00
170,72,0.000000e+00
170,73,0.000000e+00
170,74,0.000000e+00
170,75,0.000000e+00
170,76,0.000000e+00
170,77,0.000000e+00
170,78,0.000000e+00
170,79,0.000000e+00
170,80,0.000000e+00
170,81,0.000000e+00
170,82,0.000000e+00
170,83,0.000000e+00
170,84,0.000000e+00
170,85,0.000000e+00
170,86,0.000000e+00
170,87,0.000000e+00
170,88,0.000000e+00
170,89,0.000000e+00
170,90,0.000000e+00
170,91,0.000000e+00
170,92,0.000000e+00
170,93,0.000000e+00
170,94,0.000000e+00
170,95,0.000000e+00
170,96,0.000000e+00
170,97,0.000000e+00
170,98,0.000000e+00
170,99,0.000000e+00
170,100,0.000000e+00
170,101,0.000000e+00
170,102,0.000000e+00
170,103,0.000000e+00
170,104,0.000000e+00
170,105,0.000000e+00
170,106,0.000000e+00
170,107,0.000000e+00
170,108,0.000000e+00
170,109,0.000000e+00
170,110,0.000000e+00
170,111,0.000000e+00
170,112,0.000000e+00
170,113,0.000000e+00
170,114,0.000000e+00
170,115,0.000000e+00
170,116,0.000000e+00
170,117,0.000000e+00
170,118,0.000000e+00
170,119,0.000000e+00
170,120,0.000000e+00
170,121,0.000000e+00
170,122,0.000000e+00
170,123,0.000000e+00
170,124,0.000000e+00
170,125,0.000000e+00
170,126,0.000000e+00
170,127,0.000000e+00
170,128,0.000000e+00
170,129,0.000000e+00
170,130,0.000000e+00
170,131,0.000000e+00
170,132,0.000000e+00
170,133,0.000000e+00
170,134,0.000000e+00
170,135,0.000000e+00
170,136,0.000000e+00
170,137,0.000000e+00
170,138,0.000000e+00
170,139,0.000000e+00
170,140,0.000000e+00
170,141,0.000000e+00
170,142,0.000000e+00
170,143,0.000000e+00
170,144,0.000000e+00
170,145,0.000000e+00
170,146,0.000000e+00
170,147,0.000000e+00
170,148,0.000000e+00
170,149,0.000000e+00
170,150,0.000000e+00
170,151,0.000000e+00
170,152,0.000000e+00
170,153,0.000000e+00
170,154,0.000000e+00
170,155,0.000000e+00
170,156,0.000000e+00
170,157,0.000000e+00
170,158,0.000000e+00
170,159,0.000000e+00
170,160,0.000000e+00
170,161,0.000000e+00
170,162,0.000000e+00
170,163,0.000000e+00
170,164,0.000000e+00
170,165,0.000000e+00
170,166,0.000000e+00
170,167,0.000000e+00
170,168,0.000000e+00
170,169,0.000000e+00
170,170,0.000000e+00
170,171,0.000000e+00
170,172,0.000000e+00
170,173,0.000000e+00
170,174,0.000000e+00
170,175,0.000000e+00
170,176,0.000000e+00
170,177,0.000000e+00
170,178,0.000000e+00
170,179,0.000000e+00
170,180,0.000000e+00
170,181,0.000000e+00
170,182,0.000000e+00
170,183,0.000000e+00
170,184,0.000000e+00
170,185,0.000000e+00
170,186,0.000000e+00
170,187,0.000000e+00
170,188,0.000000e+00
170,189,0.000000e+00
170,190,0.000000e+00
170,191,0.000000e+00
170,192,0.000000e+00
170,193,0.000000e+00
170,194,0.000000e+00
170,195,0.000000e+00
170,196,0.000000e+00
170,197,0.000000e+00
170,198,0.000000e+00
170,199,0.000000e+00
170,200,0.000000e+00
170,201,0.000000e+00
171,0,0.000000e+00
171,1,0.000000e+00
171,2,0.000000e+00
171,3,0.000000e+00
171,4,0.000000e+00
171,5,0.000000e+00
171,6,0.000000e+00
171,7,0.000000e+00
171,8,0.000000e+00
171,9,0.000000e+00
171,10,0.000000e+00
171,11,0.000000e+00
171,12,0.000000e+00
171,13,0.000000e+00
171,14,0.000000e+00
171,15,0.000000e+00
171,16,0.000000e+00
171,17,0.000000e+00
171,18,0.000000e+00
171,19,0.000000e+00
171,20,0.000000e+00
171,21,0.000000e+00
171,22,0.000000e+00
171,23,0.000000e+00
171,24,0.000000e+00
171,25,0.000000e+00
171,26,0.000000e+00
171,27,0.000000e+00
171,28,0.000000e+00
171,29,0.000000e+00
171,30,0.000000e+00
171,31,0.000000e+00
171,32,0.000000e+00
171,33,0.000000e+00
171,34,0.000000e+00
171,35,0.000000e+00
171,36,0.000000e+00
171,37,0.000000e+00
171,38,0.000000e+00
171,39,0.000000e+00
171,40,0.000000e+00
171,41,0.000000e+00
171,42,0.000000e+00
171,43,0.000000e+00
171,44,0.000000e+00
171,45,0.000000e+00
171,46,0.000000e+00
171,47,0.000000e+00
171,48,0.000000e+00
171,49,0.000000e+00
171,50,0.000000e+00
171,51,0.000000e+00
171,52,0.000000e+00
171,53,0.000000e+00
171,54,0.000000e+00
171,55,0.000000e+00
171,56,0.000000e+00
171,57,0.000000e+00
171,58,0.000000e+00
171,59,0.000000e+00
171,60,0.000000e+00
171,61,0.000000e+00
171,62,0.000000e+00
171,63,0.000000e+00
171,64,0.000000e+00
171,65,0.000000e+00
171,66,0.000000e+00
171,67,0.000000e+00
171,68,0.000000e+00
171,69,0.000000e+00
171,70,0.000000e+00
171,71,0.000000e+00
171,72,0.000000e+00
171,73,0.000000e+00
171,74,0.000000e+00
171,75,0.000000e+00
171,76,0.000000e+00
171,77,0.000000e+00
171,78,0.000000e+00
171,79,0.000000e+00
171,80,0.000000e+00
171,81,0.000000e+00
171,82,0.000000e+00
171,83,0.000000e+00
171,84,0.000000e+00
171,85,0.000000e+00
171,86,0.000000e+00
171,87,0.000000e+00
171,88,0.000000e+00
171,89,0.000000e+00
171,90,0.000000e+00
171,91,0.000000e+00
171,92,0.000000e+00
171,93,0.000000e+00
171,94,0.000000e+00
171,95,0.000000e+00
171,96,0.000000e+00
171,97,0.000000e+00
171,98,0.000000e+00
171,99,0.000000e+00
171,100,0.000000e+00
171,101,0.000000e+00
171,102,0.000000e+00
171,103,0.000000e+00
171,104,0.000000e+00
171,105,0.000000e+00
171,106,0.000000e+00
171,107,0.000000e+00
171,108,0.000000e+00
171,109,0.000000e+00
171,110,0.000000e+00
171,111,0.000000e+00
171,112,0.000000e+00
171,113,0.000000e+00
171,114,0.000000e+00
171,115,0.000000e+00
171,116,0.000000e+00
171,117,0.000000e+00
171,118,0.000000e+00
171,119,0.000000e+00
171,120,0.000000e+00
171,121,0.000000e+00
171,122,0.000000e+00
171,123,0.000000e+00
171,124,0.000000e+00
171,125,0.000000e+00
171,126,0.000000e+00
171,127,0.000000e+00
171,128,0.000000e+00
171,129,0.000000e+00
171,130,0.000000e+00
171,131,0.000000e+00
171,132,0.000000e+00
171,133,0.000000e+00
171,134,0.000000e+00
171,135,0.000000e+00
171,136,0.000000e+00
171,137,0.000000e+00
171,138,0.000000e+00
171,139,0.000000e+00
171,140,0.000000e+00
171,141,0.000000e+00
171,142,0.000000e+00
171,143,0.000000e+00
171,144,0.000000e+00
171,145,0.000000e+00
171,146,0.000000e+00
171,147,0.000000e+00
171,148,0.000000e+00
171,149,0.000000e+00
171,150,0.000000e+00
171,151,0.000000e+00
171,152,0.000000e+00
171,153,0.000000e+00
171,154,0.000000e+00
171,155,0.000000e+00
171,156,0.000000e+00
171,157,0.000000e+00
171,158,0.000000e+00
171,159,0.000000e+00
171,160,0.000000e+00
171,161,0.000000e+00
171,162,0.000000e+00
171,163,0.000000e+00
171,164,0.000000e+00
171,165,0.000000e+00
171,166,0.000000e+00
171,167,0.000000e+00
171,168,0.000000e+00
171,169,0.000000e+00
171,170,0.000000e+00
171,171,0.000000e+00
171,172,0.000000e+00
171,173,0.000000e+00
171,174,0.000000e+00
171,175,0.000000e+00
171,176,0.000000e+00
171,177,0.000000e+00
171,178,0.000000e+00
171,179,0.000000e+00
171,180,0.000000e+00
171,181,0.000000e+00
171,182,0.000000e+00
171,183,0.000000e+00
171,184,0.000000e+00
171,185,0.000000e+00
171,186,0.000000e+00
171,187,0.000000e+00
171,188,0.000000e+00
171,189,0.000000e+00
171,190,0.000000e+00
171,191,0.000000e+00
171,192,0.000000e+00
171,193,0.000000e+00
171,194,0.000000e+00
171,195,0.000000e+00
171,196,0.000000e+00
171,197,0.000000e+00
171,198,0.000000e+00
171,199,0.000000e+00
171,200,0.000000e+00
171,201,0.000000e+00
172,0,0.000000e+00
172,1,0.000000e+00
172,2,0.000000e+00
172,3,0.000000e+00
172,4,0.000000e+00
172,5,0.000000e+00
172,6,0.000000e+00
172,7,0.000000e+00
172,8,0.000000e+00
172,9,0.000000e+00
172,10,0.000000e+00
172,11,0.000000e+00
172,12,0.000000e+00
172,13,0.000000e+00
172,14,0.000000e+00
172,15,0.000000e+00
172,16,0.000000e+00
172,17,0.000000e+00
172,18,0.000000e+00
172,19,0.000000e+00
172,20,0.000000e+00
172,21,0.000000e+00
172,22,0.000000e+00
172,23,0.000000e+00
172,24,0.000000e+00
172,25,0.000000e+00
172,26,0.000000e+00
172,27,0.000000e+00
172,28,0.000000e+00
172,29,0.000000e+00
172,30,0.000000e+00
172,31,0.000000e+00
172,32,0.000000e+00
172,33,0.000000e+00
172,34,0.000000e+00
172,35,0.000000e+00
172,36,0.000000e+00
172,37,0.000000e+00
172,38,0.000000e+00
172,39,0.000000e+00
172,40,0.000000e+00
172,41,0.000000e+00
172,42,0.000000e+00
172,43,0.000000e+00
172,44,0.000000e+00
172,45,0.000000e+00
172,46,0.000000e+00
172,47,0.000000e+00
172,48,0.000000e+00
172,49,0.000000e+00
172,50,0.000000e+00
172,51,0.000000e+00
172,52,0.000000e+00
172,53,0.000000e+00
172,54,0.000000e+00
172,55,0.000000e+00
172,56,0.000000e+00
172,57,0.000000e+00
172,58,0.000000e+00
172,59,0.000000e+00
172,60,0.000000e+00
172,61,0.000000e+00
172,62,0.000000e+00
172,63,0.000000e+00
172,64,0.000000e+00
172,65,0.000000e+00
172,66,0.000000e+00
172,67,0.000000e+00
172,68,0.000000e+00
172,69,0.000000e+00
172,70,0.000000e+00
172,71,0.000000e+00
172,72,0.000000e+00
172,73,0.000000e+00
172,74,0.000000e+00
172,75,0.000000e+00
172,76,0.000000e+00
172,77,0.000000e+00
172,78,0.000000e+00
172,79,0.000000e+00
172,80,0.000000e+00
172,81,0.000000e+00
172,82,0.000000e+00
172,83,0.000000e+00
172,84,0.000000e+00
172,85,0.000000e+00
172,86,0.000000e+00
172,87,0.000000e+00
172,88,0.000000e+00
172,89,0.000000e+00
172,90,0.000000e+00
172,91,0.000000e+00
172,92,0.000000e+00
172,93,0.000000e+00
172,94,0.000000e+00
172,95,0.000000e+00
172,96,0.000000e+00
172,97,0.000000e+00
172,98,0.000000e+00
172,99,0.000000e+00
172,100,0.000000e+00
172,101,0.000000e+00
172,102,0.000000e+00
172,103,0.000000e+00
172,104,0.000000e+00
172,105,0.000000e+00
172,106,0.000000e+00
172,107,0.000000e+00
172,108,0.000000e+00
172,109,0.000000e+00
172,110,0.000000e+00
172,111,0.000000e+00
172,112,0.000000e+00
172,113,0.000000e+00
172,114,0.000000e+00
172,115,0.000000e+00
172,116,0.000000e+00
172,117,0.000000e+00
172,118,0.000000e+00
172,119,0.000000e+00
172,120,0.000000e+00
172,121,0.000000e+00
172,122,0.000000e+00
172,123,0.000000e+00
172,124,0.000000e+00
172,125,0.000000e+00
172,126,0.000000e+00
172,127,0.000000e+00
172,128,0.000000e+00
172,129,0.000000e+00
172,130,0.000000e+00
172,131,0.000000e+00
172,132,0.000000e+00
172,133,0.000000e+00
172,134,0.000000e+00
172,135,0.000000e+00
172,136,0.000000e+00
172,137,0.000000e+00
172,138,0.000000e+00
172,139,0.000000e+00
172,140,0.000000e+00
172,141,0.000000e+00
172,142,0.000000e+00
172,143,0.000000e+00
172,144,0.000000e+00
172,145,0.000000e+00
172,146,0.000000e+00
172,147,0.000000e+00
172,148,0.000000e+00
172,149,0.000000e+00
172,150,0.000000e+00
172,151,0.000000e+00
172,152,0.000000e+00
172,153,0.000000e+00
172,154,0.000000e+00
172,155,0.000000e+00
172,156,0.000000e+00
172,157,0.000000e+00
172,158,0.000000e+00
172,159,0.000000e+00
172,160,0.000000e+00
172,161,0.000000e+00
172,162,0.000000e+00
172,163,0.000000e+00
172,164,0.000000e+00
172,165,0.000000e+00
172,166,0.000000e+00
172,167,0.000000e+00
172,168,0.000000e+00
172,169,0.000000e+00
172,170,0.000000e+00
172,171,0.000000e+00
172,172,0.000000e+00
172,173,0.000000e+00
172,174,0.000000e+00
172,175,0.000000e+00
172,176,0.000000e+00
172,177,0.000000e+00
172,178,0.000000e+00
172,179,0.000000e+00
172,180,0.000000e+00
172,181,0.000000e+00
172,182,0.000000e+00
172,183,0.000000e+00
172,184,0.000000e+00
172,185,0.000000e+00
172,186,0.000000e+00
172,187,0.000000e+00
172,188,0.000000e+00
172,189,0.000000e+00
172,190,0.000000e+00
172,191,0.000000e+00
172,192,0.000000e+00
172,193,0.000000e+00
172,194,0.000000e+00
172,195,0.000000e+00
172,196,0.000000e+00
172,197,0.000000e+00
172,198,0.000000e+00
172,199,0.000000e+00
172,200,0.000000e+00
172,201,0.000000e+00
173,0,0.000000e+00
173,1,0.000000e+00
173,2,0.000000e+00
173,3,0.000000e+00
173,4,0.000000e+00
173,5,0.000000e+00
173,6,0.000000e+00
173,7,0.000000e+00
173,8,0.000000e+00
173,9,0.000000e+00
173,10,0.000000e+00
173,11,0.000000e+00
173,12,0.000000e+00
173,13,0.000000e+00
173,14,0.000000e+00
173,15,0.000000e+00
173,16,0.000000e+00
173,17,0.000000e+00
173,18,0.000000e+00
173,19,0.000000e+00
173,20,0.000000e+00
173,21,0.000000e+00
173,22,0.000000e+00
173,23,0.000000e+00
173,24,0.000000e+00
173,25,0.000000e+00
173,26,0.000000e+00
173,27,0.000000e+00
173,28,0.000000e+00
173,29,0.000000e+00
173,30,0.000000e+00
173,31,0.000000e+00
173,32,0.000000e+00
173,33,0.000000e+00
173,34,0.000000e+00
173,35,0.000000e+00
173,36,0.000000e+00
173,37,0.000000e+00
173,38,0.000000e+00
173,39,0.000000e+00
173,40,0.000000e+00
173,41,0.000000e+00
173,42,0.000000e+00
173,43,0.000000e+00
173,44,0.000000e+00
173,45,0.000000e+00
173,46,0.000000e+00
173,47,0.000000e+00
173,48,0.000000e+00
173,49,0.000000e+00
173,50,0.000000e+00
173,51,0.000000e+00
173,52,0.000000e+00
173,53,0.000000e+00
173,54,0.000000e+00
173,55,0.000000e+00
173,56,0.000000e+00
173,57,0.000000e+00
173,58,0.000000e+00
173,59,0.000000e+00
173,60,0.000000e+00
173,61,0.000000e+00
173,62,0.000000e+00
173,63,0.000000e+00
173,64,0.000000e+00
173,65,0.000000e+00
173,66,0.000000e+00
173,67,0.000000e+00
173,68,0.000000e+00
173,69,0.000000e+00
173,70,0.000000e+00
173,71,0.000000e+00
173,72,0.000000e+00
173,73,0.000000e+00
173,74,0.000000e+00
173,75,0.000000e+00
173,76,0.000000e+00
173,77,0.000000e+00
173,78,0.000000e+00
173,79,0.000000e+00
173,80,0.000000e+00
173,81,0.000000e+00
173,82,0.000000e+00
173,83,0.000000e+00
173,84,0.000000e+00
173,85,0.000000e+00
173,86,0.000000e+00
173,87,0.000000e+00
173,88,0.000000e+00
173,89,0.000000e+00
173,90,0.000000e+00
173,91,0.000000e+00
173,92,0.000000e+00
173,93,0.000000e+00
173,94,0.000000e+00
173,95,0.000000e+00
173,96,0.000000e+00
173,97,0.000000e+00
173,98,0.000000e+00
173,99,0.000000e+00
173,100,0.000000e+00
173,101,0.000000e+00
173,102,0.000000e+00
173,103,0.000000e+00
173,104,0.000000e+00
173,105,0.000000e+00
173,106,0.000000e+00
173,107,0.000000e+00
173,108,0.000000e+00
173,109,0.000000e+00
173,110,0.000000e+00
173,111,0.000000e+00
173,112,0.000000e+00
173,113,0.000000e+00
173,114,0.000000e+00
173,115,0.000000e+00
173,116,0.000000e+00
173,117,0.000000e+00
173,118,0.000000e+00
173,119,0.000000e+00
173,120,0.000000e+00
173,121,0.000000e+00
173,122,0.000000e+00
173,123,0.000000e+00
173,124,0.000000e+00
173,125,0.000000e+00
173,126,0.000000e+00
173,127,0.000000e+00
173,128,0.000000e+00
173,129,0.000000e+00
173,130,0.000000e+00
173,131,0.000000e+00
173,132,0.000000e+00
173,133,0.000000e+00
173,134,0.000000e+00
173,135,0.000000e+00
173,136,0.000000e+00
173,137,0.000000e+00
173,138,0.000000e+00
173,139,0.000000e+00
173,140,0.000000e+00
173,141,0.000000e+00
173,142,0.000000e+00
173,143,0.000000e+00
173,144,0.000000e+00
173,145,0.000000e+00
173,146,0.000000e+00
173,147,0.000000e+00
173,148,0.000000e+00
173,149,0.000000e+00
173,150,0.000000e+00
173,151,0.000000e+00
173,152,0.000000e+00
173,153,0.000000e+00
173,154,0.000000e+00
173,155,0.000000e+00
173,156,0.000000e+00
173,157,0.000000e+00
173,158,0.000000e+00
173,159,0.000000e+00
173,160,0.000000e+00
173,161,0.000000e+00
173,162,0.000000e+00
173,163,0.000000e+00
173,164,0.000000e+00
173,165,0.000000e+00
173,166,0.000000e+00
173,167,0.000000e+00
173,168,0.000000e+00
173,169,0.000000e+00
173,170,0.000000e+00
173,171,0.000000e+00
173,172,0.000000e+00
173,173,0.000000e+00
173,174,0.000000e+00
173,175,0.000000e+00
173,176,0.000000e+00
173,177,0.000000e+00
173,178,0.000000e+00
173,179,0.000000e+00
173,180,0.000000e+00
173,181,0.000000e+00
173,182,0.000000e+00
173,183,0.000000e+00
173,184,0.000000e+00
173,185,0.000000e+00
173,186,0.000000e+00
173,187,0.000000e+00
173,188,0.000000e+00
173,189,0.000000e+00
173,190,0.000000e+00
173,191,0.000000e+00
173,192,0.000000e+00
173,193,0.000000e+00
173,194,0.000000e+00
173,195,0.000000e+00
173,196,0.000000e+00
173,197,0.000000e+00
173,198,0.000000e+00
173,199,0.000000e+00
173,200,0.000000e+00
173,201,0.000000e+00
174,0,0.000000e+00
174,1,0.000000e+00
174,2,0.000000e+00
174,3,0.000000e+00
174,4,0.000000e+00
174,5,0.000000e+00
174,6,0.000000e+00
174,7,0.000000e+00
174,8,0.000000e+00
174,9,0.000000e+00
174,10,0.000000e+00
174,11,0.000000e+00
174,12,0.000000e+00
174,13,0.000000e+00
174,14,0.000000e+00
174,15,0.000000e+00
174,16,0.000000e+00
174,17,0.000000e+00
174,18,0.000000e+00
174,19,0.000000e+00
174,20,0.000000e+00
174,21,0.000000e+00
174,22,0.000000e+00
174,23,0.000000e+00
174,24,0.000000e+00
174,25,0.000000e+00
174,26,0.000000e+00
174,27,0.000000e+00
174,28,0.000000e+00
174,29,0.000000e+00
174,30,0.000000e+00
174,31,0.000000e+00
174,32,0.000000e+00
174,33,0.000000e+00
174,34,0.000000e+00
174,35,0.000000e+00
174,36,0.000000e+00
174,37,0.000000e+00
174,38,0.000000e+00
174,39,0.000000e+00
174,40,0.000000e+00
174,41,0.000000e+00
174,42,0.000000e+00
174,43,0.000000e+00
174,44,0.000000e+00
174,45,0.000000e+00
174,46,0.000000e+00
174,47,0.000000e+00
174,48,0.000000e+00
174,49,0.000000e+00
174,50,0.000000e+00
174,51,0.000000e+00
174,52,0.000000e+00
174,53,0.000000e+00
174,54,0.000000e+00
174,55,0.000000e+00
174,56,0.000000e+00
174,57,0.000000e+00
174,58,0.000000e+00
174,59,0.000000e+00
174,60,0.000000e+00
174,61,0.000000e+00
174,62,0.000000e+00
174,63,0.000000e+00
174,64,0.000000e+00
174,65,0.000000e+00
174,66,0.000000e+00
174,67,0.000000e+00
174,68,0.000000e+00
174,69,0.000000e+00
174,70,0.000000e+00
174,71,0.000000e+00
174,72,0.000000e+00
174,73,0.000000e+00
174,74,0.000000e+00
174,75,0.000000e+00
174,76,0.000000e+00
174,77,0.000000e+00
174,78,0.000000e+00
174,79,0.000000e+00
174,80,0.000000e+00
174,81,0.000000e+00
174,82,0.000000e+00
174,83,0.000000e+00
174,84,0.000000e+00
174,85,0.000000e+00
174,86,0.000000e+00
174,87,0.000000e+00
174,88,0.000000e+00
174,89,0.000000e+00
174,90,0.000000e+00
174,91,0.000000e+00
174,92,0.000000e+00
174,93,0.000000e+00
174,94,0.000000e+00
174,95,0.000000e+00
174,96,0.000000e+00
174,97,0.000000e+00
174,98,0.000000e+00
174,99,0.000000e+00
174,100,0.000000e+00
174,101,0.000000e+00
174,102,0.000000e+00
174,103,0.000000e+00
174,104,0.000000e+00
174,105,0.000000e+00
174,106,0.000000e+00
174,107,0.000000e+00
174,108,0.000000e+00
174,109,0.000000e+00
174,110,0.000000e+00
174,111,0.000000e+00
174,112,0.000000e+00
174,113,0.000000e+00
174,114,0.000000e+00
174,115,0.000000e+00
174,116,0.000000e+00
174,117,0.000000e+00
174,118,0.000000e+00
174,119,0.000000e+00
174,120,0.000000e+00
174,121,0.000000e+00
174,122,0.000000e+00
174,123,0.000000e+00
174,124,0.000000e+00
174,125,0.000000e+00
174,126,0.000000e+00
174,127,0.000000e+00
174,128,0.000000e+00
174,129,0.000000e+00
174,130,0.000000e+00
174,131,0.000000e+00
174,132,0.000000e+00
174,133,0.000000e+00
174,134,0.000000e+00
174,135,0.000000e+00
174,136,0.000000e+00
174,137,0.000000e+00
174,138,0.000000e+00
174,139,0.000000e+00
174,140,0.000000e+00
174,141,0.000000e+00
174,142,0.000000e+00
174,143,0.000000e+00
174,144,0.000000e+00
174,145,0.000000e+00
174,146,0.000000e+00
174,147,0.000000e+00
174,148,0.000000e+00
174,149,0.000000e+00
174,150,0.000000e+00
174,151,0.000000e+00
174,152,0.000000e+00
174,153,0.000000e+00
174,154,0.000000e+00
174,155,0.000000e+00
174,156,0.000000e+00
174,157,0.000000e+00
174,158,0.000000e+00
174,159,0.000000e+00
174,160,0.000000e+00
174,161,0.000000e+00
174,162,0.000000e+00
174,163,0.000000e+00
174,164,0.000000e+00
174,165,0.000000e+00
174,166,0.000000e+00
174,167,0.000000e+00
174,168,0.000000e+00
174,169,0.000000e+00
174,170,0.000000e+00
174,171,0.000000e+00
174,172,0.000000e+00
174,173,0.000000e+00
174,174,0.000000e+00
174,175,0.000000e+00
174,176,0.000000e+00
174,177,0.000000e+00
174,178,0.000000e+00
174,179,0.000000e+00
174,180,0.000000e+00
174,181,0.000000e+00
174,182,0.000000e+00
174,183,0.000000e+00
174,184,0.000000e+00
174,185,0.000000e+00
174,186,0.000000e+00
174,187,0.000000e+00
174,188,0.000000e+00
174,189,0.000000e+00
174,190,0.000000e+00
174,191,0.000000e+00
174,192,0.000000e+00
174,193,0.000000e+00
174,194,0.000000e+00
174,195,0.000000e+00
174,196,0.000000e+00
174,197,0.000000e+00
174,198,0.000000e+00
174,199,0.000000e+00
174,200,0.000000e+00
174,201,0.000000e+00
175,0,0.000000e+00
175,1,0.000000e+00
175,2,0.000000e+00
175,3,0.000000e+00
175,4,0.000000e+00
175,5,0.000000e+00
175,6,0.000000e+00
175,7,0.000000e+00
175,8,0.000000e+00
175,9,0.000000e+00
175,10,0.000000e+00
175,11,0.000000e+00
175,12,0.000000e+00
175,13,0.000000e+00
175,14,0.000000e+00
175,15,0.000000e+00
175,16,0.000000e+00
175,17,0.000000e+00
175,18,0.000000e+00
175,19,0.000000e+00
175,20,0.000000e+00
175,21,0.000000e+00
175,22,0.000000e+00
175,23,0.000000e+00
175,24,0.000000e+00
175,25,0.000000e+00
175,26,0.000000e+00
175,27,0.000000e+00
175,28,0.000000e+00
175,29,0.000000e+00
175,30,0.000000e+00
175,31,0.000000e+00
175,32,0.000000e+00
175,33,0.000000e+00
175,34,0.000000e+00
175,35,0.000000e+00
175,36,0.000000e+00
175,37,0.000000e+00
175,38,0.000000e+00
175,39,0.000000e+00
175,40,0.000000e+00
175,41,0.000000e+00
175,42,0.000000e+00
175,43,0.000000e+00
175,44,0.000000e+00
175,45,0.000000e+00
175,46,0.000000e+00
175,47,0.000000e+00
175,48,0.000000e+00
175,49,0.000000e+00
175,50,0.000000e+00
175,51,0.000000e+00
175,52,0.000000e+00
175,53,0.000000e+00
175,54,0.000000e+00
175,55,0.000000e+00
175,56,0.000000e+00
175,57,0.000000e+00
175,58,0.000000e+00
175,59,0.000000e+00
175,60,0.000000e+00
175,61,0.000000e+00
175,62,0.000000e+00
175,63,0.000000e+00
175,64,0.000000e+00
175,65,0.000000e+00
175,66,0.000000e+00
175,67,0.000000e+00
175,68,0.000000e+00
175,69,0.000000e+00
175,70,0.000000e+00
175,71,0.000000e+00
175,72,0.000000e+00
175,73,0.000000e+00
175,74,0.000000e+00
175,75,0.000000e+00
175,76,0.000000e+00
175,77,0.000000e+00
175,78,0.000000e+00
175,79,0.000000e+00
175,80,0.000000e+00
175,81,0.000000e+00
175,82,0.000000e+00
175,83,0.000000e+00
175,84,0.000000e+00
175,85,0.000000e+00
175,86,0.000000e+00
175,87,0.000000e+00
175,88,0.000000e+00
175,89,0.000000e+00
175,90,0.000000e+00
175,91,0.000000e+00
175,92,0.000000e+00
175,93,0.000000e+00
175,94,0.000000e+00
175,95,0.000000e+00
175,96,0.000000e+00
175,97,0.000000e+00
175,98,0.000000e+00
175,99,0.000000e+00
175,100,0.000000e+00
175,101,0.000000e+00
175,102,0.000000e+00
175,103,0.000000e+00
175,104,0.000000e+00
175,105,0.000000e+00
175,106,0.000000e+00
175,107,0.000000e+00
175,108,0.000000e+00
175,109,0.000000e+00
175,110,0.000000e+00
175,111,0.000000e+00
175,112,0.000000e+00
175,113,0.000000e+00
175,114,0.000000e+00
175,115,0.000000e+00
175,116,0.000000e+00
175,117,0.000000e+00
175,118,0.000000e+00
175,119,0.000000e+00
175,120,0.000000e+00
175,121,0.000000e+00
175,122,0.000000e+00
175,123,0.000000e+00
175,124,0.000000e+00
175,125,0.000000e+00
175,126,0.000000e+00
175,127,0.000000e+00
175,128,0.000000e+00
175,129,0.000000e+00
175,130,0.000000e+00
175,131,0.000000e+00
175,132,0.000000e+00
175,133,0.000000e+00
175,134,0.000000e+00
175,135,0.000000e+00
175,136,0.000000e+00
175,137,0.000000e+00
175,138,0.000000e+00
175,139,0.000000e+00
175,140,0.000000e+00
175,141,0.000000e+00
175,142,0.000000e+00
175,143,0.000000e+00
175,144,0.000000e+00
175,145,0.000000e+00
175,146,0.000000e+00
175,147,0.000000e+00
175,148,0.000000e+00
175,149,0.000000e+00
175,150,0.000000e+00
175,151,0.000000e+00
175,152,0.000000e+00
175,153,0.000000e+00
175,154,0.000000e+00
175,155,0.000000e+00
175,156,0.000000e+00
175,157,0.000000e+00
175,158,0.000000e+00
175,159,0.000000e+00
175,160,0.000000e+00
175,161,0.000000e+00
175,162,0.000000e+00
175,163,0.000000e+00
175,164,0.000000e+00
175,165,0.000000e+00
175,166,0.000000e+00
175,167,0.000000e+00
175,168,0.000000e+00
175,169,0.000000e+00
175,170,0.000000e+00
175,171,0.000000e+00
175,172,0.000000e+00
175,173,0.000000e+00
175,174,0.000000e+00
175,175,0.000000e+00
175,176,0.000000e+00
175,177,0.000000e+00
175,178,0.000000e+00
175,179,0.000000e+00
175,180,0.000000e+00
175,181,0.000000e+00
175,182,0.000000e+00
175,183,0.000000e+00
175,184,0.000000e+00
175,185,0.000000e+00
175,186,0.000000e+00
175,187,0.000000e+00
175,188,0.000000e+00
175,189,0.000000e+00
175,190,0.000000e+00
175,191,0.000000e+00
175,192,0.000000e+00
175,193,0.000000e+00
175,194,0.000000e+00
175,195,0.000000e+00
175,196,0.000000e+00
175,197,0.000000e+00
175,198,0.000000e+00
175,199,0.000000e+00
175,200,0.000000e+00
175,201,0.000000e+00
176,0,0.000000e+00
176,1,0.000000e+00
176,2,0.000000e+00
176,3,0.000000e+00
176,4,0.000000e+00
176,5,0.000000e+00
176,6,0.000000e+00
176,7,0.000000e+00
176,8,0.000000e+00
176,9,0.000000e+00
176,10,0.000000e+00
176,11,0.000000e+00
176,12,0.000000e+00
176,13,0.000000e+00
176,14,0.000000e+00
176,15,0.000000e+00
176,16,0.000000e+00
176,17,0.000000e+00
176,18,0.000000e+00
176,19,0.000000e+00
176,20,0.000000e+00
176,21,0.000000e+00
176,22,0.000000e+00
176,23,0.000000e+00
176,24,0.000000e+00
176,25,0.000000e+00
176,26,0.000000e+00
176,27,0.000000e+00
176,28,0.000000e+00
176,29,0.000000e+00
176,30,0.000000e+00
176,31,0.000000e+00
176,32,0.000000e+00
176,33,0.000000e+00
176,34,0.000000e+00
176,35,0.000000e+00
176,36,0.000000e+00
176,37,0.000000e+00
176,38,0.000000e+00
176,39,0.000000e+00
176,40,0.000000e+00
176,41,0.000000e+00
176,42,0.000000e+00
176,43,0.000000e+00
176,44,0.000000e+00
176,45,0.000000e+00
176,46,0.000000e+00
176,47,0.000000e+00
176,48,0.000000e+00
176,49,0.000000e+00
176,50,0.000000e+00
176,51,0.000000e+00
176,52,0.000000e+00
176,53,0.000000e+00
176,54,0.000000e+00
176,55,0.000000e+00
176,56,0.000000e+00
176,57,0.000000e+00
176,58,0.000000e+00
176,59,0.000000e+00
176,60,0.000000e+00
176,61,0.000000e+00
176,62,0.000000e+00
176,63,0.000000e+00
176,64,0.000000e+00
176,65,0.000000e+00
176,66,0.000000e+00
176,67,0.000000e+00
176,68,0.000000e+00
176,69,0.000000e+00
176,70,0.000000e+00
176,71,0.000000e+00
176,72,0.000000e+00
176,73,0.000000e+00
176,74,0.000000e+00
176,75,0.000000e+00
176,76,0.000000e+00
176,77,0.000000e+00
176,78,0.000000e+00
176,79,0.000000e+00
176,80,0.000000e+00
176,81,0.000000e+00
176,82,0.000000e+00
176,83,0.000000e+00
176,84,0.000000e+00
176,85,0.000000e+00
176,86,0.000000e+00
176,87,0.000000e+00
176,88,0.000000e+00
176,89,0.000000e+00
176,90,0.000000e+00
176,91,0.000000e+00
176,92,0.000000e+00
176,93,0.000000e+00
176,94,0.000000e+00
176,95,0.000000e+00
176,96,0.000000e+00
176,97,0.000000e+00
176,98,0.000000e+00
176,99,0.000000e+00
176,100,0.000000e+00
176,101,0.000000e+00
176,102,0.000000e+00
176,103,0.000000e+00
176,104,0.000000e+00
176,105,0.000000e+00
176,106,0.000000e+00
176,107,0.000000e+00
176,108,0.000000e+00
176,109,0.000000e+00
176,110,0.000000e+00
176,111,0.000000e+00
176,112,0.000000e+00
176,113,0.000000e+00
176,114,0.000000e+00
176,115,0.000000e+00
176,116,0.000000e+00
176,117,0.000000e+00
176,118,0.000000e+00
176,119,0.000000e+00
176,120,0.000000e+00
176,121,0.000000e+00
176,122,0.000000e+00
176,123,0.000000e+00
176,124,0.000000e+00
176,125,0.000000e+00
176,126,0.000000e+00
176,127,0.000000e+00
176,128,0.000000e+00
176,129,0.000000e+00
176,130,0.000000e+00
176,131,0.000000e+00
176,132,0.000000e+00
176,133,0.000000e+00
176,134,0.000000e+00
176,135,0.000000e+00
176,136,0.000000e+00
176,137,0.000000e+00
176,138,0.000000e+00
176,139,0.000000e+00
176,140,0.000000e+00
176,141,0.000000e+00
176,142,0.000000e+00
176,143,0.000000e+00
176,144,0.000000e+00
176,145,0.000000e+00
176,146,0.000000e+00
176,147,0.000000e+00
176,148,0.000000e+00
176,149,0.000000e+00
176,150,0.000000e+00
176,151,0.000000e+00
176,152,0.000000e+00
176,153,0.000000e+00
176,154,0.000000e+00
176,155,0.000000e+00
176,156,0.000000e+00
176,157,0.000000e+00
176,158,0.000000e+00
176,159,0.000000e+00
176,160,0.000000e+00
176,161,0.000000e+00
176,162,0.000000e+00
176,163,0.000000e+00
176,164,0.000000e+00
176,165,0.000000e+00
176,166,0.000000e+00
176,167,0.000000e+00
176,168,0.000000e+00
176,169,0.000000e+00
176,170,0.000000e+00
176,171,0.000000e+00
176,172,0.000000e+00
176,173,0.000000e+00
176,174,0.000000e+00
176,175,0.000000e+00
176,176,0.000000e+00
176,177,0.000000e+00
176,178,0.000000e+00
176,179,0.000000e+00
176,180,0.000000e+00
176,181,0.000000e+00
176,182,0.000000e+00
176,183,0.000000e+00
176,184,0.000000e+00
176,185,0.000000e+00
176,186,0.000000e+00
176,187,0.000000e+00
176,188,0.000000e+00
176,189,0.000000e+00
176,190,0.000000e+00
176,191,0.000000e+00
176,192,0.000000e+00
176,193,0.000000e+00
176,194,0.000000e+00
176,195,0.000000e+00
176,196,0.000000e+00
176,197,0.000000e+00
176,198,0.000000e+00
176,199,0.000000e+00
176,200,0.000000e+00
176,201,0.000000e+00
177,0,0.000000e+00
177,1,0.000000e+00
177,2,0.000000e+00
177,3,0.000000e+00
177,4,0.000000e+00
177,5,0.000000e+00
177,6,0.000000e+00
177,7,0.000000e+00
177,8,0.000000e+00
177,9,0.000000e+00
177,10,0.000000e+00
177,11,0.000000e+00
177,12,0.000000e+00
177,13,0.000000e+00
177,14,0.000000e+00
177,15,0.000000e+00
177,16,0.000000e+00
177,17,0.000000e+00
177,18,0.000000e+00
177,19,0.000000e+00
177,20,0.000000e+00
177,21,0.000000e+00
177,22,0.000000e+00
177,23,0.000000e+00
177,24,0.000000e+00
177,25,0.000000e+00
177,26,0.000000e+00
177,27,0.000000e+00
177,28,0.000000e+00
177,29,0.000000e+00
177,30,0.000000e+00
177,31,0.000000e+00
177,32,0.000000e+00
177,33,0.000000e+00
177,34,0.000000e+00
177,35,0.000000e+00
177,36,0.000000e+00
177,37,0.000000e+00
177,38,0.000000e+00
177,39,0.000000e+00
177,40,0.000000e+00
177,41,0.000000e+00
177,42,0.000000e+00
177,43,0.000000e+00
177,44,0.000000e+00
177,45,0.000000e+00
177,46,0.000000e+00
177,47,0.000000e+00
177,48,0.000000e+00
177,49,0.000000e+00
177,50,0.000000e+00
177,51,0.000000e+00
177,52,0.000000e+00
177,53,0.000000e+00
177,54,0.000000e+00
177,55,0.000000e+00
177,56,0.000000e+00
177,57,0.000000e+00
177,58,0.000000e+00
177,59,0.000000e+00
177,60,0.000000e+00
177,61,0.000000e+00
177,62,0.000000e+00
177,63,0.000000e+00
177,64,0.000000e+00
177,65,0.000000e+00
177,66,0.000000e+00
177,67,0.000000e+00
177,68,0.000000e+00
177,69,0.000000e+00
177,70,0.000000e+00
177,71,0.000000e+00
177,72,0.000000e+00
177,73,0.000000e+00
177,74,0.000000e+00
177,75,0.000000e+00
177,76,0.000000e+00
177,77,0.000000e+00
177,78,0.000000e+00
177,79,0.000000e+00
177,80,0.000000e+00
177,81,0.000000e+00
177,82,0.000000e+00
177,83,0.000000e+00
177,84,0.000000e+00
177,85,0.000000e+00
177,86,0.000000e+00
177,87,0.000000e+00
177,88,0.000000e+00
177,89,0.000000e+00
177,90,0.000000e+00
177,91,0.000000e+00
177,92,0.000000e+00
177,93,0.000000e+00
177,94,0.000000e+00
177,95,0.000000e+00
177,96,0.000000e+00
177,97,0.000000e+00
177,98,0.000000e+00
177,99,0.000000e+00
177,100,0.000000e+00
177,101,0.000000e+00
177,102,0.000000e+00
177,103,0.000000e+00
177,104,0.000000e+00
177,105,0.000000e+00
177,106,0.000000e+00
177,107,0.000000e+00
177,108,0.000000e+00
177,109,0.000000e+00
177,110,0.000000e+00
177,111,0.000000e+00
177,112,0.000000e+00
177,113,0.000000e+00
177,114,0.000000e+00
177,115,0.000000e+00
177,116,0.000000e+00
177,117,0.000000e+00
177,118,0.000000e+00
177,119,0.000000e+00
177,120,0.000000e+00
177,121,0.000000e+00
177,122,0.000000e+00
177,123,0.000000e+00
177,124,0.000000e+00
177,125,0.000000e+00
177,126,0.000000e+00
177,127,0.000000e+00
177,128,0.000000e+00
177,129,0.000000e+00
177,130,0.000000e+00
177,131,0.000000e+00
177,132,0.000000e+00
177,133,0.000000e+00
177,134,0.000000e+00
177,135,0.000000e+00
177,136,0.000000e+00
177,137,0.000000e+00
177,138,0.000000e+00
177,139,0.000000e+00
177,140,0.000000e+00
177,141,0.000000e+00
177,142,0.000000e+00
177,143,0.000000e+00
177,144,0.000000e+00
177,145,0.000000e+00
177,146,0.000000e+00
177,147,0.000000e+00
177,148,0.000000e+00
177,149,0.000000e+00
177,150,0.000000e+00
177,151,0.000000e+00
177,152,0.000000e+00
177,153,0.000000e+00
177,154,0.000000e+00
177,155,0.000000e+00
177,156,0.000000e+00
177,157,0.000000e+00
177,158,0.000000e+00
177,159,0.000000e+00
177,160,0.000000e+00
177,161,0.000000e+00
177,162,0.000000e+00
177,163,0.000000e+00
177,164,0.000000e+00
177,165,0.000000e+00
177,166,0.000000e+00
177,167,0.000000e+00
177,168,0.000000e+00
177,169,0.000000e+00
177,170,0.000000e+00
177,171,0.000000e+00
177,172,0.000000e+00
177,173,0.000000e+00
177,174,0.000000e+00
177,175,0.000000e+00
177,176,0.000000e+00
177,177,0.000000e+00
177,178,0.000000e+00
177,179,0.000000e+00
177,180,0.000000e+00
177,181,0.000000e+00
177,182,0.000000e+00
177,183,0.000000e+00
177,184,0.000000e+00
177,185,0.000000e+00
177,186,0.000000e+00
177,187,0.000000e+00
177,188,0.000000e+00
177,189,0.000000e+00
177,190,0.000000e+00
177,191,0.000000e+00
177,192,0.000000e+00
177,193,0.000000e+00
177,194,0.000000e+00
177,195,0.000000e+00
177,196,0.000000e+00
177,197,0.000000e+00
177,198,0.000000e+00
177,199,0.000000e+00
177,200,0.000000e+00
177,201,0.000000e+00
178,0,0.000000e+00
178,1,0.000000e+00
178,2,0.000000e+00
178,3,0.000000e+00
178,4,0.000000e+00
178,5,0.000000e+00
178,6,0.000000e+00
178,7,0.000000e+00
178,8,0.000000e+00
178,9,0.000000e+00
178,10,0.000000e+00
178,11,0.000000e+00
178,12,0.000000e+00
178,13,0.000000e+00
178,14,0.000000e+00
178,15,0.000000e+00
178,16,0.000000e+00
178,17,0.000000e+00
178,18,0.000000e+00
178,19,0.000000e+00
178,20,0.000000e+00
178,21,0.000000e+00
178,22,0.000000e+00
178,23,0.000000e+00
178,24,0.000000e+00
178,25,0.000000e+00
178,26,0.000000e+00
178,27,0.000000e+00
178,28,0.000000e+00
178,29,0.000000e+00
178,30,0.000000e+00
178,31,0.000000e+00
178,32,0.000000e+00
178,33,0.000000e+00
178,34,0.000000e+00
178,35,0.000000e+00
178,36,0.000000e+00
178,37,0.000000e+00
178,38,0.000000e+00
178,39,0.000000e+00
178,40,0.000000e+00
178,41,0.000000e+00
178,42,0.000000e+00
178,43,0.000000e+00
178,44,0.000000e+00
178,45,0.000000e+00
178,46,0.000000e+00
178,47,0.000000e+00
178,48,0.000000e+00
178,49,0.000000e+00
178,50,0.000000e+00
178,51,0.000000e+00
178,52,0.000000e+00
178,53,0.000000e+00
178,54,0.000000e+00
178,55,0.000000e+00
178,56,0.000000e+00
178,57,0.000000e+00
178,58,0.000000e+00
178,59,0.000000e+00
178,60,0.000000e+00
178,61,0.000000e+00
178,62,0.000000e+00
178,63,0.000000e+00
178,64,0.000000e+00
178,65,0.000000e+00
178,66,0.000000e+00
178,67,0.000000e+00
178,68,0.000000e+00
178,69,0.000000e+00
178,70,0.000000e+00
178,71,0.000000e+00
178,72,0.000000e+00
178,73,0.000000e+00
178,74,0.000000e+00
178,75,0.000000e+00
178,76,0.000000e+00
178,77,0.000000e+00
178,78,0.000000e+00
178,79,0.000000e+00
178,80,0.000000e+00
178,81,0.000000e+00
178,82,0.000000e+00
178,83,0.000000e+00
178,84,0.000000e+00
178,85,0.000000e+00
178,86,0.000000e+00
178,87,0.000000e+00
178,88,0.000000e+00
178,89,0.000000e+00
178,90,0.000000e+00
178,91,0.000000e+00
178,92,0.000000e+00
178,93,0.000000e+00
178,94,0.000000e+00
178,95,0.000000e+00
178,96,0.000000e+00
178,97,0.000000e+00
178,98,0.000000e+00
178,99,0.000000e+00
178,100,0.000000e+00
178,101,0.000000e+00
178,102,0.000000e+00
178,103,0.000000e+00
178,104,0.000000e+00
178,105,0.000000e+00
178,106,0.000000e+00
178,107,0.000000e+00
178,108,0.000000e+00
178,109,0.000000e+00
178,110,0.000000e+00
178,111,0.000000e+00
178,112,0.000000e+00
178,113,0.000000e+00
178,114,0.000000e+00
178,115,0.000000e+00
178,116,0.000000e+00
178,117,0.000000e+00
178,118,0.000000e+00
178,119,0.000000e+00
178,120,0.000000e+00
178,121,0.000000e+00
178,122,0.000000e+00
178,123,0.000000e+00
178,124,0.000000e+00
178,125,0.000000e+00
178,126,0.000000e+00
178,127,0.000000e+00
178,128,0.000000e+00
178,129,0.000000e+00
178,130,0.000000e+00
178,131,0.000000e+00
178,132,0.000000e+00
178,133,0.000000e+00
178,134,0.000000e+00
178,135,0.000000e+00
178,136,0.000000e+00
178,137,0.000000e+00
178,138,0.000000e+00
178,139,0.000000e+00
178,140,0.000000e+00
178,141,0.000000e+00
178,142,0.000000e+00
178,143,0.000000e+00
178,144,0.000000e+00
178,145,0.000000e+00
178,146,0.000000e+00
178,147,0.000000e+00
178,148,0.000000e+00
178,149,0.000000e+00
178,150,0.000000e+00
178,151,0.000000e+00
178,152,0.000000e+00
178,153,0.000000e+00
178,154,0.000000e+00
178,155,0.000000e+00
178,156,0.000000e+00
178,157,0.000000e+00
178,158,0.000000e+00
178,159,0.000000e+00
178,160,0.000000e+00
178,161,0.000000e+00
178,162,0.000000e+00
178,163,0.000000e+00
178,164,0.000000e+00
178,165,0.000000e+00
178,166,0.000000e+00
178,167,0.000000e+00
178,168,0.000000e+00
178,169,0.000000e+00
178,170,0.000000e+00
178,171,0.000000e+00
178,172,0.000000e+00
178,173,0.000000e+00
178,174,0.000000e+00
178,175,0.000000e+00
178,176,0.000000e+00
178,177,0.000000e+00
178,178,0.000000e+00
178,179,0.000000e+00
178,180,0.000000e+00
178,181,0.000000e+00
178,182,0.000000e+00
178,183,0.000000e+00
178,184,0.000000e+00
178,185,0.000000e+00
178,186,0.000000e+00
178,187,0.000000e+00
178,188,0.000000e+00
178,189,0.000000e+00
178,190,0.000000e+00
178,191,0.000000e+00
178,192,0.000000e+00
178,193,0.000000e+00
178,194,0.000000e+00
178,195,0.000000e+00
178,196,0.000000e+00
178,197,0.000000e+00
178,198,0.000000e+00
178,199,0.000000e+00
178,200,0.000000e+00
178,201,0.000000e+00
179,0,0.000000e+00
179,1,0.000000e+00
179,2,0.000000e+00
179,3,0.000000e+00
179,4,0.000000e+00
179,5,0.000000e+00
179,6,0.000000e+00
179,7,0.000000e+00
179,8,0.000000e+00
179,9,0.000000e+00
179,10,0.000000e+00
179,11,0.000000e+00
179,12,0.000000e+00
179,13,0.000000e+00
179,14,0.000000e+00
179,15,0.000000e+00
179,16,0.000000e+00
179,17,0.000000e+00
179,18,0.000000e+00
179,19,0.000000e+00
179,20,0.000000e+00
179,21,0.000000e+00
179,22,0.000000e+00
179,23,0.000000e+00
179,24,0.000000e+00
179,25,0.000000e+00
179,26,0.000000e+00
179,27,0.000000e+00
179,28,0.000000e+00
179,29,0.000000e+00
179,30,0.000000e+00
179,31,0.000000e+00
179,32,0.000000e+00
179,33,0.000000e+00
179,34,0.000000e+00
179,35,0.000000e+00
179,36,0.000000e+00
179,37,0.000000e+00
179,38,0.000000e+00
179,39,0.000000e+00
179,40,0.000000e+00
179,41,0.000000e+00
179,42,0.000000e+00
179,43,0.000000e+00
179,44,0.000000e+00
179,45,0.000000e+00
179,46,0.000000e+00
179,47,0.000000e+00
179,48,0.000000e+00
179,49,0.000000e+00
179,50,0.000000e+00
179,51,0.000000e+00
179,52,0.000000e+00
179,53,0.000000e+00
179,54,0.000000e+00
179,55,0.000000e+00
179,56,0.000000e+00
179,57,0.000000e+00
179,58,0.000000e+00
179,59,0.000000e+00
179,60,0.000000e+00
179,61,0.000000e+00
179,62,0.000000e+00
179,63,0.000000e+00
179,64,0.000000e+00
179,65,0.000000e+00
179,66,0.000000e+00
179,67,0.000000e+00
179,68,0.000000e+00
179,69,0.000000e+00
179,70,0.000000e+00
179,71,0.000000e+00
179,72,0.000000e+00
179,73,0.000000e+00
179,74,0.000000e+00
179,75,0.000000e+00
179,76,0.000000e+00
179,77,0.000000e+00
179,78,0.000000e+00
179,79,0.000000e+00
179,80,0.000000e+00
179,81,0.000000e+00
179,82,0.000000e+00
179,83,0.000000e+00
179,84,0.000000e+00
179,85,0.000000e+00
179,86,0.000000e+00
179,87,0.000000e+00
179,88,0.000000e+00
179,89,0.000000e+00
179,90,0.000000e+00
179,91,0.000000e+00
179,92,0.000000e+00
179,93,0.000000e+00
179,94,0.000000e+00
179,95,0.000000e+00
179,96,0.000000e+00
179,97,0.000000e+00
179,98,0.000000e+00
179,99,0.000000e+00
179,100,0.000000e+00
179,101,0.000000e+00
179,102,0.000000e+00
179,103,0.000000e+00
179,104,0.000000e+00
179,105,0.000000e+00
179,106,0.000000e+00
179,107,0.000000e+00
179,108,0.000000e+00
179,109,0.000000e+00
179,110,0.000000e+00
179,111,0.000000e+00
179,112,0.000000e+00
179,113,0.000000e+00
179,114,0.000000e+00
179,115,0.000000e+00
179,116,0.000000e+00
179,117,0.000000e+00
179,118,0.000000e+00
179,119,0.000000e+00
179,120,0.000000e+00
179,121,0.000000e+00
179,122,0.000000e+00
179,123,0.000000e+00
179,124,0.000000e+00
179,125,0.000000e+00
179,126,0.000000e+00
179,127,0.000000e+00
179,128,0.000000e+00
179,129,0.000000e+00
179,130,0.000000e+00
179,131,0.000000e+00
179,132,0.000000e+00
179,133,0.000000e+00
179,134,0.000000e+00
179,135,0.000000e+00
179,136,0.000000e+00
179,137,0.000000e+00
179,138,0.000000e+00
179,139,0.000000e+00
179,140,0.000000e+00
179,141,0.000000e+00
179,142,0.000000e+00
179,143,0.000000e+00
179,144,0.000000e+00
179,145,0.000000e+00
179,146,0.000000e+00
179,147,0.000000e+00
179,148,0.000000e+00
179,149,0.000000e+00
179,150,0.000000e+00
179,151,0.000000e+00
179,152,0.000000e+00
179,153,0.000000e+00
179,154,0.000000e+00
179,155,0.000000e+00
179,156,0.000000e+00
179,157,0.000000e+00
179,158,0.000000e+00
179,159,0.000000e+00
179,160,0.000000e+00
179,161,0.000000e+00
179,162,0.000000e+00
179,163,0.000000e+00
179,164,0.000000e+00
179,165,0.000000e+00
179,166,0.000000e+00
179,167,0.000000e+00
179,168,0.000000e+00
179,169,0.000000e+00
179,170,0.000000e+00
179,171,0.000000e+00
179,172,0.000000e+00
179,173,0.000000e+00
179,174,0.000000e+00
179,175,0.000000e+00
179,176,0.000000e+00
179,177,0.000000e+00
179,178,0.000000e+00
179,179,0.000000e+00
179,180,0.000000e+00
179,181,0.000000e+00
179,182,0.000000e+00
179,183,0.000000e+00
179,184,0.000000e+00
179,185,0.000000e+00
179,186,0.000000e+00
179,187,0.000000e+00
179,188,0.000000e+00
179,189,0.000000e+00
179,190,0.000000e+00
179,191,0.000000e+00
179,192,0.000000e+00
179,193,0.000000e+00
179,194,0.000000e+00
179,195,0.000000e+00
179,196,0.000000e+00
179,197,0.000000e+00
179,198,0.000000e+00
179,199,0.000000e+00
179,200,0.000000e+00
179,201,0.000000e+00
180,0,0.000000e+00
180,1,0.000000e+00
180,2,0.000000e+00
180,3,0.000000e+00
180,4,0.000000e+00
180,5,0.000000e+00
180,6,0.000000e+00
180,7,0.000000e+00
180,8,0.000000e+00
180,9,0.000000e+00
180,10,0.000000e+00
180,11,0.000000e+00
180,12,0.000000e+00
180,13,0.000000e+00
180,14,0.000000e+00
180,15,0.000000e+00
180,16,0.000000e+00
180,17,0.000000e+00
180,18,0.000000e+00
180,19,0.000000e+00
180,20,0.000000e+00
180,21,0.000000e+00
180,22,0.000000e+00
180,23,0.000000e+00
180,24,0.000000e+00
180,25,0.000000e+00
180,26,0.000000e+00
180,27,0.000000e+00
180,28,0.000000e+00
180,29,0.000000e+00
180,30,0.000000e+00
180,31,0.000000e+00
180,32,0.000000e+00
180,33,0.000000e+00
180,34,0.000000e+00
180,35,0.000000e+00
180,36,0.000000e+00
180,37,0.000000e+00
180,38,0.000000e+00
180,39,0.000000e+00
180,40,0.000000e+00
180,41,0.000000e+00
180,42,0.000000e+00
180,43,0.000000e+00
180,44,0.000000e+00
180,45,0.000000e+00
180,46,0.000000e+00
180,47,0.000000e+00
180,48,0.000000e+00
180,49,0.000000e+00
180,50,0.000000e+00
180,51,0.000000e+00
180,52,0.000000e+00
180,53,0.000000e+00
180,54,0.000000e+00
180,55,0.000000e+00
180,56,0.000000e+00
180,57,0.000000e+00
180,58,0.000000e+00
180,59,0.000000e+00
180,60,0.000000e+00
180,61,0.000000e+00
180,62,0.000000e+00
180,63,0.000000e+00
180,64,0.000000e+00
180,65,0.000000e+00
180,66,0.000000e+00
180,67,0.000000e+00
180,68,0.000000e+00
180,69,0.000000e+00
180,70,0.000000e+00
180,71,0.000000e+00
180,72,0.000000e+00
180,73,0.000000e+00
180,74,0.000000e+00
180,75,0.000000e+00
180,76,0.000000e+00
180,77,0.000000e+00
180,78,0.000000e+00
180,79,0.000000e+00
180,80,0.000000e+00
180,81,0.000000e+00
180,82,0.000000e+00
180,83,0.000000e+00
180,84,0.000000e+00
180,85,0.000000e+00
180,86,0.000000e+00
180,87,0.000000e+00
180,88,0.000000e+00
180,89,0.000000e+00
180,90,0.000000e+00
180,91,0.000000e+00
180,92,0.000000e+00
180,93,0.000000e+00
180,94,0.000000e+00
180,95,0.000000e+00
180,96,0.000000e+00
180,97,0.000000e+00
180,98,0.000000e+00
180,99,0.000000e+00
180,100,0.000000e+00
180,101,0.000000e+00
180,102,0.000000e+00
180,103,0.000000e+00
180,104,0.000000e+00
180,105,0.000000e+00
180,106,0.000000e+00
180,107,0.000000e+00
180,108,0.000000e+00
180,109,0.000000e+00
180,110,0.000000e+00
180,111,0.000000e+00
180,112,0.000000e+00
180,113,0.000000e+00
180,114,0.000000e+00
180,115,0.000000e+00
180,116,0.000000e+00
180,117,0.000000e+00
180,118,0.000000e+00
180,119,0.000000e+00
180,120,0.000000e+00
180,121,0.000000e+00
180,122,0.000000e+00
180,123,0.000000e+00
180,124,0.000000e+00
180,125,0.000000e+00
180,126,0.000000e+00
180,127,0.000000e+00
180,128,0.000000e+00
180,129,0.000000e+00
180,130,0.000000e+00
180,131,0.000000e+00
180,132,0.000000e+00
180,133,0.000000e+00
180,134,0.000000e+00
180,135,0.000000e+00
180,136,0.000000e+00
180,137,0.000000e+00
180,138,0.000000e+00
180,139,0.000000e+00
180,140,0.000000e+00
180,141,0.000000e+00
180,142,0.000000e+00
180,143,0.000000e+00
180,144,0.000000e+00
180,145,0.000000e+00
180,146,0.000000e+00
180,147,0.000000e+00
180,148,0.000000e+00
180,149,0.000000e+00
180,150,0.000000e+00
180,151,0.000000e+00
180,152,0.000000e+00
180,153,0.000000e+00
180,154,0.000000e+00
180,155,0.000000e+00
180,156,0.000000e+00
180,157,0.000000e+00
180,158,0.000000e+00
180,159,0.000000e+00
180,160,0.000000e+00
180,161,0.000000e+00
180,162,0.000000e+00
180,163,0.000000e+00
180,164,0.000000e+00
180,165,0.000000e+00
180,166,0.000000e+00
180,167,0.000000e+00
180,168,0.000000e+00
180,169,0.000000e+00
180,170,0.000000e+00
180,171,0.000000e+00
180,172,0.000000e+00
180,173,0.000000e+00
180,174,0.000000e+00
180,175,0.000000e+00
180,176,0.000000e+00
180,177,0.000000e+00
180,178,0.000000e+00
180,179,0.000000e+00
180,180,0.000000e+00
180,181,0.000000e+00
180,182,0.000000e+00
180,183,0.000000e+00
180,184,0.000000e+00
180,185,0.000000e+00
180,186,0.000000e+00
180,187,0.000000e+00
180,188,0.000000e+00
180,189,0.000000e+00
180,190,0.000000e+00
180,191,0.000000e+00
180,192,0.000000e+00
180,193,0.000000e+00
180,194,0.000000e+00
180,195,0.000000e+00
180,196,0.000000e+00
180,197,0.000000e+00
180,198,0.000000e+00
180,199,0.000000e+00
180,200,0.000000e+00
180,201,0.000000e+00
181,0,0.000000e+00
181,1,0.000000e+00
181,2,0.000000e+00
181,3,0.000000e+00
181,4,0.000000e+00
181,5,0.000000e+00
181,6,0.000000e+00
181,7,0.000000e+00
181,8,0.000000e+00
181,9,0.000000e+00
181,10,0.000000e+00
181,11,0.000000e+00
181,12,0.000000e+00
181,13,0.000000e+00
181,14,0.000000e+00
181,15,0.000000e+00
181,16,0.000000e+00
181,17,0.000000e+00
181,18,0.000000e+00
181,19,0.000000e+00
181,20,0.000000e+00
181,21,0.000000e+00
181,22,0.000000e+00
181,23,0.000000e+00
181,24,0.000000e+00
181,25,0.000000e+00
181,26,0.000000e+00
181,27,0.000000e+00
181,28,0.000000e+00
181,29,0.000000e+00
181,30,0.000000e+00
181,31,0.000000e+00
181,32,0.000000e+00
181,33,0.000000e+00
181,34,0.000000e+00
181,35,0.000000e+00
181,36,0.000000e+00
181,37,0.000000e+00
181,38,0.000000e+00
181,39,0.000000e+00
181,40,0.000000e+00
181,41,0.000000e+00
181,42,0.000000e+00
181,43,0.000000e+00
181,44,0.000000e+00
181,45,0.000000e+00
181,46,0.000000e+00
181,47,0.000000e+00
181,48,0.000000e+00
181,49,0.000000e+00
181,50,0.000000e+00
181,51,0.000000e+00
181,52,0.000000e+00
181,53,0.000000e+00
181,54,0.000000e+00
181,55,0.000000e+00
181,56,0.000000e+00
181,57,0.000000e+00
181,58,0.000000e+00
181,59,0.000000e+00
181,60,0.000000e+00
181,61,0.000000e+00
181,62,0.000000e+00
181,63,0.000000e+00
181,64,0.000000e+00
181,65,0.000000e+00
181,66,0.000000e+00
181,67,0.000000e+00
181,68,0.000000e+00
181,69,0.000000e+00
181,70,0.000000e+00
181,71,0.000000e+00
181,72,0.000000e+00
181,73,0.000000e+00
181,74,0.000000e+00
181,75,0.000000e+00
181,76,0.000000e+00
181,77,0.000000e+00
181,78,0.000000e+00
181,79,0.000000e+00
181,80,0.000000e+00
181,81,0.000000e+00
181,82,0.000000e+00
181,83,0.000000e+00
181,84,0.000000e+00
181,85,0.000000e+00
181,86,0.000000e+00
181,87,0.000000e+00
181,88,0.000000e+00
181,89,0.000000e+00
181,90,0.000000e+00
181,91,0.000000e+00
181,92,0.000000e+00
181,93,0.000000e+00
181,94,0.000000e+00
181,95,0.000000e+00
181,96,0.000000e+00
181,97,0.000000e+00
181,98,0.000000e+00
181,99,0.000000e+00
181,100,0.000000e+00
181,101,0.000000e+00
181,102,0.000000e+00
181,103,0.000000e+00
181,104,0.000000e+00
181,105,0.000000e+00
181,106,0.000000e+00
181,107,0.000000e+00
181,108,0.000000e+00
181,109,0.000000e+00
181,110,0.000000e+00
181,111,0.000000e+00
181,112,0.000000e+00
181,113,0.000000e+00
181,114,0.000000e+00
181,115,0.000000e+00
181,116,0.000000e+00
181,117,0.000000e+00
181,118,0.000000e+00
181,119,0.000000e+00
181,120,0.000000e+00
181,121,0.000000e+00
181,122,0.000000e+00
181,123,0.000000e+00
181,124,0.000000e+00
181,125,0.000000e+00
181,126,0.000000e+00
181,127,0.000000e+00
181,128,0.000000e+00
181,129,0.000000e+00
181,130,0.000000e+00
181,131,0.000000e+00
181,132,0.000000e+00
181,133,0.000000e+00
181,134,0.000000e+00
181,135,0.000000e+00
181,136,0.000000e+00
181,137,0.000000e+00
181,138,0.000000e+00
181,139,0.000000e+00
181,140,0.000000e+00
181,141,0.000000e+00
181,142,0.000000e+00
181,143,0.000000e+00
181,144,0.000000e+00
181,145,0.000000e+00
181,146,0.000000e+00
181,147,0.000000e+00
181,148,0.000000e+00
181,149,0.000000e+00
181,150,0.000000e+00
181,151,0.000000e+00
181,152,0.000000e+00
181,153,0.000000e+00
181,154,0.000000e+00
181,155,0.000000e+00
181,156,0.000000e+00
181,157,0.000000e+00
181,158,0.000000e+00
181,159,0.000000e+00
181,160,0.000000e+00
181,161,0.000000e+00
181,162,0.000000e+00
181,163,0.000000e+00
181,164,0.000000e+00
181,165,0.000000e+00
181,166,0.000000e+00
181,167,0.000000e+00
181,168,0.000000e+00
181,169,0.000000e+00
181,170,0.000000e+00
181,171,0.000000e+00
181,172,0.000000e+00
181,173,0.000000e+00
181,174,0.000000e+00
181,175,0.000000e+00
181,176,0.000000e+00
181,177,0.000000e+00
181,178,0.000000e+00
181,179,0.000000e+00
181,180,0.000000e+00
181,181,0.000000e+00
181,182,0.000000e+00
181,183,0.000000e+00
181,184,0.000000e+00
181,185,0.000000e+00
181,186,0.000000e+00
181,187,0.000000e+00
181,188,0.000000e+00
181,189,0.000000e+00
181,190,0.000000e+00
181,191,0.000000e+00
181,192,0.000000e+00
181,193,0.000000e+00
181,194,0.000000e+00
181,195,0.000000e+00
181,196,0.000000e+00
181,197,0.000000e+00
181,198,0.000000e+00
181,199,0.000000e+00
181,200,0.000000e+00
181,201,0.000000e+00
182,0,0.000000e+00
182,1,0.000000e+00
182,2,0.000000e+00
182,3,0.000000e+00
182,4,0.000000e+00
182,5,0.000000e+00
182,6,0.000000e+00
182,7,0.000000e+00
182,8,0.000000e+00
182,9,0.000000e+00
182,10,0.000000e+00
182,11,0.000000e+00
182,12,0.000000e+00
182,13,0.000000e+00
182,14,0.000000e+00
182,15,0.000000e+00
182,16,0.000000e+00
182,17,0.000000e+00
182,18,0.000000e+00
182,19,0.000000e+00
182,20,0.000000e+00
182,21,0.000000e+00
182,22,0.000000e+00
182,23,0.000000e+00
182,24,0.000000e+00
182,25,0.000000e+00
182,26,0.000000e+00
182,27,0.000000e+00
182,28,0.000000e+00
182,29,0.000000e+00
182,30,0.000000e+00
182,31,0.000000e+00
182,32,0.000000e+00
182,33,0.000000e+00
182,34,0.000000e+00
182,35,0.000000e+00
182,36,0.000000e+00
182,37,0.000000e+00
182,38,0.000000e+00
182,39,0.000000e+00
182,40,0.000000e+00
182,41,0.000000e+00
182,42,0.000000e+00
182,43,0.000000e+00
182,44,0.000000e+00
182,45,0.000000e+00
182,46,0.000000e+00
182,47,0.000000e+00
182,48,0.000000e+00
182,49,0.000000e+00
182,50,0.000000e+00
182,51,0.000000e+00
182,52,0.000000e+00
182,53,0.000000e+00
182,54,0.000000e+00
182,55,0.000000e+00
182,56,0.000000e+00
182,57,0.000000e+00
182,58,0.000000e+00
182,59,0.000000e+00
182,60,0.000000e+00
182,61,0.000000e+00
182,62,0.000000e+00
182,63,0.000000e+00
182,64,0.000000e+00
182,65,0.000000e+00
182,66,0.000000e+00
182,67,0.000000e+00
182,68,0.000000e+00
182,69,0.000000e+00
182,70,0.000000e+00
182,71,0.000000e+00
182,72,0.000000e+00
182,73,0.000000e+00
182,74,0.000000e+00
182,75,0.000000e+00
182,76,0.000000e+00
182,77,0.000000e+00
182,78,0.000000e+00
182,79,0.000000e+00
182,80,0.000000e+00
182,81,0.000000e+00
182,82,0.000000e+00
182,83,0.000000e+00
182,84,0.000000e+00
182,85,0.000000e+00
182,86,0.000000e+00
182,87,0.000000e+00
182,88,0.000000e+00
182,89,0.000000e+00
182,90,0.000000e+00
182,91,0.000000e+00
182,92,0.000000e+00
182,93,0.000000e+00
182,94,0.000000e+00
182,95,0.000000e+00
182,96,0.000000e+00
182,97,0.000000e+00
182,98,0.000000e+00
182,99,0.000000e+00
182,100,0.000000e+00
182,101,0.000000e+00
182,102,0.000000e+00
182,103,0.000000e+00
182,104,0.000000e+00
182,105,0.000000e+00
182,106,0.000000e+00
182,107,0.000000e+00
182,108,0.000000e+00
182,109,0.000000e+00
182,110,0.000000e+00
182,111,0.000000e+00
182,112,0.000000e+00
182,113,0.000000e+00
182,114,0.000000e+00
182,115,0.000000e+00
182,116,0.000000e+00
182,117,0.000000e+00
182,118,0.000000e+00
182,119,0.000000e+00
182,120,0.000000e+00
182,121,0.000000e+00
182,122,0.000000e+00
182,123,0.000000e+00
182,124,0.000000e+00
182,125,0.000000e+00
182,126,0.000000e+00
182,127,0.000000e+00
182,128,0.000000e+00
182,129,0.000000e+00
182,130,0.000000e+00
182,131,0.000000e+00
182,132,0.000000e+00
182,133,0.000000e+00
182,134,0.000000e+00
182,135,0.000000e+00
182,136,0.000000e+00
182,137,0.000000e+00
182,138,0.000000e+00
182,139,0.000000e+00
182,140,0.000000e+00
182,141,0.000000e+00
182,142,0.000000e+00
182,143,0.000000e+00
182,144,0.000000e+00
182,145,0.000000e+00
182,146,0.000000e+00
182,147,0.000000e+00
182,148,0.000000e+00
182,149,0.000000e+00
182,150,0.000000e+00
182,151,0.000000e+00
182,152,0.000000e+00
182,153,0.000000e+00
182,154,0.000000e+00
182,155,0.000000e+00
182,156,0.000000e+00
182,157,0.000000e+00
182,158,0.000000e+00
182,159,0.000000e+00
182,160,0.000000e+00
182,161,0.000000e+00
182,162,0.000000e+00
182,163,0.000000e+00
182,164,0.000000e+00
182,165,0.000000e+00
182,166,0.000000e+00
182,167,0.000000e+00
182,168,0.000000e+00
182,169,0.000000e+00
182,170,0.000000e+00
182,171,0.000000e+00
182,172,0.000000e+00
182,173,0.000000e+00
182,174,0.000000e+00
182,175,0.000000e+00
182,176,0.000000e+00
182,177,0.000000e+00
182,178,0.000000e+00
182,179,0.000000e+00
182,180,0.000000e+00
182,181,0.000000e+00
182,182,0.000000e+00
182,183,0.000000e+00
182,184,0.000000e+00
182,185,0.000000e+00
182,186,0.000000e+00
182,187,0.000000e+00
182,188,0.000000e+00
182,189,0.000000e+00
182,190,0.000000e+00
182,191,0.000000e+00
182,192,0.000000e+00
182,193,0.000000e+00
182,194,0.000000e+00
182,195,0.000000e+00
182,196,0.000000e+00
182,197,0.000000e+00
182,198,0.000000e+00
182,199,0.000000e+00
182,200,0.000000e+00
182,201,0.000000e+00
183,0,0.000000e+00
183,1,0.000000e+00
183,2,0.000000e+00
183,3,0.000000e+00
183,4,0.000000e+00
183,5,0.000000e+00
183,6,0.000000e+00
183,7,0.000000e+00
183,8,0.000000e+00
183,9,0.000000e+00
183,10,0.000000e+00
183,11,0.000000e+00
183,12,0.000000e+00
183,13,0.000000e+00
183,14,0.000000e+00
183,15,0.000000e+00
183,16,0.000000e+00
183,17,0.000000e+00
183,18,0.000000e+00
183,19,0.000000e+00
183,20,0.000000e+00
183,21,0.000000e+00
183,22,0.000000e+00
183,23,0.000000e+00
183,24,0.000000e+00
183,25,0.000000e+00
183,26,0.000000e+00
183,27,0.000000e+00
183,28,0.000000e+00
183,29,0.000000e+00
183,30,0.000000e+00
183,31,0.000000e+00
183,32,0.000000e+00
183,33,0.000000e+00
183,34,0.000000e+00
183,35,0.000000e+00
183,36,0.000000e+00
183,37,0.000000e+00
183,38,0.000000e+00
183,39,0.000000e+00
183,40,0.000000e+00
183,41,0.000000e+00
183,42,0.000000e+00
183,43,0.000000e+00
183,44,0.000000e+00
183,45,0.000000e+00
183,46,0.000000e+00
183,47,0.000000e+00
183,48,0.000000e+00
183,49,0.000000e+00
183,50,0.000000e+00
183,51,0.000000e+00
183,52,0.000000e+00
183,53,0.000000e+00
183,54,0.000000e+00
183,55,0.000000e+00
183,56,0.000000e+00
183,57,0.000000e+00
183,58,0.000000e+00
183,59,0.000000e+00
183,60,0.000000e+00
183,61,0.000000e+00
183,62,0.000000e+00
183,63,0.000000e+00
183,64,0.000000e+00
183,65,0.000000e+00
183,66,0.000000e+00
183,67,0.000000e+00
183,68,0.000000e+00
183,69,0.000000e+00
183,70,0.000000e+00
183,71,0.000000e+00
183,72,0.000000e+00
183,73,0.000000e+00
183,74,0.000000e+00
183,75,0.000000e+00
183,76,0.000000e+00
183,77,0.000000e+00
183,78,0.000000e+00
183,79,0.000000e+00
183,80,0.000000e+00
183,81,0.000000e+00
183,82,0.000000e+00
183,83,0.000000e+00
183,84,0.000000e+00
183,85,0.000000e+00
183,86,0.000000e+00
183,87,0.000000e+00
183,88,0.000000e+00
183,89,0.000000e+00
183,90,0.000000e+00
183,91,0.000000e+00
183,92,0.000000e+00
183,93,0.000000e+00
183,94,0.000000e+00
183,95,0.000000e+00
183,96,0.000000e+00
183,97,0.000000e+00
183,98,0.000000e+00
183,99,0.000000e+00
183,100,0.000000e+00
183,101,0.000000e+00
183,102,0.000000e+00
183,103,0.000000e+00
183,104,0.000000e+00
183,105,0.000000e+00
183,106,0.000000e+00
183,107,0.000000e+00
183,108,0.000000e+00
183,109,0.000000e+00
183,110,0.000000e+00
183,111,0.000000e+00
183,112,0.000000e+00
183,113,0.000000e+00
183,114,0.000000e+00
183,115,0.000000e+00
183,116,0.000000e+00
183,117,0.000000e+00
183,118,0.000000e+00
183,119,0.000000e+00
183,120,0.000000e+00
183,121,0.000000e+00
183,122,0.000000e+00
183,123,0.000000e+00
183,124,0.000000e+00
183,125,0.000000e+00
183,126,0.000000e+00
183,127,0.000000e+00
183,128,0.000000e+00
183,129,0.000000e+00
183,130,0.000000e+00
183,131,0.000000e+00
183,132,0.000000e+00
183,133,0.000000e+00
183,134,0.000000e+00
183,135,0.000000e+00
183,136,0.000000e+00
183,137,0.000000e+00
183,138,0.000000e+00
183,139,0.000000e+00
183,140,0.000000e+00
183,141,0.000000e+00
183,142,0.000000e+00
183,143,0.000000e+00
183,144,0.000000e+00
183,145,0.000000e+00
183,146,0.000000e+00
183,147,0.000000e+00
183,148,0.000000e+00
183,149,0.000000e+00
183,150,0.000000e+00
183,151,0.000000e+00
183,152,0.000000e+00
183,153,0.000000e+00
183,154,0.000000e+00
183,155,0.000000e+00
183,156,0.000000e+00
183,157,0.000000e+00
183,158,0.000000e+00
183,159,0.000000e+00
183,160,0.000000e+00
183,161,0.000000e+00
183,162,0.000000e+00
183,163,0.000000e+00
183,164,0.000000e+00
183,165,0.000000e+00
183,166,0.000000e+00
183,167,0.000000e+00
183,168,0.000000e+00
183,169,0.000000e+00
183,170,0.000000e+00
183,171,0.000000e+00
183,172,0.000000e+00
183,173,0.000000e+00
183,174,0.000000e+00
183,175,0.000000e+00
183,176,0.000000e+00
183,177,0.000000e+00
183,178,0.000000e+00
183,179,0.000000e+00
183,180,0.000000e+00
183,181,0.000000e+00
183,182,0.000000e+00
183,183,0.000000e+00
183,184,0.000000e+00
183,185,0.000000e+00
183,186,0.000000e+00
183,187,0.000000e+00
183,188,0.000000e+00
183,189,0.000000e+00
183,190,0.000000e+00
183,191,0.000000e+00
183,192,0.000000e+00
183,193,0.000000e+00
183,194,0.000000e+00
183,195,0.000000e+00
183,196,0.000000e+00
183,197,0.000000e+00
183,198,0.000000e+00
183,199,0.000000e+00
183,200,0.000000e+00
183,201,0.000000e+00
184,0,0.000000e+00
184,1,0.000000e+00
184,2,0.000000e+00
184,3,0.000000e+00
184,4,0.000000e+00
184,5,0.000000e+00
184,6,0.000000e+00
184,7,0.000000e+00
184,8,0.000000e+00
184,9,0.000000e+00
184,10,0.000000e+00
184,11,0.000000e+00
184,12,0.000000e+00
184,13,0.000000e+00
184,14,0.000000e+00
184,15,0.000000e+00
184,16,0.000000e+00
184,17,0.000000e+00
184,18,0.000000e+00
184,19,0.000000e+00
184,20,0.000000e+00
184,21,0.000000e+00
184,22,0.000000e+00
184,23,0.000000e+00
184,24,0.000000e+00
184,25,0.000000e+00
184,26,0.000000e+00
184,27,0.000000e+00
184,28,0.000000e+00
184,29,0.000000e+00
184,30,0.000000e+00
184,31,0.000000e+00
184,32,0.000000e+00
184,33,0.000000e+00
184,34,0.000000e+00
184,35,0.000000e+00
184,36,0.000000e+00
184,37,0.000000e+00
184,38,0.000000e+00
184,39,0.000000e+00
184,40,0.000000e+00
184,41,0.000000e+00
184,42,0.000000e+00
184,43,0.000000e+00
184,44,0.000000e+00
184,45,0.000000e+00
184,46,0.000000e+00
184,47,0.000000e+00
184,48,0.000000e+00
184,49,0.000000e+00
184,50,0.000000e+00
184,51,0.000000e+00
184,52,0.000000e+00
184,53,0.000000e+00
184,54,0.000000e+00
184,55,0.000000e+00
184,56,0.000000e+00
184,57,0.000000e+00
184,58,0.000000e+00
184,59,0.000000e+00
184,60,0.000000e+00
184,61,0.000000e+00
184,62,0.000000e+00
184,63,0.000000e+00
184,64,0.000000e+00
184,65,0.000000e+00
184,66,0.000000e+00
184,67,0.000000e+00
184,68,0.000000e+00
184,69,0.000000e+00
184,70,0.000000e+00
184,71,0.000000e+00
184,72,0.000000e+00
184,73,0.000000e+00
184,74,0.000000e+00
184,75,0.000000e+00
184,76,0.000000e+00
184,77,0.000000e+00
184,78,0.000000e+00
184,79,0.000000e+00
184,80,0.000000e+00
184,81,0.000000e+00
184,82,0.000000e+00
184,83,0.000000e+00
184,84,0.000000e+00
184,85,0.000000e+00
184,86,0.000000e+00
184,87,0.000000e+00
184,88,0.000000e+00
184,89,0.000000e+00
184,90,0.000000e+00
184,91,0.000000e+00
184,92,0.000000e+00
184,93,0.000000e+00
184,94,0.000000e+00
184,95,0.000000e+00
184,96,0.000000e+00
184,97,0.000000e+00
184,98,0.000000e+00
184,99,0.000000e+00
184,100,0.000000e+00
184,101,0.000000e+00
184,102,0.000000e+00
184,103,0.000000e+00
184,104,0.000000e+00
184,105,0.000000e+00
184,106,0.000000e+00
184,107,0.000000e+00
184,108,0.000000e+00
184,109,0.000000e+00
184,110,0.000000e+00
184,111,0.000000e+00
184,112,0.000000e+00
184,113,0.000000e+00
184,114,0.000000e+00
184,115,0.000000e+00
184,116,0.000000e+00
184,117,0.000000e+00
184,118,0.000000e+00
184,119,0.000000e+00
184,120,0.000000e+00
184,121,0.000000e+00
184,122,0.000000e+00
184,123,0.000000e+00
184,124,0.000000e+00
184,125,0.000000e+00
184,126,0.000000e+00
184,127,0.000000e+00
184,128,0.000000e+00
184,129,0.000000e+00
184,130,0.000000e+00
184,131,0.000000e+00
184,132,0.000000e+00
184,133,0.000000e+00
184,134,0.000000e+00
184,135,0.000000e+00
184,136,0.000000e+00
184,137,0.000000e+00
184,138,0.000000e+00
184,139,0.000000e+00
184,140,0.000000e+00
184,141,0.000000e+00
184,142,0.000000e+00
184,143,0.000000e+00
184,144,0.000000e+00
184,145,0.000000e+00
184,146,0.000000e+00
184,147,0.000000e+00
184,148,0.000000e+00
184,149,0.000000e+00
184,150,0.000000e+00
184,151,0.000000e+00
184,152,0.000000e+00
184,153,0.000000e+00
184,154,0.000000e+00
184,155,0.000000e+00
184,156,0.000000e+00
184,157,0.000000e+00
184,158,0.000000e+00
184,159,0.000000e+00
184,160,0.000000e+00
184,161,0.000000e+00
184,162,0.000000e+00
184,163,0.000000e+00
184,164,0.000000e+00
184,165,0.000000e+00
184,166,0.000000e+00
184,167,0.000000e+00
184,168,0.000000e+00
184,169,0.000000e+00
184,170,0.000000e+00
184,171,0.000000e+00
184,172,0.000000e+00
184,173,0.000000e+00
184,174,0.000000e+00
184,175,0.000000e+00
184,176,0.000000e+00
184,177,0.000000e+00
184,178,0.000000e+00
184,179,0.000000e+00
184,180,0.000000e+00
184,181,0.000000e+00
184,182,0.000000e+00
184,183,0.000000e+00
184,184,0.000000e+00
184,185,0.000000e+00
184,186,0.000000e+00
184,187,0.000000e+00
184,188,0.000000e+00
184,189,0.000000e+00
184,190,0.000000e+00
184,191,0.000000e+00
184,192,0.000000e+00
184,193,0.000000e+00
184,194,0.000000e+00
184,195,0.000000e+00
184,196,0.000000e+00
184,197,0.000000e+00
184,198,0.000000e+00
184,199,0.000000e+00
184,200,0.000000e+00
184,201,0.000000e+00
185,0,0.000000e+00
185,1,0.000000e+00
185,2,0.000000e+00
185,3,0.000000e+00
185,4,0.000000e+00
185,5,0.000000e+00
185,6,0.000000e+00
185,7,0.000000e+00
185,8,0.000000e+00
185,9,0.000000e+00
185,10,0.000000e+00
185,11,0.000000e+00
185,12,0.000000e+00
185,13,0.000000e+00
185,14,0.000000e+00
185,15,0.000000e+00
185,16,0.000000e+00
185,17,0.000000e+00
185,18,0.000000e+00
185,19,0.000000e+00
185,20,0.000000e+00
185,21,0.000000e+00
185,22,0.000000e+00
185,23,0.000000e+00
185,24,0.000000e+00
185,25,0.000000e+00
185,26,0.000000e+00
185,27,0.000000e+00
185,28,0.000000e+00
185,29,0.000000e+00
185,30,0.000000e+00
185,31,0.000000e+00
185,32,0.000000e+00
185,33,0.000000e+00
185,34,0.000000e+00
185,35,0.000000e+00
185,36,0.000000e+00
185,37,0.000000e+00
185,38,0.000000e+00
185,39,0.000000e+00
185,40,0.000000e+00
185,41,0.000000e+00
185,42,0.000000e+00
185,43,0.000000e+00
185,44,0.000000e+00
185,45,0.000000e+00
185,46,0.000000e+00
185,47,0.000000e+00
185,48,0.000000e+00
185,49,0.000000e+00
185,50,0.000000e+00
185,51,0.000000e+00
185,52,0.000000e+00
185,53,0.000000e+00
185,54,0.000000e+00
185,55,0.000000e+00
185,56,0.000000e+00
185,57,0.000000e+00
185,58,0.000000e+00
185,59,0.000000e+00
185,60,0.000000e+00
185,61,0.000000e+00
185,62,0.000000e+00
185,63,0.000000e+00
185,64,0.000000e+00
185,65,0.000000e+00
185,66,0.000000e+00
185,67,0.000000e+00
185,68,0.000000e+00
185,69,0.000000e+00
185,70,0.000000e+00
185,71,0.000000e+00
185,72,0.000000e+00
185,73,0.000000e+00
185,74,0.000000e+00
185,75,0.000000e+00
185,76,0.000000e+00
185,77,0.000000e+00
185,78,0.000000e+00
185,79,0.000000e+00
185,80,0.000000e+00
185,81,0.000000e+00
185,82,0.000000e+00
185,83,0.000000e+00
185,84,0.000000e+00
185,85,0.000000e+00
185,86,0.000000e+00
185,87,0.000000e+00
185,88,0.000000e+00
185,89,0.000000e+00
185,90,0.000000e+00
185,91,0.000000e+00
185,92,0.000000e+00
185,93,0.000000e+00
185,94,0.000000e+00
185,95,0.000000e+00
185,96,0.000000e+00
185,97,0.000000e+00
185,98,0.000000e+00
185,99,0.000000e+00
185,100,0.000000e+00
185,101,0.000000e+00
185,102,0.000000e+00
185,103,0.000000e+00
185,104,0.000000e+00
185,105,0.000000e+00
185,106,0.000000e+00
185,107,0.000000e+00
185,108,0.000000e+00
185,109,0.000000e+00
185,110,0.000000e+00
185,111,0.000000e+00
185,112,0.000000e+00
185,113,0.000000e+00
185,114,0.000000e+00
185,115,0.000000e+00
185,116,0.000000e+00
185,117,0.000000e+00
185,118,0.000000e+00
185,119,0.000000e+00
185,120,0.000000e+00
185,121,0.000000e+00
185,122,0.000000e+00
185,123,0.000000e+00
185,124,0.000000e+00
185,125,0.000000e+00
185,126,0.000000e+00
185,127,0.000000e+00
185,128,0.000000e+00
185,129,0.000000e+00
185,130,0.000000e+00
185,131,0.000000e+00
185,132,0.000000e+00
185,133,0.000000e+00
185,134,0.000000e+00
185,135,0.000000e+00
185,136,0.000000e+00
185,137,0.000000e+00
185,138,0.000000e+00
185,139,0.000000e+00
185,140,0.000000e+00
185,141,0.000000e+00
185,142,0.000000e+00
185,143,0.000000e+00
185,144,0.000000e+00
185,145,0.000000e+00
185,146,0.000000e+00
185,147,0.000000e+00
185,148,0.000000e+00
185,149,0.000000e+00
185,150,0.000000e+00
185,151,0.000000e+00
185,152,0.000000e+00
185,153,0.000000e+00
185,154,0.000000e+00
185,155,0.000000e+00
185,156,0.000000e+00
185,157,0.000000e+00
185,158,0.000000e+00
185,159,0.000000e+00
185,160,0.000000e+00
185,161,0.000000e+00
185,162,0.000000e+00
185,163,0.000000e+00
185,164,0.000000e+00
185,165,0.000000e+00
185,166,0.000000e+00
185,167,0.000000e+00
185,168,0.000000e+00
185,169,0.000000e+00
185,170,0.000000e+00
185,171,0.000000e+00
185,172,0.000000e+00
185,173,0.000000e+00
185,174,0.000000e+00
185,175,0.000000e+00
185,176,0.000000e+00
185,177,0.000000e+00
185,178,0.000000e+00
185,179,0.000000e+00
185,180,0.000000e+00
185,181,0.000000e+00
185,182,0.000000e+00
185,183,0.000000e+00
185,184,0.000000e+00
185,185,0.000000e+00
185,186,0.000000e+00
185,187,0.000000e+00
185,188,0.000000e+00
185,189,0.000000e+00
185,190,0.000000e+00
185,191,0.000000e+00
185,192,0.000000e+00
185,193,0.000000e+00
185,194,0.000000e+00
185,195,0.000000e+00
185,196,0.000000e+00
185,197,0.000000e+00
185,198,0.000000e+00
185,199,0.000000e+00
185,200,0.000000e+00
185,201,0.000000e+00
186,0,0.000000e+00
186,1,0.000000e+00
186,2,0.000000e+00
186,3,0.000000e+00
186,4,0.000000e+00
186,5,0.000000e+00
186,6,0.000000e+00
186,7,0.000000e+00
186,8,0.000000e+00
186,9,0.000000e+00
186,10,0.000000e+00
186,11,0.000000e+00
186,12,0.000000e+00
186,13,0.000000e+00
186,14,0.000000e+00
186,15,0.000000e+00
186,16,0.000000e+00
186,17,0.000000e+00
186,18,0.000000e+00
186,19,0.000000e+00
186,20,0.000000e+00
186,21,0.000000e+00
186,22,0.000000e+00
186,23,0.000000e+00
186,24,0.000000e+00
186,25,0.000000e+00
186,26,0.000000e+00
186,27,0.000000e+00
186,28,0.000000e+00
186,29,0.000000e+00
186,30,0.000000e+00
186,31,0.000000e+00
186,32,0.000000e+00
186,33,0.000000e+00
186,34,0.000000e+00
186,35,0.000000e+00
186,36,0.000000e+00
186,37,0.000000e+00
186,38,0.000000e+00
186,39,0.000000e+00
186,40,0.000000e+00
186,41,0.000000e+00
186,42,0.000000e+00
186,43,0.000000e+00
186,44,0.000000e+00
186,45,0.000000e+00
186,46,0.000000e+00
186,47,0.000000e+00
186,48,0.000000e+00
186,49,0.000000e+00
186,50,0.000000e+00
186,51,0.000000e+00
186,52,0.000000e+00
186,53,0.000000e+00
186,54,0.000000e+00
186,55,0.000000e+00
186,56,0.000000e+00
186,57,0.000000e+00
186,58,0.000000e+00
186,59,0.000000e+00
186,60,0.000000e+00
186,61,0.000000e+00
186,62,0.000000e+00
186,63,0.000000e+00
186,64,0.000000e+00
186,65,0.000000e+00
186,66,0.000000e+00
186,67,0.000000e+00
186,68,0.000000e+00
186,69,0.000000e+00
186,70,0.000000e+00
186,71,0.000000e+00
186,72,0.000000e+00
186,73,0.000000e+00
186,74,0.000000e+00
186,75,0.000000e+00
186,76,0.000000e+00
186,77,0.000000e+00
186,78,0.000000e+00
186,79,0.000000e+00
186,80,0.000000e+00
186,81,0.000000e+00
186,82,0.000000e+00
186,83,0.000000e+00
186,84,0.000000e+00
186,85,0.000000e+00
186,86,0.000000e+00
186,87,0.000000e+00
186,88,0.000000e+00
186,89,0.000000e+00
186,90,0.000000e+00
186,91,0.000000e+00
186,92,0.000000e+00
186,93,0.000000e+00
186,94,0.000000e+00
186,95,0.000000e+00
186,96,0.000000e+00
186,97,0.000000e+00
186,98,0.000000e+00
186,99,0.000000e+00
186,100,0.000000e+00
186,101,0.000000e+00
186,102,0.000000e+00
186,103,0.000000e+00
186,104,0.000000e+00
186,105,0.000000e+00
186,106,0.000000e+00
186,107,0.000000e+00
186,108,0.000000e+00
186,109,0.000000e+00
186,110,0.000000e+00
186,111,0.000000e+00
186,112,0.000000e+00
186,113,0.000000e+00
186,114,0.000000e+00
186,115,0.000000e+00
186,116,0.000000e+00
186,117,0.000000e+00
186,118,0.000000e+00
186,119,0.000000e+00
186,120,0.000000e+00
186,121,0.000000e+00
186,122,0.000000e+00
186,123,0.000000e+00
186,124,0.000000e+00
186,125,0.000000e+00
186,126,0.000000e+00
186,127,0.000000e+00
186,128,0.000000e+00
186,129,0.000000e+00
186,130,0.000000e+00
186,131,0.000000e+00
186,132,0.000000e+00
186,133,0.000000e+00
186,134,0.000000e+00
186,135,0.000000e+00
186,136,0.000000e+00
186,137,0.000000e+00
186,138,0.000000e+00
186,139,0.000000e+00
186,140,0.000000e+00
186,141,0.000000e+00
186,142,0.000000e+00
186,143,0.000000e+00
186,144,0.000000e+00
186,145,0.000000e+00
186,146,0.000000e+00
186,147,0.000000e+00
186,148,0.000000e+00
186,149,0.000000e+00
186,150,0.000000e+00
186,151,0.000000e+00
186,152,0.000000e+00
186,153,0.000000e+00
186,154,0.000000e+00
186,155,0.000000e+00
186,156,0.000000e+00
186,157,0.000000e+00
186,158,0.000000e+00
186,159,0.000000e+00
186,160,0.000000e+00
186,161,0.000000e+00
186,162,0.000000e+00
186,163,0.000000e+00
186,164,0.000000e+00
186,165,0.000000e+00
186,166,0.000000e+00
186,167,0.000000e+00
186,168,0.000000e+00
186,169,0.000000e+00
186,170,0.000000e+00
186,171,0.000000e+00
186,172,0.000000e+00
186,173,0.000000e+00
186,174,0.000000e+00
186,175,0.000000e+00
186,176,0.000000e+00
186,177,0.000000e+00
186,178,0.000000e+00
186,179,0.000000e+00
186,180,0.000000e+00
186,181,0.000000e+00
186,182,0.000000e+00
186,183,0.000000e+00
186,184,0.000000e+00
186,185,0.000000e+00
186,186,0.000000e+00
186,187,0.000000e+00
186,188,0.000000e+00
186,189,0.000000e+00
186,190,0.000000e+00
186,191,0.000000e+00
186,192,0.000000e+00
186,193,0.000000e+00
186,194,0.000000e+00
186,195,0.000000e+00
186,196,0.000000e+00
186,197,0.000000e+00
186,198,0.000000e+00
186,199,0.000000e+00
186,200,0.000000e+00
186,201,0.000000e+00
187,0,0.000000e+00
187,1,0.000000e+00
187,2,0.000000e+00
187,3,0.000000e+00
187,4,0.000000e+00
187,5,0.000000e+00
187,6,0.000000e+00
187,7,0.000000e+00
187,8,0.000000e+00
187,9,0.000000e+00
187,10,0.000000e+00
187,11,0.000000e+00
187,12,0.000000e+00
187,13,0.000000e+00
187,14,0.000000e+00
187,15,0.000000e+00
187,16,0.000000e+00
187,17,0.000000e+00
187,18,0.000000e+00
187,19,0.000000e+00
187,20,0.000000e+00
187,21,0.000000e+00
187,22,0.000000e+00
187,23,0.000000e+00
187,24,0.000000e+00
187,25,0.000000e+00
187,26,0.000000e+00
187,27,0.000000e+00
187,28,0.000000e+00
187,29,0.000000e+00
187,30,0.000000e+00
187,31,0.000000e+00
187,32,0.000000e+00
187,33,0.000000e+00
187,34,0.000000e+00
187,35,0.000000e+00
187,36,0.000000e+00
187,37,0.000000e+00
187,38,0.000000e+00
187,39,0.000000e+00
187,40,0.000000e+00
187,41,0.000000e+00
187,42,0.000000e+00
187,43,0.000000e+00
187,44,0.000000e+00
187,45,0.000000e+00
187,46,0.000000e+00
187,47,0.000000e+00
187,48,0.000000e+00
187,49,0.000000e+00
187,50,0.000000e+00
187,51,0.000000e+00
187,52,0.000000e+00
187,53,0.000000e+00
187,54,0.000000e+00
187,55,0.000000e+00
187,56,0.000000e+00
187,57,0.000000e+00
187,58,0.000000e+00
187,59,0.000000e+00
187,60,0.000000e+00
187,61,0.000000e+00
187,62,0.000000e+00
187,63,0.000000e+00
187,64,0.000000e+00
187,65,0.000000e+00
187,66,0.000000e+00
187,67,0.000000e+00
187,68,0.000000e+00
187,69,0.000000e+00
187,70,0.000000e+00
187,71,0.000000e+00
187,72,0.000000e+00
187,73,0.000000e+00
187,74,0.000000e+00
187,75,0.000000e+00
187,76,0.000000e+00
187,77,0.000000e+00
187,78,0.000000e+00
187,79,0.000000e+00
187,80,0.000000e+00
187,81,0.000000e+00
187,82,0.000000e+00
187,83,0.000000e+00
187,84,0.000000e+00
187,85,0.000000e+00
187,86,0.000000e+00
187,87,0.000000e+00
187,88,0.000000e+00
187,89,0.000000e+00
187,90,0.000000e+00
187,91,0.000000e+00
187,92,0.000000e+00
187,93,0.000000e+00
187,94,0.000000e+00
187,95,0.000000e+00
187,96,0.000000e+00
187,97,0.000000e+00
187,98,0.000000e+00
187,99,0.000000e+00
187,100,0.000000e+00
187,101,0.000000e+00
187,102,0.000000e+00
187,103,0.000000e+00
187,104,0.000000e+00
187,105,0.000000e+00
187,106,0.000000e+00
187,107,0.000000e+00
187,108,0.000000e+00
187,109,0.000000e+00
187,110,0.000000e+00
187,111,0.000000e+00
187,112,0.000000e+00
187,113,0.000000e+00
187,114,0.000000e+00
187,115,0.000000e+00
187,116,0.000000e+00
187,117,0.000000e+00
187,118,0.000000e+00
187,119,0.000000e+00
187,120,0.000000e+00
187,121,0.000000e+00
187,122,0.000000e+00
187,123,0.000000e+00
187,124,0.000000e+00
187,125,0.000000e+00
187,126,0.000000e+00
187,127,0.000000e+00
187,128,0.000000e+00
187,129,0.000000e+00
187,130,0.000000e+00
187,131,0.000000e+00
187,132,0.000000e+00
187,133,0.000000e+00
187,134,0.000000e+00
187,135,0.000000e+00
187,136,0.000000e+00
187,137,0.000000e+00
187,138,0.000000e+00
187,139,0.000000e+00
187,140,0.000000e+00
187,141,0.000000e+00
187,142,0.000000e+00
187,143,0.000000e+00
187,144,0.000000e+00
187,145,0.000000e+00
187,146,0.000000e+00
187,147,0.000000e+00
187,148,0.000000e+00
187,149,0.000000e+00
187,150,0.000000e+00
187,151,0.000000e+00
187,152,0.000000e+00
187,153,0.000000e+00
187,154,0.000000e+00
187,155,0.000000e+00
187,156,0.000000e+00
187,157,0.000000e+00
187,158,0.000000e+00
187,159,0.000000e+00
187,160,0.000000e+00
187,161,0.000000e+00
187,162,0.000000e+00
187,163,0.000000e+00
187,164,0.000000e+00
187,165,0.000000e+00
187,166,0.000000e+00
187,167,0.000000e+00
187,168,0.000000e+00
187,169,0.000000e+00
187,170,0.000000e+00
187,171,0.000000e+00
187,172,0.000000e+00
187,173,0.000000e+00
187,174,0.000000e+00
187,175,0.000000e+00
187,176,0.000000e+00
187,177,0.000000e+00
187,178,0.000000e+00
187,179,0.000000e+00
187,180,0.000000e+00
187,181,0.000000e+00
187,182,0.000000e+00
187,183,0.000000e+00
187,184,0.000000e+00
187,185,0.000000e+00
187,186,0.000000e+00
187,187,0.000000e+00
187,188,0.000000e+00
187,189,0.000000e+00
187,190,0.000000e+00
187,191,0.000000e+00
187,192,0.000000e+00
187,193,0.000000e+00
187,194,0.000000e+00
187,195,0.000000e+00
187,196,0.000000e+00
187,197,0.000000e+00
187,198,0.000000e+00
187,199,0.000000e+00
187,200,0.000000e+00
187,201,0.000000e+00
188,0,0.000000e+00
188,1,0.000000e+00
188,2,0.000000e+00
188,3,0.000000e+00
188,4,0.000000e+00
188,5,0.000000e+00
188,6,0.000000e+00
188,7,0.000000e+00
188,8,0.000000e+00
188,9,0.000000e+00
188,10,0.000000e+00
188,11,0.000000e+00
188,12,0.000000e+00
188,13,0.000000e+00
188,14,0.000000e+00
188,15,0.000000e+00
188,16,0.000000e+00
188,17,0.000000e+00
188,18,0.000000e+00
188,19,0.000000e+00
188,20,0.000000e+00
188,21,0.000000e+00
188,22,0.000000e+00
188,23,0.000000e+00
188,24,0.000000e+00
188,25,0.000000e+00
188,26,0.000000e+00
188,27,0.000000e+00
188,28,0.000000e+00
188,29,0.000000e+00
188,30,0.000000e+00
188,31,0.000000e+00
188,32,0.000000e+00
188,33,0.000000e+00
188,34,0.000000e+00
188,35,0.000000e+00
188,36,0.000000e+00
188,37,0.000000e+00
188,38,0.000000e+00
188,39,0.000000e+00
188,40,0.000000e+00
188,41,0.000000e+00
188,42,0.000000e+00
188,43,0.000000e+00
188,44,0.000000e+00
188,45,0.000000e+00
188,46,0.000000e+00
188,47,0.000000e+00
188,48,0.000000e+00
188,49,0.000000e+00
188,50,0.000000e+00
188,51,0.000000e+00
188,52,0.000000e+00
188,53,0.000000e+00
188,54,0.000000e+00
188,55,0.000000e+00
188,56,0.000000e+00
188,57,0.000000e+00
188,58,0.000000e+00
188,59,0.000000e+00
188,60,0.000000e+00
188,61,0.000000e+00
188,62,0.000000e+00
188,63,0.000000e+00
188,64,0.000000e+00
188,65,0.000000e+00
188,66,0.000000e+00
188,67,0.000000e+00
188,68,0.000000e+00
188,69,0.000000e+00
188,70,0.000000e+00
188,71,0.000000e+00
188,72,0.000000e+00
188,73,0.000000e+00
188,74,0.000000e+00
188,75,0.000000e+00
188,76,0.000000e+00
188,77,0.000000e+00
188,78,0.000000e+00
188,79,0.000000e+00
188,80,0.000000e+00
188,81,0.000000e+00
188,82,0.000000e+00
188,83,0.000000e+00
188,84,0.000000e+00
188,85,0.000000e+00
188,86,0.000000e+00
188,87,0.000000e+00
188,88,0.000000e+00
188,89,0.000000e+00
188,90,0.000000e+00
188,91,0.000000e+00
188,92,0.000000e+00
188,93,0.000000e+00
188,94,0.000000e+00
188,95,0.000000e+00
188,96,0.000000e+00
188,97,0.000000e+00
188,98,0.000000e+00
188,99,0.000000e+00
188,100,0.000000e+00
188,101,0.000000e+00
188,102,0.000000e+00
188,103,0.000000e+00
188,104,0.000000e+00
188,105,0.000000e+00
188,106,0.000000e+00
188,107,0.000000e+00
188,108,0.000000e+00
188,109,0.000000e+00
188,110,0.000000e+00
188,111,0.000000e+00
188,112,0.000000e+00
188,113,0.000000e+00
188,114,0.000000e+00
188,115,0.000000e+00
188,116,0.000000e+00
188,117,0.000000e+00
188,118,0.000000e+00
188,119,0.000000e+00
188,120,0.000000e+00
188,121,0.000000e+00
188,122,0.000000e+00
188,123,0.000000e+00
188,124,0.000000e+00
188,125,0.000000e+00
188,126,0.000000e+00
188,127,0.000000e+00
188,128,0.000000e+00
188,129,0.000000e+00
188,130,0.000000e+00
188,131,0.000000e+00
188,132,0.000000e+00
188,133,0.000000e+00
188,134,0.000000e+00
188,135,0.000000e+00
188,136,0.000000e+00
188,137,0.000000e+00
188,138,0.000000e+00
188,139,0.000000e+00
188,140,0.000000e+00
188,141,0.000000e+00
188,142,0.000000e+00
188,143,0.000000e+00
188,144,0.000000e+00
188,145,0.000000e+00
188,146,0.000000e+00
188,147,0.000000e+00
188,148,0.000000e+00
188,149,0.000000e+00
188,150,0.000000e+00
188,151,0.000000e+00
188,152,0.000000e+00
188,153,0.000000e+00
188,154,0.000000e+00
188,155,0.000000e+00
188,156,0.000000e+00
188,157,0.000000e+00
188,158,0.000000e+00
188,159,0.000000e+00
188,160,0.000000e+00
188,161,0.000000e+00
188,162,0.000000e+00
188,163,0.000000e+00
188,164,0.000000e+00
188,165,0.000000e+00
188,166,0.000000e+00
188,167,0.000000e+00
188,168,0.000000e+00
188,169,0.000000e+00
188,170,0.000000e+00
188,171,0.000000e+00
188,172,0.000000e+00
188,173,0.000000e+00
188,174,0.000000e+00
188,175,0.000000e+00
188,176,0.000000e+00
188,177,0.000000e+00
188,178,0.000000e+00
188,179,0.000000e+00
188,180,0.000000e+00
188,181,0.000000e+00
188,182,0.000000e+00
188,183,0.000000e+00
188,184,0.000000e+00
188,185,0.000000e+00
188,186,0.000000e+00
188,187,0.000000e+00
188,188,0.000000e+00
188,189,0.000000e+00
188,190,0.000000e+00
188,191,0.000000e+00
188,192,0.000000e+00
188,193,0.000000e+00
188,194,0.000000e+00
188,195,0.000000e+00
188,196,0.000000e+00
188,197,0.000000e+00
188,198,0.000000e+00
188,199,0.000000e+00
188,200,0.000000e+00
188,201,0.000000e+00
189,0,0.000000e+00
189,1,0.000000e+00
189,2,0.000000e+00
189,3,0.000000e+00
189,4,0.000000e+00
189,5,0.000000e+00
189,6,0.000000e+00
189,7,0.000000e+00
189,8,0.000000e+00
189,9,0.000000e+00
189,10,0.000000e+00
189,11,0.000000e+00
189,12,0.000000e+00
189,13,0.000000e+00
189,14,0.000000e+00
189,15,0.000000e+00
189,16,0.000000e+00
189,17,0.000000e+00
189,18,0.000000e+00
189,19,0.000000e+00
189,20,0.000000e+00
189,21,0.000000e+00
189,22,0.000000e+00
189,23,0.000000e+00
189,24,0.000000e+00
189,25,0.000000e+00
189,26,0.000000e+00
189,27,0.000000e+00
189,28,0.000000e+00
189,29,0.000000e+00
189,30,0.000000e+00
189,31,0.000000e+00
189,32,0.000000e+00
189,33,0.000000e+00
189,34,0.000000e+00
189,35,0.000000e+00
189,36,0.000000e+00
189,37,0.000000e+00
189,38,0.000000e+00
189,39,0.000000e+00
189,40,0.000000e+00
189,41,0.000000e+00
189,42,0.000000e+00
189,43,0.000000e+00
189,44,0.000000e+00
189,45,0.000000e+00
189,46,0.000000e+00
189,47,0.000000e+00
189,48,0.000000e+00
189,49,0.000000e+00
189,50,0.000000e+00
189,51,0.000000e+00
189,52,0.000000e+00
189,53,0.000000e+00
189,54,0.000000e+00
189,55,0.000000e+00
189,56,0.000000e+00
189,57,0.000000e+00
189,58,0.000000e+00
189,59,0.000000e+00
189,60,0.000000e+00
189,61,0.000000e+00
189,62,0.000000e+00
189,63,0.000000e+00
189,64,0.000000e+00
189,65,0.000000e+00
189,66,0.000000e+00
189,67,0.000000e+00
189,68,0.000000e+00
189,69,0.000000e+00
189,70,0.000000e+00
189,71,0.000000e+00
189,72,0.000000e+00
189,73,0.000000e+00
189,74,0.000000e+00
189,75,0.000000e+00
189,76,0.000000e+00
189,77,0.000000e+00
189,78,0.000000e+00
189,79,0.000000e+00
189,80,0.000000e+00
189,81,0.000000e+00
189,82,0.000000e+00
189,83,0.000000e+00
189,84,0.000000e+00
189,85,0.000000e+00
189,86,0.000000e+00
189,87,0.000000e+00
189,88,0.000000e+00
189,89,0.000000e+00
189,90,0.000000e+00
189,91,0.000000e+00
189,92,0.000000e+00
189,93,0.000000e+00
189,94,0.000000e+00
189,95,0.000000e+00
189,96,0.000000e+00
189,97,0.000000e+00
189,98,0.000000e+00
189,99,0.000000e+00
189,100,0.000000e+00
189,101,0.000000e+00
189,102,0.000000e+00
189,103,0.000000e+00
189,104,0.000000e+00
189,105,0.000000e+00
189,106,0.000000e+00
189,107,0.000000e+00
189,108,0.000000e+00
189,109,0.000000e+00
189,110,0.000000e+00
189,111,0.000000e+00
189,112,0.000000e+00
189,113,0.000000e+00
189,114,0.000000e+00
189,115,0.000000e+00
189,116,0.000000e+00
189,117,0.000000e+00
189,118,0.000000e+00
189,119,0.000000e+00
189,120,0.000000e+00
189,121,0.000000e+00
189,122,0.000000e+00
189,123,0.000000e+00
189,124,0.000000e+00
189,125,0.000000e+00
189,126,0.000000e+00
189,127,0.000000e+00
189,128,0.000000e+00
189,129,0.000000e+00
189,130,0.000000e+00
189,131,0.000000e+00
189,132,0.000000e+00
189,133,0.000000e+00
189,134,0.000000e+00
189,135,0.000000e+00
189,136,0.000000e+00
189,137,0.000000e+00
189,138,0.000000e+00
189,139,0.000000e+00
189,140,0.000000e+00
189,141,0.000000e+00
189,142,0.000000e+00
189,143,0.000000e+00
189,144,0.000000e+00
189,145,0.000000e+00
189,146,0.000000e+00
189,147,0.000000e+00
189,148,0.000000e+00
189,149,0.000000e+00
189,150,0.000000e+00
189,151,0.000000e+00
189,152,0.000000e+00
189,153,0.000000e+00
189,154,0.000000e+00
189,155,0.000000e+00
189,156,0.000000e+00
189,157,0.000000e+00
189,158,0.000000e+00
189,159,0.000000e+00
189,160,0.000000e+00
189,161,0.000000e+00
189,162,0.000000e+00
189,163,0.000000e+00
189,164,0.000000e+00
189,165,0.000000e+00
189,166,0.000000e+00
189,167,0.000000e+00
189,168,0.000000e+00
189,169,0.000000e+00
189,170,0.000000e+00
189,171,0.000000e+00
189,172,0.000000e+00
189,173,0.000000e+00
189,174,0.000000e+00
189,175,0.000000e+00
189,176,0.000000e+00
189,177,0.000000e+00
189,178,0.000000e+00
189,179,0.000000e+00
189,180,0.000000e+00
189,181,0.000000e+00
189,182,0.000000e+00
189,183,0.000000e+00
189,184,0.000000e+00
189,185,0.000000e+00
189,186,0.000000e+00
189,187,0.000000e+00
189,188,0.000000e+00
189,189,0.000000e+00
189,190,0.000000e+00
189,191,0.000000e+00
189,192,0.000000e+00
189,193,0.000000e+00
189,194,0.000000e+00
189,195,0.000000e+00
189,196,0.000000e+00
189,197,0.000000e+00
189,198,0.000000e+00
189,199,0.000000e+00
189,200,0.000000e+00
189,201,0.000000e+00
190,0,0.000000e+00
190,1,0.000000e+00
190,2,0.000000e+00
190,3,0.000000e+00
190,4,0.000000e+00
190,5,0.000000e+00
190,6,0.000000e+00
190,7,0.000000e+00
190,8,0.000000e+00
190,9,0.000000e+00
190,10,0.000000e+00
190,11,0.000000e+00
190,12,0.000000e+00
190,13,0.000000e+00
190,14,0.000000e+00
190,15,0.000000e+00
190,16,0.000000e+00
190,17,0.000000e+00
190,18,0.000000e+00
190,19,0.000000e+00
190,20,0.000000e+00
190,21,0.000000e+00
190,22,0.000000e+00
190,23,0.000000e+00
190,24,0.000000e+00
190,25,0.000000e+00
190,26,0.000000e+00
190,27,0.000000e+00
190,28,0.000000e+00
190,29,0.000000e+00
190,30,0.000000e+00
190,31,0.000000e+00
190,32,0.000000e+00
190,33,0.000000e+00
190,34,0.000000e+00
190,35,0.000000e+00
190,36,0.000000e+00
190,37,0.000000e+00
190,38,0.000000e+00
190,39,0.000000e+00
190,40,0.000000e+00
190,41,0.000000e+00
190,42,0.000000e+00
190,43,0.000000e+00
190,44,0.000000e+00
190,45,0.000000e+00
190,46,0.000000e+00
190,47,0.000000e+00
190,48,0.000000e+00
190,49,0.000000e+00
190,50,0.000000e+00
190,51,0.000000e+00
190,52,0.000000e+00
190,53,0.000000e+00
190,54,0.000000e+00
190,55,0.000000e+00
190,56,0.000000e+00
190,57,0.000000e+00
190,58,0.000000e+00
190,59,0.000000e+00
190,60,0.000000e+00
190,61,0.000000e+00
190,62,0.000000e+00
190,63,0.000000e+00
190,64,0.000000e+00
190,65,0.000000e+00
190,66,0.000000e+00
190,67,0.000000e+00
190,68,0.000000e+00
190,69,0.000000e+00
190,70,0.000000e+00
190,71,0.000000e+00
190,72,0.000000e+00
190,73,0.000000e+00
190,74,0.000000e+00
190,75,0.000000e+00
190,76,0.000000e+00
190,77,0.000000e+00
190,78,0.000000e+00
190,79,0.000000e+00
190,80,0.000000e+00
190,81,0.000000e+00
190,82,0.000000e+00
190,83,0.000000e+00
190,84,0.000000e+00
190,85,0.000000e+00
190,86,0.000000e+00
190,87,0.000000e+00
190,88,0.000000e+00
190,89,0.000000e+00
190,90,0.000000e+00
190,91,0.000000e+00
190,92,0.000000e+00
190,93,0.000000e+00
190,94,0.000000e+00
190,95,0.000000e+00
190,96,0.000000e+00
190,97,0.000000e+00
190,98,0.000000e+00
190,99,0.000000e+00
190,100,0.000000e+00
190,101,0.000000e+00
190,102,0.000000e+00
190,103,0.000000e+00
190,104,0.000000e+00
190,105,0.000000e+00
190,106,0.000000e+00
190,107,0.000000e+00
190,108,0.000000e+00
190,109,0.000000e+00
190,110,0.000000e+00
190,111,0.000000e+00
190,112,0.000000e+00
190,113,0.000000e+00
190,114,0.000000e+00
190,115,0.000000e+00
190,116,0.000000e+00
190,117,0.000000e+00
190,118,0.000000e+00
190,119,0.000000e+00
190,120,0.000000e+00
190,121,0.000000e+00
190,122,0.000000e+00
190,123,0.000000e+00
190,124,0.000000e+00
190,125,0.000000e+00
190,126,0.000000e+00
190,127,0.000000e+00
190,128,0.000000e+00
190,129,0.000000e+00
190,130,0.000000e+00
190,131,0.000000e+00
190,132,0.000000e+00
190,133,0.000000e+00
190,134,0.000000e+00
190,135,0.000000e+00
190,136,0.000000e+00
190,137,0.000000e+00
190,138,0.000000e+00
190,139,0.000000e+00
190,140,0.000000e+00
190,141,0.000000e+00
190,142,0.000000e+00
190,143,0.000000e+00
190,144,0.000000e+00
190,145,0.000000e+00
190,146,0.000000e+00
190,147,0.000000e+00
190,148,0.000000e+00
190,149,0.000000e+00
190,150,0.000000e+00
190,151,0.000000e+00
190,152,0.000000e+00
190,153,0.000000e+00
190,154,0.000000e+00
190,155,0.000000e+00
190,156,0.000000e+00
190,157,0.000000e+00
190,158,0.000000e+00
190,159,0.000000e+00
190,160,0.000000e+00
190,161,0.000000e+00
190,162,0.000000e+00
190,163,0.000000e+00
190,164,0.000000e+00
190,165,0.000000e+00
190,166,0.000000e+00
190,167,0.000000e+00
190,168,0.000000e+00
190,169,0.000000e+00
190,170,0.000000e+00
190,171,0.000000e+00
190,172,0.000000e+00
190,173,0.000000e+00
190,174,0.000000e+00
190,175,0.000000e+00
190,176,0.000000e+00
190,177,0.000000e+00
190,178,0.000000e+00
190,179,0.000000e+00
190,180,0.000000e+00
190,181,0.000000e+00
190,182,0.000000e+00
190,183,0.000000e+00
190,184,0.000000e+00
190,185,0.000000e+00
190,186,0.000000e+00
190,187,0.000000e+00
190,188,0.000000e+00
190,189,0.000000e+00
190,190,0.000000e+00
190,191,0.000000e+00
190,192,0.000000e+00
190,193,0.000000e+00
190,194,0.000000e+00
190,195,0.000000e+00
190,196,0.000000e+00
190,197,0.000000e+00
190,198,0.000000e+00
190,199,0.000000e+00
190,200,0.000000e+00
190,201,0.000000e+00
191,0,0.000000e+00
191,1,0.000000e+00
191,2,0.000000e+00
191,3,0.000000e+00
191,4,0.000000e+00
191,5,0.000000e+00
191,6,0.000000e+00
191,7,0.000000e+00
191,8,0.000000e+00
191,9,0.000000e+00
191,10,0.000000e+00
191,11,0.000000e+00
191,12,0.000000e+00
191,13,0.000000e+00
191,14,0.000000e+00
191,15,0.000000e+00
191,16,0.000000e+00
191,17,0.000000e+00
191,18,0.000000e+00
191,19,0.000000e+00
191,20,0.000000e+00
191,21,0.000000e+00
191,22,0.000000e+00
191,23,0.000000e+00
191,24,0.000000e+00
191,25,0.000000e+00
191,26,0.000000e+00
191,27,0.000000e+00
191,28,0.000000e+00
191,29,0.000000e+00
191,30,0.000000e+00
191,31,0.000000e+00
191,32,0.000000e+00
191,33,0.000000e+00
191,34,0.000000e+00
191,35,0.000000e+00
191,36,0.000000e+00
191,37,0.000000e+00
191,38,0.000000e+00
191,39,0.000000e+00
191,40,0.000000e+00
191,41,0.000000e+00
191,42,0.000000e+00
191,43,0.000000e+00
191,44,0.000000e+00
191,45,0.000000e+00
191,46,0.000000e+00
191,47,0.000000e+00
191,48,0.000000e+00
191,49,0.000000e+00
191,50,0.000000e+00
191,51,0.000000e+00
191,52,0.000000e+00
191,53,0.000000e+00
191,54,0.000000e+00
191,55,0.000000e+00
191,56,0.000000e+00
191,57,0.000000e+00
191,58,0.000000e+00
191,59,0.000000e+00
191,60,0.000000e+00
191,61,0.000000e+00
191,62,0.000000e+00
191,63,0.000000e+00
191,64,0.000000e+00
191,65,0.000000e+00
191,66,0.000000e+00
191,67,0.000000e+00
191,68,0.000000e+00
191,69,0.000000e+00
191,70,0.000000e+00
191,71,0.000000e+00
191,72,0.000000e+00
191,73,0.000000e+00
191,74,0.000000e+00
191,75,0.000000e+00
191,76,0.000000e+00
191,77,0.000000e+00
191,78,0.000000e+00
191,79,0.000000e+00
191,80,0.000000e+00
191,81,0.000000e+00
191,82,0.000000e+00
191,83,0.000000e+00
191,84,0.000000e+00
191,85,0.000000e+00
191,86,0.000000e+00
191,87,0.000000e+00
191,88,0.000000e+00
191,89,0.000000e+00
191,90,0.000000e+00
191,91,0.000000e+00
191,92,0.000000e+00
191,93,0.000000e+00
191,94,0.000000e+00
191,95,0.000000e+00
191,96,0.000000e+00
191,97,0.000000e+00
191,98,0.000000e+00
191,99,0.000000e+00
191,100,0.000000e+00
191,101,0.000000e+00
191,102,0.000000e+00
191,103,0.000000e+00
191,104,0.000000e+00
191,105,0.000000e+00
191,106,0.000000e+00
191,107,0.000000e+00
191,108,0.000000e+00
191,109,0.000000e+00
191,110,0.000000e+00
191,111,0.000000e+00
191,112,0.000000e+00
191,113,0.000000e+00
191,114,0.000000e+00
191,115,0.000000e+00
191,116,0.000000e+00
191,117,0.000000e+00
191,118,0.000000e+00
191,119,0.000000e+00
191,120,0.000000e+00
191,121,0.000000e+00
191,122,0.000000e+00
191,123,0.000000e+00
191,124,0.000000e+00
191,125,0.000000e+00
191,126,0.000000e+00
191,127,0.000000e+00
191,128,0.000000e+00
191,129,0.000000e+00
191,130,0.000000e+00
191,131,0.000000e+00
191,132,0.000000e+00
191,133,0.000000e+00
191,134,0.000000e+00
191,135,0.000000e+00
191,136,0.000000e+00
191,137,0.000000e+00
191,138,0.000000e+00
191,139,0.000000e+00
191,140,0.000000e+00
191,141,0.000000e+00
191,142,0.000000e+00
191,143,0.000000e+00
191,144,0.000000e+00
191,145,0.000000e+00
191,146,0.000000e+00
191,147,0.000000e+00
191,148,0.000000e+00
191,149,0.000000e+00
191,150,0.000000e+00
191,151,0.000000e+00
191,152,0.000000e+00
191,153,0.000000e+00
191,154,0.000000e+00
191,155,0.000000e+00
191,156,0.000000e+00
191,157,0.000000e+00
191,158,0.000000e+00
191,159,0.000000e+00
191,160,0.000000e+00
191,161,0.000000e+00
191,162,0.000000e+00
191,163,0.000000e+00
191,164,0.000000e+00
191,165,0.000000e+00
191,166,0.000000e+00
191,167,0.000000e+00
191,168,0.000000e+00
191,169,0.000000e+00
191,170,0.000000e+00
191,171,0.000000e+00
191,172,0.000000e+00
191,173,0.000000e+00
191,174,0.000000e+00
191,175,0.000000e+00
191,176,0.000000e+00
191,177,0.000000e+00
191,178,0.000000e+00
191,179,0.000000e+00
191,180,0.000000e+00
191,181,0.000000e+00
191,182,0.000000e+00
191,183,0.000000e+00
191,184,0.000000e+00
191,185,0.000000e+00
191,186,0.000000e+00
191,187,0.000000e+00
191,188,0.000000e+00
191,189,0.000000e+00
191,190,0.000000e+00
191,191,0.000000e+00
191,192,0.000000e+00
191,193,0.000000e+00
191,194,0.000000e+00
191,195,0.000000e+00
191,196,0.000000e+00
191,197,0.000000e+00
191,198,0.000000e+00
191,199,0.000000e+00
191,200,0.000000e+00
191,201,0.000000e+00
192,0,0.000000e+00
192,1,0.000000e+00
192,2,0.000000e+00
192,3,0.000000e+00
192,4,0.000000e+00
192,5,0.000000e+00
192,6,0.000000e+00
192,7,0.000000e+00
192,8,0.000000e+00
192,9,0.000000e+00
192,10,0.000000e+00
192,11,0.000000e+00
192,12,0.000000e+00
192,13,0.000000e+00
192,14,0.000000e+00
192,15,0.000000e+00
192,16,0.000000e+00
192,17,0.000000e+00
192,18,0.000000e+00
192,19,0.000000e+00
192,20,0.000000e+00
192,21,0.000000e+00
192,22,0.000000e+00
192,23,0.000000e+00
192,24,0.000000e+00
192,25,0.000000e+00
192,26,0.000000e+00
192,27,0.000000e+00
192,28,0.000000e+00
192,29,0.000000e+00
192,30,0.000000e+00
192,31,0.000000e+00
192,32,0.000000e+00
192,33,0.000000e+00
192,34,0.000000e+00
192,35,0.000000e+00
192,36,0.000000e+00
192,37,0.000000e+00
192,38,0.000000e+00
192,39,0.000000e+00
192,40,0.000000e+00
192,41,0.000000e+00
192,42,0.000000e+00
192,43,0.000000e+00
192,44,0.000000e+00
192,45,0.000000e+00
192,46,0.000000e+00
192,47,0.000000e+00
192,48,0.000000e+00
192,49,0.000000e+00
192,50,0.000000e+00
192,51,0.000000e+00
192,52,0.000000e+00
192,53,0.000000e+00
192,54,0.000000e+00
192,55,0.000000e+00
192,56,0.000000e+00
192,57,0.000000e+00
192,58,0.000000e+00
192,59,0.000000e+00
192,60,0.000000e+00
192,61,0.000000e+00
192,62,0.000000e+00
192,63,0.000000e+00
192,64,0.000000e+00
192,65,0.000000e+00
192,66,0.000000e+00
192,67,0.000000e+00
192,68,0.000000e+00
192,69,0.000000e+00
192,70,0.000000e+00
192,71,0.000000e+00
192,72,0.000000e+00
192,73,0.000000e+00
192,74,0.000000e+00
192,75,0.000000e+00
192,76,0.000000e+00
192,77,0.000000e+00
192,78,0.000000e+00
192,79,0.000000e+00
192,80,0.000000e+00
192,81,0.000000e+00
192,82,0.000000e+00
192,83,0.000000e+00
192,84,0.000000e+00
192,85,0.000000e+00
192,86,0.000000e+00
192,87,0.000000e+00
192,88,0.000000e+00
192,89,0.000000e+00
192,90,0.000000e+00
192,91,0.000000e+00
192,92,0.000000e+00
192,93,0.000000e+00
192,94,0.000000e+00
192,95,0.000000e+00
192,96,0.000000e+00
192,97,0.000000e+00
192,98,0.000000e+00
192,99,0.000000e+00
192,100,0.000000e+00
192,101,0.000000e+00
192,102,0.000000e+00
192,103,0.000000e+00
192,104,0.000000e+00
192,105,0.000000e+00
192,106,0.000000e+00
192,107,0.000000e+00
192,108,0.000000e+00
192,109,0.000000e+00
192,110,0.000000e+00
192,111,0.000000e+00
192,112,0.000000e+00
192,113,0.000000e+00
192,114,0.000000e+00
192,115,0.000000e+00
192,116,0.000000e+00
192,117,0.000000e+00
192,118,0.000000e+00
192,119,0.000000e+00
192,120,0.000000e+00
192,121,0.000000e+00
192,122,0.000000e+00
192,123,0.000000e+00
192,124,0.000000e+00
192,125,0.000000e+00
192,126,0.000000e+00
192,127,0.000000e+00
192,128,0.000000e+00
192,129,0.000000e+00
192,130,0.000000e+00
192,131,0.000000e+00
192,132,0.000000e+00
192,133,0.000000e+00
192,134,0.000000e+00
192,135,0.000000e+00
192,136,0.000000e+00
192,137,0.000000e+00
192,138,0.000000e+00
192,139,0.000000e+00
192,140,0.000000e+00
192,141,0.000000e+00
192,142,0.000000e+00
192,143,0.000000e+00
192,144,0.000000e+00
192,145,0.000000e+00
192,146,0.000000e+00
192,147,0.000000e+00
192,148,0.000000e+00
192,149,0.000000e+00
192,150,0.000000e+00
192,151,0.000000e+00
192,152,0.000000e+00
192,153,0.000000e+00
192,154,0.000000e+00
192,155,0.000000e+00
192,156,0.000000e+00
192,157,0.000000e+00
192,158,0.000000e+00
192,159,0.000000e+00
192,160,0.000000e+00
192,161,0.000000e+00
192,162,0.000000e+00
192,163,0.000000e+00
192,164,0.000000e+00
192,165,0.000000e+00
192,166,0.000000e+00
192,167,0.000000e+00
192,168,0.000000e+00
192,169,0.000000e+00
192,170,0.000000e+00
192,171,0.000000e+00
192,172,0.000000e+00
192,173,0.000000e+00
192,174,0.000000e+00
192,175,0.000000e+00
192,176,0.000000e+00
192,177,0.000000e+00
192,178,0.000000e+00
192,179,0.000000e+00
192,180,0.000000e+00
192,181,0.000000e+00
192,182,0.000000e+00
192,183,0.000000e+00
192,184,0.000000e+00
192,185,0.000000e+00
192,186,0.000000e+00
192,187,0.000000e+00
192,188,0.000000e+00
192,189,0.000000e+00
192,190,0.000000e+00
192,191,0.000000e+00
192,192,0.000000e+00
192,193,0.000000e+00
192,194,0.000000e+00
192,195,0.000000e+00
192,196,0.000000e+00
192,197,0.000000e+00
192,198,0.000000e+00
192,199,0.000000e+00
192,200,0.000000e+00
192,201,0.000000e+00
193,0,0.000000e+00
193,1,0.000000e+00
193,2,0.000000e+00
193,3,0.000000e+00
193,4,0.000000e+00
193,5,0.000000e+00
193,6,0.000000e+00
193,7,0.000000e+00
193,8,0.000000e+00
193,9,0.000000e+00
193,10,0.000000e+00
193,11,0.000000e+00
193,12,0.000000e+00
193,13,0.000000e+00
193,14,0.000000e+00
193,15,0.000000e+00
193,16,0.000000e+00
193,17,0.000000e+00
193,18,0.000000e+00
193,19,0.000000e+00
193,20,0.000000e+00
193,21,0.000000e+00
193,22,0.000000e+00
193,23,0.000000e+00
193,24,0.000000e+00
193,25,0.000000e+00
193,26,0.000000e+00
193,27,0.000000e+00
193,28,0.000000e+00
193,29,0.000000e+00
193,30,0.000000e+00
193,31,0.000000e+00
193,32,0.000000e+00
193,33,0.000000e+00
193,34,0.000000e+00
193,35,0.000000e+00
193,36,0.000000e+00
193,37,0.000000e+00
193,38,0.000000e+00
193,39,0.000000e+00
193,40,0.000000e+00
193,41,0.000000e+00
193,42,0.000000e+00
193,43,0.000000e+00
193,44,0.000000e+00
193,45,0.000000e+00
193,46,0.000000e+00
193,47,0.000000e+00
193,48,0.000000e+00
193,49,0.000000e+00
193,50,0.000000e+00
193,51,0.000000e+00
193,52,0.000000e+00
193,53,0.000000e+00
193,54,0.000000e+00
193,55,0.000000e+00
193,56,0.000000e+00
193,57,0.000000e+00
193,58,0.000000e+00
193,59,0.000000e+00
193,60,0.000000e+00
193,61,0.000000e+00
193,62,0.000000e+00
193,63,0.000000e+00
193,64,0.000000e+00
193,65,0.000000e+00
193,66,0.000000e+00
193,67,0.000000e+00
193,68,0.000000e+00
193,69,0.000000e+00
193,70,0.000000e+00
193,71,0.000000e+00
193,72,0.000000e+00
193,73,0.000000e+00
193,74,0.000000e+00
193,75,0.000000e+00
193,76,0.000000e+00
193,77,0.000000e+00
193,78,0.000000e+00
193,79,0.000000e+00
193,80,0.000000e+00
193,81,0.000000e+00
193,82,0.000000e+00
193,83,0.000000e+00
193,84,0.000000e+00
193,85,0.000000e+00
193,86,0.000000e+00
193,87,0.000000e+00
193,88,0.000000e+00
193,89,0.000000e+00
193,90,0.000000e+00
193,91,0.000000e+00
193,92,0.000000e+00
193,93,0.000000e+00
193,94,0.000000e+00
193,95,0.000000e+00
193,96,0.000000e+00
193,97,0.000000e+00
193,98,0.000000e+00
193,99,0.000000e+00
193,100,0.000000e+00
193,101,0.000000e+00
193,102,0.000000e+00
193,103,0.000000e+00
193,104,0.000000e+00
193,105,0.000000e+00
193,106,0.000000e+00
193,107,0.000000e+00
193,108,0.000000e+00
193,109,0.000000e+00
193,110,0.000000e+00
193,111,0.000000e+00
193,112,0.000000e+00
193,113,0.000000e+00
193,114,0.000000e+00
193,115,0.000000e+00
193,116,0.000000e+00
193,117,0.000000e+00
193,118,0.000000e+00
193,119,0.000000e+00
193,120,0.000000e+00
193,121,0.000000e+00
193,122,0.000000e+00
193,123,0.000000e+00
193,124,0.000000e+00
193,125,0.000000e+00
193,126,0.000000e+00
193,127,0.000000e+00
193,128,0.000000e+00
193,129,0.000000e+00
193,130,0.000000e+00
193,131,0.000000e+00
193,132,0.000000e+00
193,133,0.000000e+00
193,134,0.000000e+00
193,135,0.000000e+00
193,136,0.000000e+00
193,137,0.000000e+00
193,138,0.000000e+00
193,139,0.000000e+00
193,140,0.000000e+00
193,141,0.000000e+00
193,142,0.000000e+00
193,143,0.000000e+00
193,144,0.000000e+00
193,145,0.000000e+00
193,146,0.000000e+00
193,147,0.000000e+00
193,148,0.000000e+00
193,149,0.000000e+00
193,150,0.000000e+00
193,151,0.000000e+00
193,152,0.000000e+00
193,153,0.000000e+00
193,154,0.000000e+00
193,155,0.000000e+00
193,156,0.000000e+00
193,157,0.000000e+00
193,158,0.000000e+00
193,159,0.000000e+00
193,160,0.000000e+00
193,161,0.000000e+00
193,162,0.000000e+00
193,163,0.000000e+00
193,164,0.000000e+00
193,165,0.000000e+00
193,166,0.000000e+00
193,167,0.000000e+00
193,168,0.000000e+00
193,169,0.000000e+00
193,170,0.000000e+00
193,171,0.000000e+00
193,172,0.000000e+00
193,173,0.000000e+00
193,174,0.000000e+00
193,175,0.000000e+00
193,176,0.000000e+00
193,177,0.000000e+00
193,178,0.000000e+00
193,179,0.000000e+00
193,180,0.000000e+00
193,181,0.000000e+00
193,182,0.000000e+00
193,183,0.000000e+00
193,184,0.000000e+00
193,185,0.000000e+00
193,186,0.000000e+00
193,187,0.000000e+00
193,188,0.000000e+00
193,189,0.000000e+00
193,190,0.000000e+00
193,191,0.000000e+00
193,192,0.000000e+00
193,193,0.000000e+00
193,194,0.000000e+00
193,195,0.000000e+00
193,196,0.000000e+00
193,197,0.000000e+00
193,198,0.000000e+00
193,199,0.000000e+00
193,200,0.000000e+00
193,201,0.000000e+00
194,0,0.000000e+00
194,1,0.000000e+00
194,2,0.000000e+00
194,3,0.000000e+00
194,4,0.000000e+00
194,5,0.000000e+00
194,6,0.000000e+00
194,7,0.000000e+00
194,8,0.000000e+00
194,9,0.000000e+00
194,10,0.000000e+00
194,11,0.000000e+00
194,12,0.000000e+00
194,13,0.000000e+00
194,14,0.000000e+00
194,15,0.000000e+00
194,16,0.000000e+00
194,17,0.000000e+00
194,18,0.000000e+00
194,19,0.000000e+00
194,20,0.000000e+00
194,21,0.000000e+00
194,22,0.000000e+00
194,23,0.000000e+00
194,24,0.000000e+00
194,25,0.000000e+00
194,26,0.000000e+00
194,27,0.000000e+00
194,28,0.000000e+00
194,29,0.000000e+00
194,30,0.000000e+00
194,31,0.000000e+00
194,32,0.000000e+00
194,33,0.000000e+00
194,34,0.000000e+00
194,35,0.000000e+00
194,36,0.000000e+00
194,37,0.000000e+00
194,38,0.000000e+00
194,39,0.000000e+00
194,40,0.000000e+00
194,41,0.000000e+00
194,42,0.000000e+00
194,43,0.000000e+00
194,44,0.000000e+00
194,45,0.000000e+00
194,46,0.000000e+00
194,47,0.000000e+00
194,48,0.000000e+00
194,49,0.000000e+00
194,50,0.000000e+00
194,51,0.000000e+00
194,52,0.000000e+00
194,53,0.000000e+00
194,54,0.000000e+00
194,55,0.000000e+00
194,56,0.000000e+00
194,57,0.000000e+00
194,58,0.000000e+00
194,59,0.000000e+00
194,60,0.000000e+00
194,61,0.000000e+00
194,62,0.000000e+00
194,63,0.000000e+00
194,64,0.000000e+00
194,65,0.000000e+00
194,66,0.000000e+00
194,67,0.000000e+00
194,68,0.000000e+00
194,69,0.000000e+00
194,70,0.000000e+00
194,71,0.000000e+00
194,72,0.000000e+00
194,73,0.000000e+00
194,74,0.000000e+00
194,75,0.000000e+00
194,76,0.000000e+00
194,77,0.000000e+00
194,78,0.000000e+00
194,79,0.000000e+00
194,80,0.000000e+00
194,81,0.000000e+00
194,82,0.000000e+00
194,83,0.000000e+00
194,84,0.000000e+00
194,85,0.000000e+00
194,86,0.000000e+00
194,87,0.000000e+00
194,88,0.000000e+00
194,89,0.000000e+00
194,90,0.000000e+00
194,91,0.000000e+00
194,92,0.000000e+00
194,93,0.000000e+00
194,94,0.000000e+00
194,95,0.000000e+00
194,96,0.000000e+00
194,97,0.000000e+00
194,98,0.000000e+00
194,99,0.000000e+00
194,100,0.000000e+00
194,101,0.000000e+00
194,102,0.000000e+00
194,103,0.000000e+00
194,104,0.000000e+00
194,105,0.000000e+00
194,106,0.000000e+00
194,107,0.000000e+00
194,108,0.000000e+00
194,109,0.000000e+00
194,110,0.000000e+00
194,111,0.000000e+00
194,112,0.000000e+00
194,113,0.000000e+00
194,114,0.000000e+00
194,115,0.000000e+00
194,116,0.000000e+00
194,117,0.000000e+00
194,118,0.000000e+00
194,119,0.000000e+00
194,120,0.000000e+00
194,121,0.000000e+00
194,122,0.000000e+00
194,123,0.000000e+00
194,124,0.000000e+00
194,125,0.000000e+00
194,126,0.000000e+00
194,127,0.000000e+00
194,128,0.000000e+00
194,129,0.000000e+00
194,130,0.000000e+00
194,131,0.000000e+00
194,132,0.000000e+00
194,133,0.000000e+00
194,134,0.000000e+00
194,135,0.000000e+00
194,136,0.000000e+00
194,137,0.000000e+00
194,138,0.000000e+00
194,139,0.000000e+00
194,140,0.000000e+00
194,141,0.000000e+00
194,142,0.000000e+00
194,143,0.000000e+00
194,144,0.000000e+00
194,145,0.000000e+00
194,146,0.000000e+00
194,147,0.000000e+00
194,148,0.000000e+00
194,149,0.000000e+00
194,150,0.000000e+00
194,151,0.000000e+00
194,152,0.000000e+00
194,153,0.000000e+00
194,154,0.000000e+00
194,155,0.000000e+00
194,156,0.000000e+00
194,157,0.000000e+00
194,158,0.000000e+00
194,159,0.000000e+00
194,160,0.000000e+00
194,161,0.000000e+00
194,162,0.000000e+00
194,163,0.000000e+00
194,164,0.000000e+00
194,165,0.000000e+00
194,166,0.000000e+00
194,167,0.000000e+00
194,168,0.000000e+00
194,169,0.000000e+00
194,170,0.000000e+00
194,171,0.000000e+00
194,172,0.000000e+00
194,173,0.000000e+00
194,174,0.000000e+00
194,175,0.000000e+00
194,176,0.000000e+00
194,177,0.000000e+00
194,178,0.000000e+00
194,179,0.000000e+00
194,180,0.000000e+00
194,181,0.000000e+00
194,182,0.000000e+00
194,183,0.000000e+00
194,184,0.000000e+00
194,185,0.000000e+00
194,186,0.000000e+00
194,187,0.000000e+00
194,188,0.000000e+00
194,189,0.000000e+00
194,190,0.000000e+00
194,191,0.000000e+00
194,192,0.000000e+00
194,193,0.000000e+00
194,194,0.000000e+00
194,195,0.000000e+00
194,196,0.000000e+00
194,197,0.000000e+00
194,198,0.000000e+00
194,199,0.000000e+00
194,200,0.000000e+00
194,201,0.000000e+00
195,0,0.000000e+00
195,1,0.000000e+00
195,2,0.000000e+00
195,3,0.000000e+00
195,4,0.000000e+00
195,5,0.000000e+00
195,6,0.000000e+00
195,7,0.000000e+00
195,8,0.000000e+00
195,9,0.000000e+00
195,10,0.000000e+00
195,11,0.000000e+00
195,12,0.000000e+00
195,13,0.000000e+00
195,14,0.000000e+00
195,15,0.000000e+00
195,16,0.000000e+00
195,17,0.000000e+00
195,18,0.000000e+00
195,19,0.000000e+00
195,20,0.000000e+00
195,21,0.000000e+00
195,22,0.000000e+00
195,23,0.000000e+00
195,24,0.000000e+00
195,25,0.000000e+00
195,26,0.000000e+00
195,27,0.000000e+00
195,28,0.000000e+00
195,29,0.000000e+00
195,30,0.000000e+00
195,31,0.000000e+00
195,32,0.000000e+00
195,33,0.000000e+00
195,34,0.000000e+00
195,35,0.000000e+00
195,36,0.000000e+00
195,37,0.000000e+00
195,38,0.000000e+00
195,39,0.000000e+00
195,40,0.000000e+00
195,41,0.000000e+00
195,42,0.000000e+00
195,43,0.000000e+00
195,44,0.000000e+00
195,45,0.000000e+00
195,46,0.000000e+00
195,47,0.000000e+00
195,48,0.000000e+00
195,49,0.000000e+00
195,50,0.000000e+00
195,51,0.000000e+00
195,52,0.000000e+00
195,53,0.000000e+00
195,54,0.000000e+00
195,55,0.000000e+00
195,56,0.000000e+00
195,57,0.000000e+00
195,58,0.000000e+00
195,59,0.000000e+00
195,60,0.000000e+00
195,61,0.000000e+00
195,62,0.000000e+00
195,63,0.000000e+00
195,64,0.000000e+00
195,65,0.000000e+00
195,66,0.000000e+00
195,67,0.000000e+00
195,68,0.000000e+00
195,69,0.000000e+00
195,70,0.000000e+00
195,71,0.000000e+00
195,72,0.000000e+00
195,73,0.000000e+00
195,74,0.000000e+00
195,75,0.000000e+00
195,76,0.000000e+00
195,77,0.000000e+00
195,78,0.000000e+00
195,79,0.000000e+00
195,80,0.000000e+00
195,81,0.000000e+00
195,82,0.000000e+00
195,83,0.000000e+00
195,84,0.000000e+00
195,85,0.000000e+00
195,86,0.000000e+00
195,87,0.000000e+00
195,88,0.000000e+00
195,89,0.000000e+00
195,90,0.000000e+00
195,91,0.000000e+00
195,92,0.000000e+00
195,93,0.000000e+00
195,94,0.000000e+00
195,95,0.000000e+00
195,96,0.000000e+00
195,97,0.000000e+00
195,98,0.000000e+00
195,99,0.000000e+00
195,100,0.000000e+00
195,101,0.000000e+00
195,102,0.000000e+00
195,103,0.000000e+00
195,104,0.000000e+00
195,105,0.000000e+00
195,106,0.000000e+00
195,107,0.000000e+00
195,108,0.000000e+00
195,109,0.000000e+00
195,110,0.000000e+00
195,111,0.000000e+00
195,112,0.000000e+00
195,113,0.000000e+00
195,114,0.000000e+00
195,115,0.000000e+00
195,116,0.000000e+00
195,117,0.000000e+00
195,118,0.000000e+00
195,119,0.000000e+00
195,120,0.000000e+00
195,121,0.000000e+00
195,122,0.000000e+00
195,123,0.000000e+00
195,124,0.000000e+00
195,125,0.000000e+00
195,126,0.000000e+00
195,127,0.000000e+00
195,128,0.000000e+00
195,129,0.000000e+00
195,130,0.000000e+00
195,131,0.000000e+00
195,132,0.000000e+00
195,133,0.000000e+00
195,134,0.000000e+00
195,135,0.000000e+00
195,136,0.000000e+00
195,137,0.000000e+00
195,138,0.000000e+00
195,139,0.000000e+00
195,140,0.000000e+00
195,141,0.000000e+00
195,142,0.000000e+00
195,143,0.000000e+00
195,144,0.000000e+00
195,145,0.000000e+00
195,146,0.000000e+00
195,147,0.000000e+00
195,148,0.000000e+00
195,149,0.000000e+00
195,150,0.000000e+00
195,151,0.000000e+00
195,152,0.000000e+00
195,153,0.000000e+00
195,154,0.000000e+00
195,155,0.000000e+00
195,156,0.000000e+00
195,157,0.000000e+00
195,158,0.000000e+00
195,159,0.000000e+00
195,160,0.000000e+00
195,161,0.000000e+00
195,162,0.000000e+00
195,163,0.000000e+00
195,164,0.000000e+00
195,165,0.000000e+00
195,166,0.000000e+00
195,167,0.000000e+00
195,168,0.000000e+00
195,169,0.000000e+00
195,170,0.000000e+00
195,171,0.000000e+00
195,172,0.000000e+00
195,173,0.000000e+00
195,174,0.000000e+00
195,175,0.000000e+00
195,176,0.000000e+00
195,177,0.000000e+00
195,178,0.000000e+00
195,179,0.000000e+00
195,180,0.000000e+00
195,181,0.000000e+00
195,182,0.000000e+00
195,183,0.000000e+00
195,184,0.000000e+00
195,185,0.000000e+00
195,186,0.000000e+00
195,187,0.000000e+00
195,188,0.000000e+00
195,189,0.000000e+00
195,190,0.000000e+00
195,191,0.000000e+00
195,192,0.000000e+00
195,193,0.000000e+00
195,194,0.000000e+00
195,195,0.000000e+00
195,196,0.000000e+00
195,197,0.000000e+00
195,198,0.000000e+00
195,199,0.000000e+00
195,200,0.000000e+00
195,201,0.000000e+00
196,0,0.000000e+00
196,1,0.000000e+00
196,2,0.000000e+00
196,3,0.000000e+00
196,4,0.000000e+00
196,5,0.000000e+00
196,6,0.000000e+00
196,7,0.000000e+00
196,8,0.000000e+00
196,9,0.000000e+00
196,10,0.000000e+00
196,11,0.000000e+00
196,12,0.000000e+00
196,13,0.000000e+00
196,14,0.000000e+00
196,15,0.000000e+00
196,16,0.000000e+00
196,17,0.000000e+00
196,18,0.000000e+00
196,19,0.000000e+00
196,20,0.000000e+00
196,21,0.000000e+00
196,22,0.000000e+00
196,23,0.000000e+00
196,24,0.000000e+00
196,25,0.000000e+00
196,26,0.000000e+00
196,27,0.000000e+00
196,28,0.000000e+00
196,29,0.000000e+00
196,30,0.000000e+00
196,31,0.000000e+00
196,32,0.000000e+00
196,33,0.000000e+00
196,34,0.000000e+00
196,35,0.000000e+00
196,36,0.000000e+00
196,37,0.000000e+00
196,38,0.000000e+00
196,39,0.000000e+00
196,40,0.000000e+00
196,41,0.000000e+00
196,42,0.000000e+00
196,43,0.000000e+00
196,44,0.000000e+00
196,45,0.000000e+00
196,46,0.000000e+00
196,47,0.000000e+00
196,48,0.000000e+00
196,49,0.000000e+00
196,50,0.000000e+00
196,51,0.000000e+00
196,52,0.000000e+00
196,53,0.000000e+00
196,54,0.000000e+00
196,55,0.000000e+00
196,56,0.000000e+00
196,57,0.000000e+00
196,58,0.000000e+00
196,59,0.000000e+00
196,60,0.000000e+00
196,61,0.000000e+00
196,62,0.000000e+00
196,63,0.000000e+00
196,64,0.000000e+00
196,65,0.000000e+00
196,66,0.000000e+00
196,67,0.000000e+00
196,68,0.000000e+00
196,69,0.000000e+00
196,70,0.000000e+00
196,71,0.000000e+00
196,72,0.000000e+00
196,73,0.000000e+00
196,74,0.000000e+00
196,75,0.000000e+00
196,76,0.000000e+00
196,77,0.000000e+00
196,78,0.000000e+00
196,79,0.000000e+00
196,80,0.000000e+00
196,81,0.000000e+00
196,82,0.000000e+00
196,83,0.000000e+00
196,84,0.000000e+00
196,85,0.000000e+00
196,86,0.000000e+00
196,87,0.000000e+00
196,88,0.000000e+00
196,89,0.000000e+00
196,90,0.000000e+00
196,91,0.000000e+00
196,92,0.000000e+00
196,93,0.000000e+00
196,94,0.000000e+00
196,95,0.000000e+00
196,96,0.000000e+00
196,97,0.000000e+00
196,98,0.000000e+00
196,99,0.000000e+00
196,100,0.000000e+00
196,101,0.000000e+00
196,102,0.000000e+00
196,103,0.000000e+00
196,104,0.000000e+00
196,105,0.000000e+00
196,106,0.000000e+00
196,107,0.000000e+00
196,108,0.000000e+00
196,109,0.000000e+00
196,110,0.000000e+00
196,111,0.000000e+00
196,112,0.000000e+00
196,113,0.000000e+00
196,114,0.000000e+00
196,115,0.000000e+00
196,116,0.000000e+00
196,117,0.000000e+00
196,118,0.000000e+00
196,119,0.000000e+00
196,120,0.000000e+00
196,121,0.000000e+00
196,122,0.000000e+00
196,123,0.000000e+00
196,124,0.000000e+00
196,125,0.000000e+00
196,126,0.000000e+00
196,127,0.000000e+00
196,128,0.000000e+00
196,129,0.000000e+00
196,130,0.000000e+00
196,131,0.000000e+00
196,132,0.000000e+00
196,133,0.000000e+00
196,134,0.000000e+00
196,135,0.000000e+00
196,136,0.000000e+00
196,137,0.000000e+00
196,138,0.000000e+00
196,139,0.000000e+00
196,140,0.000000e+00
196,141,0.000000e+00
196,142,0.000000e+00
196,143,0.000000e+00
196,144,0.000000e+00
196,145,0.000000e+00
196,146,0.000000e+00
196,147,0.000000e+00
196,148,0.000000e+00
196,149,0.000000e+00
196,150,0.000000e+00
196,151,0.000000e+00
196,152,0.000000e+00
196,153,0.000000e+00
196,154,0.000000e+00
196,155,0.000000e+00
196,156,0.000000e+00
196,157,0.000000e+00
196,158,0.000000e+00
196,159,0.000000e+00
196,160,0.000000e+00
196,161,0.000000e+00
196,162,0.000000e+00
196,163,0.000000e+00
196,164,0.000000e+00
196,165,0.000000e+00
196,166,0.000000e+00
196,167,0.000000e+00
196,168,0.000000e+00
196,169,0.000000e+00
196,170,0.000000e+00
196,171,0.000000e+00
196,172,0.000000e+00
196,173,0.000000e+00
196,174,0.000000e+00
196,175,0.000000e+00
196,176,0.000000e+00
196,177,0.000000e+00
196,178,0.000000e+00
196,179,0.000000e+00
196,180,0.000000e+00
196,181,0.000000e+00
196,182,0.000000e+00
196,183,0.000000e+00
196,184,0.000000e+00
196,185,0.000000e+00
196,186,0.000000e+00
196,187,0.000000e+00
196,188,0.000000e+00
196,189,0.000000e+00
196,190,0.000000e+00
196,191,0.000000e+00
196,192,0.000000e+00
196,193,0.000000e+00
196,194,0.000000e+00
196,195,0.000000e+00
196,196,0.000000e+00
196,197,0.000000e+00
196,198,0.000000e+00
196,199,0.000000e+00
196,200,0.000000e+00
196,201,0.000000e+00
197,0,0.000000e+00
197,1,0.000000e+00
197,2,0.000000e+00
197,3,0.000000e+00
197,4,0.000000e+00
197,5,0.000000e+00
197,6,0.000000e+00
197,7,0.000000e+00
197,8,0.000000e+00
197,9,0.000000e+00
197,10,0.000000e+00
197,11,0.000000e+00
197,12,0.000000e+00
197,13,0.000000e+00
197,14,0.000000e+00
197,15,0.000000e+00
197,16,0.000000e+00
197,17,0.000000e+00
197,18,0.000000e+00
197,19,0.000000e+00
197,20,0.000000e+00
197,21,0.000000e+00
197,22,0.000000e+00
197,23,0.000000e+00
197,24,0.000000e+00
197,25,0.000000e+00
197,26,0.000000e+00
197,27,0.000000e+00
197,28,0.000000e+00
197,29,0.000000e+00
197,30,0.000000e+00
197,31,0.000000e+00
197,32,0.000000e+00
197,33,0.000000e+00
197,34,0.000000e+00
197,35,0.000000e+00
197,36,0.000000e+00
197,37,0.000000e+00
197,38,0.000000e+00
197,39,0.000000e+00
197,40,0.000000e+00
197,41,0.000000e+00
197,42,0.000000e+00
197,43,0.000000e+00
197,44,0.000000e+00
197,45,0.000000e+00
197,46,0.000000e+00
197,47,0.000000e+00
197,48,0.000000e+00
197,49,0.000000e+00
197,50,0.000000e+00
197,51,0.000000e+00
197,52,0.000000e+00
197,53,0.000000e+00
197,54,0.000000e+00
197,55,0.000000e+00
197,56,0.000000e+00
197,57,0.000000e+00
197,58,0.000000e+00
197,59,0.000000e+00
197,60,0.000000e+00
197,61,0.000000e+00
197,62,0.000000e+00
197,63,0.000000e+00
197,64,0.000000e+00
197,65,0.000000e+00
197,66,0.000000e+00
197,67,0.000000e+00
197,68,0.000000e+00
197,69,0.000000e+00
197,70,0.000000e+00
197,71,0.000000e+00
197,72,0.000000e+00
197,73,0.000000e+00
197,74,0.000000e+00
197,75,0.000000e+00
197,76,0.000000e+00
197,77,0.000000e+00
197,78,0.000000e+00
197,79,0.000000e+00
197,80,0.000000e+00
197,81,0.000000e+00
197,82,0.000000e+00
197,83,0.000000e+00
197,84,0.000000e+00
197,85,0.000000e+00
197,86,0.000000e+00
197,87,0.000000e+00
197,88,0.000000e+00
197,89,0.000000e+00
197,90,0.000000e+00
197,91,0.000000e+00
197,92,0.000000e+00
197,93,0.000000e+00
197,94,0.000000e+00
197,95,0.000000e+00
197,96,0.000000e+00
197,97,0.000000e+00
197,98,0.000000e+00
197,99,0.000000e+00
197,100,0.000000e+00
197,101,0.000000e+00
197,102,0.000000e+00
197,103,0.000000e+00
197,104,0.000000e+00
197,105,0.000000e+00
197,106,0.000000e+00
197,107,0.000000e+00
197,108,0.000000e+00
197,109,0.000000e+00
197,110,0.000000e+00
197,111,0.000000e+00
197,112,0.000000e+00
197,113,0.000000e+00
197,114,0.000000e+00
197,115,0.000000e+00
197,116,0.000000e+00
197,117,0.000000e+00
197,118,0.000000e+00
197,119,0.000000e+00
197,120,0.000000e+00
197,121,0.000000e+00
197,122,0.000000e+00
197,123,0.000000e+00
197,124,0.000000e+00
197,125,0.000000e+00
197,126,0.000000e+00
197,127,0.000000e+00
197,128,0.000000e+00
197,129,0.000000e+00
197,130,0.000000e+00
197,131,0.000000e+00
197,132,0.000000e+00
197,133,0.000000e+00
197,134,0.000000e+00
197,135,0.000000e+00
197,136,0.000000e+00
197,137,0.000000e+00
197,138,0.000000e+00
197,139,0.000000e+00
197,140,0.000000e+00
197,141,0.000000e+00
197,142,0.000000e+00
197,143,0.000000e+00
197,144,0.000000e+00
197,145,0.000000e+00
197,146,0.000000e+00
197,147,0.000000e+00
197,148,0.000000e+00
197,149,0.000000e+00
197,150,0.000000e+00
197,151,0.000000e+00
197,152,0.000000e+00
197,153,0.000000e+00
197,154,0.000000e+00
197,155,0.000000e+00
197,156,0.000000e+00
197,157,0.000000e+00
197,158,0.000000e+00
197,159,0.000000e+00
197,160,0.000000e+00
197,161,0.000000e+00
197,162,0.000000e+00
197,163,0.000000e+00
197,164,0.000000e+00
197,165,0.000000e+00
197,166,0.000000e+00
197,167,0.000000e+00
197,168,0.000000e+00
197,169,0.000000e+00
197,170,0.000000e+00
197,171,0.000000e+00
197,172,0.000000e+00
197,173,0.000000e+00
197,174,0.000000e+00
197,175,0.000000e+00
197,176,0.000000e+00
197,177,0.000000e+00
197,178,0.000000e+00
197,179,0.000000e+00
197,180,0.000000e+00
197,181,0.000000e+00
197,182,0.000000e+00
197,183,0.000000e+00
197,184,0.000000e+00
197,185,0.000000e+00
197,186,0.000000e+00
197,187,0.000000e+00
197,188,0.000000e+00
197,189,0.000000e+00
197,190,0.000000e+00
197,191,0.000000e+00
197,192,0.000000e+00
197,193,0.000000e+00
197,194,0.000000e+00
197,195,0.000000e+00
197,196,0.000000e+00
197,197,0.000000e+00
197,198,0.000000e+00
197,199,0.000000e+00
197,200,0.000000e+00
197,201,0.000000e+00
198,0,0.000000e+00
198,1,0.000000e+00
198,2,0.000000e+00
198,3,0.000000e+00
198,4,0.000000e+00
198,5,0.000000e+00
198,6,0.000000e+00
198,7,0.000000e+00
198,8,0.000000e+00
198,9,0.000000e+00
198,10,0.000000e+00
198,11,0.000000e+00
198,12,0.000000e+00
198,13,0.000000e+00
198,14,0.000000e+00
198,15,0.000000e+00
198,16,0.000000e+00
198,17,0.000000e+00
198,18,0.000000e+00
198,19,0.000000e+00
198,20,0.000000e+00
198,21,0.000000e+00
198,22,0.000000e+00
198,23,0.000000e+00
198,24,0.000000e+00
198,25,0.000000e+00
198,26,0.000000e+00
198,27,0.000000e+00
198,28,0.000000e+00
198,29,0.000000e+00
198,30,0.000000e+00
198,31,0.000000e+00
198,32,0.000000e+00
198,33,0.000000e+00
198,34,0.000000e+00
198,35,0.000000e+00
198,36,0.000000e+00
198,37,0.000000e+00
198,38,0.000000e+00
198,39,0.000000e+00
198,40,0.000000e+00
198,41,0.000000e+00
198,42,0.000000e+00
198,43,0.000000e+00
198,44,0.000000e+00
198,45,0.000000e+00
198,46,0.000000e+00
198,47,0.000000e+00
198,48,0.000000e+00
198,49,0.000000e+00
198,50,0.000000e+00
198,51,0.000000e+00
198,52,0.000000e+00
198,53,0.000000e+00
198,54,0.000000e+00
198,55,0.000000e+00
198,56,0.000000e+00
198,57,0.000000e+00
198,58,0.000000e+00
198,59,0.000000e+00
198,60,0.000000e+00
198,61,0.000000e+00
198,62,0.000000e+00
198,63,0.000000e+00
198,64,0.000000e+00
198,65,0.000000e+00
198,66,0.000000e+00
198,67,0.000000e+00
198,68,0.000000e+00
198,69,0.000000e+00
198,70,0.000000e+00
198,71,0.000000e+00
198,72,0.000000e+00
198,73,0.000000e+00
198,74,0.000000e+00
198,75,0.000000e+00
198,76,0.000000e+00
198,77,0.000000e+00
198,78,0.000000e+00
198,79,0.000000e+00
198,80,0.000000e+00
198,81,0.000000e+00
198,82,0.000000e+00
198,83,0.000000e+00
198,84,0.000000e+00
198,85,0.000000e+00
198,86,0.000000e+00
198,87,0.000000e+00
198,88,0.000000e+00
198,89,0.000000e+00
198,90,0.000000e+00
198,91,0.000000e+00
198,92,0.000000e+00
198,93,0.000000e+00
198,94,0.000000e+00
198,95,0.000000e+00
198,96,0.000000e+00
198,97,0.000000e+00
198,98,0.000000e+00
198,99,0.000000e+00
198,100,0.000000e+00
198,101,0.000000e+00
198,102,0.000000e+00
198,103,0.000000e+00
198,104,0.000000e+00
198,105,0.000000e+00
198,106,0.000000e+00
198,107,0.000000e+00
198,108,0.000000e+00
198,109,0.000000e+00
198,110,0.000000e+00
198,111,0.000000e+00
198,112,0.000000e+00
198,113,0.000000e+00
198,114,0.000000e+00
198,115,0.000000e+00
198,116,0.000000e+00
198,117,0.000000e+00
198,118,0.000000e+00
198,119,0.000000e+00
198,120,0.000000e+00
198,121,0.000000e+00
198,122,0.000000e+00
198,123,0.000000e+00
198,124,0.000000e+00
198,125,0.000000e+00
198,126,0.000000e+00
198,127,0.000000e+00
198,128,0.000000e+00
198,129,0.000000e+00
198,130,0.000000e+00
198,131,0.000000e+00
198,132,0.000000e+00
198,133,0.000000e+00
198,134,0.000000e+00
198,135,0.000000e+00
198,136,0.000000e+00
198,137,0.000000e+00
198,138,0.000000e+00
198,139,0.000000e+00
198,140,0.000000e+00
198,141,0.000000e+00
198,142,0.000000e+00
198,143,0.000000e+00
198,144,0.000000e+00
198,145,0.000000e+00
198,146,0.000000e+00
198,147,0.000000e+00
198,148,0.000000e+00
198,149,0.000000e+00
198,150,0.000000e+00
198,151,0.000000e+00
198,152,0.000000e+00
198,153,0.000000e+00
198,154,0.000000e+00
198,155,0.000000e+00
198,156,0.000000e+00
198,157,0.000000e+00
198,158,0.000000e+00
198,159,0.000000e+00
198,160,0.000000e+00
198,161,0.000000e+00
198,162,0.000000e+00
198,163,0.000000e+00
198,164,0.000000e+00
198,165,0.000000e+00
198,166,0.000000e+00
198,167,0.000000e+00
198,168,0.000000e+00
198,169,0.000000e+00
198,170,0.000000e+00
198,171,0.000000e+00
198,172,0.000000e+00
198,173,0.000000e+00
198,174,0.000000e+00
198,175,0.000000e+00
198,176,0.000000e+00
198,177,0.000000e+00
198,178,0.000000e+00
198,179,0.000000e+00
198,180,0.000000e+00
198,181,0.000000e+00
198,182,0.000000e+00
198,183,0.000000e+00
198,184,0.000000e+00
198,185,0.000000e+00
198,186,0.000000e+00
198,187,0.000000e+00
198,188,0.000000e+00
198,189,0.000000e+00
198,190,0.000000e+00
198,191,0.000000e+00
198,192,0.000000e+00
198,193,0.000000e+00
198,194,0.000000e+00
198,195,0.000000e+00
198,196,0.000000e+00
198,197,0.000000e+00
198,198,0.000000e+00
198,199,0.000000e+00
198,200,0.000000e+00
198,201,0.000000e+00
199,0,0.000000e+00
199,1,0.000000e+00
199,2,0.000000e+00
199,3,0.000000e+00
199,4,0.000000e+00
199,5,0.000000e+00
199,6,0.000000e+00
199,7,0.000000e+00
199,8,0.000000e+00
199,9,0.000000e+00
199,10,0.000000e+00
199,11,0.000000e+00
199,12,0.000000e+00
199,13,0.000000e+00
199,14,0.000000e+00
199,15,0.000000e+00
199,16,0.000000e+00
199,17,0.000000e+00
199,18,0.000000e+00
199,19,0.000000e+00
199,20,0.000000e+00
199,21,0.000000e+00
199,22,0.000000e+00
199,23,0.000000e+00
199,24,0.000000e+00
199,25,0.000000e+00
199,26,0.000000e+00
199,27,0.000000e+00
199,28,0.000000e+00
199,29,0.000000e+00
199,30,0.000000e+00
199,31,0.000000e+00
199,32,0.000000e+00
199,33,0.000000e+00
199,34,0.000000e+00
199,35,0.000000e+00
199,36,0.000000e+00
199,37,0.000000e+00
199,38,0.000000e+00
199,39,0.000000e+00
199,40,0.000000e+00
199,41,0.000000e+00
199,42,0.000000e+00
199,43,0.000000e+00
199,44,0.000000e+00
199,45,0.000000e+00
199,46,0.000000e+00
199,47,0.000000e+00
199,48,0.000000e+00
199,49,0.000000e+00
199,50,0.000000e+00
199,51,0.000000e+00
199,52,0.000000e+00
199,53,0.000000e+00
199,54,0.000000e+00
199,55,0.000000e+00
199,56,0.000000e+00
199,57,0.000000e+00
199,58,0.000000e+00
199,59,0.000000e+00
199,60,0.000000e+00
199,61,0.000000e+00
199,62,0.000000e+00
199,63,0.000000e+00
199,64,0.000000e+00
199,65,0.000000e+00
199,66,0.000000e+00
199,67,0.000000e+00
199,68,0.000000e+00
199,69,0.000000e+00
199,70,0.000000e+00
199,71,0.000000e+00
199,72,0.000000e+00
199,73,0.000000e+00
199,74,0.000000e+00
199,75,0.000000e+00
199,76,0.000000e+00
199,77,0.000000e+00
199,78,0.000000e+00
199,79,0.000000e+00
199,80,0.000000e+00
199,81,0.000000e+00
199,82,0.000000e+00
199,83,0.000000e+00
199,84,0.000000e+00
199,85,0.000000e+00
199,86,0.000000e+00
199,87,0.000000e+00
199,88,0.000000e+00
199,89,0.000000e+00
199,90,0.000000e+00
199,91,0.000000e+00
199,92,0.000000e+00
199,93,0.000000e+00
199,94,0.000000e+00
199,95,0.000000e+00
199,96,0.000000e+00
199,97,0.000000e+00
199,98,0.000000e+00
199,99,0.000000e+00
199,100,0.000000e+00
199,101,0.000000e+00
199,102,0.000000e+00
199,103,0.000000e+00
199,104,0.000000e+00
199,105,0.000000e+00
199,106,0.000000e+00
199,107,0.000000e+00
199,108,0.000000e+00
199,109,0.000000e+00
199,110,0.000000e+00
199,111,0.000000e+00
199,112,0.000000e+00
199,113,0.000000e+00
199,114,0.000000e+00
199,115,0.000000e+00
199,116,0.000000e+00
199,117,0.000000e+00
199,118,0.000000e+00
199,119,0.000000e+00
199,120,0.000000e+00
199,121,0.000000e+00
199,122,0.000000e+00
199,123,0.000000e+00
199,124,0.000000e+00
199,125,0.000000e+00
199,126,0.000000e+00
199,127,0.000000e+00
199,128,0.000000e+00
199,129,0.000000e+00
199,130,0.000000e+00
199,131,0.000000e+00
199,132,0.000000e+00
199,133,0.000000e+00
199,134,0.000000e+00
199,135,0.000000e+00
199,136,0.000000e+00
199,137,0.000000e+00
199,138,0.000000e+00
199,139,0.000000e+00
199,140,0.000000e+00
199,141,0.000000e+00
199,142,0.000000e+00
199,143,0.000000e+00
199,144,0.000000e+00
199,145,0.000000e+00
199,146,0.000000e+00
199,147,0.000000e+00
199,148,0.000000e+00
199,149,0.000000e+00
199,150,0.000000e+00
199,151,0.000000e+00
199,152,0.000000e+00
199,153,0.000000e+00
199,154,0.000000e+00
199,155,0.000000e+00
199,156,0.000000e+00
199,157,0.000000e+00
199,158,0.000000e+00
199,159,0.000000e+00
199,160,0.000000e+00
199,161,0.000000e+00
199,162,0.000000e+00
199,163,0.000000e+00
199,164,0.000000e+00
199,165,0.000000e+00
199,166,0.000000e+00
199,167,0.000000e+00
199,168,0.000000e+00
199,169,0.000000e+00
199,170,0.000000e+00
199,171,0.000000e+00
199,172,0.000000e+00
199,173,0.000000e+00
199,174,0.000000e+00
199,175,0.000000e+00
199,176,0.000000e+00
199,177,0.000000e+00
199,178,0.000000e+00
199,179,0.000000e+00
199,180,0.000000e+00
199,181,0.000000e+00
199,182,0.000000e+00
199,183,0.000000e+00
199,184,0.000000e+00
199,185,0.000000e+00
199,186,0.000000e+00
199,187,0.000000e+00
199,188,0.000000e+00
199,189,0.000000e+00
199,190,0.000000e+00
199,191,0.000000e+00
199,192,0.000000e+00
199,193,0.000000e+00
199,194,0.000000e+00
199,195,0.000000e+00
199,196,0.000000e+00
199,197,0.000000e+00
199,198,0.000000e+00
199,199,0.000000e+00
199,200,0.000000e+00
199,201,0.000000e+00
200,0,0.000000e+00
200,1,0.000000e+00
200,2,0.000000e+00
200,3,0.000000e+00
200,4,0.000000e+00
200,5,0.000000e+00
200,6,0.000000e+00
200,7,0.000000e+00
200,8,0.000000e+00
200,9,0.000000e+00
200,10,0.000000e+00
200,11,0.000000e+00
200,12,0.000000e+00
200,13,0.000000e+00
200,14,0.000000e+00
200,15,0.000000e+00
200,16,0.000000e+00
200,17,0.000000e+00
200,18,0.000000e+00
200,19,0.000000e+00
200,20,0.000000e+00
200,21,0.000000e+00
200,22,0.000000e+00
200,23,0.000000e+00
200,24,0.000000e+00
200,25,0.000000e+00
200,26,0.000000e+00
200,27,0.000000e+00
200,28,0.000000e+00
200,29,0.000000e+00
200,30,0.000000e+00
200,31,0.000000e+00
200,32,0.000000e+00
200,33,0.000000e+00
200,34,0.000000e+00
200,35,0.000000e+00
200,36,0.000000e+00
200,37,0.000000e+00
200,38,0.000000e+00
200,39,0.000000e+00
200,40,0.000000e+00
200,41,0.000000e+00
200,42,0.000000e+00
200,43,0.000000e+00
200,44,0.000000e+00
200,45,0.000000e+00
200,46,0.000000e+00
200,47,0.000000e+00
200,48,0.000000e+00
200,49,0.000000e+00
200,50,0.000000e+00
200,51,0.000000e+00
200,52,0.000000e+00
200,53,0.000000e+00
200,54,0.000000e+00
200,55,0.000000e+00
200,56,0.000000e+00
200,57,0.000000e+00
200,58,0.000000e+00
200,59,0.000000e+00
200,60,0.000000e+00
200,61,0.000000e+00
200,62,0.000000e+00
200,63,0.000000e+00
200,64,0.000000e+00
200,65,0.000000e+00
200,66,0.000000e+00
200,67,0.000000e+00
200,68,0.000000e+00
200,69,0.000000e+00
200,70,0.000000e+00
200,71,0.000000e+00
200,72,0.000000e+00
200,73,0.000000e+00
200,74,0.000000e+00
200,75,0.000000e+00
200,76,0.000000e+00
200,77,0.000000e+00
200,78,0.000000e+00
200,79,0.000000e+00
200,80,0.000000e+00
200,81,0.000000e+00
200,82,0.000000e+00
200,83,0.000000e+00
200,84,0.000000e+00
200,85,0.000000e+00
200,86,0.000000e+00
200,87,0.000000e+00
200,88,0.000000e+00
200,89,0.000000e+00
200,90,0.000000e+00
200,91,0.000000e+00
200,92,0.000000e+00
200,93,0.000000e+00
200,94,0.000000e+00
200,95,0.000000e+00
200,96,0.000000e+00
200,97,0.000000e+00
200,98,0.000000e+00
200,99,0.000000e+00
200,100,0.000000e+00
200,101,0.000000e+00
200,102,0.000000e+00
200,103,0.000000e+00
200,104,0.000000e+00
200,105,0.000000e+00
200,106,0.000000e+00
200,107,0.000000e+00
200,108,0.000000e+00
200,109,0.000000e+00
200,110,0.000000e+00
200,111,0.000000e+00
200,112,0.000000e+00
200,113,0.000000e+00
200,114,0.000000e+00
200,115,0.000000e+00
200,116,0.000000e+00
200,117,0.000000e+00
200,118,0.000000e+00
200,119,0.000000e+00
200,120,0.000000e+00
200,121,0.000000e+00
200,122,0.000000e+00
200,123,0.000000e+00
200,124,0.000000e+00
200,125,0.000000e+00
200,126,0.000000e+00
200,127,0.000000e+00
200,128,0.000000e+00
200,129,0.000000e+00
200,130,0.000000e+00
200,131,0.000000e+00
200,132,0.000000e+00
200,133,0.000000e+00
200,134,0.000000e+00
200,135,0.000000e+00
200,136,0.000000e+00
200,137,0.000000e+00
200,138,0.000000e+00
200,139,0.000000e+00
200,140,0.000000e+00
200,141,0.000000e+00
200,142,0.000000e+00
200,143,0.000000e+00
200,144,0.000000e+00
200,145,0.000000e+00
200,146,0.000000e+00
200,147,0.000000e+00
200,148,0.000000e+00
200,149,0.000000e+00
200,150,0.000000e+00
200,151,0.000000e+00
200,152,0.000000e+00
200,153,0.000000e+00
200,154,0.000000e+00
200,155,0.000000e+00
200,156,0.000000e+00
200,157,0.000000e+00
200,158,0.000000e+00
200,159,0.000000e+00
200,160,0.000000e+00
200,161,0.000000e+00
200,162,0.000000e+00
200,163,0.000000e+00
200,164,0.000000e+00
200,165,0.000000e+00
200,166,0.000000e+00
200,167,0.000000e+00
200,168,0.000000e+00
200,169,0.000000e+00
200,170,0.000000e+00
200,171,0.000000e+00
200,172,0.000000e+00
200,173,0.000000e+00
200,174,0.000000e+00
200,175,0.000000e+00
200,176,0.000000e+00
200,177,0.000000e+00
200,178,0.000000e+00
200,179,0.000000e+00
200,180,0.000000e+00
200,181,0.000000e+00
200,182,0.000000e+00
200,183,0.000000e+00
200,184,0.000000e+00
200,185,0.000000e+00
200,186,0.000000e+00
200,187,0.000000e+00
200,188,0.000000e+00
200,189,0.000000e+00
200,190,0.000000e+00
200,191,0.000000e+00
200,192,0.000000e+00
200,193,0.000000e+00
200,194,0.000000e+00
200,195,0.000000e+00
200,196,0.000000e+00
200,197,0.000000e+00
200,198,0.000000e+00
200,199,0.000000e+00
200,200,0.000000e+00
200,201,0.000000e+00
201,0,0.000000e+00
201,1,0.000000e+00
201,2,0.000000e+00
201,3,0.000000e+00
201,4,0.000000e+00
201,5,0.000000e+00
201,6,0.000000e+00
201,7,0.000000e+00
201,8,0.000000e+00
201,9,0.000000e+00
201,10,0.000000e+00
201,11,0.000000e+00
201,12,0.000000e+00
201,13,0.000000e+00
201,14,0.000000e+00
201,15,0.000000e+00
201,16,0.000000e+00
201,17,0.000000e+00
201,18,0.000000e+00
201,19,0.000000e+00
201,20,0.000000e+00
201,21,0.000000e+00
201,22,0.000000e+00
201,23,0.000000e+00
201,24,0.000000e+00
201,25,0.000000e+00
201,26,0.000000e+00
201,27,0.000000e+00
201,28,0.000000e+00
201,29,0.000000e+00
201,30,0.000000e+00
201,31,0.000000e+00
201,32,0.000000e+00
201,33,0.000000e+00
201,34,0.000000e+00
201,35,0.000000e+00
201,36,0.000000e+00
201,37,0.000000e+00
201,38,0.000000e+00
201,39,0.000000e+00
201,40,0.000000e+00
201,41,0.000000e+00
201,42,0.000000e+00
201,43,0.000000e+00
201,44,0.000000e+00
201,45,0.000000e+00
201,46,0.000000e+00
201,47,0.000000e+00
201,48,0.000000e+00
201,49,0.000000e+00
201,50,0.000000e+00
201,51,0.000000e+00
201,52,0.000000e+00
201,53,0.000000e+00
201,54,0.000000e+00
201,55,0.000000e+00
201,56,0.000000e+00
201,57,0.000000e+00
201,58,0.000000e+00
201,59,0.000000e+00
201,60,0.000000e+00
201,61,0.000000e+00
201,62,0.000000e+00
201,63,0.000000e+00
201,64,0.000000e+00
201,65,0.000000e+00
201,66,0.000000e+00
201,67,0.000000e+00
201,68,0.000000e+00
201,69,0.000000e+00
201,70,0.000000e+00
201,71,0.000000e+00
201,72,0.000000e+00
201,73,0.000000e+00
201,74,0.000000e+00
201,75,0.000000e+00
201,76,0.000000e+00
201,77,0.000000e+00
201,78,0.000000e+00
201,79,0.000000e+00
201,80,0.000000e+00
201,81,0.000000e+00
201,82,0.000000e+00
201,83,0.000000e+00
201,84,0.000000e+00
201,85,0.000000e+00
201,86,0.000000e+00
201,87,0.000000e+00
201,88,0.000000e+00
201,89,0.000000e+00
201,90,0.000000e+00
201,91,0.000000e+00
201,92,0.000000e+00
201,93,0.000000e+00
201,94,0.000000e+00
201,95,0.000000e+00
201,96,0.000000e+00
201,97,0.000000e+00
201,98,0.000000e+00
201,99,0.000000e+00
201,100,0.000000e+00
201,101,0.000000e+00
201,102,0.000000e+00
201,103,0.000000e+00
201,104,0.000000e+00
201,105,0.000000e+00
201,106,0.000000e+00
201,107,0.000000e+00
201,108,0.000000e+00
201,109,0.000000e+00
201,110,0.000000e+00
201,111,0.000000e+00
201,112,0.000000e+00
201,113,0.000000e+00
201,114,0.000000e+00
201,115,0.000000e+00
201,116,0.000000e+00
201,117,0.000000e+00
201,118,0.000000e+00
201,119,0.000000e+00
201,120,0.000000e+00
201,121,0.000000e+00
201,122,0.000000e+00
201,123,0.000000e+00
201,124,0.000000e+00
201,125,0.000000e+00
201,126,0.000000e+00
201,127,0.000000e+00
201,128,0.000000e+00
201,129,0.000000e+00
201,130,0.000000e+00
201,131,0.000000e+00
201,132,0.000000e+00
201,133,0.000000e+00
201,134,0.000000e+00
201,135,0.000000e+00
201,136,0.000000e+00
201,137,0.000000e+00
201,138,0.000000e+00
201,139,0.000000e+00
201,140,0.000000e+00
201,141,0.000000e+00
201,142,0.000000e+00
201,143,0.000000e+00
201,144,0.000000e+00
201,145,0.000000e+00
201,146,0.000000e+00
201,147,0.000000e+00
201,148,0.000000e+00
201,149,0.000000e+00
201,150,0.000000e+00
201,151,0.000000e+00
201,152,0.000000e+00
201,153,0.000000e+00
201,154,0.000000e+00
201,155,0.000000e+00
201,156,0.000000e+00
201,157,0.000000e+00
201,158,0.000000e+00
201,159,0.000000e+00
201,160,0.000000e+00
201,161,0.000000e+00
201,162,0.000000e+00
201,163,0.000000e+00
201,164,0.000000e+00
201,165,0.000000e+00
201,166,0.000000e+00
201,167,0.000000e+00
201,168,0.000000e+00
201,169,0.000000e+00
201,170,0.000000e+00
201,171,0.000000e+00
201,172,0.000000e+00
201,173,0.000000e+00
201,174,0.000000e+00
201,175,0.000000e+00
201,176,0.000000e+00
201,177,0.000000e+00
201,178,0.000000e+00
201,179,0.000000e+00
201,180,0.000000e+00
201,181,0.000000e+00
201,182,0.000000e+00
201,183,0.000000e+00
201,184,0.000000e+00
201,185,0.000000e+00
201,186,0.000000e+00
201,187,0.000000e+00
201,188,0.000000e+00
201,189,0.000000e+00
201,190,0.000000e+00
201,191,0.000000e+00
201,192,0.000000e+00
201,193,0.000000e+00
201,194,0.000000e+00
201,195,0.000000e+00
201,196,0.000000e+00
201,197,0.000000e+00
201,198,0.000000e+00
201,199,0.000000e+00
201,200,0.000000e+00
201,201,0.000000e+00


==> anc/MINERvA_Flux_covariance_pdg-14_500MeVBins.csv <==
Flux_Bin_i,Flux_Bin_j,covariance
0,0,0.000000e+00
0,1,0.000000e+00
0,2,0.000000e+00
0,3,0.000000e+00
0,4,0.000000e+00
0,5,0.000000e+00
0,6,0.000000e+00
0,7,0.000000e+00
0,8,0.000000e+00
0,9,0.000000e+00
0,10,0.000000e+00
0,11,0.000000e+00
0,12,0.000000e+00
0,13,0.000000e+00
0,14,0.000000e+00
0,15,0.000000e+00
0,16,0.000000e+00
0,17,0.000000e+00
0,18,0.000000e+00
0,19,0.000000e+00
0,20,0.000000e+00
0,21,0.000000e+00
0,22,0.000000e+00
0,23,0.000000e+00
0,24,0.000000e+00
0,25,0.000000e+00
0,26,0.000000e+00
0,27,0.000000e+00
0,28,0.000000e+00
0,29,0.000000e+00
0,30,0.000000e+00
0,31,0.000000e+00
0,32,0.000000e+00
0,33,0.000000e+00
0,34,0.000000e+00
0,35,0.000000e+00
0,36,0.000000e+00
0,37,0.000000e+00
0,38,0.000000e+00
0,39,0.000000e+00
0,40,0.000000e+00
0,41,0.000000e+00
0,42,0.000000e+00
0,43,0.000000e+00
0,44,0.000000e+00
0,45,0.000000e+00
0,46,0.000000e+00
0,47,0.000000e+00
0,48,0.000000e+00
0,49,0.000000e+00
0,50,0.000000e+00
0,51,0.000000e+00
0,52,0.000000e+00
0,53,0.000000e+00
0,54,0.000000e+00
0,55,0.000000e+00
0,56,0.000000e+00
0,57,0.000000e+00
0,58,0.000000e+00
0,59,0.000000e+00
0,60,0.000000e+00
0,61,0.000000e+00
0,62,0.000000e+00
0,63,0.000000e+00
0,64,0.000000e+00
0,65,0.000000e+00
0,66,0.000000e+00
0,67,0.000000e+00
0,68,0.000000e+00
0,69,0.000000e+00
0,70,0.000000e+00
0,71,0.000000e+00
0,72,0.000000e+00
0,73,0.000000e+00
0,74,0.000000e+00
0,75,0.000000e+00
0,76,0.000000e+00
0,77,0.000000e+00
0,78,0.000000e+00
0,79,0.000000e+00
0,80,0.000000e+00
0,81,0.000000e+00
0,82,0.000000e+00
0,83,0.000000e+00
0,84,0.000000e+00
0,85,0.000000e+00
0,86,0.000000e+00
0,87,0.000000e+00
0,88,0.000000e+00
0,89,0.000000e+00
0,90,0.000000e+00
0,91,0.000000e+00
0,92,0.000000e+00
0,93,0.000000e+00
0,94,0.000000e+00
0,95,0.000000e+00
0,96,0.000000e+00
0,97,0.000000e+00
0,98,0.000000e+00
0,99,0.000000e+00
0,100,0.000000e+00
0,101,0.000000e+00
0,102,0.000000e+00
0,103,0.000000e+00
0,104,0.000000e+00
0,105,0.000000e+00
0,106,0.000000e+00
0,107,0.000000e+00
0,108,0.000000e+00
0,109,0.000000e+00
0,110,0.000000e+00
0,111,0.000000e+00
0,112,0.000000e+00
0,113,0.000000e+00
0,114,0.000000e+00
0,115,0.000000e+00
0,116,0.000000e+00
0,117,0.000000e+00
0,118,0.000000e+00
0,119,0.000000e+00
0,120,0.000000e+00
0,121,0.000000e+00
0,122,0.000000e+00
0,123,0.000000e+00
0,124,0.000000e+00
0,125,0.000000e+00
0,126,0.000000e+00
0,127,0.000000e+00
0,128,0.000000e+00
0,129,0.000000e+00
0,130,0.000000e+00
0,131,0.000000e+00
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,0.000000e+00
0,137,0.000000e+00
0,138,0.000000e+00
0,139,0.000000e+00
0,140,0.000000e+00
0,141,0.000000e+00
0,142,0.000000e+00
0,143,0.000000e+00
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,0.000000e+00
0,150,0.000000e+00
0,151,0.000000e+00
0,152,0.000000e+00
0,153,0.000000e+00
0,154,0.000000e+00
0,155,0.000000e+00
0,156,0.000000e+00
0,157,0.000000e+00
0,158,0.000000e+00
0,159,0.000000e+00
0,160,0.000000e+00
0,161,0.000000e+00
0,162,0.000000e+00
0,163,0.000000e+00
0,164,0.000000e+00
0,165,0.000000e+00
0,166,0.000000e+00
0,167,0.000000e+00
0,168,0.000000e+00
0,169,0.000000e+00
0,170,0.000000e+00
0,171,0.000000e+00
0,172,0.000000e+00
0,173,0.000000e+00
0,174,0.000000e+00
0,175,0.000000e+00
0,176,0.000000e+00
0,177,0.000000e+00
0,178,0.000000e+00
0,179,0.000000e+00
0,180,0.000000e+00
0,181,0.000000e+00
0,182,0.000000e+00
0,183,0.000000e+00
0,184,0.000000e+00
0,185,0.000000e+00
0,186,0.000000e+00
0,187,0.000000e+00
0,188,0.000000e+00
0,189,0.000000e+00
0,190,0.000000e+00
0,191,0.000000e+00
0,192,0.000000e+00
0,193,0.000000e+00
0,194,0.000000e+00
0,195,0.000000e+00
0,196,0.000000e+00
0,197,0.000000e+00
0,198,0.000000e+00
0,199,0.000000e+00
0,200,0.000000e+00
0,201,0.000000e+00
1,0,0.000000e+00
1,1,3.014697e-09
1,2,2.955984e-09
1,3,2.404095e-09
1,4,2.044640e-09
1,5,1.796817e-09
1,6,1.727187e-09
1,7,1.558739e-09
1,8,1.461011e-09
1,9,1.329625e-09
1,10,1.229856e-09
1,11,1.172341e-09
1,12,1.033918e-09
1,13,9.505799e-10
1,14,9.048329e-10
1,15,7.677306e-10
1,16,6.743330e-10
1,17,6.009388e-10
1,18,5.247332e-10
1,19,4.811564e-10
1,20,4.488638e-10
1,21,3.986275e-10
1,22,3.571309e-10
1,23,3.262690e-10
1,24,2.923820e-10
1,25,2.815568e-10
1,26,2.315499e-10
1,27,2.155414e-10
1,28,1.840966e-10
1,29,1.665138e-10
1,30,1.469865e-10
1,31,1.409500e-10
1,32,1.329203e-10
1,33,1.174311e-10
1,34,9.433772e-11
1,35,8.322724e-11
1,36,7.733441e-11
1,37,7.020009e-11
1,38,6.828758e-11
1,39,5.991353e-11
1,40,5.254090e-11
1,41,4.863939e-11
1,42,4.446827e-11
1,43,4.843596e-11
1,44,4.269566e-11
1,45,3.589701e-11
1,46,3.048543e-11
1,47,2.726260e-11
1,48,2.657504e-11
1,49,2.561617e-11
1,50,2.209356e-11
1,51,1.934074e-11
1,52,2.012328e-11
1,53,1.621916e-11
1,54,1.687370e-11
1,55,1.507575e-11
1,56,1.192423e-11
1,57,1.236154e-11
1,58,1.195465e-11
1,59,8.832414e-12
1,60,1.009575e-11
1,61,9.138918e-12
1,62,8.902341e-12
1,63,6.165971e-12
1,64,6.494326e-12
1,65,6.784175e-12
1,66,4.942910e-12
1,67,5.529199e-12
1,68,4.509450e-12
1,69,4.824868e-12
1,70,2.518998e-12
1,71,3.599766e-12
1,72,3.005042e-12
1,73,2.559847e-12
1,74,3.033866e-12
1,75,2.430119e-12
1,76,2.832715e-12
1,77,1.952926e-12
1,78,1.967975e-12
1,79,2.529102e-12
1,80,1.766273e-12
1,81,1.624717e-12
1,82,1.406906e-12
1,83,1.121544e-12
1,84,1.714346e-12
1,85,1.349495e-12
1,86,9.733657e-13
1,87,1.110988e-12
1,88,2.229385e-12
1,89,8.215040e-13
1,90,1.413751e-12
1,91,1.685007e-12
1,92,1.246308e-12
1,93,1.578066e-12
1,94,1.687800e-12
1,95,1.527436e-12
1,96,1.027537e-12
1,97,1.605471e-12
1,98,1.348156e-12
1,99,8.481058e-13
1,100,4.735060e-13
1,101,1.238976e-12
1,102,8.319924e-13
1,103,4.687155e-13
1,104,1.620177e-12
1,105,5.906888e-13
1,106,1.376523e-12
1,107,4.540120e-13
1,108,1.232118e-12
1,109,9.410970e-13
1,110,4.610570e-13
1,111,1.949309e-13
1,112,1.919795e-13
1,113,4.582600e-13
1,114,4.507692e-13
1,115,3.064485e-13
1,116,5.857721e-13
1,117,2.529926e-13
1,118,4.352764e-13
1,119,1.231750e-13
1,120,2.965262e-13
1,121,6.803243e-13
1,122,8.726709e-13
1,123,6.780372e-13
1,124,2.258417e-13
1,125,2.996536e-13
1,126,3.179876e-13
1,127,5.990871e-14
1,128,6.757237e-14
1,129,9.758564e-14
1,130,1.299912e-13
1,131,1.820416e-13
1,132,8.165797e-14
1,133,4.840787e-14
1,134,2.242365e-13
1,135,7.602660e-14
1,136,2.062333e-14
1,137,4.008604e-14
1,138,1.050626e-13
1,139,4.058226e-14
1,140,9.420241e-14
1,141,3.043160e-14
1,142,6.362936e-14
1,143,7.118081e-14
1,144,2.916546e-14
1,145,-4.707315e-14
1,146,2.295367e-14
1,147,3.509062e-14
1,148,2.481147e-14
1,149,1.399496e-14
1,150,2.771966e-14
1,151,0.000000e+00
1,152,8.036453e-15
1,153,2.315424e-14
1,154,0.000000e+00
1,155,5.635707e-15
1,156,1.926557e-14
1,157,5.057139e-15
1,158,5.992681e-15
1,159,6.759234e-15
1,160,4.638304e-15
1,161,0.000000e+00
1,162,-2.604053e-15
1,163,1.460884e-15
1,164,0.000000e+00
1,165,0.000000e+00
1,166,2.452201e-15
1,167,0.000000e+00
1,168,0.000000e+00
1,169,-2.493900e-15
1,170,-2.780656e-15
1,171,-2.454937e-15
1,172,0.000000e+00
1,173,-2.744420e-15
1,174,0.000000e+00
1,175,0.000000e+00
1,176,-2.302130e-15
1,177,-2.661444e-15
1,178,0.000000e+00
1,179,0.000000e+00
1,180,0.000000e+00
1,181,0.000000e+00
1,182,0.000000e+00
1,183,0.000000e+00
1,184,0.000000e+00
1,185,0.000000e+00
1,186,0.000000e+00
1,187,0.000000e+00
1,188,0.000000e+00
1,189,0.000000e+00
1,190,0.000000e+00
1,191,0.000000e+00
1,192,0.000000e+00
1,193,0.000000e+00
1,194,0.000000e+00
1,195,0.000000e+00
1,196,0.000000e+00
1,197,0.000000e+00
1,198,0.000000e+00
1,199,0.000000e+00
1,200,0.000000e+00
1,201,0.000000e+00
2,0,0.000000e+00
2,1,2.955984e-09
2,2,4.131217e-09
2,3,3.423722e-09
2,4,2.930346e-09
2,5,2.586640e-09
2,6,2.471009e-09
2,7,2.232848e-09
2,8,2.094458e-09
2,9,1.900635e-09
2,10,1.749551e-09
2,11,1.665545e-09
2,12,1.461702e-09
2,13,1.341463e-09
2,14,1.267940e-09
2,15,1.072707e-09
2,16,9.336972e-10
2,17,8.256154e-10
2,18,7.106832e-10
2,19,6.411794e-10
2,20,6.002247e-10
2,21,5.267026e-10
2,22,4.695164e-10
2,23,4.312367e-10
2,24,3.839492e-10
2,25,3.712236e-10
2,26,3.048252e-10
2,27,2.855361e-10
2,28,2.448254e-10
2,29,2.219545e-10
2,30,1.947987e-10
2,31,1.879339e-10
2,32,1.771011e-10
2,33,1.572319e-10
2,34,1.254467e-10
2,35,1.106916e-10
2,36,1.027278e-10
2,37,9.405085e-11
2,38,9.183748e-11
2,39,8.053188e-11
2,40,7.058028e-11
2,41,6.534187e-11
2,42,5.960280e-11
2,43,6.512621e-11
2,44,5.687873e-11
2,45,4.714445e-11
2,46,4.005224e-11
2,47,3.563007e-11
2,48,3.533422e-11
2,49,3.373879e-11
2,50,2.892108e-11
2,51,2.569327e-11
2,52,2.675281e-11
2,53,2.163494e-11
2,54,2.257213e-11
2,55,2.060706e-11
2,56,1.599752e-11
2,57,1.712687e-11
2,58,1.660528e-11
2,59,1.232467e-11
2,60,1.430134e-11
2,61,1.302415e-11
2,62,1.276251e-11
2,63,8.975537e-12
2,64,9.548257e-12
2,65,9.695668e-12
2,66,7.088861e-12
2,67,8.105116e-12
2,68,6.658323e-12
2,69,7.133265e-12
2,70,3.761623e-12
2,71,5.456642e-12
2,72,4.561350e-12
2,73,3.763924e-12
2,74,4.367004e-12
2,75,3.440655e-12
2,76,4.117434e-12
2,77,2.844866e-12
2,78,2.627410e-12
2,79,3.455811e-12
2,80,2.344722e-12
2,81,2.118772e-12
2,82,1.802968e-12
2,83,1.459050e-12
2,84,2.268482e-12
2,85,1.785727e-12
2,86,1.229025e-12
2,87,1.489247e-12
2,88,3.043144e-12
2,89,1.045436e-12
2,90,1.745366e-12
2,91,2.085684e-12
2,92,1.608030e-12
2,93,2.004812e-12
2,94,2.210802e-12
2,95,1.921502e-12
2,96,1.285787e-12
2,97,2.071070e-12
2,98,1.713724e-12
2,99,9.869567e-13
2,100,4.946797e-13
2,101,1.579296e-12
2,102,9.576150e-13
2,103,5.101114e-13
2,104,2.087196e-12
2,105,7.038003e-13
2,106,1.748310e-12
2,107,5.196235e-13
2,108,1.557751e-12
2,109,1.184019e-12
2,110,5.407950e-13
2,111,1.853172e-13
2,112,1.746867e-13
2,113,5.239180e-13
2,114,4.754962e-13
2,115,3.216506e-13
2,116,6.694294e-13
2,117,2.676953e-13
2,118,5.090162e-13
2,119,8.913865e-14
2,120,3.341181e-13
2,121,8.825101e-13
2,122,1.117501e-12
2,123,8.627984e-13
2,124,2.680984e-13
2,125,3.626543e-13
2,126,4.069822e-13
2,127,3.990984e-14
2,128,4.603590e-14
2,129,1.064686e-13
2,130,1.284707e-13
2,131,2.029449e-13
2,132,7.613279e-14
2,133,3.224630e-14
2,134,2.801170e-13
2,135,6.329685e-14
2,136,1.180825e-14
2,137,2.131324e-14
2,138,1.295295e-13
2,139,2.325168e-14
2,140,1.179499e-13
2,141,1.416034e-14
2,142,7.556957e-14
2,143,6.508741e-14
2,144,1.733328e-14
2,145,-5.964039e-14
2,146,2.078133e-14
2,147,2.961600e-14
2,148,1.914739e-14
2,149,1.041251e-14
2,150,1.611267e-14
2,151,0.000000e+00
2,152,3.456230e-15
2,153,1.744474e-14
2,154,0.000000e+00
2,155,-7.628994e-15
2,156,1.523681e-14
2,157,3.694505e-15
2,158,-5.740231e-15
2,159,6.726953e-15
2,160,3.285409e-15
2,161,0.000000e+00
2,162,-2.514478e-15
2,163,-1.104831e-14
2,164,0.000000e+00
2,165,0.000000e+00
2,166,2.241958e-15
2,167,0.000000e+00
2,168,0.000000e+00
2,169,-2.408114e-15
2,170,-2.685006e-15
2,171,-2.437704e-15
2,172,0.000000e+00
2,173,-2.650017e-15
2,174,0.000000e+00
2,175,0.000000e+00
2,176,-2.285970e-15
2,177,-2.642761e-15
2,178,0.000000e+00
2,179,0.000000e+00
2,180,0.000000e+00
2,181,0.000000e+00
2,182,0.000000e+00
2,183,0.000000e+00
2,184,0.000000e+00
2,185,0.000000e+00
2,186,0.000000e+00
2,187,0.000000e+00
2,188,0.000000e+00
2,189,0.000000e+00
2,190,0.000000e+00
2,191,0.000000e+00
2,192,0.000000e+00
2,193,0.000000e+00
2,194,0.000000e+00
2,195,0.000000e+00
2,196,0.000000e+00
2,197,0.000000e+00
2,198,0.000000e+00
2,199,0.000000e+00
2,200,0.000000e+00
2,201,0.000000e+00
3,0,0.000000e+00
3,1,2.404095e-09
3,2,3.423722e-09
3,3,2.934185e-09
3,4,2.512054e-09
3,5,2.237835e-09
3,6,2.143581e-09
3,7,1.940393e-09
3,8,1.821222e-09
3,9,1.654690e-09
3,10,1.536458e-09
3,11,1.457878e-09
3,12,1.274792e-09
3,13,1.169219e-09
3,14,1.098978e-09
3,15,9.254152e-10
3,16,8.022484e-10
3,17,7.103427e-10
3,18,6.072212e-10
3,19,5.495369e-10
3,20,5.184596e-10
3,21,4.576654e-10
3,22,4.102481e-10
3,23,3.784881e-10
3,24,3.402706e-10
3,25,3.301210e-10
3,26,2.698532e-10
3,27,2.523148e-10
3,28,2.147269e-10
3,29,1.941439e-10
3,30,1.703564e-10
3,31,1.630157e-10
3,32,1.532922e-10
3,33,1.341620e-10
3,34,1.065071e-10
3,35,9.457018e-11
3,36,8.780125e-11
3,37,7.940289e-11
3,38,7.728952e-11
3,39,6.782460e-11
3,40,5.972126e-11
3,41,5.517377e-11
3,42,5.034985e-11
3,43,5.497060e-11
3,44,4.800140e-11
3,45,3.964122e-11
3,46,3.362763e-11
3,47,2.964973e-11
3,48,2.939437e-11
3,49,2.823178e-11
3,50,2.399563e-11
3,51,2.138021e-11
3,52,2.221046e-11
3,53,1.806157e-11
3,54,1.867008e-11
3,55,1.696122e-11
3,56,1.305489e-11
3,57,1.429546e-11
3,58,1.388197e-11
3,59,1.028937e-11
3,60,1.197495e-11
3,61,1.095550e-11
3,62,1.068527e-11
3,63,7.365650e-12
3,64,7.946783e-12
3,65,8.254565e-12
3,66,6.032937e-12
3,67,6.905246e-12
3,68,5.652470e-12
3,69,6.028772e-12
3,70,3.249261e-12
3,71,4.701975e-12
3,72,3.941086e-12
3,73,3.274398e-12
3,74,3.762149e-12
3,75,2.993437e-12
3,76,3.545814e-12
3,77,2.520018e-12
3,78,2.307703e-12
3,79,3.023663e-12
3,80,2.067837e-12
3,81,1.880557e-12
3,82,1.610177e-12
3,83,1.267014e-12
3,84,1.940932e-12
3,85,1.521344e-12
3,86,1.079847e-12
3,87,1.286676e-12
3,88,2.655024e-12
3,89,9.667333e-13
3,90,1.620342e-12
3,91,1.966259e-12
3,92,1.485933e-12
3,93,1.839004e-12
3,94,2.020158e-12
3,95,1.834620e-12
3,96,1.241240e-12
3,97,1.911480e-12
3,98,1.608968e-12
3,99,9.651445e-13
3,100,5.274776e-13
3,101,1.443863e-12
3,102,9.373030e-13
3,103,5.066998e-13
3,104,1.872039e-12
3,105,6.610353e-13
3,106,1.587089e-12
3,107,5.221543e-13
3,108,1.412527e-12
3,109,1.078320e-12
3,110,5.238455e-13
3,111,2.114112e-13
3,112,1.930861e-13
3,113,5.027757e-13
3,114,4.726587e-13
3,115,3.126511e-13
3,116,6.258749e-13
3,117,2.701149e-13
3,118,4.714198e-13
3,119,1.071158e-13
3,120,3.154351e-13
3,121,7.690758e-13
3,122,9.904276e-13
3,123,7.570382e-13
3,124,2.524751e-13
3,125,3.315516e-13
3,126,3.619709e-13
3,127,5.348550e-14
3,128,5.846938e-14
3,129,1.057605e-13
3,130,1.289203e-13
3,131,1.918635e-13
3,132,7.589347e-14
3,133,4.250102e-14
3,134,2.565695e-13
3,135,6.850269e-14
3,136,1.493662e-14
3,137,3.216355e-14
3,138,1.156976e-13
3,139,3.638214e-14
3,140,1.047403e-13
3,141,2.366931e-14
3,142,6.977193e-14
3,143,6.704085e-14
3,144,2.409662e-14
3,145,-4.357534e-14
3,146,2.333359e-14
3,147,3.466645e-14
3,148,2.296816e-14
3,149,1.242231e-14
3,150,2.067202e-14
3,151,0.000000e+00
3,152,5.032975e-15
3,153,2.085197e-14
3,154,0.000000e+00
3,155,-4.317907e-15
3,156,1.815472e-14
3,157,4.424320e-15
3,158,-2.509648e-15
3,159,9.088335e-15
3,160,4.060993e-15
3,161,0.000000e+00
3,162,-1.530874e-15
3,163,-8.173750e-15
3,164,0.000000e+00
3,165,0.000000e+00
3,166,3.844444e-15
3,167,0.000000e+00
3,168,0.000000e+00
3,169,-1.466117e-15
3,170,-1.634695e-15
3,171,-1.511551e-15
3,172,0.000000e+00
3,173,-1.613393e-15
3,174,0.000000e+00
3,175,0.000000e+00
3,176,-1.417464e-15
3,177,-1.638701e-15
3,178,0.000000e+00
3,179,0.000000e+00
3,180,0.000000e+00
3,181,0.000000e+00
3,182,0.000000e+00
3,183,0.000000e+00
3,184,0.000000e+00
3,185,0.000000e+00
3,186,0.000000e+00
3,187,0.000000e+00
3,188,0.000000e+00
3,189,0.000000e+00
3,190,0.000000e+00
3,191,0.000000e+00
3,192,0.000000e+00
3,193,0.000000e+00
3,194,0.000000e+00
3,195,0.000000e+00
3,196,0.000000e+00
3,197,0.000000e+00
3,198,0.000000e+00
3,199,0.000000e+00
3,200,0.000000e+00
3,201,0.000000e+00
4,0,0.000000e+00
4,1,2.044640e-09
4,2,2.930346e-09
4,3,2.512054e-09
4,4,2.220546e-09
4,5,1.992786e-09
4,6,1.910255e-09
4,7,1.742245e-09
4,8,1.646586e-09
4,9,1.501476e-09
4,10,1.375703e-09
4,11,1.316861e-09
4,12,1.150986e-09
4,13,1.049108e-09
4,14,9.821157e-10
4,15,8.176359e-10
4,16,7.087633e-10
4,17,6.225105e-10
4,18,5.200296e-10
4,19,4.614050e-10
4,20,4.357968e-10
4,21,3.819303e-10
4,22,3.405974e-10
4,23,3.162946e-10
4,24,2.814395e-10
4,25,2.739235e-10
4,26,2.280540e-10
4,27,2.155773e-10
4,28,1.859165e-10
4,29,1.690603e-10
4,30,1.486432e-10
4,31,1.442219e-10
4,32,1.350853e-10
4,33,1.216371e-10
4,34,9.666953e-11
4,35,8.495471e-11
4,36,7.787629e-11
4,37,7.258880e-11
4,38,7.100616e-11
4,39,6.183258e-11
4,40,5.378421e-11
4,41,4.978953e-11
4,42,4.517960e-11
4,43,4.952699e-11
4,44,4.295483e-11
4,45,3.538913e-11
4,46,2.990493e-11
4,47,2.677224e-11
4,48,2.638644e-11
4,49,2.500629e-11
4,50,2.128780e-11
4,51,1.878811e-11
4,52,1.967081e-11
4,53,1.587330e-11
4,54,1.647785e-11
4,55,1.523131e-11
4,56,1.174023e-11
4,57,1.259429e-11
4,58,1.212053e-11
4,59,8.707685e-12
4,60,1.040039e-11
4,61,9.519995e-12
4,62,9.472909e-12
4,63,6.650898e-12
4,64,7.051416e-12
4,65,7.175799e-12
4,66,5.033379e-12
4,67,5.815856e-12
4,68,4.835123e-12
4,69,5.335490e-12
4,70,2.764877e-12
4,71,4.093630e-12
4,72,3.375972e-12
4,73,2.779327e-12
4,74,3.245188e-12
4,75,2.572337e-12
4,76,3.067964e-12
4,77,2.108993e-12
4,78,1.911435e-12
4,79,2.627865e-12
4,80,1.808857e-12
4,81,1.619492e-12
4,82,1.423322e-12
4,83,1.164217e-12
4,84,1.800409e-12
4,85,1.454887e-12
4,86,9.933771e-13
4,87,1.207982e-12
4,88,2.408996e-12
4,89,8.639379e-13
4,90,1.357212e-12
4,91,1.594233e-12
4,92,1.212465e-12
4,93,1.526996e-12
4,94,1.663528e-12
4,95,1.401250e-12
4,96,9.699114e-13
4,97,1.505357e-12
4,98,1.267198e-12
4,99,7.307437e-13
4,100,3.905312e-13
4,101,1.201206e-12
4,102,7.364569e-13
4,103,4.000136e-13
4,104,1.595531e-12
4,105,5.268590e-13
4,106,1.331967e-12
4,107,3.916827e-13
4,108,1.196138e-12
4,109,9.027914e-13
4,110,4.092990e-13
4,111,1.294667e-13
4,112,1.202769e-13
4,113,3.954438e-13
4,114,3.509669e-13
4,115,2.296445e-13
4,116,4.886704e-13
4,117,1.892827e-13
4,118,3.858341e-13
4,119,5.372262e-14
4,120,2.425094e-13
4,121,6.555309e-13
4,122,8.382959e-13
4,123,6.369678e-13
4,124,1.983806e-13
4,125,2.695705e-13
4,126,3.066746e-13
4,127,2.981156e-14
4,128,2.850670e-14
4,129,7.676324e-14
4,130,9.583490e-14
4,131,1.508260e-13
4,132,5.269394e-14
4,133,2.112269e-14
4,134,2.133379e-13
4,135,4.219303e-14
4,136,7.050689e-15
4,137,1.156202e-14
4,138,9.667695e-14
4,139,1.631918e-14
4,140,8.862939e-14
4,141,9.002123e-15
4,142,5.546775e-14
4,143,4.763518e-14
4,144,1.075911e-14
4,145,-4.033399e-14
4,146,1.388405e-14
4,147,1.917673e-14
4,148,1.208924e-14
4,149,6.505827e-15
4,150,9.123712e-15
4,151,0.000000e+00
4,152,1.744200e-15
4,153,1.085197e-14
4,154,0.000000e+00
4,155,-4.938415e-15
4,156,9.678503e-15
4,157,2.264441e-15
4,158,-3.436957e-15
4,159,3.638419e-15
4,160,2.049164e-15
4,161,0.000000e+00
4,162,-2.411625e-15
4,163,-6.898381e-15
4,164,0.000000e+00
4,165,0.000000e+00
4,166,7.358312e-16
4,167,0.000000e+00
4,168,0.000000e+00
4,169,-2.309612e-15
4,170,-2.575178e-15
4,171,-2.342262e-15
4,172,0.000000e+00
4,173,-2.541620e-15
4,174,0.000000e+00
4,175,0.000000e+00
4,176,-2.196468e-15
4,177,-2.539290e-15
4,178,0.000000e+00
4,179,0.000000e+00
4,180,0.000000e+00
4,181,0.000000e+00
4,182,0.000000e+00
4,183,0.000000e+00
4,184,0.000000e+00
4,185,0.000000e+00
4,186,0.000000e+00
4,187,0.000000e+00
4,188,0.000000e+00
4,189,0.000000e+00
4,190,0.000000e+00
4,191,0.000000e+00
4,192,0.000000e+00
4,193,0.000000e+00
4,194,0.000000e+00
4,195,0.000000e+00
4,196,0.000000e+00
4,197,0.000000e+00
4,198,0.000000e+00
4,199,0.000000e+00
4,200,0.000000e+00
4,201,0.000000e+00
5,0,0.000000e+00
5,1,1.796817e-09
5,2,2.586640e-09
5,3,2.237835e-09
5,4,1.992786e-09
5,5,1.816709e-09
5,6,1.738370e-09
5,7,1.600028e-09
5,8,1.518403e-09
5,9,1.386398e-09
5,10,1.267023e-09
5,11,1.217855e-09
5,12,1.067976e-09
5,13,9.720452e-10
5,14,9.063337e-10
5,15,7.635733e-10
5,16,6.617600e-10
5,17,5.790041e-10
5,18,4.920237e-10
5,19,4.373036e-10
5,20,4.086315e-10
5,21,3.577215e-10
5,22,3.176770e-10
5,23,2.936896e-10
5,24,2.597571e-10
5,25,2.517337e-10
5,26,2.106275e-10
5,27,1.992572e-10
5,28,1.723631e-10
5,29,1.574031e-10
5,30,1.389757e-10
5,31,1.343576e-10
5,32,1.254795e-10
5,33,1.136896e-10
5,34,9.064443e-11
5,35,7.974488e-11
5,36,7.253891e-11
5,37,6.778594e-11
5,38,6.613950e-11
5,39,5.739727e-11
5,40,4.999757e-11
5,41,4.611138e-11
5,42,4.179512e-11
5,43,4.548019e-11
5,44,3.951454e-11
5,45,3.273022e-11
5,46,2.763773e-11
5,47,2.486640e-11
5,48,2.433921e-11
5,49,2.297743e-11
5,50,1.961794e-11
5,51,1.725622e-11
5,52,1.797319e-11
5,53,1.453812e-11
5,54,1.506471e-11
5,55,1.384782e-11
5,56,1.079018e-11
5,57,1.141143e-11
5,58,1.090809e-11
5,59,7.901895e-12
5,60,9.348056e-12
5,61,8.565486e-12
5,62,8.509513e-12
5,63,6.030825e-12
5,64,6.375814e-12
5,65,6.434925e-12
5,66,4.549541e-12
5,67,5.231997e-12
5,68,4.358764e-12
5,69,4.770244e-12
5,70,2.516658e-12
5,71,3.674181e-12
5,72,3.028391e-12
5,73,2.514915e-12
5,74,2.895707e-12
5,75,2.340373e-12
5,76,2.769138e-12
5,77,1.908301e-12
5,78,1.716711e-12
5,79,2.347344e-12
5,80,1.647763e-12
5,81,1.472754e-12
5,82,1.307455e-12
5,83,1.073399e-12
5,84,1.630064e-12
5,85,1.326238e-12
5,86,9.040016e-13
5,87,1.086798e-12
5,88,2.131226e-12
5,89,7.843173e-13
5,90,1.203483e-12
5,91,1.411770e-12
5,92,1.081242e-12
5,93,1.347054e-12
5,94,1.463737e-12
5,95,1.245795e-12
5,96,8.739394e-13
5,97,1.308952e-12
5,98,1.101464e-12
5,99,6.367620e-13
5,100,3.467891e-13
5,101,1.051096e-12
5,102,6.488467e-13
5,103,3.541879e-13
5,104,1.392622e-12
5,105,4.612431e-13
5,106,1.165478e-12
5,107,3.442587e-13
5,108,1.051394e-12
5,109,7.901981e-13
5,110,3.587644e-13
5,111,1.173970e-13
5,112,1.036245e-13
5,113,3.496509e-13
5,114,3.088952e-13
5,115,1.995511e-13
5,116,4.274820e-13
5,117,1.667242e-13
5,118,3.395505e-13
5,119,4.686160e-14
5,120,2.116007e-13
5,121,5.670054e-13
5,122,7.281020e-13
5,123,5.497809e-13
5,124,1.750555e-13
5,125,2.350897e-13
5,126,2.684722e-13
5,127,2.711794e-14
5,128,2.621013e-14
5,129,6.875533e-14
5,130,8.352212e-14
5,131,1.317734e-13
5,132,4.522275e-14
5,133,1.917289e-14
5,134,1.855479e-13
5,135,3.671526e-14
5,136,5.995551e-15
5,137,9.841832e-15
5,138,8.407111e-14
5,139,1.306698e-14
5,140,7.644750e-14
5,141,6.394354e-15
5,142,4.826872e-14
5,143,3.969909e-14
5,144,9.276612e-15
5,145,-3.606927e-14
5,146,1.280732e-14
5,147,1.753352e-14
5,148,1.088426e-14
5,149,5.859488e-15
5,150,7.759037e-15
5,151,0.000000e+00
5,152,1.338399e-15
5,153,9.746269e-15
5,154,0.000000e+00
5,155,-6.389050e-15
5,156,8.745397e-15
5,157,2.024201e-15
5,158,-4.909851e-15
5,159,3.649921e-15
5,160,1.825732e-15
5,161,0.000000e+00
5,162,-2.000234e-15
5,163,-8.267994e-15
5,164,0.000000e+00
5,165,0.000000e+00
5,166,9.029499e-16
5,167,0.000000e+00
5,168,0.000000e+00
5,169,-1.915623e-15
5,170,-2.135887e-15
5,171,-1.951204e-15
5,172,0.000000e+00
5,173,-2.108053e-15
5,174,0.000000e+00
5,175,0.000000e+00
5,176,-1.829752e-15
5,177,-2.115337e-15
5,178,0.000000e+00
5,179,0.000000e+00
5,180,0.000000e+00
5,181,0.000000e+00
5,182,0.000000e+00
5,183,0.000000e+00
5,184,0.000000e+00
5,185,0.000000e+00
5,186,0.000000e+00
5,187,0.000000e+00
5,188,0.000000e+00
5,189,0.000000e+00
5,190,0.000000e+00
5,191,0.000000e+00
5,192,0.000000e+00
5,193,0.000000e+00
5,194,0.000000e+00
5,195,0.000000e+00
5,196,0.000000e+00
5,197,0.000000e+00
5,198,0.000000e+00
5,199,0.000000e+00
5,200,0.000000e+00
5,201,0.000000e+00
6,0,0.000000e+00
6,1,1.727187e-09
6,2,2.471009e-09
6,3,2.143581e-09
6,4,1.910255e-09
6,5,1.738370e-09
6,6,1.676366e-09
6,7,1.541733e-09
6,8,1.465607e-09
6,9,1.338521e-09
6,10,1.226679e-09
6,11,1.180777e-09
6,12,1.037630e-09
6,13,9.474823e-10
6,14,8.864662e-10
6,15,7.503681e-10
6,16,6.516361e-10
6,17,5.714408e-10
6,18,4.885900e-10
6,19,4.362427e-10
6,20,4.072274e-10
6,21,3.567778e-10
6,22,3.164523e-10
6,23,2.916103e-10
6,24,2.579144e-10
6,25,2.495926e-10
6,26,2.086956e-10
6,27,1.969981e-10
6,28,1.701101e-10
6,29,1.549803e-10
6,30,1.365829e-10
6,31,1.322750e-10
6,32,1.239668e-10
6,33,1.122156e-10
6,34,8.997602e-11
6,35,7.884934e-11
6,36,7.204478e-11
6,37,6.720659e-11
6,38,6.556399e-11
6,39,5.710553e-11
6,40,4.977948e-11
6,41,4.584432e-11
6,42,4.162025e-11
6,43,4.521088e-11
6,44,3.935759e-11
6,45,3.272764e-11
6,46,2.766114e-11
6,47,2.480742e-11
6,48,2.434320e-11
6,49,2.301689e-11
6,50,1.971249e-11
6,51,1.732545e-11
6,52,1.804013e-11
6,53,1.462845e-11
6,54,1.516716e-11
6,55,1.389828e-11
6,56,1.088076e-11
6,57,1.144633e-11
6,58,1.097005e-11
6,59,7.945005e-12
6,60,9.369287e-12
6,61,8.580388e-12
6,62,8.478043e-12
6,63,6.025661e-12
6,64,6.374985e-12
6,65,6.426761e-12
6,66,4.544243e-12
6,67,5.211229e-12
6,68,4.372779e-12
6,69,4.769249e-12
6,70,2.520604e-12
6,71,3.645805e-12
6,72,3.016680e-12
6,73,2.515619e-12
6,74,2.887806e-12
6,75,2.342284e-12
6,76,2.774150e-12
6,77,1.921122e-12
6,78,1.745462e-12
6,79,2.349132e-12
6,80,1.683028e-12
6,81,1.496550e-12
6,82,1.337144e-12
6,83,1.088894e-12
6,84,1.647975e-12
6,85,1.355485e-12
6,86,9.340488e-13
6,87,1.114859e-12
6,88,2.154281e-12
6,89,8.056755e-13
6,90,1.232533e-12
6,91,1.442154e-12
6,92,1.094798e-12
6,93,1.373358e-12
6,94,1.472256e-12
6,95,1.250684e-12
6,96,8.859337e-13
6,97,1.315765e-12
6,98,1.120352e-12
6,99,6.594161e-13
6,100,3.684028e-13
6,101,1.056651e-12
6,102,6.640478e-13
6,103,3.673740e-13
6,104,1.396609e-12
6,105,4.645422e-13
6,106,1.170894e-12
6,107,3.512598e-13
6,108,1.048135e-12
6,109,7.903453e-13
6,110,3.626800e-13
6,111,1.169769e-13
6,112,1.072710e-13
6,113,3.440741e-13
6,114,3.070576e-13
6,115,1.964324e-13
6,116,4.193463e-13
6,117,1.620071e-13
6,118,3.324027e-13
6,119,4.438996e-14
6,120,2.076342e-13
6,121,5.601012e-13
6,122,7.198366e-13
6,123,5.436015e-13
6,124,1.712767e-13
6,125,2.312742e-13
6,126,2.638187e-13
6,127,2.749887e-14
6,128,2.497577e-14
6,129,6.632538e-14
6,130,8.315343e-14
6,131,1.298925e-13
6,132,4.446775e-14
6,133,1.855133e-14
6,134,1.834412e-13
6,135,3.566405e-14
6,136,5.701145e-15
6,137,1.010953e-14
6,138,8.273908e-14
6,139,1.412888e-14
6,140,7.538802e-14
6,141,6.887019e-15
6,142,4.758973e-14
6,143,3.977745e-14
6,144,9.553087e-15
6,145,-3.107183e-14
6,146,1.190716e-14
6,147,1.653016e-14
6,148,1.030698e-14
6,149,5.548705e-15
6,150,7.447067e-15
6,151,0.000000e+00
6,152,1.366892e-15
6,153,9.207866e-15
6,154,0.000000e+00
6,155,-4.659237e-15
6,156,8.267334e-15
6,157,1.910204e-15
6,158,-3.292574e-15
6,159,3.254866e-15
6,160,1.751471e-15
6,161,0.000000e+00
6,162,-2.004450e-15
6,163,-6.312966e-15
6,164,0.000000e+00
6,165,0.000000e+00
6,166,7.131056e-16
6,167,0.000000e+00
6,168,0.000000e+00
6,169,-1.919661e-15
6,170,-2.140389e-15
6,171,-1.955067e-15
6,172,0.000000e+00
6,173,-2.112497e-15
6,174,0.000000e+00
6,175,0.000000e+00
6,176,-1.833374e-15
6,177,-2.119525e-15
6,178,0.000000e+00
6,179,0.000000e+00
6,180,0.000000e+00
6,181,0.000000e+00
6,182,0.000000e+00
6,183,0.000000e+00
6,184,0.000000e+00
6,185,0.000000e+00
6,186,0.000000e+00
6,187,0.000000e+00
6,188,0.000000e+00
6,189,0.000000e+00
6,190,0.000000e+00
6,191,0.000000e+00
6,192,0.000000e+00
6,193,0.000000e+00
6,194,0.000000e+00
6,195,0.000000e+00
6,196,0.000000e+00
6,197,0.000000e+00
6,198,0.000000e+00
6,199,0.000000e+00
6,200,0.000000e+00
6,201,0.000000e+00
7,0,0.000000e+00
7,1,1.558739e-09
7,2,2.232848e-09
7,3,1.940393e-09
7,4,1.742245e-09
7,5,1.600028e-09
7,6,1.541733e-09
7,7,1.433844e-09
7,8,1.366388e-09
7,9,1.249119e-09
7,10,1.138834e-09
7,11,1.101603e-09
7,12,9.714696e-10
7,13,8.851786e-10
7,14,8.278186e-10
7,15,7.066655e-10
7,16,6.145173e-10
7,17,5.364492e-10
7,18,4.633224e-10
7,19,4.133472e-10
7,20,3.829436e-10
7,21,3.354845e-10
7,22,2.956431e-10
7,23,2.712340e-10
7,24,2.378243e-10
7,25,2.288783e-10
7,26,1.926003e-10
7,27,1.823782e-10
7,28,1.583585e-10
7,29,1.447402e-10
7,30,1.280368e-10
7,31,1.241086e-10
7,32,1.162699e-10
7,33,1.066974e-10
7,34,8.605104e-11
7,35,7.483029e-11
7,36,6.791147e-11
7,37,6.396515e-11
7,38,6.233953e-11
7,39,5.423629e-11
7,40,4.711374e-11
7,41,4.330476e-11
7,42,3.933363e-11
7,43,4.261604e-11
7,44,3.699514e-11
7,45,3.095120e-11
7,46,2.611965e-11
7,47,2.355983e-11
7,48,2.297642e-11
7,49,2.164413e-11
7,50,1.854306e-11
7,51,1.618783e-11
7,52,1.690600e-11
7,53,1.373288e-11
7,54,1.420474e-11
7,55,1.300343e-11
7,56,1.030059e-11
7,57,1.061952e-11
7,58,1.007558e-11
7,59,7.283199e-12
7,60,8.596553e-12
7,61,7.859578e-12
7,62,7.801218e-12
7,63,5.640709e-12
7,64,5.909035e-12
7,65,5.855369e-12
7,66,4.092126e-12
7,67,4.716412e-12
7,68,3.995182e-12
7,69,4.330561e-12
7,70,2.292101e-12
7,71,3.296384e-12
7,72,2.711619e-12
7,73,2.259642e-12
7,74,2.580219e-12
7,75,2.113454e-12
7,76,2.513054e-12
7,77,1.698908e-12
7,78,1.541797e-12
7,79,2.107199e-12
7,80,1.511478e-12
7,81,1.342445e-12
7,82,1.206176e-12
7,83,1.004543e-12
7,84,1.504856e-12
7,85,1.252300e-12
7,86,8.499551e-13
7,87,1.007198e-12
7,88,1.916402e-12
7,89,7.118106e-13
7,90,1.056094e-12
7,91,1.218047e-12
7,92,9.427792e-13
7,93,1.174719e-12
7,94,1.266123e-12
7,95,1.037265e-12
7,96,7.340358e-13
7,97,1.086348e-12
7,98,9.333587e-13
7,99,5.231461e-13
7,100,2.859518e-13
7,101,9.015275e-13
7,102,5.487369e-13
7,103,2.997765e-13
7,104,1.209266e-12
7,105,3.875384e-13
7,106,1.008450e-12
7,107,2.819928e-13
7,108,9.101123e-13
7,109,6.810189e-13
7,110,2.988053e-13
7,111,8.699147e-14
7,112,7.402792e-14
7,113,2.942507e-13
7,114,2.510706e-13
7,115,1.568486e-13
7,116,3.520168e-13
7,117,1.302323e-13
7,118,2.862861e-13
7,119,2.499022e-14
7,120,1.732127e-13
7,121,4.864653e-13
7,122,6.270642e-13
7,123,4.697982e-13
7,124,1.467091e-13
7,125,1.979017e-13
7,126,2.303840e-13
7,127,1.959094e-14
7,128,1.421651e-14
7,129,5.492596e-14
7,130,6.788293e-14
7,131,1.094800e-13
7,132,3.316843e-14
7,133,1.176450e-14
7,134,1.599914e-13
7,135,2.493590e-14
7,136,2.354195e-15
7,137,3.384565e-15
7,138,7.133999e-14
7,139,8.182769e-15
7,140,6.481810e-14
7,141,2.969966e-15
7,142,4.027634e-14
7,143,3.134880e-14
7,144,5.192816e-15
7,145,-2.861219e-14
7,146,8.714545e-15
7,147,1.156803e-14
7,148,6.666085e-15
7,149,3.537332e-15
7,150,3.182838e-15
7,151,0.000000e+00
7,152,1.843156e-17
7,153,5.873747e-15
7,154,0.000000e+00
7,155,-5.061472e-15
7,156,5.465613e-15
7,157,1.186301e-15
7,158,-3.651428e-15
7,159,2.026719e-15
7,160,1.047307e-15
7,161,0.000000e+00
7,162,-1.945465e-15
7,163,-6.023256e-15
7,164,0.000000e+00
7,165,0.000000e+00
7,166,1.009007e-16
7,167,0.000000e+00
7,168,0.000000e+00
7,169,-1.863171e-15
7,170,-2.077404e-15
7,171,-1.902049e-15
7,172,0.000000e+00
7,173,-2.050332e-15
7,174,0.000000e+00
7,175,0.000000e+00
7,176,-1.783656e-15
7,177,-2.062047e-15
7,178,0.000000e+00
7,179,0.000000e+00
7,180,0.000000e+00
7,181,0.000000e+00
7,182,0.000000e+00
7,183,0.000000e+00
7,184,0.000000e+00
7,185,0.000000e+00
7,186,0.000000e+00
7,187,0.000000e+00
7,188,0.000000e+00
7,189,0.000000e+00
7,190,0.000000e+00
7,191,0.000000e+00
7,192,0.000000e+00
7,193,0.000000e+00
7,194,0.000000e+00
7,195,0.000000e+00
7,196,0.000000e+00
7,197,0.000000e+00
7,198,0.000000e+00
7,199,0.000000e+00
7,200,0.000000e+00
7,201,0.000000e+00
8,0,0.000000e+00
8,1,1.461011e-09
8,2,2.094458e-09
8,3,1.821222e-09
8,4,1.646586e-09
8,5,1.518403e-09
8,6,1.465607e-09
8,7,1.366388e-09
8,8,1.311778e-09
8,9,1.199078e-09
8,10,1.092267e-09
8,11,1.059926e-09
8,12,9.378997e-10
8,13,8.541925e-10
8,14,7.989954e-10
8,15,6.830062e-10
8,16,5.959086e-10
8,17,5.216441e-10
8,18,4.516441e-10
8,19,4.044543e-10
8,20,3.749048e-10
8,21,3.298996e-10
8,22,2.907962e-10
8,23,2.658295e-10
8,24,2.318685e-10
8,25,2.221271e-10
8,26,1.880008e-10
8,27,1.780535e-10
8,28,1.552617e-10
8,29,1.418908e-10
8,30,1.254433e-10
8,31,1.214670e-10
8,32,1.134510e-10
8,33,1.046174e-10
8,34,8.475622e-11
8,35,7.347252e-11
8,36,6.643377e-11
8,37,6.294808e-11
8,38,6.133283e-11
8,39,5.330480e-11
8,40,4.611544e-11
8,41,4.247149e-11
8,42,3.843400e-11
8,43,4.137817e-11
8,44,3.599260e-11
8,45,3.017217e-11
8,46,2.544197e-11
8,47,2.293931e-11
8,48,2.231188e-11
8,49,2.093830e-11
8,50,1.794748e-11
8,51,1.558933e-11
8,52,1.627688e-11
8,53,1.320032e-11
8,54,1.366778e-11
8,55,1.253087e-11
8,56,9.992565e-12
8,57,1.020017e-11
8,58,9.633733e-12
8,59,6.976458e-12
8,60,8.192302e-12
8,61,7.473051e-12
8,62,7.446775e-12
8,63,5.449620e-12
8,64,5.668750e-12
8,65,5.540758e-12
8,66,3.870109e-12
8,67,4.477152e-12
8,68,3.822272e-12
8,69,4.152796e-12
8,70,2.187621e-12
8,71,3.140112e-12
8,72,2.594421e-12
8,73,2.161476e-12
8,74,2.452820e-12
8,75,2.031278e-12
8,76,2.409341e-12
8,77,1.637246e-12
8,78,1.485394e-12
8,79,2.006519e-12
8,80,1.468904e-12
8,81,1.300538e-12
8,82,1.185537e-12
8,83,9.928264e-13
8,84,1.470535e-12
8,85,1.245911e-12
8,86,8.423255e-13
8,87,1.007057e-12
8,88,1.852332e-12
8,89,7.104703e-13
8,90,1.015735e-12
8,91,1.150240e-12
8,92,8.919887e-13
8,93,1.109094e-12
8,94,1.179550e-12
8,95,9.549517e-13
8,96,6.877148e-13
8,97,1.003216e-12
8,98,8.753363e-13
8,99,4.994809e-13
8,100,2.774302e-13
8,101,8.493261e-13
8,102,5.215845e-13
8,103,2.877282e-13
8,104,1.141837e-12
8,105,3.661555e-13
8,106,9.521732e-13
8,107,2.660672e-13
8,108,8.569038e-13
8,109,6.393292e-13
8,110,2.818752e-13
8,111,8.252381e-14
8,112,7.089190e-14
8,113,2.747321e-13
8,114,2.353112e-13
8,115,1.459904e-13
8,116,3.288324e-13
8,117,1.200630e-13
8,118,2.676171e-13
8,119,2.282017e-14
8,120,1.607518e-13
8,121,4.539832e-13
8,122,5.838940e-13
8,123,4.373092e-13
8,124,1.365355e-13
8,125,1.841484e-13
8,126,2.154134e-13
8,127,1.747950e-14
8,128,1.353651e-14
8,129,5.117750e-14
8,130,6.218774e-14
8,131,1.011258e-13
8,132,3.077271e-14
8,133,1.043586e-14
8,134,1.481170e-13
8,135,2.312907e-14
8,136,2.064429e-15
8,137,2.638197e-15
8,138,6.668851e-14
8,139,6.007880e-15
8,140,5.991929e-14
8,141,4.045944e-16
8,142,3.749311e-14
8,143,2.693745e-14
8,144,4.367310e-15
8,145,-2.853437e-14
8,146,8.178699e-15
8,147,1.082062e-14
8,148,6.165806e-15
8,149,3.309118e-15
8,150,2.786382e-15
8,151,0.000000e+00
8,152,-4.929499e-17
8,153,5.406780e-15
8,154,0.000000e+00
8,155,-5.936702e-15
8,156,5.064918e-15
8,157,1.086752e-15
8,158,-4.599877e-15
8,159,2.004044e-15
8,160,9.632860e-16
8,161,0.000000e+00
8,162,-1.730399e-15
8,163,-6.925525e-15
8,164,0.000000e+00
8,165,0.000000e+00
8,166,1.798132e-16
8,167,0.000000e+00
8,168,0.000000e+00
8,169,-1.657202e-15
8,170,-1.847752e-15
8,171,-1.695040e-15
8,172,0.000000e+00
8,173,-1.823674e-15
8,174,0.000000e+00
8,175,0.000000e+00
8,176,-1.589533e-15
8,177,-1.837625e-15
8,178,0.000000e+00
8,179,0.000000e+00
8,180,0.000000e+00
8,181,0.000000e+00
8,182,0.000000e+00
8,183,0.000000e+00
8,184,0.000000e+00
8,185,0.000000e+00
8,186,0.000000e+00
8,187,0.000000e+00
8,188,0.000000e+00
8,189,0.000000e+00
8,190,0.000000e+00
8,191,0.000000e+00
8,192,0.000000e+00
8,193,0.000000e+00
8,194,0.000000e+00
8,195,0.000000e+00
8,196,0.000000e+00
8,197,0.000000e+00
8,198,0.000000e+00
8,199,0.000000e+00
8,200,0.000000e+00
8,201,0.000000e+00
9,0,0.000000e+00
9,1,1.329625e-09
9,2,1.900635e-09
9,3,1.654690e-09
9,4,1.501476e-09
9,5,1.386398e-09
9,6,1.338521e-09
9,7,1.249119e-09
9,8,1.199078e-09
9,9,1.107126e-09
9,10,1.003518e-09
9,11,9.744991e-10
9,12,8.621096e-10
9,13,7.845861e-10
9,14,7.333936e-10
9,15,6.225018e-10
9,16,5.441652e-10
9,17,4.781066e-10
9,18,4.083702e-10
9,19,3.649114e-10
9,20,3.411632e-10
9,21,3.013536e-10
9,22,2.672282e-10
9,23,2.457655e-10
9,24,2.159914e-10
9,25,2.078028e-10
9,26,1.764598e-10
9,27,1.674558e-10
9,28,1.459916e-10
9,29,1.335849e-10
9,30,1.180452e-10
9,31,1.145382e-10
9,32,1.067862e-10
9,33,9.848275e-11
9,34,7.955431e-11
9,35,6.904579e-11
9,36,6.224627e-11
9,37,5.905890e-11
9,38,5.753235e-11
9,39,4.971881e-11
9,40,4.335813e-11
9,41,3.977427e-11
9,42,3.599907e-11
9,43,3.877602e-11
9,44,3.375707e-11
9,45,2.835212e-11
9,46,2.395238e-11
9,47,2.165327e-11
9,48,2.103713e-11
9,49,1.971054e-11
9,50,1.689863e-11
9,51,1.459820e-11
9,52,1.520114e-11
9,53,1.226364e-11
9,54,1.273025e-11
9,55,1.166848e-11
9,56,9.294795e-12
9,57,9.439179e-12
9,58,8.909946e-12
9,59,6.414497e-12
9,60,7.561229e-12
9,61,6.908609e-12
9,62,6.872561e-12
9,63,5.018010e-12
9,64,5.236898e-12
9,65,5.111108e-12
9,66,3.565983e-12
9,67,4.143938e-12
9,68,3.513463e-12
9,69,3.827364e-12
9,70,2.015748e-12
9,71,2.892835e-12
9,72,2.387023e-12
9,73,1.966896e-12
9,74,2.250777e-12
9,75,1.862793e-12
9,76,2.193660e-12
9,77,1.490522e-12
9,78,1.333750e-12
9,79,1.829955e-12
9,80,1.332088e-12
9,81,1.178386e-12
9,82,1.069499e-12
9,83,8.951314e-13
9,84,1.334426e-12
9,85,1.127367e-12
9,86,7.587142e-13
9,87,9.078383e-13
9,88,1.703853e-12
9,89,6.306446e-13
9,90,9.198209e-13
9,91,1.038663e-12
9,92,8.051595e-13
9,93,1.007254e-12
9,94,1.079132e-12
9,95,8.609445e-13
9,96,6.301667e-13
9,97,9.237909e-13
9,98,8.002896e-13
9,99,4.571551e-13
9,100,2.608875e-13
9,101,7.930318e-13
9,102,4.876894e-13
9,103,2.693245e-13
9,104,1.063374e-12
9,105,3.396304e-13
9,106,8.920992e-13
9,107,2.512365e-13
9,108,7.974225e-13
9,109,5.957317e-13
9,110,2.613042e-13
9,111,7.421893e-14
9,112,6.320683e-14
9,113,2.529041e-13
9,114,2.176412e-13
9,115,1.343023e-13
9,116,3.035068e-13
9,117,1.099761e-13
9,118,2.464269e-13
9,119,2.049397e-14
9,120,1.489002e-13
9,121,4.255607e-13
9,122,5.466490e-13
9,123,4.098104e-13
9,124,1.264449e-13
9,125,1.710245e-13
9,126,1.999424e-13
9,127,1.668206e-14
9,128,1.249735e-14
9,129,4.715356e-14
9,130,5.800974e-14
9,131,9.317738e-14
9,132,2.890746e-14
9,133,9.629189e-15
9,134,1.378763e-13
9,135,2.114043e-14
9,136,1.916486e-15
9,137,2.116167e-15
9,138,6.168783e-14
9,139,5.228635e-15
9,140,5.589723e-14
9,141,-5.229283e-16
9,142,3.508772e-14
9,143,2.442557e-14
9,144,3.433086e-15
9,145,-2.484019e-14
9,146,7.460374e-15
9,147,9.735281e-15
9,148,5.544919e-15
9,149,2.949489e-15
9,150,2.452580e-15
9,151,0.000000e+00
9,152,-7.327165e-17
9,153,4.866998e-15
9,154,0.000000e+00
9,155,-3.981279e-15
9,156,4.559735e-15
9,157,9.780147e-16
9,158,-2.744225e-15
9,159,1.999887e-15
9,160,8.647959e-16
9,161,0.000000e+00
9,162,-1.403811e-15
9,163,-4.718425e-15
9,164,0.000000e+00
9,165,0.000000e+00
9,166,3.211156e-16
9,167,0.000000e+00
9,168,0.000000e+00
9,169,-1.344429e-15
9,170,-1.499016e-15
9,171,-1.376267e-15
9,172,0.000000e+00
9,173,-1.479481e-15
9,174,0.000000e+00
9,175,0.000000e+00
9,176,-1.290601e-15
9,177,-1.492037e-15
9,178,0.000000e+00
9,179,0.000000e+00
9,180,0.000000e+00
9,181,0.000000e+00
9,182,0.000000e+00
9,183,0.000000e+00
9,184,0.000000e+00
9,185,0.000000e+00
9,186,0.000000e+00
9,187,0.000000e+00
9,188,0.000000e+00
9,189,0.000000e+00
9,190,0.000000e+00
9,191,0.000000e+00
9,192,0.000000e+00
9,193,0.000000e+00
9,194,0.000000e+00
9,195,0.000000e+00
9,196,0.000000e+00
9,197,0.000000e+00
9,198,0.000000e+00
9,199,0.000000e+00
9,200,0.000000e+00
9,201,0.000000e+00
10,0,0.000000e+00
10,1,1.229856e-09
10,2,1.749551e-09
10,3,1.536458e-09
10,4,1.375703e-09
10,5,1.267023e-09
10,6,1.226679e-09
10,7,1.138834e-09
10,8,1.092267e-09
10,9,1.003518e-09
10,10,9.263354e-10
10,11,8.952296e-10
10,12,7.929019e-10
10,13,7.259774e-10
10,14,6.803325e-10
10,15,5.800037e-10
10,16,5.072094e-10
10,17,4.487970e-10
10,18,3.854833e-10
10,19,3.485797e-10
10,20,3.261120e-10
10,21,2.896806e-10
10,22,2.585446e-10
10,23,2.377839e-10
10,24,2.109072e-10
10,25,2.029198e-10
10,26,1.709996e-10
10,27,1.613715e-10
10,28,1.397901e-10
10,29,1.276067e-10
10,30,1.125374e-10
10,31,1.078448e-10
10,32,1.005797e-10
10,33,9.118433e-11
10,34,7.373495e-11
10,35,6.436968e-11
10,36,5.850343e-11
10,37,5.476724e-11
10,38,5.305190e-11
10,39,4.635243e-11
10,40,4.057176e-11
10,41,3.721328e-11
10,42,3.383320e-11
10,43,3.607139e-11
10,44,3.164261e-11
10,45,2.658211e-11
10,46,2.254421e-11
10,47,2.017235e-11
10,48,1.967734e-11
10,49,1.859126e-11
10,50,1.597908e-11
10,51,1.394025e-11
10,52,1.438604e-11
10,53,1.169775e-11
10,54,1.204754e-11
10,55,1.086544e-11
10,56,8.715057e-12
10,57,8.919798e-12
10,58,8.520160e-12
10,59,6.293664e-12
10,60,7.221092e-12
10,61,6.596561e-12
10,62,6.463286e-12
10,63,4.647173e-12
10,64,4.904739e-12
10,65,4.861289e-12
10,66,3.493772e-12
10,67,3.997813e-12
10,68,3.372135e-12
10,69,3.610796e-12
10,70,1.962243e-12
10,71,2.766840e-12
10,72,2.306726e-12
10,73,1.922739e-12
10,74,2.147248e-12
10,75,1.797559e-12
10,76,2.105529e-12
10,77,1.476510e-12
10,78,1.343633e-12
10,79,1.751174e-12
10,80,1.292926e-12
10,81,1.148756e-12
10,82,1.045436e-12
10,83,8.461027e-13
10,84,1.242414e-12
10,85,1.039901e-12
10,86,7.325999e-13
10,87,8.605889e-13
10,88,1.610876e-12
10,89,6.357686e-13
10,90,9.448260e-13
10,91,1.100076e-12
10,92,8.304209e-13
10,93,1.033239e-12
10,94,1.094158e-12
10,95,9.462455e-13
10,96,6.762950e-13
10,97,9.788047e-13
10,98,8.455942e-13
10,99,5.140837e-13
10,100,3.013099e-13
10,101,7.853801e-13
10,102,5.173273e-13
10,103,2.890184e-13
10,104,1.031858e-12
10,105,3.493993e-13
10,106,8.800650e-13
10,107,2.739560e-13
10,108,7.740381e-13
10,109,5.844290e-13
10,110,2.750871e-13
10,111,9.969028e-14
10,112,8.569881e-14
10,113,2.592178e-13
10,114,2.367849e-13
10,115,1.463466e-13
10,116,3.107080e-13
10,117,1.239183e-13
10,118,2.457407e-13
10,119,3.691329e-14
10,120,1.533895e-13
10,121,4.062718e-13
10,122,5.256289e-13
10,123,3.950859e-13
10,124,1.277421e-13
10,125,1.686375e-13
10,126,1.925129e-13
10,127,2.465784e-14
10,128,2.177131e-14
10,129,5.107996e-14
10,130,6.299636e-14
10,131,9.586302e-14
10,132,3.355783e-14
10,133,1.647764e-14
10,134,1.355302e-13
10,135,2.777824e-14
10,136,4.687767e-15
10,137,1.022169e-14
10,138,5.967563e-14
10,139,1.420241e-14
10,140,5.368114e-14
10,141,5.154128e-15
10,142,3.509207e-14
10,143,2.826402e-14
10,144,8.756462e-15
10,145,-2.178359e-14
10,146,9.926390e-15
10,147,1.393900e-14
10,148,8.683001e-15
10,149,4.671864e-15
10,150,6.262367e-15
10,151,0.000000e+00
10,152,1.158100e-15
10,153,7.743085e-15
10,154,0.000000e+00
10,155,-3.711865e-15
10,156,6.965039e-15
10,157,1.604842e-15
10,158,-2.557593e-15
10,159,3.622682e-15
10,160,1.476181e-15
10,161,0.000000e+00
10,162,-9.143742e-16
10,163,-5.079237e-15
10,164,0.000000e+00
10,165,0.000000e+00
10,166,1.353959e-15
10,167,0.000000e+00
10,168,0.000000e+00
10,169,-8.756957e-16
10,170,-9.763858e-16
10,171,-9.080527e-16
10,172,0.000000e+00
10,173,-9.636621e-16
10,174,0.000000e+00
10,175,0.000000e+00
10,176,-8.515310e-16
10,177,-9.844369e-16
10,178,0.000000e+00
10,179,0.000000e+00
10,180,0.000000e+00
10,181,0.000000e+00
10,182,0.000000e+00
10,183,0.000000e+00
10,184,0.000000e+00
10,185,0.000000e+00
10,186,0.000000e+00
10,187,0.000000e+00
10,188,0.000000e+00
10,189,0.000000e+00
10,190,0.000000e+00
10,191,0.000000e+00
10,192,0.000000e+00
10,193,0.000000e+00
10,194,0.000000e+00
10,195,0.000000e+00
10,196,0.000000e+00
10,197,0.000000e+00
10,198,0.000000e+00
10,199,0.000000e+00
10,200,0.000000e+00
10,201,0.000000e+00
11,0,0.000000e+00
11,1,1.172341e-09
11,2,1.665545e-09
11,3,1.457878e-09
11,4,1.316861e-09
11,5,1.217855e-09
11,6,1.180777e-09
11,7,1.101603e-09
11,8,1.059926e-09
11,9,9.744991e-10
11,10,8.952296e-10
11,11,8.716116e-10
11,12,7.744817e-10
11,13,7.096026e-10
11,14,6.659375e-10
11,15,5.720657e-10
11,16,5.014256e-10
11,17,4.420388e-10
11,18,3.814169e-10
11,19,3.433239e-10
11,20,3.183586e-10
11,21,2.814902e-10
11,22,2.502047e-10
11,23,2.295951e-10
11,24,2.022951e-10
11,25,1.946183e-10
11,26,1.653688e-10
11,27,1.566065e-10
11,28,1.364915e-10
11,29,1.249294e-10
11,30,1.104481e-10
11,31,1.061673e-10
11,32,9.898745e-11
11,33,9.068990e-11
11,34,7.370264e-11
11,35,6.401145e-11
11,36,5.798576e-11
11,37,5.478946e-11
11,38,5.304612e-11
11,39,4.625745e-11
11,40,4.031768e-11
11,41,3.696724e-11
11,42,3.356882e-11
11,43,3.572330e-11
11,44,3.131148e-11
11,45,2.634322e-11
11,46,2.226622e-11
11,47,2.005872e-11
11,48,1.949733e-11
11,49,1.833838e-11
11,50,1.581650e-11
11,51,1.373513e-11
11,52,1.420546e-11
11,53,1.152876e-11
11,54,1.190436e-11
11,55,1.073751e-11
11,56,8.676322e-12
11,57,8.750882e-12
11,58,8.323950e-12
11,59,6.115940e-12
11,60,7.055032e-12
11,61,6.398325e-12
11,62,6.301364e-12
11,63,4.584949e-12
11,64,4.790742e-12
11,65,4.677451e-12
11,66,3.317340e-12
11,67,3.833172e-12
11,68,3.262848e-12
11,69,3.492902e-12
11,70,1.867708e-12
11,71,2.653769e-12
11,72,2.202444e-12
11,73,1.828008e-12
11,74,2.057517e-12
11,75,1.713413e-12
11,76,2.034757e-12
11,77,1.392387e-12
11,78,1.275010e-12
11,79,1.674766e-12
11,80,1.242307e-12
11,81,1.097400e-12
11,82,1.009449e-12
11,83,8.300735e-13
11,84,1.223585e-12
11,85,1.032437e-12
11,86,7.117637e-13
11,87,8.447144e-13
11,88,1.559057e-12
11,89,6.099286e-13
11,90,8.824228e-13
11,91,1.010264e-12
11,92,7.732898e-13
11,93,9.657684e-13
11,94,1.017720e-12
11,95,8.537792e-13
11,96,6.162423e-13
11,97,8.921968e-13
11,98,7.668758e-13
11,99,4.553480e-13
11,100,2.603313e-13
11,101,7.262062e-13
11,102,4.656616e-13
11,103,2.596613e-13
11,104,9.695612e-13
11,105,3.146112e-13
11,106,8.163827e-13
11,107,2.395332e-13
11,108,7.267433e-13
11,109,5.443600e-13
11,110,2.475017e-13
11,111,8.096886e-14
11,112,6.656205e-14
11,113,2.351067e-13
11,114,2.089723e-13
11,115,1.287961e-13
11,116,2.833519e-13
11,117,1.066085e-13
11,118,2.242108e-13
11,119,2.562115e-14
11,120,1.385966e-13
11,121,3.813983e-13
11,122,4.921254e-13
11,123,3.686134e-13
11,124,1.166880e-13
11,125,1.561210e-13
11,126,1.814534e-13
11,127,1.827117e-14
11,128,1.466038e-14
11,129,4.481123e-14
11,130,5.506850e-14
11,131,8.662836e-14
11,132,2.822066e-14
11,133,1.161262e-14
11,134,1.252673e-13
11,135,2.216303e-14
11,136,2.788784e-15
11,137,5.621585e-15
11,138,5.607226e-14
11,139,8.419316e-15
11,140,5.013941e-14
11,141,1.159213e-15
11,142,3.222927e-14
11,143,2.320211e-14
11,144,5.670767e-15
11,145,-2.287352e-14
11,146,7.808848e-15
11,147,1.071031e-14
11,148,6.408513e-15
11,149,3.430762e-15
11,150,3.841119e-15
11,151,0.000000e+00
11,152,4.264546e-16
11,153,5.694758e-15
11,154,0.000000e+00
11,155,-4.790814e-15
11,156,5.200498e-15
11,157,1.167267e-15
11,158,-3.694299e-15
11,159,2.530840e-15
11,160,1.045884e-15
11,161,0.000000e+00
11,162,-1.088158e-15
11,163,-5.862096e-15
11,164,0.000000e+00
11,165,0.000000e+00
11,166,7.337508e-16
11,167,0.000000e+00
11,168,0.000000e+00
11,169,-1.042129e-15
11,170,-1.161956e-15
11,171,-1.069689e-15
11,172,0.000000e+00
11,173,-1.146814e-15
11,174,0.000000e+00
11,175,0.000000e+00
11,176,-1.003106e-15
11,177,-1.159669e-15
11,178,0.000000e+00
11,179,0.000000e+00
11,180,0.000000e+00
11,181,0.000000e+00
11,182,0.000000e+00
11,183,0.000000e+00
11,184,0.000000e+00
11,185,0.000000e+00
11,186,0.000000e+00
11,187,0.000000e+00
11,188,0.000000e+00
11,189,0.000000e+00
11,190,0.000000e+00
11,191,0.000000e+00
11,192,0.000000e+00
11,193,0.000000e+00
11,194,0.000000e+00
11,195,0.000000e+00
11,196,0.000000e+00
11,197,0.000000e+00
11,198,0.000000e+00
11,199,0.000000e+00
11,200,0.000000e+00
11,201,0.000000e+00
12,0,0.000000e+00
12,1,1.033918e-09
12,2,1.461702e-09
12,3,1.274792e-09
12,4,1.150986e-09
12,5,1.067976e-09
12,6,1.037630e-09
12,7,9.714696e-10
12,8,9.378997e-10
12,9,8.621096e-10
12,10,7.929019e-10
12,11,7.744817e-10
12,12,6.952990e-10
12,13,6.390071e-10
12,14,6.021209e-10
12,15,5.247647e-10
12,16,4.613701e-10
12,17,4.070964e-10
12,18,3.547892e-10
12,19,3.191503e-10
12,20,2.924938e-10
12,21,2.578519e-10
12,22,2.284200e-10
12,23,2.087703e-10
12,24,1.837089e-10
12,25,1.764824e-10
12,26,1.508456e-10
12,27,1.431075e-10
12,28,1.251404e-10
12,29,1.148170e-10
12,30,1.016742e-10
12,31,9.747170e-11
12,32,9.082647e-11
12,33,8.355305e-11
12,34,6.832433e-11
12,35,5.931465e-11
12,36,5.362885e-11
12,37,5.078657e-11
12,38,4.902575e-11
12,39,4.284912e-11
12,40,3.727852e-11
12,41,3.415764e-11
12,42,3.100052e-11
12,43,3.273053e-11
12,44,2.878674e-11
12,45,2.433519e-11
12,46,2.054569e-11
12,47,1.851959e-11
12,48,1.794201e-11
12,49,1.684470e-11
12,50,1.458856e-11
12,51,1.262742e-11
12,52,1.301466e-11
12,53,1.060136e-11
12,54,1.095944e-11
12,55,9.831622e-12
12,56,8.029503e-12
12,57,7.974462e-12
12,58,7.599393e-12
12,59,5.671439e-12
12,60,6.444892e-12
12,61,5.818142e-12
12,62,5.700448e-12
12,63,4.203949e-12
12,64,4.358216e-12
12,65,4.213164e-12
12,66,3.038187e-12
12,67,3.468957e-12
12,68,2.968249e-12
12,69,3.130104e-12
12,70,1.707564e-12
12,71,2.379150e-12
12,72,1.975562e-12
12,73,1.647704e-12
12,74,1.829833e-12
12,75,1.543065e-12
12,76,1.831112e-12
12,77,1.244183e-12
12,78,1.143254e-12
12,79,1.479783e-12
12,80,1.104695e-12
12,81,9.737323e-13
12,82,8.960114e-13
12,83,7.407893e-13
12,84,1.080723e-12
12,85,9.108807e-13
12,86,6.347044e-13
12,87,7.401240e-13
12,88,1.361499e-12
12,89,5.377047e-13
12,90,7.602837e-13
12,91,8.763505e-13
12,92,6.716715e-13
12,93,8.318459e-13
12,94,8.861353e-13
12,95,7.410189e-13
12,96,5.326406e-13
12,97,7.684783e-13
12,98,6.585838e-13
12,99,3.845552e-13
12,100,2.134749e-13
12,101,6.197440e-13
12,102,3.909791e-13
12,103,2.156262e-13
12,104,8.281811e-13
12,105,2.677272e-13
12,106,7.040052e-13
12,107,2.004840e-13
12,108,6.208288e-13
12,109,4.625669e-13
12,110,2.053194e-13
12,111,6.541870e-14
12,112,5.001686e-14
12,113,2.007796e-13
12,114,1.728780e-13
12,115,1.034473e-13
12,116,2.352730e-13
12,117,8.760201e-14
12,118,1.904045e-13
12,119,1.589978e-14
12,120,1.142351e-13
12,121,3.287527e-13
12,122,4.248630e-13
12,123,3.175992e-13
12,124,9.876011e-14
12,125,1.307677e-13
12,126,1.549753e-13
12,127,1.466010e-14
12,128,9.930508e-15
12,129,3.759385e-14
12,130,4.499275e-14
12,131,7.252097e-14
12,132,2.142248e-14
12,133,8.366694e-15
12,134,1.080857e-13
12,135,1.595924e-14
12,136,1.035497e-15
12,137,2.872312e-15
12,138,4.718253e-14
12,139,7.073576e-15
12,140,4.199399e-14
12,141,-8.240220e-16
12,142,2.667404e-14
12,143,1.742669e-14
12,144,4.079330e-15
12,145,-2.023623e-14
12,146,6.189736e-15
12,147,8.135786e-15
12,148,4.500485e-15
12,149,2.364396e-15
12,150,1.540208e-15
12,151,0.000000e+00
12,152,-2.995375e-16
12,153,3.947822e-15
12,154,0.000000e+00
12,155,-4.069709e-15
12,156,3.733382e-15
12,157,7.858488e-16
12,158,-2.923482e-15
12,159,2.032378e-15
12,160,6.846891e-16
12,161,0.000000e+00
12,162,-9.443127e-16
12,163,-4.669806e-15
12,164,0.000000e+00
12,165,0.000000e+00
12,166,5.297087e-16
12,167,0.000000e+00
12,168,0.000000e+00
12,169,-9.043678e-16
12,170,-1.008355e-15
12,171,-9.359248e-16
12,172,0.000000e+00
12,173,-9.952144e-16
12,174,0.000000e+00
12,175,0.000000e+00
12,176,-8.776682e-16
12,177,-1.014654e-15
12,178,0.000000e+00
12,179,0.000000e+00
12,180,0.000000e+00
12,181,0.000000e+00
12,182,0.000000e+00
12,183,0.000000e+00
12,184,0.000000e+00
12,185,0.000000e+00
12,186,0.000000e+00
12,187,0.000000e+00
12,188,0.000000e+00
12,189,0.000000e+00
12,190,0.000000e+00
12,191,0.000000e+00
12,192,0.000000e+00
12,193,0.000000e+00
12,194,0.000000e+00
12,195,0.000000e+00
12,196,0.000000e+00
12,197,0.000000e+00
12,198,0.000000e+00
12,199,0.000000e+00
12,200,0.000000e+00
12,201,0.000000e+00
13,0,0.000000e+00
13,1,9.505799e-10
13,2,1.341463e-09
13,3,1.169219e-09
13,4,1.049108e-09
13,5,9.720452e-10
13,6,9.474823e-10
13,7,8.851786e-10
13,8,8.541925e-10
13,9,7.845861e-10
13,10,7.259774e-10
13,11,7.096026e-10
13,12,6.390071e-10
13,13,5.936465e-10
13,14,5.617955e-10
13,15,4.981209e-10
13,16,4.392111e-10
13,17,3.887907e-10
13,18,3.470050e-10
13,19,3.155420e-10
13,20,2.869028e-10
13,21,2.521549e-10
13,22,2.236028e-10
13,23,2.032594e-10
13,24,1.792702e-10
13,25,1.716921e-10
13,26,1.456891e-10
13,27,1.374327e-10
13,28,1.196593e-10
13,29,1.096787e-10
13,30,9.701804e-11
13,31,9.249289e-11
13,32,8.649387e-11
13,33,7.877354e-11
13,34,6.434698e-11
13,35,5.628746e-11
13,36,5.116364e-11
13,37,4.777887e-11
13,38,4.614607e-11
13,39,4.051968e-11
13,40,3.543616e-11
13,41,3.231336e-11
13,42,2.940931e-11
13,43,3.088791e-11
13,44,2.728316e-11
13,45,2.307544e-11
13,46,1.957508e-11
13,47,1.759759e-11
13,48,1.708914e-11
13,49,1.611180e-11
13,50,1.399783e-11
13,51,1.224620e-11
13,52,1.253016e-11
13,53,1.025308e-11
13,54,1.058215e-11
13,55,9.397310e-12
13,56,7.681286e-12
13,57,7.682920e-12
13,58,7.352928e-12
13,59,5.564371e-12
13,60,6.234346e-12
13,61,5.637997e-12
13,62,5.460190e-12
13,63,3.984501e-12
13,64,4.163878e-12
13,65,4.059450e-12
13,66,2.985919e-12
13,67,3.379454e-12
13,68,2.874010e-12
13,69,3.000517e-12
13,70,1.652847e-12
13,71,2.283016e-12
13,72,1.904895e-12
13,73,1.612723e-12
13,74,1.774364e-12
13,75,1.496626e-12
13,76,1.779268e-12
13,77,1.233574e-12
13,78,1.142535e-12
13,79,1.431363e-12
13,80,1.081913e-12
13,81,9.485245e-13
13,82,8.685701e-13
13,83,7.005233e-13
13,84,1.018805e-12
13,85,8.425405e-13
13,86,5.993047e-13
13,87,6.850345e-13
13,88,1.282408e-12
13,89,5.058378e-13
13,90,7.371361e-13
13,91,8.750270e-13
13,92,6.593119e-13
13,93,8.160039e-13
13,94,8.673584e-13
13,95,7.606163e-13
13,96,5.379953e-13
13,97,7.764980e-13
13,98,6.525837e-13
13,99,3.894554e-13
13,100,2.174442e-13
13,101,6.030550e-13
13,102,3.879641e-13
13,103,2.136319e-13
13,104,7.954112e-13
13,105,2.605199e-13
13,106,6.829816e-13
13,107,2.001611e-13
13,108,5.955013e-13
13,109,4.466800e-13
13,110,2.038690e-13
13,111,7.153659e-14
13,112,5.578134e-14
13,113,1.953601e-13
13,114,1.736916e-13
13,115,1.049460e-13
13,116,2.313354e-13
13,117,8.933090e-14
13,118,1.840002e-13
13,119,2.095093e-14
13,120,1.124304e-13
13,121,3.176463e-13
13,122,4.097534e-13
13,123,3.083189e-13
13,124,9.608801e-14
13,125,1.265150e-13
13,126,1.484898e-13
13,127,1.621520e-14
13,128,1.262832e-14
13,129,3.758339e-14
13,130,4.498546e-14
13,131,7.151752e-14
13,132,2.247583e-14
13,133,1.003275e-14
13,134,1.042373e-13
13,135,1.766997e-14
13,136,1.938306e-15
13,137,5.465531e-15
13,138,4.540421e-14
13,139,9.458646e-15
13,140,4.014925e-14
13,141,1.107034e-15
13,142,2.606735e-14
13,143,1.829656e-14
13,144,5.575108e-15
13,145,-1.826383e-14
13,146,6.797587e-15
13,147,9.184378e-15
13,148,5.341985e-15
13,149,2.814429e-15
13,150,2.677550e-15
13,151,0.000000e+00
13,152,1.061370e-16
13,153,4.720660e-15
13,154,0.000000e+00
13,155,-3.343200e-15
13,156,4.367120e-15
13,157,9.554129e-16
13,158,-2.256175e-15
13,159,2.596495e-15
13,160,8.618817e-16
13,161,0.000000e+00
13,162,-6.499069e-16
13,163,-4.067539e-15
13,164,0.000000e+00
13,165,0.000000e+00
13,166,9.414607e-16
13,167,0.000000e+00
13,168,0.000000e+00
13,169,-6.224155e-16
13,170,-6.939827e-16
13,171,-6.553713e-16
13,172,0.000000e+00
13,173,-6.849391e-16
13,174,0.000000e+00
13,175,0.000000e+00
13,176,-6.145777e-16
13,177,-7.105003e-16
13,178,0.000000e+00
13,179,0.000000e+00
13,180,0.000000e+00
13,181,0.000000e+00
13,182,0.000000e+00
13,183,0.000000e+00
13,184,0.000000e+00
13,185,0.000000e+00
13,186,0.000000e+00
13,187,0.000000e+00
13,188,0.000000e+00
13,189,0.000000e+00
13,190,0.000000e+00
13,191,0.000000e+00
13,192,0.000000e+00
13,193,0.000000e+00
13,194,0.000000e+00
13,195,0.000000e+00
13,196,0.000000e+00
13,197,0.000000e+00
13,198,0.000000e+00
13,199,0.000000e+00
13,200,0.000000e+00
13,201,0.000000e+00
14,0,0.000000e+00
14,1,9.048329e-10
14,2,1.267940e-09
14,3,1.098978e-09
14,4,9.821157e-10
14,5,9.063337e-10
14,6,8.864662e-10
14,7,8.278186e-10
14,8,7.989954e-10
14,9,7.333936e-10
14,10,6.803325e-10
14,11,6.659375e-10
14,12,6.021209e-10
14,13,5.617955e-10
14,14,5.358341e-10
14,15,4.784216e-10
14,16,4.234988e-10
14,17,3.760032e-10
14,18,3.384749e-10
14,19,3.094919e-10
14,20,2.807734e-10
14,21,2.470050e-10
14,22,2.187007e-10
14,23,1.982054e-10
14,24,1.744608e-10
14,25,1.667097e-10
14,26,1.413320e-10
14,27,1.331658e-10
14,28,1.159545e-10
14,29,1.063053e-10
14,30,9.402687e-11
14,31,8.962294e-11
14,32,8.400432e-11
14,33,7.657009e-11
14,34,6.275997e-11
14,35,5.478849e-11
14,36,4.993160e-11
14,37,4.663183e-11
14,38,4.503336e-11
14,39,3.974037e-11
14,40,3.477074e-11
14,41,3.166030e-11
14,42,2.890508e-11
14,43,3.031711e-11
14,44,2.684913e-11
14,45,2.279654e-11
14,46,1.932804e-11
14,47,1.741968e-11
14,48,1.692627e-11
14,49,1.597694e-11
14,50,1.394112e-11
14,51,1.221668e-11
14,52,1.251080e-11
14,53,1.025804e-11
14,54,1.060048e-11
14,55,9.356538e-12
14,56,7.710706e-12
14,57,7.648163e-12
14,58,7.331855e-12
14,59,5.593891e-12
14,60,6.215918e-12
14,61,5.617143e-12
14,62,5.405628e-12
14,63,3.971267e-12
14,64,4.135218e-12
14,65,4.005353e-12
14,66,2.964114e-12
14,67,3.349176e-12
14,68,2.863145e-12
14,69,2.952949e-12
14,70,1.631499e-12
14,71,2.238126e-12
14,72,1.873075e-12
14,73,1.586497e-12
14,74,1.735411e-12
14,75,1.465691e-12
14,76,1.753665e-12
14,77,1.208788e-12
14,78,1.131708e-12
14,79,1.394084e-12
14,80,1.062325e-12
14,81,9.284553e-13
14,82,8.501172e-13
14,83,6.862289e-13
14,84,9.930378e-13
14,85,8.247209e-13
14,86,5.856640e-13
14,87,6.700981e-13
14,88,1.242923e-12
14,89,4.881807e-13
14,90,7.105068e-13
14,91,8.399581e-13
14,92,6.342405e-13
14,93,7.878365e-13
14,94,8.344079e-13
14,95,7.250032e-13
14,96,5.109019e-13
14,97,7.468974e-13
14,98,6.217718e-13
14,99,3.668172e-13
14,100,2.005159e-13
14,101,5.735708e-13
14,102,3.630778e-13
14,103,1.974029e-13
14,104,7.588185e-13
14,105,2.434949e-13
14,106,6.521740e-13
14,107,1.809798e-13
14,108,5.640874e-13
14,109,4.222374e-13
14,110,1.885765e-13
14,111,6.188489e-14
14,112,4.618419e-14
14,113,1.790829e-13
14,114,1.561398e-13
14,115,9.330620e-14
14,116,2.119407e-13
14,117,7.860508e-14
14,118,1.689857e-13
14,119,1.348207e-14
14,120,1.022141e-13
14,121,3.039281e-13
14,122,3.902377e-13
14,123,2.951047e-13
14,124,8.879455e-14
14,125,1.178440e-13
14,126,1.402573e-13
14,127,1.240135e-14
14,128,8.468114e-15
14,129,3.354983e-14
14,130,3.974259e-14
14,131,6.587565e-14
14,132,1.920986e-14
14,133,6.925817e-15
14,134,9.812930e-14
14,135,1.376813e-14
14,136,6.318256e-16
14,137,2.920653e-15
14,138,4.256051e-14
14,139,7.046002e-15
14,140,3.799506e-14
14,141,-7.907133e-16
14,142,2.418152e-14
14,143,1.550853e-14
14,144,3.935794e-15
14,145,-1.805615e-14
14,146,5.493705e-15
14,147,7.124670e-15
14,148,3.851228e-15
14,149,1.975857e-15
14,150,9.476447e-16
14,151,0.000000e+00
14,152,-4.299361e-16
14,153,3.352907e-15
14,154,0.000000e+00
14,155,-2.924035e-15
14,156,3.216634e-15
14,157,6.579197e-16
14,158,-1.821277e-15
14,159,2.087893e-15
14,160,5.786186e-16
14,161,0.000000e+00
14,162,-6.197088e-16
14,163,-3.307537e-15
14,164,0.000000e+00
14,165,0.000000e+00
14,166,6.907717e-16
14,167,0.000000e+00
14,168,0.000000e+00
14,169,-5.934948e-16
14,170,-6.617366e-16
14,171,-6.279287e-16
14,172,0.000000e+00
14,173,-6.531132e-16
14,174,0.000000e+00
14,175,0.000000e+00
14,176,-5.888433e-16
14,177,-6.807492e-16
14,178,0.000000e+00
14,179,0.000000e+00
14,180,0.000000e+00
14,181,0.000000e+00
14,182,0.000000e+00
14,183,0.000000e+00
14,184,0.000000e+00
14,185,0.000000e+00
14,186,0.000000e+00
14,187,0.000000e+00
14,188,0.000000e+00
14,189,0.000000e+00
14,190,0.000000e+00
14,191,0.000000e+00
14,192,0.000000e+00
14,193,0.000000e+00
14,194,0.000000e+00
14,195,0.000000e+00
14,196,0.000000e+00
14,197,0.000000e+00
14,198,0.000000e+00
14,199,0.000000e+00
14,200,0.000000e+00
14,201,0.000000e+00
15,0,0.000000e+00
15,1,7.677306e-10
15,2,1.072707e-09
15,3,9.254152e-10
15,4,8.176359e-10
15,5,7.635733e-10
15,6,7.503681e-10
15,7,7.066655e-10
15,8,6.830062e-10
15,9,6.225018e-10
15,10,5.800037e-10
15,11,5.720657e-10
15,12,5.247647e-10
15,13,4.981209e-10
15,14,4.784216e-10
15,15,4.569039e-10
15,16,4.051291e-10
15,17,3.573717e-10
15,18,3.493091e-10
15,19,3.258214e-10
15,20,2.857617e-10
15,21,2.477544e-10
15,22,2.161861e-10
15,23,1.908094e-10
15,24,1.648937e-10
15,25,1.549999e-10
15,26,1.296873e-10
15,27,1.207444e-10
15,28,1.045534e-10
15,29,9.577787e-11
15,30,8.478760e-11
15,31,8.002089e-11
15,32,7.592113e-11
15,33,6.840584e-11
15,34,5.642111e-11
15,35,4.968500e-11
15,36,4.573658e-11
15,37,4.159246e-11
15,38,4.044039e-11
15,39,3.595938e-11
15,40,3.171687e-11
15,41,2.846287e-11
15,42,2.606350e-11
15,43,2.683866e-11
15,44,2.400817e-11
15,45,2.061753e-11
15,46,1.759509e-11
15,47,1.585318e-11
15,48,1.535966e-11
15,49,1.453144e-11
15,50,1.283485e-11
15,51,1.142174e-11
15,52,1.152938e-11
15,53,9.542120e-12
15,54,9.847760e-12
15,55,8.515444e-12
15,56,7.108408e-12
15,57,7.020469e-12
15,58,6.694925e-12
15,59,5.266506e-12
15,60,5.694925e-12
15,61,5.107152e-12
15,62,4.816529e-12
15,63,3.549333e-12
15,64,3.714902e-12
15,65,3.597501e-12
15,66,2.776830e-12
15,67,3.096620e-12
15,68,2.643853e-12
15,69,2.620440e-12
15,70,1.510613e-12
15,71,1.993562e-12
15,72,1.670271e-12
15,73,1.479437e-12
15,74,1.581887e-12
15,75,1.347997e-12
15,76,1.638828e-12
15,77,1.158630e-12
15,78,1.097675e-12
15,79,1.266616e-12
15,80,1.017187e-12
15,81,8.841490e-13
15,82,8.087690e-13
15,83,6.377381e-13
15,84,8.876177e-13
15,85,7.203238e-13
15,86,5.272369e-13
15,87,5.601875e-13
15,88,1.042693e-12
15,89,4.149145e-13
15,90,6.112770e-13
15,91,7.705530e-13
15,92,5.772045e-13
15,93,6.925279e-13
15,94,7.370921e-13
15,95,6.948886e-13
15,96,4.733239e-13
15,97,6.676338e-13
15,98,5.397412e-13
15,99,3.179649e-13
15,100,1.762286e-13
15,101,4.871626e-13
15,102,3.112343e-13
15,103,1.677409e-13
15,104,6.336674e-13
15,105,2.048488e-13
15,106,5.541506e-13
15,107,1.560362e-13
15,108,4.706543e-13
15,109,3.533942e-13
15,110,1.604816e-13
15,111,6.013713e-14
15,112,4.177718e-14
15,113,1.503823e-13
15,114,1.341712e-13
15,115,7.758439e-14
15,116,1.770319e-13
15,117,6.910291e-14
15,118,1.392667e-13
15,119,1.161411e-14
15,120,8.455781e-14
15,121,2.532959e-13
15,122,3.260325e-13
15,123,2.469278e-13
15,124,7.487350e-14
15,125,9.669766e-14
15,126,1.174938e-13
15,127,1.092448e-14
15,128,7.083261e-15
15,129,2.929465e-14
15,130,3.233026e-14
15,131,5.600999e-14
15,132,1.502479e-14
15,133,6.299118e-15
15,134,8.206052e-14
15,135,1.100887e-14
15,136,1.997896e-16
15,137,3.486663e-15
15,138,3.478029e-14
15,139,7.573360e-15
15,140,3.038081e-14
15,141,1.558177e-15
15,142,1.981171e-14
15,143,1.379909e-14
15,144,4.284415e-15
15,145,-1.492164e-14
15,146,5.261682e-15
15,147,6.632410e-15
15,148,3.451301e-15
15,149,1.708897e-15
15,150,3.207082e-16
15,151,0.000000e+00
15,152,-6.571101e-16
15,153,3.000286e-15
15,154,0.000000e+00
15,155,-3.386231e-15
15,156,2.918865e-15
15,157,5.791782e-16
15,158,-2.232256e-15
15,159,2.502262e-15
15,160,5.038431e-16
15,161,0.000000e+00
15,162,-1.883431e-16
15,163,-3.709907e-15
15,164,0.000000e+00
15,165,0.000000e+00
15,166,1.066427e-15
15,167,0.000000e+00
15,168,0.000000e+00
15,169,-1.803761e-16
15,170,-2.011163e-16
15,171,-2.238001e-16
15,172,0.000000e+00
15,173,-1.984954e-16
15,174,0.000000e+00
15,175,0.000000e+00
15,176,-2.098697e-16
15,177,-2.426259e-16
15,178,0.000000e+00
15,179,0.000000e+00
15,180,0.000000e+00
15,181,0.000000e+00
15,182,0.000000e+00
15,183,0.000000e+00
15,184,0.000000e+00
15,185,0.000000e+00
15,186,0.000000e+00
15,187,0.000000e+00
15,188,0.000000e+00
15,189,0.000000e+00
15,190,0.000000e+00
15,191,0.000000e+00
15,192,0.000000e+00
15,193,0.000000e+00
15,194,0.000000e+00
15,195,0.000000e+00
15,196,0.000000e+00
15,197,0.000000e+00
15,198,0.000000e+00
15,199,0.000000e+00
15,200,0.000000e+00
15,201,0.000000e+00
16,0,0.000000e+00
16,1,6.743330e-10
16,2,9.336972e-10
16,3,8.022484e-10
16,4,7.087633e-10
16,5,6.617600e-10
16,6,6.516361e-10
16,7,6.145173e-10
16,8,5.959086e-10
16,9,5.441652e-10
16,10,5.072094e-10
16,11,5.014256e-10
16,12,4.613701e-10
16,13,4.392111e-10
16,14,4.234988e-10
16,15,4.051291e-10
16,16,3.626425e-10
16,17,3.217821e-10
16,18,3.175270e-10
16,19,2.998977e-10
16,20,2.644594e-10
16,21,2.313265e-10
16,22,2.027279e-10
16,23,1.781475e-10
16,24,1.534422e-10
16,25,1.431889e-10
16,26,1.195994e-10
16,27,1.108780e-10
16,28,9.612541e-11
16,29,8.813185e-11
16,30,7.802734e-11
16,31,7.346036e-11
16,32,6.943311e-11
16,33,6.265983e-11
16,34,5.190656e-11
16,35,4.570653e-11
16,36,4.205604e-11
16,37,3.831613e-11
16,38,3.711977e-11
16,39,3.307783e-11
16,40,2.924617e-11
16,41,2.620352e-11
16,42,2.410938e-11
16,43,2.473250e-11
16,44,2.226548e-11
16,45,1.916144e-11
16,46,1.638414e-11
16,47,1.484048e-11
16,48,1.434368e-11
16,49,1.357094e-11
16,50,1.204634e-11
16,51,1.074376e-11
16,52,1.087256e-11
16,53,8.995757e-12
16,54,9.266745e-12
16,55,7.964194e-12
16,56,6.719845e-12
16,57,6.544732e-12
16,58,6.254938e-12
16,59,4.971882e-12
16,60,5.282171e-12
16,61,4.742356e-12
16,62,4.454711e-12
16,63,3.302980e-12
16,64,3.443551e-12
16,65,3.307251e-12
16,66,2.564953e-12
16,67,2.855515e-12
16,68,2.453572e-12
16,69,2.419047e-12
16,70,1.400062e-12
16,71,1.839004e-12
16,72,1.544452e-12
16,73,1.363574e-12
16,74,1.441714e-12
16,75,1.247545e-12
16,76,1.510033e-12
16,77,1.066451e-12
16,78,1.009663e-12
16,79,1.147893e-12
16,80,9.328590e-13
16,81,8.130018e-13
16,82,7.488370e-13
16,83,5.926006e-13
16,84,8.090020e-13
16,85,6.662497e-13
16,86,4.859876e-13
16,87,5.205439e-13
16,88,9.451770e-13
16,89,3.829972e-13
16,90,5.594005e-13
16,91,7.019137e-13
16,92,5.222294e-13
16,93,6.249823e-13
16,94,6.572395e-13
16,95,6.143653e-13
16,96,4.221117e-13
16,97,5.915780e-13
16,98,4.786825e-13
16,99,2.862096e-13
16,100,1.596320e-13
16,101,4.340881e-13
16,102,2.775503e-13
16,103,1.491253e-13
16,104,5.646824e-13
16,105,1.808565e-13
16,106,4.974658e-13
16,107,1.367630e-13
16,108,4.148316e-13
16,109,3.124466e-13
16,110,1.400749e-13
16,111,5.099265e-14
16,112,3.417351e-14
16,113,1.286890e-13
16,114,1.152663e-13
16,115,6.460836e-14
16,116,1.512970e-13
16,117,5.782738e-14
16,118,1.207690e-13
16,119,6.977235e-15
16,120,7.194755e-14
16,121,2.259680e-13
16,122,2.891149e-13
16,123,2.199167e-13
16,124,6.448194e-14
16,125,8.348934e-14
16,126,1.030790e-13
16,127,8.466443e-15
16,128,4.978928e-15
16,129,2.486898e-14
16,130,2.701527e-14
16,131,4.817607e-14
16,132,1.225101e-14
16,133,4.329514e-15
16,134,7.187660e-14
16,135,8.139712e-15
16,136,-3.787188e-16
16,137,1.789457e-15
16,138,3.013876e-14
16,139,5.730551e-15
16,140,2.654705e-14
16,141,8.655753e-16
16,142,1.704935e-14
16,143,1.150671e-14
16,144,2.932093e-15
16,145,-1.319408e-14
16,146,4.258527e-15
16,147,5.045738e-15
16,148,2.412559e-15
16,149,1.147482e-15
16,150,-5.769236e-16
16,151,0.000000e+00
16,152,-8.722303e-16
16,153,2.064635e-15
16,154,0.000000e+00
16,155,-2.309091e-15
16,156,2.095713e-15
16,157,3.819977e-16
16,158,-1.236801e-15
16,159,2.069429e-15
16,160,3.203794e-16
16,161,0.000000e+00
16,162,-1.295459e-16
16,163,-2.373543e-15
16,164,0.000000e+00
16,165,0.000000e+00
16,166,8.788074e-16
16,167,0.000000e+00
16,168,0.000000e+00
16,169,-1.240660e-16
16,170,-1.383315e-16
16,171,-1.630931e-16
16,172,0.000000e+00
16,173,-1.365288e-16
16,174,0.000000e+00
16,175,0.000000e+00
16,176,-1.529414e-16
16,177,-1.768123e-16
16,178,0.000000e+00
16,179,0.000000e+00
16,180,0.000000e+00
16,181,0.000000e+00
16,182,0.000000e+00
16,183,0.000000e+00
16,184,0.000000e+00
16,185,0.000000e+00
16,186,0.000000e+00
16,187,0.000000e+00
16,188,0.000000e+00
16,189,0.000000e+00
16,190,0.000000e+00
16,191,0.000000e+00
16,192,0.000000e+00
16,193,0.000000e+00
16,194,0.000000e+00
16,195,0.000000e+00
16,196,0.000000e+00
16,197,0.000000e+00
16,198,0.000000e+00
16,199,0.000000e+00
16,200,0.000000e+00
16,201,0.000000e+00
17,0,0.000000e+00
17,1,6.009388e-10
17,2,8.256154e-10
17,3,7.103427e-10
17,4,6.225105e-10
17,5,5.790041e-10
17,6,5.714408e-10
17,7,5.364492e-10
17,8,5.216441e-10
17,9,4.781066e-10
17,10,4.487970e-10
17,11,4.420388e-10
17,12,4.070964e-10
17,13,3.887907e-10
17,14,3.760032e-10
17,15,3.573717e-10
17,16,3.217821e-10
17,17,2.901516e-10
17,18,2.865349e-10
17,19,2.752563e-10
17,20,2.459790e-10
17,21,2.182179e-10
17,22,1.933878e-10
17,23,1.699554e-10
17,24,1.472310e-10
17,25,1.366095e-10
17,26,1.135013e-10
17,27,1.045519e-10
17,28,9.036105e-11
17,29,8.259187e-11
17,30,7.289772e-11
17,31,6.836125e-11
17,32,6.429878e-11
17,33,5.750767e-11
17,34,4.760436e-11
17,35,4.203398e-11
17,36,3.872477e-11
17,37,3.507269e-11
17,38,3.377809e-11
17,39,3.007567e-11
17,40,2.671639e-11
17,41,2.395667e-11
17,42,2.207051e-11
17,43,2.253579e-11
17,44,2.041566e-11
17,45,1.758133e-11
17,46,1.510747e-11
17,47,1.362550e-11
17,48,1.318311e-11
17,49,1.252275e-11
17,50,1.109198e-11
17,51,9.915127e-12
17,52,9.993582e-12
17,53,8.241882e-12
17,54,8.481361e-12
17,55,7.255176e-12
17,56,6.137406e-12
17,57,5.993580e-12
17,58,5.741371e-12
17,59,4.593119e-12
17,60,4.823223e-12
17,61,4.352152e-12
17,62,4.065287e-12
17,63,3.001718e-12
17,64,3.149516e-12
17,65,3.034425e-12
17,66,2.391658e-12
17,67,2.646202e-12
17,68,2.267686e-12
17,69,2.235281e-12
17,70,1.308352e-12
17,71,1.705489e-12
17,72,1.439146e-12
17,73,1.265797e-12
17,74,1.330282e-12
17,75,1.164734e-12
17,76,1.393276e-12
17,77,1.006927e-12
17,78,9.506162e-13
17,79,1.056235e-12
17,80,8.650428e-13
17,81,7.607429e-13
17,82,6.963898e-13
17,83,5.440785e-13
17,84,7.273183e-13
17,85,6.036708e-13
17,86,4.487467e-13
17,87,4.820854e-13
17,88,8.661458e-13
17,89,3.589578e-13
17,90,5.327028e-13
17,91,6.712605e-13
17,92,4.901469e-13
17,93,5.850389e-13
17,94,6.140661e-13
17,95,5.863674e-13
17,96,4.033456e-13
17,97,5.648834e-13
17,98,4.657717e-13
17,99,2.921802e-13
17,100,1.695555e-13
17,101,4.158394e-13
17,102,2.783103e-13
17,103,1.509383e-13
17,104,5.323194e-13
17,105,1.789547e-13
17,106,4.762853e-13
17,107,1.415634e-13
17,108,3.879022e-13
17,109,2.957540e-13
17,110,1.390561e-13
17,111,5.724256e-14
17,112,4.106913e-14
17,113,1.248104e-13
17,114,1.183493e-13
17,115,6.651624e-14
17,116,1.479091e-13
17,117,6.049381e-14
17,118,1.149640e-13
17,119,1.351796e-14
17,120,7.104503e-14
17,121,2.119082e-13
17,122,2.714327e-13
17,123,2.077876e-13
17,124,6.213779e-14
17,125,7.926732e-14
17,126,9.557289e-14
17,127,1.141928e-14
17,128,8.895936e-15
17,129,2.532226e-14
17,130,2.794626e-14
17,131,4.671524e-14
17,132,1.406018e-14
17,133,6.876379e-15
17,134,6.769798e-14
17,135,1.064054e-14
17,136,8.280928e-16
17,137,4.665359e-15
17,138,2.829848e-14
17,139,8.098677e-15
17,140,2.474264e-14
17,141,2.726595e-15
17,142,1.656970e-14
17,143,1.234355e-14
17,144,4.416437e-15
17,145,-1.065458e-14
17,146,5.026510e-15
17,147,6.483911e-15
17,148,3.571732e-15
17,149,1.802219e-15
17,150,1.066862e-15
17,151,0.000000e+00
17,152,-2.920043e-16
17,153,3.138810e-15
17,154,0.000000e+00
17,155,-5.504395e-16
17,156,2.967895e-15
17,157,6.208700e-16
17,158,4.318545e-16
17,159,2.745402e-15
17,160,5.576663e-16
17,161,0.000000e+00
17,162,2.018335e-16
17,163,-7.201523e-16
17,164,0.000000e+00
17,165,0.000000e+00
17,166,1.368268e-15
17,167,0.000000e+00
17,168,0.000000e+00
17,169,1.932958e-16
17,170,2.155215e-16
17,171,1.562019e-16
17,172,0.000000e+00
17,173,2.127130e-16
17,174,0.000000e+00
17,175,0.000000e+00
17,176,1.464791e-16
17,177,1.693414e-16
17,178,0.000000e+00
17,179,0.000000e+00
17,180,0.000000e+00
17,181,0.000000e+00
17,182,0.000000e+00
17,183,0.000000e+00
17,184,0.000000e+00
17,185,0.000000e+00
17,186,0.000000e+00
17,187,0.000000e+00
17,188,0.000000e+00
17,189,0.000000e+00
17,190,0.000000e+00
17,191,0.000000e+00
17,192,0.000000e+00
17,193,0.000000e+00
17,194,0.000000e+00
17,195,0.000000e+00
17,196,0.000000e+00
17,197,0.000000e+00
17,198,0.000000e+00
17,199,0.000000e+00
17,200,0.000000e+00
17,201,0.000000e+00
18,0,0.000000e+00
18,1,5.247332e-10
18,2,7.106832e-10
18,3,6.072212e-10
18,4,5.200296e-10
18,5,4.920237e-10
18,6,4.885900e-10
18,7,4.633224e-10
18,8,4.516441e-10
18,9,4.083702e-10
18,10,3.854833e-10
18,11,3.814169e-10
18,12,3.547892e-10
18,13,3.470050e-10
18,14,3.384749e-10
18,15,3.493091e-10
18,16,3.175270e-10
18,17,2.865349e-10
18,18,3.202903e-10
18,19,3.214212e-10
18,20,2.819385e-10
18,21,2.497457e-10
18,22,2.190725e-10
18,23,1.856123e-10
18,24,1.558768e-10
18,25,1.392442e-10
18,26,1.113862e-10
18,27,9.931855e-11
18,28,8.457688e-11
18,29,7.665876e-11
18,30,6.733260e-11
18,31,6.215844e-11
18,32,5.929675e-11
18,33,5.148324e-11
18,34,4.283918e-11
18,35,3.837616e-11
18,36,3.601999e-11
18,37,3.095060e-11
18,38,3.008057e-11
18,39,2.704570e-11
18,40,2.439613e-11
18,41,2.140741e-11
18,42,1.987453e-11
18,43,1.988079e-11
18,44,1.832653e-11
18,45,1.591704e-11
18,46,1.391432e-11
18,47,1.251337e-11
18,48,1.208910e-11
18,49,1.158047e-11
18,50,1.037851e-11
18,51,9.594875e-12
18,52,9.535858e-12
18,53,7.910849e-12
18,54,8.109963e-12
18,55,6.766023e-12
18,56,5.792258e-12
18,57,5.732144e-12
18,58,5.429497e-12
18,59,4.470360e-12
18,60,4.554488e-12
18,61,4.121630e-12
18,62,3.766041e-12
18,63,2.748123e-12
18,64,2.948186e-12
18,65,2.883766e-12
18,66,2.388853e-12
18,67,2.601288e-12
18,68,2.228470e-12
18,69,2.125094e-12
18,70,1.303163e-12
18,71,1.627822e-12
18,72,1.375899e-12
18,73,1.291546e-12
18,74,1.323462e-12
18,75,1.182474e-12
18,76,1.431011e-12
18,77,1.100586e-12
18,78,1.044011e-12
18,79,1.067825e-12
18,80,9.457725e-13
18,81,8.367927e-13
18,82,7.673093e-13
18,83,5.822145e-13
18,84,7.190468e-13
18,85,5.992337e-13
18,86,4.588423e-13
18,87,4.568630e-13
18,88,7.971015e-13
18,89,3.447909e-13
18,90,5.335147e-13
18,91,7.182468e-13
18,92,5.117072e-13
18,93,5.834221e-13
18,94,5.947920e-13
18,95,6.362729e-13
18,96,4.216799e-13
18,97,5.520836e-13
18,98,4.536637e-13
18,99,3.028799e-13
18,100,1.928323e-13
18,101,4.000191e-13
18,102,2.860360e-13
18,103,1.577711e-13
18,104,4.950429e-13
18,105,1.771142e-13
18,106,4.525555e-13
18,107,1.496277e-13
18,108,3.553641e-13
18,109,2.794311e-13
18,110,1.407164e-13
18,111,7.118258e-14
18,112,5.510721e-14
18,113,1.174274e-13
18,114,1.242200e-13
18,115,6.891267e-14
18,116,1.440899e-13
18,117,6.498829e-14
18,118,1.074002e-13
18,119,2.160847e-14
18,120,6.942312e-14
18,121,1.906932e-13
18,122,2.443214e-13
18,123,1.894271e-13
18,124,5.895845e-14
18,125,7.278482e-14
18,126,8.660606e-14
18,127,1.431656e-14
18,128,1.276565e-14
18,129,2.630455e-14
18,130,2.805420e-14
18,131,4.672894e-14
18,132,1.541004e-14
18,133,9.925174e-15
18,134,6.067680e-14
18,135,1.352474e-14
18,136,2.347555e-15
18,137,8.689644e-15
18,138,2.555265e-14
18,139,1.048674e-14
18,140,2.164959e-14
18,141,9.112776e-15
18,142,1.560498e-14
18,143,1.642593e-14
18,144,6.714113e-15
18,145,-5.571171e-15
18,146,6.425004e-15
18,147,8.560904e-15
18,148,5.108496e-15
18,149,2.610398e-15
18,150,2.838746e-15
18,151,0.000000e+00
18,152,2.923104e-16
18,153,4.535055e-15
18,154,0.000000e+00
18,155,1.293002e-15
18,156,4.147889e-15
18,157,9.213008e-16
18,158,2.275634e-15
18,159,3.873412e-15
18,160,8.673538e-16
18,161,0.000000e+00
18,162,7.186361e-16
18,163,1.010935e-15
18,164,0.000000e+00
18,165,0.000000e+00
18,166,2.150387e-15
18,167,0.000000e+00
18,168,0.000000e+00
18,169,6.882374e-16
18,170,7.673730e-16
18,171,6.399454e-16
18,172,0.000000e+00
18,173,7.573731e-16
18,174,0.000000e+00
18,175,0.000000e+00
18,176,6.001121e-16
18,177,6.937768e-16
18,178,0.000000e+00
18,179,0.000000e+00
18,180,0.000000e+00
18,181,0.000000e+00
18,182,0.000000e+00
18,183,0.000000e+00
18,184,0.000000e+00
18,185,0.000000e+00
18,186,0.000000e+00
18,187,0.000000e+00
18,188,0.000000e+00
18,189,0.000000e+00
18,190,0.000000e+00
18,191,0.000000e+00
18,192,0.000000e+00
18,193,0.000000e+00
18,194,0.000000e+00
18,195,0.000000e+00
18,196,0.000000e+00
18,197,0.000000e+00
18,198,0.000000e+00
18,199,0.000000e+00
18,200,0.000000e+00
18,201,0.000000e+00
19,0,0.000000e+00
19,1,4.811564e-10
19,2,6.411794e-10
19,3,5.495369e-10
19,4,4.614050e-10
19,5,4.373036e-10
19,6,4.362427e-10
19,7,4.133472e-10
19,8,4.044543e-10
19,9,3.649114e-10
19,10,3.485797e-10
19,11,3.433239e-10
19,12,3.191503e-10
19,13,3.155420e-10
19,14,3.094919e-10
19,15,3.258214e-10
19,16,2.998977e-10
19,17,2.752563e-10
19,18,3.214212e-10
19,19,3.346960e-10
19,20,2.971668e-10
19,21,2.674773e-10
19,22,2.365422e-10
19,23,1.986925e-10
19,24,1.657879e-10
19,25,1.454325e-10
19,26,1.141190e-10
19,27,9.977652e-11
19,28,8.401070e-11
19,29,7.545193e-11
19,30,6.587289e-11
19,31,6.011524e-11
19,32,5.736008e-11
19,33,4.865247e-11
19,34,4.062433e-11
19,35,3.651075e-11
19,36,3.468203e-11
19,37,2.893175e-11
19,38,2.812262e-11
19,39,2.534706e-11
19,40,2.317362e-11
19,41,2.015764e-11
19,42,1.883083e-11
19,43,1.862417e-11
19,44,1.740261e-11
19,45,1.514511e-11
19,46,1.339343e-11
19,47,1.199404e-11
19,48,1.156850e-11
19,49,1.117213e-11
19,50,9.982962e-12
19,51,9.337812e-12
19,52,9.239705e-12
19,53,7.662660e-12
19,54,7.818085e-12
19,55,6.428170e-12
19,56,5.574771e-12
19,57,5.517437e-12
19,58,5.245025e-12
19,59,4.386177e-12
19,60,4.387264e-12
19,61,3.991169e-12
19,62,3.602279e-12
19,63,2.613154e-12
19,64,2.850189e-12
19,65,2.802444e-12
19,66,2.380683e-12
19,67,2.581480e-12
19,68,2.212848e-12
19,69,2.083181e-12
19,70,1.306632e-12
19,71,1.615729e-12
19,72,1.373187e-12
19,73,1.304029e-12
19,74,1.312653e-12
19,75,1.202993e-12
19,76,1.445436e-12
19,77,1.151665e-12
19,78,1.093142e-12
19,79,1.076797e-12
19,80,9.869016e-13
19,81,8.799140e-13
19,82,8.083343e-13
19,83,6.052659e-13
19,84,7.157599e-13
19,85,6.071805e-13
19,86,4.770262e-13
19,87,4.722171e-13
19,88,7.901915e-13
19,89,3.668044e-13
19,90,5.733590e-13
19,91,7.744977e-13
19,92,5.397081e-13
19,93,6.053447e-13
19,94,6.058895e-13
19,95,6.825068e-13
19,96,4.495463e-13
19,97,5.755516e-13
19,98,4.858809e-13
19,99,3.479830e-13
19,100,2.374753e-13
19,101,4.242469e-13
19,102,3.296027e-13
19,103,1.842552e-13
19,104,5.111040e-13
19,105,1.993152e-13
19,106,4.774212e-13
19,107,1.805996e-13
19,108,3.669648e-13
19,109,2.950028e-13
19,110,1.624038e-13
19,111,9.487452e-14
19,112,7.832754e-14
19,113,1.317479e-13
19,114,1.517942e-13
19,115,8.586381e-14
19,116,1.644688e-13
19,117,8.232887e-14
19,118,1.177933e-13
19,119,3.862558e-14
19,120,8.130426e-14
19,121,1.937346e-13
19,122,2.492786e-13
19,123,1.950609e-13
19,124,6.554811e-14
19,125,7.851471e-14
19,126,8.801134e-14
19,127,2.191129e-14
19,128,2.220317e-14
19,129,3.196172e-14
19,130,3.502032e-14
19,131,5.299819e-14
19,132,2.146289e-14
19,133,1.668351e-14
19,134,6.304653e-14
19,135,2.116776e-14
19,136,5.322307e-15
19,137,1.565636e-14
19,138,2.663928e-14
19,139,1.663099e-14
19,140,2.221515e-14
19,141,1.543144e-14
19,142,1.739008e-14
19,143,2.215937e-14
19,144,1.077437e-14
19,145,-1.837512e-15
19,146,9.154301e-15
19,147,1.304048e-14
19,148,8.419505e-15
19,149,4.417315e-15
19,150,6.749403e-15
19,151,0.000000e+00
19,152,1.564109e-15
19,153,7.549143e-15
19,154,0.000000e+00
19,155,3.543099e-15
19,156,6.689834e-15
19,157,1.573886e-15
19,158,4.488127e-15
19,159,5.573067e-15
19,160,1.517884e-15
19,161,0.000000e+00
19,162,1.204476e-15
19,163,2.823376e-15
19,164,0.000000e+00
19,165,0.000000e+00
19,166,3.217997e-15
19,167,0.000000e+00
19,168,0.000000e+00
19,169,1.153526e-15
19,170,1.286162e-15
19,171,1.099624e-15
19,172,0.000000e+00
19,173,1.269401e-15
19,174,0.000000e+00
19,175,0.000000e+00
19,176,1.031177e-15
19,177,1.192122e-15
19,178,0.000000e+00
19,179,0.000000e+00
19,180,0.000000e+00
19,181,0.000000e+00
19,182,0.000000e+00
19,183,0.000000e+00
19,184,0.000000e+00
19,185,0.000000e+00
19,186,0.000000e+00
19,187,0.000000e+00
19,188,0.000000e+00
19,189,0.000000e+00
19,190,0.000000e+00
19,191,0.000000e+00
19,192,0.000000e+00
19,193,0.000000e+00
19,194,0.000000e+00
19,195,0.000000e+00
19,196,0.000000e+00
19,197,0.000000e+00
19,198,0.000000e+00
19,199,0.000000e+00
19,200,0.000000e+00
19,201,0.000000e+00
20,0,0.000000e+00
20,1,4.488638e-10
20,2,6.002247e-10
20,3,5.184596e-10
20,4,4.357968e-10
20,5,4.086315e-10
20,6,4.072274e-10
20,7,3.829436e-10
20,8,3.749048e-10
20,9,3.411632e-10
20,10,3.261120e-10
20,11,3.183586e-10
20,12,2.924938e-10
20,13,2.869028e-10
20,14,2.807734e-10
20,15,2.857617e-10
20,16,2.644594e-10
20,17,2.459790e-10
20,18,2.819385e-10
20,19,2.971668e-10
20,20,2.705625e-10
20,21,2.469158e-10
20,22,2.204812e-10
20,23,1.864148e-10
20,24,1.565915e-10
20,25,1.375760e-10
20,26,1.077723e-10
20,27,9.404115e-11
20,28,7.912611e-11
20,29,7.082150e-11
20,30,6.148216e-11
20,31,5.627655e-11
20,32,5.329497e-11
20,33,4.517053e-11
20,34,3.759251e-11
20,35,3.368959e-11
20,36,3.187947e-11
20,37,2.680487e-11
20,38,2.596668e-11
20,39,2.337263e-11
20,40,2.142381e-11
20,41,1.872750e-11
20,42,1.755883e-11
20,43,1.752806e-11
20,44,1.626646e-11
20,45,1.409416e-11
20,46,1.250142e-11
20,47,1.116439e-11
20,48,1.081104e-11
20,49,1.046163e-11
20,50,9.289980e-12
20,51,8.675695e-12
20,52,8.635651e-12
20,53,7.132949e-12
20,54,7.241902e-12
20,55,6.006464e-12
20,56,5.186008e-12
20,57,5.153126e-12
20,58,4.903376e-12
20,59,4.071782e-12
20,60,4.060192e-12
20,61,3.736444e-12
20,62,3.388377e-12
20,63,2.449637e-12
20,64,2.678451e-12
20,65,2.647317e-12
20,66,2.226156e-12
20,67,2.419225e-12
20,68,2.071344e-12
20,69,1.980182e-12
20,70,1.230855e-12
20,71,1.542917e-12
20,72,1.320355e-12
20,73,1.227576e-12
20,74,1.226470e-12
20,75,1.139150e-12
20,76,1.339780e-12
20,77,1.078714e-12
20,78,1.015141e-12
20,79,1.013992e-12
20,80,9.262988e-13
20,81,8.294695e-13
20,82,7.628898e-13
20,83,5.747277e-13
20,84,6.766141e-13
20,85,5.884549e-13
20,86,4.592442e-13
20,87,4.731516e-13
20,88,7.666003e-13
20,89,3.634924e-13
20,90,5.673844e-13
20,91,7.434568e-13
20,92,5.165409e-13
20,93,5.840364e-13
20,94,5.757304e-13
20,95,6.359755e-13
20,96,4.280902e-13
20,97,5.523395e-13
20,98,4.768462e-13
20,99,3.493785e-13
20,100,2.441572e-13
20,101,4.196871e-13
20,102,3.330115e-13
20,103,1.881504e-13
20,104,5.050703e-13
20,105,2.017374e-13
20,106,4.738639e-13
20,107,1.841844e-13
20,108,3.633687e-13
20,109,2.922044e-13
20,110,1.634239e-13
20,111,9.504302e-14
20,112,8.048921e-14
20,113,1.314952e-13
20,114,1.529826e-13
20,115,8.770606e-14
20,116,1.639881e-13
20,117,8.235497e-14
20,118,1.174052e-13
20,119,4.127119e-14
20,120,8.207742e-14
20,121,1.913302e-13
20,122,2.457327e-13
20,123,1.930234e-13
20,124,6.487332e-14
20,125,7.835340e-14
20,126,8.596822e-14
20,127,2.328800e-14
20,128,2.363132e-14
20,129,3.183657e-14
20,130,3.620520e-14
20,131,5.258851e-14
20,132,2.287915e-14
20,133,1.755246e-14
20,134,6.210434e-14
20,135,2.247610e-14
20,136,5.993419e-15
20,137,1.648436e-14
20,138,2.628082e-14
20,139,1.734523e-14
20,140,2.244625e-14
20,141,1.500263e-14
20,142,1.752910e-14
20,143,2.217167e-14
20,144,1.108924e-14
20,145,-6.787058e-16
20,146,9.200482e-15
20,147,1.330327e-14
20,148,8.770430e-15
20,149,4.662449e-15
20,150,7.623987e-15
20,151,0.000000e+00
20,152,1.928406e-15
20,153,7.883609e-15
20,154,0.000000e+00
20,155,4.420085e-15
20,156,6.928692e-15
20,157,1.655567e-15
20,158,5.219047e-15
20,159,5.490944e-15
20,160,1.599352e-15
20,161,0.000000e+00
20,162,1.182207e-15
20,163,3.632616e-15
20,164,0.000000e+00
20,165,0.000000e+00
20,166,3.185354e-15
20,167,0.000000e+00
20,168,0.000000e+00
20,169,1.132199e-15
20,170,1.262383e-15
20,171,1.085701e-15
20,172,0.000000e+00
20,173,1.245932e-15
20,174,0.000000e+00
20,175,0.000000e+00
20,176,1.018122e-15
20,177,1.177029e-15
20,178,0.000000e+00
20,179,0.000000e+00
20,180,0.000000e+00
20,181,0.000000e+00
20,182,0.000000e+00
20,183,0.000000e+00
20,184,0.000000e+00
20,185,0.000000e+00
20,186,0.000000e+00
20,187,0.000000e+00
20,188,0.000000e+00
20,189,0.000000e+00
20,190,0.000000e+00
20,191,0.000000e+00
20,192,0.000000e+00
20,193,0.000000e+00
20,194,0.000000e+00
20,195,0.000000e+00
20,196,0.000000e+00
20,197,0.000000e+00
20,198,0.000000e+00
20,199,0.000000e+00
20,200,0.000000e+00
20,201,0.000000e+00
21,0,0.000000e+00
21,1,3.986275e-10
21,2,5.267026e-10
21,3,4.576654e-10
21,4,3.819303e-10
21,5,3.577215e-10
21,6,3.567778e-10
21,7,3.354845e-10
21,8,3.298996e-10
21,9,3.013536e-10
21,10,2.896806e-10
21,11,2.814902e-10
21,12,2.578519e-10
21,13,2.521549e-10
21,14,2.470050e-10
21,15,2.477544e-10
21,16,2.313265e-10
21,17,2.182179e-10
21,18,2.497457e-10
21,19,2.674773e-10
21,20,2.469158e-10
21,21,2.287785e-10
21,22,2.056197e-10
21,23,1.740859e-10
21,24,1.465994e-10
21,25,1.282505e-10
21,26,1.003041e-10
21,27,8.727873e-11
21,28,7.339047e-11
21,29,6.550499e-11
21,30,5.683087e-11
21,31,5.185209e-11
21,32,4.876386e-11
21,33,4.125127e-11
21,34,3.434787e-11
21,35,3.064710e-11
21,36,2.895672e-11
21,37,2.437674e-11
21,38,2.343885e-11
21,39,2.109417e-11
21,40,1.937197e-11
21,41,1.696710e-11
21,42,1.594482e-11
21,43,1.588432e-11
21,44,1.477186e-11
21,45,1.281237e-11
21,46,1.136770e-11
21,47,1.012114e-11
21,48,9.765514e-12
21,49,9.484864e-12
21,50,8.373329e-12
21,51,7.780562e-12
21,52,7.766694e-12
21,53,6.392812e-12
21,54,6.474400e-12
21,55,5.352006e-12
21,56,4.669428e-12
21,57,4.602738e-12
21,58,4.392657e-12
21,59,3.664599e-12
21,60,3.630821e-12
21,61,3.345314e-12
21,62,3.030800e-12
21,63,2.207695e-12
21,64,2.413635e-12
21,65,2.368318e-12
21,66,2.002701e-12
21,67,2.183903e-12
21,68,1.875859e-12
21,69,1.780087e-12
21,70,1.115366e-12
21,71,1.399507e-12
21,72,1.202370e-12
21,73,1.108094e-12
21,74,1.094875e-12
21,75,1.032812e-12
21,76,1.208241e-12
21,77,9.770359e-13
21,78,9.194054e-13
21,79,9.083124e-13
21,80,8.342747e-13
21,81,7.524164e-13
21,82,6.952494e-13
21,83,5.229463e-13
21,84,6.041708e-13
21,85,5.351837e-13
21,86,4.180295e-13
21,87,4.365626e-13
21,88,6.882124e-13
21,89,3.342317e-13
21,90,5.201332e-13
21,91,6.727282e-13
21,92,4.675358e-13
21,93,5.259686e-13
21,94,5.122747e-13
21,95,5.667401e-13
21,96,3.810920e-13
21,97,4.898796e-13
21,98,4.331876e-13
21,99,3.247850e-13
21,100,2.310809e-13
21,101,3.817852e-13
21,102,3.106127e-13
21,103,1.758201e-13
21,104,4.587934e-13
21,105,1.872303e-13
21,106,4.343266e-13
21,107,1.731850e-13
21,108,3.283108e-13
21,109,2.655917e-13
21,110,1.515336e-13
21,111,9.110390e-14
21,112,7.737193e-14
21,113,1.213636e-13
21,114,1.444792e-13
21,115,8.264720e-14
21,116,1.521407e-13
21,117,7.815158e-14
21,118,1.073438e-13
21,119,4.122451e-14
21,120,7.659376e-14
21,121,1.737253e-13
21,122,2.230637e-13
21,123,1.758635e-13
21,124,5.992958e-14
21,125,7.161404e-14
21,126,7.751246e-14
21,127,2.307008e-14
21,128,2.338598e-14
21,129,3.002109e-14
21,130,3.423076e-14
21,131,4.839775e-14
21,132,2.209636e-14
21,133,1.751527e-14
21,134,5.604866e-14
21,135,2.208286e-14
21,136,6.073326e-15
21,137,1.647148e-14
21,138,2.379687e-14
21,139,1.685464e-14
21,140,2.025490e-14
21,141,1.450529e-14
21,142,1.618041e-14
21,143,2.079874e-14
21,144,1.091432e-14
21,145,1.472406e-16
21,146,8.935533e-15
21,147,1.307656e-14
21,148,8.697362e-15
21,149,4.647549e-15
21,150,7.808865e-15
21,151,0.000000e+00
21,152,2.035500e-15
21,153,7.828569e-15
21,154,0.000000e+00
21,155,4.572724e-15
21,156,6.854859e-15
21,157,1.649330e-15
21,158,5.287106e-15
21,159,5.404074e-15
21,160,1.592998e-15
21,161,0.000000e+00
21,162,1.219507e-15
21,163,3.763868e-15
21,164,0.000000e+00
21,165,0.000000e+00
21,166,3.165829e-15
21,167,0.000000e+00
21,168,0.000000e+00
21,169,1.167922e-15
21,170,1.302213e-15
21,171,1.126088e-15
21,172,0.000000e+00
21,173,1.285243e-15
21,174,0.000000e+00
21,175,0.000000e+00
21,176,1.055994e-15
21,177,1.220813e-15
21,178,0.000000e+00
21,179,0.000000e+00
21,180,0.000000e+00
21,181,0.000000e+00
21,182,0.000000e+00
21,183,0.000000e+00
21,184,0.000000e+00
21,185,0.000000e+00
21,186,0.000000e+00
21,187,0.000000e+00
21,188,0.000000e+00
21,189,0.000000e+00
21,190,0.000000e+00
21,191,0.000000e+00
21,192,0.000000e+00
21,193,0.000000e+00
21,194,0.000000e+00
21,195,0.000000e+00
21,196,0.000000e+00
21,197,0.000000e+00
21,198,0.000000e+00
21,199,0.000000e+00
21,200,0.000000e+00
21,201,0.000000e+00
22,0,0.000000e+00
22,1,3.571309e-10
22,2,4.695164e-10
22,3,4.102481e-10
22,4,3.405974e-10
22,5,3.176770e-10
22,6,3.164523e-10
22,7,2.956431e-10
22,8,2.907962e-10
22,9,2.672282e-10
22,10,2.585446e-10
22,11,2.502047e-10
22,12,2.284200e-10
22,13,2.236028e-10
22,14,2.187007e-10
22,15,2.161861e-10
22,16,2.027279e-10
22,17,1.933878e-10
22,18,2.190725e-10
22,19,2.365422e-10
22,20,2.204812e-10
22,21,2.056197e-10
22,22,1.867561e-10
22,23,1.587737e-10
22,24,1.349077e-10
22,25,1.184399e-10
22,26,9.282820e-11
22,27,8.071821e-11
22,28,6.780796e-11
22,29,6.059142e-11
22,30,5.257920e-11
22,31,4.784286e-11
22,32,4.475526e-11
22,33,3.759877e-11
22,34,3.126720e-11
22,35,2.807452e-11
22,36,2.651286e-11
22,37,2.226839e-11
22,38,2.132577e-11
22,39,1.912342e-11
22,40,1.769856e-11
22,41,1.553394e-11
22,42,1.463578e-11
22,43,1.455629e-11
22,44,1.360410e-11
22,45,1.178133e-11
22,46,1.048325e-11
22,47,9.344949e-12
22,48,9.041917e-12
22,49,8.810917e-12
22,50,7.773399e-12
22,51,7.232374e-12
22,52,7.202065e-12
22,53,5.921684e-12
22,54,5.974562e-12
22,55,4.912945e-12
22,56,4.291957e-12
22,57,4.209843e-12
22,58,4.047053e-12
22,59,3.394589e-12
22,60,3.316628e-12
22,61,3.058192e-12
22,62,2.760956e-12
22,63,1.973873e-12
22,64,2.175352e-12
22,65,2.145038e-12
22,66,1.826295e-12
22,67,1.987592e-12
22,68,1.695343e-12
22,69,1.606634e-12
22,70,1.007010e-12
22,71,1.269557e-12
22,72,1.099718e-12
22,73,9.991323e-13
22,74,9.901868e-13
22,75,9.376692e-13
22,76,1.083012e-12
22,77,8.890953e-13
22,78,8.334348e-13
22,79,8.220293e-13
22,80,7.546271e-13
22,81,6.835593e-13
22,82,6.307028e-13
22,83,4.690044e-13
22,84,5.405877e-13
22,85,4.777571e-13
22,86,3.787354e-13
22,87,3.997840e-13
22,88,6.308026e-13
22,89,3.128720e-13
22,90,4.926775e-13
22,91,6.364369e-13
22,92,4.377803e-13
22,93,4.929072e-13
22,94,4.813671e-13
22,95,5.398522e-13
22,96,3.677929e-13
22,97,4.729664e-13
22,98,4.191758e-13
22,99,3.188757e-13
22,100,2.263944e-13
22,101,3.626797e-13
22,102,3.001508e-13
22,103,1.708263e-13
22,104,4.326021e-13
22,105,1.801529e-13
22,106,4.133466e-13
22,107,1.696758e-13
22,108,3.092693e-13
22,109,2.516035e-13
22,110,1.465620e-13
22,111,8.962798e-14
22,112,7.673855e-14
22,113,1.163518e-13
22,114,1.402798e-13
22,115,8.082540e-14
22,116,1.458457e-13
22,117,7.643492e-14
22,118,1.028199e-13
22,119,4.227022e-14
22,120,7.406842e-14
22,121,1.645107e-13
22,122,2.105569e-13
22,123,1.664701e-13
22,124,5.717173e-14
22,125,6.819633e-14
22,126,7.261274e-14
22,127,2.311939e-14
22,128,2.415870e-14
22,129,2.916786e-14
22,130,3.340956e-14
22,131,4.607784e-14
22,132,2.211515e-14
22,133,1.773270e-14
22,134,5.281055e-14
22,135,2.233394e-14
22,136,6.372750e-15
22,137,1.665403e-14
22,138,2.241826e-14
22,139,1.681800e-14
22,140,1.922052e-14
22,141,1.395299e-14
22,142,1.552049e-14
22,143,1.994902e-14
22,144,1.082468e-14
22,145,-4.863724e-16
22,146,8.909610e-15
22,147,1.311240e-14
22,148,8.808574e-15
22,149,4.722824e-15
22,150,8.163714e-15
22,151,0.000000e+00
22,152,2.196691e-15
22,153,7.937703e-15
22,154,0.000000e+00
22,155,4.428937e-15
22,156,6.924298e-15
22,157,1.677150e-15
22,158,5.064370e-15
22,159,5.371206e-15
22,160,1.625096e-15
22,161,0.000000e+00
22,162,1.236850e-15
22,163,3.538816e-15
22,164,0.000000e+00
22,165,0.000000e+00
22,166,3.164908e-15
22,167,0.000000e+00
22,168,0.000000e+00
22,169,1.184531e-15
22,170,1.320732e-15
22,171,1.146561e-15
22,172,0.000000e+00
22,173,1.303521e-15
22,174,0.000000e+00
22,175,0.000000e+00
22,176,1.075194e-15
22,177,1.243009e-15
22,178,0.000000e+00
22,179,0.000000e+00
22,180,0.000000e+00
22,181,0.000000e+00
22,182,0.000000e+00
22,183,0.000000e+00
22,184,0.000000e+00
22,185,0.000000e+00
22,186,0.000000e+00
22,187,0.000000e+00
22,188,0.000000e+00
22,189,0.000000e+00
22,190,0.000000e+00
22,191,0.000000e+00
22,192,0.000000e+00
22,193,0.000000e+00
22,194,0.000000e+00
22,195,0.000000e+00
22,196,0.000000e+00
22,197,0.000000e+00
22,198,0.000000e+00
22,199,0.000000e+00
22,200,0.000000e+00
22,201,0.000000e+00
23,0,0.000000e+00
23,1,3.262690e-10
23,2,4.312367e-10
23,3,3.784881e-10
23,4,3.162946e-10
23,5,2.936896e-10
23,6,2.916103e-10
23,7,2.712340e-10
23,8,2.658295e-10
23,9,2.457655e-10
23,10,2.377839e-10
23,11,2.295951e-10
23,12,2.087703e-10
23,13,2.032594e-10
23,14,1.982054e-10
23,15,1.908094e-10
23,16,1.781475e-10
23,17,1.699554e-10
23,18,1.856123e-10
23,19,1.986925e-10
23,20,1.864148e-10
23,21,1.740859e-10
23,22,1.587737e-10
23,23,1.366400e-10
23,24,1.173610e-10
23,25,1.042338e-10
23,26,8.236873e-11
23,27,7.229088e-11
23,28,6.087498e-11
23,29,5.460747e-11
23,30,4.750533e-11
23,31,4.331177e-11
23,32,4.039990e-11
23,33,3.409013e-11
23,34,2.824356e-11
23,35,2.537181e-11
23,36,2.384607e-11
23,37,2.025004e-11
23,38,1.936146e-11
23,39,1.732587e-11
23,40,1.603319e-11
23,41,1.413325e-11
23,42,1.329465e-11
23,43,1.331663e-11
23,44,1.239574e-11
23,45,1.071921e-11
23,46,9.479111e-12
23,47,8.475556e-12
23,48,8.214702e-12
23,49,7.989851e-12
23,50,7.038781e-12
23,51,6.500640e-12
23,52,6.483038e-12
23,53,5.330662e-12
23,54,5.379764e-12
23,55,4.434255e-12
23,56,3.856579e-12
23,57,3.778444e-12
23,58,3.651740e-12
23,59,3.046681e-12
23,60,2.998306e-12
23,61,2.767134e-12
23,62,2.502406e-12
23,63,1.784735e-12
23,64,1.961032e-12
23,65,1.935651e-12
23,66,1.629425e-12
23,67,1.777380e-12
23,68,1.506501e-12
23,69,1.441703e-12
23,70,8.946842e-13
23,71,1.139790e-12
23,72,9.891115e-13
23,73,8.835852e-13
23,74,8.801404e-13
23,75,8.301302e-13
23,76,9.533910e-13
23,77,7.760151e-13
23,78,7.284835e-13
23,79,7.306235e-13
23,80,6.593101e-13
23,81,5.943770e-13
23,82,5.467392e-13
23,83,4.071626e-13
23,84,4.775177e-13
23,85,4.187480e-13
23,86,3.329722e-13
23,87,3.547627e-13
23,88,5.744571e-13
23,89,2.820292e-13
23,90,4.439334e-13
23,91,5.670064e-13
23,92,3.910149e-13
23,93,4.477440e-13
23,94,4.403778e-13
23,95,4.856474e-13
23,96,3.343050e-13
23,97,4.383555e-13
23,98,3.836695e-13
23,99,2.893113e-13
23,100,2.037411e-13
23,101,3.319072e-13
23,102,2.732802e-13
23,103,1.556798e-13
23,104,3.965630e-13
23,105,1.642484e-13
23,106,3.772266e-13
23,107,1.544920e-13
23,108,2.864233e-13
23,109,2.309722e-13
23,110,1.341967e-13
23,111,8.033292e-14
23,112,6.875562e-14
23,113,1.085411e-13
23,114,1.280289e-13
23,115,7.483101e-14
23,116,1.348098e-13
23,117,6.984708e-14
23,118,9.520104e-14
23,119,3.883543e-14
23,120,6.858912e-14
23,121,1.516303e-13
23,122,1.948391e-13
23,123,1.533962e-13
23,124,5.297992e-14
23,125,6.365484e-14
23,126,6.721076e-14
23,127,2.139676e-14
23,128,2.217985e-14
23,129,2.672991e-14
23,130,3.116788e-14
23,131,4.235265e-14
23,132,2.062683e-14
23,133,1.630651e-14
23,134,4.929550e-14
23,135,2.062513e-14
23,136,5.885063e-15
23,137,1.527710e-14
23,138,2.086876e-14
23,139,1.563261e-14
23,140,1.808038e-14
23,141,1.206325e-14
23,142,1.450322e-14
23,143,1.797827e-14
23,144,9.917117e-15
23,145,-9.782248e-16
23,146,8.058349e-15
23,147,1.195359e-14
23,148,8.068416e-15
23,149,4.339034e-15
23,150,7.600962e-15
23,151,0.000000e+00
23,152,2.070018e-15
23,153,7.278049e-15
23,154,0.000000e+00
23,155,3.509926e-15
23,156,6.334459e-15
23,157,1.540606e-15
23,158,4.046404e-15
23,159,4.819467e-15
23,160,1.491360e-15
23,161,0.000000e+00
23,162,1.084584e-15
23,163,2.613349e-15
23,164,0.000000e+00
23,165,0.000000e+00
23,166,2.833286e-15
23,167,0.000000e+00
23,168,0.000000e+00
23,169,1.038706e-15
23,170,1.158139e-15
23,171,1.007052e-15
23,172,0.000000e+00
23,173,1.143047e-15
23,174,0.000000e+00
23,175,0.000000e+00
23,176,9.443677e-16
23,177,1.091763e-15
23,178,0.000000e+00
23,179,0.000000e+00
23,180,0.000000e+00
23,181,0.000000e+00
23,182,0.000000e+00
23,183,0.000000e+00
23,184,0.000000e+00
23,185,0.000000e+00
23,186,0.000000e+00
23,187,0.000000e+00
23,188,0.000000e+00
23,189,0.000000e+00
23,190,0.000000e+00
23,191,0.000000e+00
23,192,0.000000e+00
23,193,0.000000e+00
23,194,0.000000e+00
23,195,0.000000e+00
23,196,0.000000e+00
23,197,0.000000e+00
23,198,0.000000e+00
23,199,0.000000e+00
23,200,0.000000e+00
23,201,0.000000e+00
24,0,0.000000e+00
24,1,2.923820e-10
24,2,3.839492e-10
24,3,3.402706e-10
24,4,2.814395e-10
24,5,2.597571e-10
24,6,2.579144e-10
24,7,2.378243e-10
24,8,2.318685e-10
24,9,2.159914e-10
24,10,2.109072e-10
24,11,2.022951e-10
24,12,1.837089e-10
24,13,1.792702e-10
24,14,1.744608e-10
24,15,1.648937e-10
24,16,1.534422e-10
24,17,1.472310e-10
24,18,1.558768e-10
24,19,1.657879e-10
24,20,1.565915e-10
24,21,1.465994e-10
24,22,1.349077e-10
24,23,1.173610e-10
24,24,1.029734e-10
24,25,9.270448e-11
24,26,7.359425e-11
24,27,6.499948e-11
24,28,5.459282e-11
24,29,4.911463e-11
24,30,4.286145e-11
24,31,3.898749e-11
24,32,3.627537e-11
24,33,3.035376e-11
24,34,2.507584e-11
24,35,2.276344e-11
24,36,2.136785e-11
24,37,1.809065e-11
24,38,1.721398e-11
24,39,1.541271e-11
24,40,1.440431e-11
24,41,1.272883e-11
24,42,1.200853e-11
24,43,1.207323e-11
24,44,1.125604e-11
24,45,9.748649e-12
24,46,8.615237e-12
24,47,7.692571e-12
24,48,7.483873e-12
24,49,7.305933e-12
24,50,6.434029e-12
24,51,5.946503e-12
24,52,5.905947e-12
24,53,4.869091e-12
24,54,4.896823e-12
24,55,4.019301e-12
24,56,3.479372e-12
24,57,3.415708e-12
24,58,3.332312e-12
24,59,2.799873e-12
24,60,2.724804e-12
24,61,2.520865e-12
24,62,2.264783e-12
24,63,1.582575e-12
24,64,1.754033e-12
24,65,1.750618e-12
24,66,1.485174e-12
24,67,1.607151e-12
24,68,1.341500e-12
24,69,1.280976e-12
24,70,8.010871e-13
24,71,1.020184e-12
24,72,8.906601e-13
24,73,7.866431e-13
24,74,7.819737e-13
24,75,7.365869e-13
24,76,8.308642e-13
24,77,6.810151e-13
24,78,6.348229e-13
24,79,6.417406e-13
24,80,5.654873e-13
24,81,5.118934e-13
24,82,4.632909e-13
24,83,3.368789e-13
24,84,3.985428e-13
24,85,3.408299e-13
24,86,2.805599e-13
24,87,2.932477e-13
24,88,5.023800e-13
24,89,2.436963e-13
24,90,3.997754e-13
24,91,5.179150e-13
24,92,3.550437e-13
24,93,4.095493e-13
24,94,4.103358e-13
24,95,4.557833e-13
24,96,3.157494e-13
24,97,4.185394e-13
24,98,3.640378e-13
24,99,2.725073e-13
24,100,1.885858e-13
24,101,3.073670e-13
24,102,2.532557e-13
24,103,1.448248e-13
24,104,3.635311e-13
24,105,1.529482e-13
24,106,3.484962e-13
24,107,1.461221e-13
24,108,2.637211e-13
24,109,2.132841e-13
24,110,1.246750e-13
24,111,7.501190e-14
24,112,6.487118e-14
24,113,1.024868e-13
24,114,1.200903e-13
24,115,7.067901e-14
24,116,1.258148e-13
24,117,6.606970e-14
24,118,8.943586e-14
24,119,3.753612e-14
24,120,6.424383e-14
24,121,1.403224e-13
24,122,1.811122e-13
24,123,1.421986e-13
24,124,4.939005e-14
24,125,5.917564e-14
24,126,6.186115e-14
24,127,2.126142e-14
24,128,2.183824e-14
24,129,2.512644e-14
24,130,3.000574e-14
24,131,3.934483e-14
24,132,1.981381e-14
24,133,1.591212e-14
24,134,4.653085e-14
24,135,1.981269e-14
24,136,5.750212e-15
24,137,1.495193e-14
24,138,1.930504e-14
24,139,1.590087e-14
24,140,1.680062e-14
24,141,1.129172e-14
24,142,1.360783e-14
24,143,1.683033e-14
24,144,9.655224e-15
24,145,-8.570864e-16
24,146,7.620510e-15
24,147,1.138506e-14
24,148,7.736834e-15
24,149,4.172797e-15
24,150,7.447910e-15
24,151,0.000000e+00
24,152,2.066310e-15
24,153,6.986667e-15
24,154,0.000000e+00
24,155,3.112202e-15
24,156,6.062629e-15
24,157,1.482091e-15
24,158,3.570770e-15
24,159,4.607777e-15
24,160,1.436953e-15
24,161,0.000000e+00
24,162,1.083172e-15
24,163,2.194654e-15
24,164,0.000000e+00
24,165,0.000000e+00
24,166,2.732955e-15
24,167,0.000000e+00
24,168,0.000000e+00
24,169,1.037353e-15
24,170,1.156631e-15
24,171,1.010174e-15
24,172,0.000000e+00
24,173,1.141559e-15
24,174,0.000000e+00
24,175,0.000000e+00
24,176,9.472960e-16
24,177,1.095149e-15
24,178,0.000000e+00
24,179,0.000000e+00
24,180,0.000000e+00
24,181,0.000000e+00
24,182,0.000000e+00
24,183,0.000000e+00
24,184,0.000000e+00
24,185,0.000000e+00
24,186,0.000000e+00
24,187,0.000000e+00
24,188,0.000000e+00
24,189,0.000000e+00
24,190,0.000000e+00
24,191,0.000000e+00
24,192,0.000000e+00
24,193,0.000000e+00
24,194,0.000000e+00
24,195,0.000000e+00
24,196,0.000000e+00
24,197,0.000000e+00
24,198,0.000000e+00
24,199,0.000000e+00
24,200,0.000000e+00
24,201,0.000000e+00
25,0,0.000000e+00
25,1,2.815568e-10
25,2,3.712236e-10
25,3,3.301210e-10
25,4,2.739235e-10
25,5,2.517337e-10
25,6,2.495926e-10
25,7,2.288783e-10
25,8,2.221271e-10
25,9,2.078028e-10
25,10,2.029198e-10
25,11,1.946183e-10
25,12,1.764824e-10
25,13,1.716921e-10
25,14,1.667097e-10
25,15,1.549999e-10
25,16,1.431889e-10
25,17,1.366095e-10
25,18,1.392442e-10
25,19,1.454325e-10
25,20,1.375760e-10
25,21,1.282505e-10
25,22,1.184399e-10
25,23,1.042338e-10
25,24,9.270448e-11
25,25,8.506626e-11
25,26,6.810862e-11
25,27,6.077150e-11
25,28,5.108489e-11
25,29,4.617922e-11
25,30,4.038840e-11
25,31,3.686637e-11
25,32,3.432568e-11
25,33,2.878235e-11
25,34,2.372529e-11
25,35,2.160445e-11
25,36,2.022883e-11
25,37,1.727938e-11
25,38,1.645359e-11
25,39,1.470786e-11
25,40,1.377124e-11
25,41,1.219849e-11
25,42,1.149418e-11
25,43,1.162498e-11
25,44,1.083177e-11
25,45,9.381607e-12
25,46,8.225304e-12
25,47,7.387736e-12
25,48,7.195876e-12
25,49,7.002817e-12
25,50,6.184030e-12
25,51,5.688542e-12
25,52,5.658718e-12
25,53,4.665596e-12
25,54,4.696495e-12
25,55,3.860572e-12
25,56,3.319753e-12
25,57,3.260731e-12
25,58,3.193896e-12
25,59,2.676652e-12
25,60,2.615881e-12
25,61,2.404194e-12
25,62,2.159780e-12
25,63,1.497496e-12
25,64,1.662222e-12
25,65,1.661258e-12
25,66,1.400177e-12
25,67,1.520145e-12
25,68,1.259921e-12
25,69,1.206862e-12
25,70,7.473216e-13
25,71,9.597931e-13
25,72,8.402076e-13
25,73,7.296490e-13
25,74,7.341458e-13
25,75,6.778010e-13
25,76,7.645725e-13
25,77,6.174477e-13
25,78,5.741996e-13
25,79,5.949847e-13
25,80,5.093103e-13
25,81,4.604534e-13
25,82,4.130888e-13
25,83,2.997208e-13
25,84,3.658110e-13
25,85,3.064034e-13
25,86,2.520836e-13
25,87,2.653511e-13
25,88,4.752769e-13
25,89,2.255006e-13
25,90,3.752632e-13
25,91,4.836002e-13
25,92,3.335225e-13
25,93,3.890331e-13
25,94,3.962033e-13
25,95,4.371374e-13
25,96,3.045961e-13
25,97,4.100240e-13
25,98,3.499290e-13
25,99,2.570296e-13
25,100,1.744493e-13
25,101,2.936593e-13
25,102,2.383388e-13
25,103,1.354122e-13
25,104,3.478435e-13
25,105,1.447520e-13
25,106,3.306007e-13
25,107,1.372158e-13
25,108,2.545017e-13
25,109,2.043735e-13
25,110,1.187335e-13
25,111,6.995440e-14
25,112,6.065549e-14
25,113,9.930695e-14
25,114,1.137345e-13
25,115,6.800171e-14
25,116,1.213930e-13
25,117,6.318114e-14
25,118,8.649673e-14
25,119,3.561951e-14
25,120,6.205214e-14
25,121,1.353920e-13
25,122,1.748872e-13
25,123,1.369581e-13
25,124,4.787905e-14
25,125,5.780969e-14
25,126,6.024592e-14
25,127,1.981815e-14
25,128,2.092741e-14
25,129,2.400760e-14
25,130,2.872702e-14
25,131,3.752123e-14
25,132,1.899101e-14
25,133,1.499866e-14
25,134,4.490121e-14
25,135,1.889411e-14
25,136,5.411594e-15
25,137,1.396240e-14
25,138,1.884653e-14
25,139,1.460331e-14
25,140,1.654175e-14
25,141,9.901070e-15
25,142,1.321921e-14
25,143,1.550853e-14
25,144,8.971626e-15
25,145,-1.728068e-15
25,146,7.195439e-15
25,147,1.084857e-14
25,148,7.375735e-15
25,149,3.967322e-15
25,150,7.080097e-15
25,151,0.000000e+00
25,152,1.967974e-15
25,153,6.648225e-15
25,154,0.000000e+00
25,155,1.936162e-15
25,156,5.779405e-15
25,157,1.408599e-15
25,158,2.364537e-15
25,159,4.312997e-15
25,160,1.370394e-15
25,161,0.000000e+00
25,162,9.623133e-16
25,163,9.580859e-16
25,164,0.000000e+00
25,165,0.000000e+00
25,166,2.535700e-15
25,167,0.000000e+00
25,168,0.000000e+00
25,169,9.216070e-16
25,170,1.027576e-15
25,171,8.962328e-16
25,172,0.000000e+00
25,173,1.014185e-15
25,174,0.000000e+00
25,175,0.000000e+00
25,176,8.404468e-16
25,177,9.716228e-16
25,178,0.000000e+00
25,179,0.000000e+00
25,180,0.000000e+00
25,181,0.000000e+00
25,182,0.000000e+00
25,183,0.000000e+00
25,184,0.000000e+00
25,185,0.000000e+00
25,186,0.000000e+00
25,187,0.000000e+00
25,188,0.000000e+00
25,189,0.000000e+00
25,190,0.000000e+00
25,191,0.000000e+00
25,192,0.000000e+00
25,193,0.000000e+00
25,194,0.000000e+00
25,195,0.000000e+00
25,196,0.000000e+00
25,197,0.000000e+00
25,198,0.000000e+00
25,199,0.000000e+00
25,200,0.000000e+00
25,201,0.000000e+00
26,0,0.000000e+00
26,1,2.315499e-10
26,2,3.048252e-10
26,3,2.698532e-10
26,4,2.280540e-10
26,5,2.106275e-10
26,6,2.086956e-10
26,7,1.926003e-10
26,8,1.880008e-10
26,9,1.764598e-10
26,10,1.709996e-10
26,11,1.653688e-10
26,12,1.508456e-10
26,13,1.456891e-10
26,14,1.413320e-10
26,15,1.296873e-10
26,16,1.195994e-10
26,17,1.135013e-10
26,18,1.113862e-10
26,19,1.141190e-10
26,20,1.077723e-10
26,21,1.003041e-10
26,22,9.282820e-11
26,23,8.236873e-11
26,24,7.359425e-11
26,25,6.810862e-11
26,26,5.580441e-11
26,27,5.040121e-11
26,28,4.278647e-11
26,29,3.900846e-11
26,30,3.429286e-11
26,31,3.152396e-11
26,32,2.922380e-11
26,33,2.510614e-11
26,34,2.077492e-11
26,35,1.876814e-11
26,36,1.741417e-11
26,37,1.531594e-11
26,38,1.457587e-11
26,39,1.299418e-11
26,40,1.205581e-11
26,41,1.073115e-11
26,42,1.007431e-11
26,43,1.016370e-11
26,44,9.482689e-12
26,45,8.250315e-12
26,46,7.181775e-12
26,47,6.507521e-12
26,48,6.314550e-12
26,49,6.104651e-12
26,50,5.424038e-12
26,51,4.915751e-12
26,52,4.916022e-12
26,53,4.054155e-12
26,54,4.099296e-12
26,55,3.387450e-12
26,56,2.940302e-12
26,57,2.804463e-12
26,58,2.752410e-12
26,59,2.310299e-12
26,60,2.242137e-12
26,61,2.055594e-12
26,62,1.856935e-12
26,63,1.316972e-12
26,64,1.427316e-12
26,65,1.390439e-12
26,66,1.158105e-12
26,67,1.261394e-12
26,68,1.052699e-12
26,69,1.011073e-12
26,70,6.197586e-13
26,71,7.910260e-13
26,72,6.925872e-13
26,73,5.905085e-13
26,74,5.939437e-13
26,75,5.505484e-13
26,76,6.175111e-13
26,77,4.855155e-13
26,78,4.474038e-13
26,79,4.720771e-13
26,80,4.012958e-13
26,81,3.611913e-13
26,82,3.260470e-13
26,83,2.423014e-13
26,84,3.009052e-13
26,85,2.547942e-13
26,86,2.059152e-13
26,87,2.210777e-13
26,88,3.872409e-13
26,89,1.849488e-13
26,90,2.943514e-13
26,91,3.721234e-13
26,92,2.571979e-13
26,93,3.028982e-13
26,94,3.110334e-13
26,95,3.327689e-13
26,96,2.354305e-13
26,97,3.155319e-13
26,98,2.707745e-13
26,99,1.954356e-13
26,100,1.302978e-13
26,101,2.277844e-13
26,102,1.808754e-13
26,103,1.026852e-13
26,104,2.730056e-13
26,105,1.103240e-13
26,106,2.589895e-13
26,107,1.028597e-13
26,108,1.998208e-13
26,109,1.584189e-13
26,110,8.972238e-14
26,111,4.996257e-14
26,112,4.326073e-14
26,113,7.584780e-14
26,114,8.422335e-14
26,115,4.994062e-14
26,116,9.118593e-14
26,117,4.620191e-14
26,118,6.630474e-14
26,119,2.438606e-14
26,120,4.626656e-14
26,121,1.072249e-13
26,122,1.378642e-13
26,123,1.076208e-13
26,124,3.636798e-14
26,125,4.435730e-14
26,126,4.723378e-14
26,127,1.417223e-14
26,128,1.483266e-14
26,129,1.779336e-14
26,130,2.112484e-14
26,131,2.802027e-14
26,132,1.382650e-14
26,133,1.038563e-14
26,134,3.499062e-14
26,135,1.326192e-14
26,136,3.645076e-15
26,137,9.457180e-15
26,138,1.457083e-14
26,139,1.014738e-14
26,140,1.292862e-14
26,141,6.111776e-15
26,142,1.008187e-14
26,143,1.071539e-14
26,144,6.108096e-15
26,145,-2.615852e-15
26,146,5.131180e-15
26,147,7.605888e-15
26,148,5.100162e-15
26,149,2.746591e-15
26,150,4.718976e-15
26,151,0.000000e+00
26,152,1.271347e-15
26,153,4.591235e-15
26,154,0.000000e+00
26,155,8.165840e-16
26,156,4.008559e-15
26,157,9.693379e-16
26,158,1.164709e-15
26,159,3.093593e-15
26,160,9.417373e-16
26,161,0.000000e+00
26,162,7.021390e-16
26,163,1.196244e-16
26,164,0.000000e+00
26,165,0.000000e+00
26,166,1.818030e-15
26,167,0.000000e+00
26,168,0.000000e+00
26,169,6.724382e-16
26,170,7.497571e-16
26,171,6.540441e-16
26,172,0.000000e+00
26,173,7.399867e-16
26,174,0.000000e+00
26,175,0.000000e+00
26,176,6.133332e-16
26,177,7.090615e-16
26,178,0.000000e+00
26,179,0.000000e+00
26,180,0.000000e+00
26,181,0.000000e+00
26,182,0.000000e+00
26,183,0.000000e+00
26,184,0.000000e+00
26,185,0.000000e+00
26,186,0.000000e+00
26,187,0.000000e+00
26,188,0.000000e+00
26,189,0.000000e+00
26,190,0.000000e+00
26,191,0.000000e+00
26,192,0.000000e+00
26,193,0.000000e+00
26,194,0.000000e+00
26,195,0.000000e+00
26,196,0.000000e+00
26,197,0.000000e+00
26,198,0.000000e+00
26,199,0.000000e+00
26,200,0.000000e+00
26,201,0.000000e+00
27,0,0.000000e+00
27,1,2.155414e-10
27,2,2.855361e-10
27,3,2.523148e-10
27,4,2.155773e-10
27,5,1.992572e-10
27,6,1.969981e-10
27,7,1.823782e-10
27,8,1.780535e-10
27,9,1.674558e-10
27,10,1.613715e-10
27,11,1.566065e-10
27,12,1.431075e-10
27,13,1.374327e-10
27,14,1.331658e-10
27,15,1.207444e-10
27,16,1.108780e-10
27,17,1.045519e-10
27,18,9.931855e-11
27,19,9.977652e-11
27,20,9.404115e-11
27,21,8.727873e-11
27,22,8.071821e-11
27,23,7.229088e-11
27,24,6.499948e-11
27,25,6.077150e-11
27,26,5.040121e-11
27,27,4.619382e-11
27,28,3.943905e-11
27,29,3.610153e-11
27,30,3.184791e-11
27,31,2.940063e-11
27,32,2.721870e-11
27,33,2.369385e-11
27,34,1.960534e-11
27,35,1.759239e-11
27,36,1.620479e-11
27,37,1.448869e-11
27,38,1.376699e-11
27,39,1.223026e-11
27,40,1.128582e-11
27,41,1.007781e-11
27,42,9.418331e-12
27,43,9.534537e-12
27,44,8.850885e-12
27,45,7.700791e-12
27,46,6.677741e-12
27,47,6.044257e-12
27,48,5.855428e-12
27,49,5.629578e-12
27,50,4.991486e-12
27,51,4.480460e-12
27,52,4.490298e-12
27,53,3.699554e-12
27,54,3.749752e-12
27,55,3.116668e-12
27,56,2.704152e-12
27,57,2.569306e-12
27,58,2.516599e-12
27,59,2.099636e-12
27,60,2.056940e-12
27,61,1.885578e-12
27,62,1.720667e-12
27,63,1.234011e-12
27,64,1.321203e-12
27,65,1.277585e-12
27,66,1.051808e-12
27,67,1.144687e-12
27,68,9.584216e-13
27,69,9.325955e-13
27,70,5.673871e-13
27,71,7.268309e-13
27,72,6.315309e-13
27,73,5.346256e-13
27,74,5.386872e-13
27,75,4.964140e-13
27,76,5.571483e-13
27,77,4.298142e-13
27,78,3.973179e-13
27,79,4.262964e-13
27,80,3.564309e-13
27,81,3.199562e-13
27,82,2.912699e-13
27,83,2.194186e-13
27,84,2.784751e-13
27,85,2.355814e-13
27,86,1.880791e-13
27,87,2.046260e-13
27,88,3.584692e-13
27,89,1.711150e-13
27,90,2.637675e-13
27,91,3.307049e-13
27,92,2.304277e-13
27,93,2.736012e-13
27,94,2.813665e-13
27,95,2.934258e-13
27,96,2.085028e-13
27,97,2.810275e-13
27,98,2.392901e-13
27,99,1.682824e-13
27,100,1.111189e-13
27,101,2.014520e-13
27,102,1.570850e-13
27,103,8.902434e-14
27,104,2.448900e-13
27,105,9.584007e-14
27,106,2.316833e-13
27,107,8.763283e-14
27,108,1.787865e-13
27,109,1.405033e-13
27,110,7.724421e-14
27,111,4.088109e-14
27,112,3.419773e-14
27,113,6.591780e-14
27,114,7.093592e-14
27,115,4.109526e-14
27,116,7.771817e-14
27,117,3.826629e-14
27,118,5.809764e-14
27,119,1.838291e-14
27,120,3.926782e-14
27,121,9.618039e-14
27,122,1.239265e-13
27,123,9.609269e-14
27,124,3.161686e-14
27,125,3.864963e-14
27,126,4.236803e-14
27,127,1.151437e-14
27,128,1.150497e-14
27,129,1.505151e-14
27,130,1.773889e-14
27,131,2.395764e-14
27,132,1.107376e-14
27,133,8.108037e-15
27,134,3.160625e-14
27,135,1.027876e-14
27,136,2.615597e-15
27,137,7.031260e-15
27,138,1.283568e-14
27,139,8.316769e-15
27,140,1.144126e-14
27,141,4.512535e-15
27,142,8.651346e-15
27,143,8.650231e-15
27,144,4.666473e-15
27,145,-2.758861e-15
27,146,4.114864e-15
27,147,5.984558e-15
27,148,3.924913e-15
27,149,2.102870e-15
27,150,3.383816e-15
27,151,0.000000e+00
27,152,8.460080e-16
27,153,3.522980e-15
27,154,0.000000e+00
27,155,4.847726e-16
27,156,3.102555e-15
27,157,7.390473e-16
27,158,8.345035e-16
27,159,2.470540e-15
27,160,7.122843e-16
27,161,0.000000e+00
27,162,5.302142e-16
27,163,-1.806448e-17
27,164,0.000000e+00
27,165,0.000000e+00
27,166,1.431087e-15
27,167,0.000000e+00
27,168,0.000000e+00
27,169,5.077859e-16
27,170,5.661726e-16
27,171,4.919879e-16
27,172,0.000000e+00
27,173,5.587946e-16
27,174,0.000000e+00
27,175,0.000000e+00
27,176,4.613641e-16
27,177,5.333733e-16
27,178,0.000000e+00
27,179,0.000000e+00
27,180,0.000000e+00
27,181,0.000000e+00
27,182,0.000000e+00
27,183,0.000000e+00
27,184,0.000000e+00
27,185,0.000000e+00
27,186,0.000000e+00
27,187,0.000000e+00
27,188,0.000000e+00
27,189,0.000000e+00
27,190,0.000000e+00
27,191,0.000000e+00
27,192,0.000000e+00
27,193,0.000000e+00
27,194,0.000000e+00
27,195,0.000000e+00
27,196,0.000000e+00
27,197,0.000000e+00
27,198,0.000000e+00
27,199,0.000000e+00
27,200,0.000000e+00
27,201,0.000000e+00
28,0,0.000000e+00
28,1,1.840966e-10
28,2,2.448254e-10
28,3,2.147269e-10
28,4,1.859165e-10
28,5,1.723631e-10
28,6,1.701101e-10
28,7,1.583585e-10
28,8,1.552617e-10
28,9,1.459916e-10
28,10,1.397901e-10
28,11,1.364915e-10
28,12,1.251404e-10
28,13,1.196593e-10
28,14,1.159545e-10
28,15,1.045534e-10
28,16,9.612541e-11
28,17,9.036105e-11
28,18,8.457688e-11
28,19,8.401070e-11
28,20,7.912611e-11
28,21,7.339047e-11
28,22,6.780796e-11
28,23,6.087498e-11
28,24,5.459282e-11
28,25,5.108489e-11
28,26,4.278647e-11
28,27,3.943905e-11
28,28,3.410732e-11
28,29,3.130458e-11
28,30,2.769684e-11
28,31,2.568221e-11
28,32,2.366920e-11
28,33,2.094084e-11
28,34,1.738947e-11
28,35,1.550506e-11
28,36,1.417356e-11
28,37,1.293339e-11
28,38,1.224291e-11
28,39,1.089489e-11
28,40,9.959168e-12
28,41,8.935585e-12
28,42,8.349804e-12
28,43,8.457062e-12
28,44,7.813795e-12
28,45,6.796871e-12
28,46,5.891455e-12
28,47,5.362118e-12
28,48,5.192316e-12
28,49,4.968604e-12
28,50,4.426314e-12
28,51,3.960794e-12
28,52,3.978316e-12
28,53,3.272624e-12
28,54,3.319706e-12
28,55,2.773224e-12
28,56,2.414597e-12
28,57,2.265346e-12
28,58,2.208167e-12
28,59,1.836660e-12
28,60,1.793326e-12
28,61,1.645530e-12
28,62,1.514128e-12
28,63,1.102316e-12
28,64,1.161254e-12
28,65,1.106062e-12
28,66,9.006562e-13
28,67,9.804430e-13
28,68,8.277486e-13
28,69,8.113408e-13
28,70,4.889191e-13
28,71,6.253255e-13
28,72,5.437325e-13
28,73,4.563709e-13
28,74,4.562376e-13
28,75,4.249006e-13
28,76,4.755540e-13
28,77,3.610970e-13
28,78,3.337713e-13
28,79,3.587840e-13
28,80,2.992482e-13
28,81,2.689457e-13
28,82,2.481271e-13
28,83,1.916203e-13
28,84,2.427373e-13
28,85,2.097359e-13
28,86,1.628253e-13
28,87,1.803109e-13
28,88,3.058451e-13
28,89,1.468924e-13
28,90,2.174457e-13
28,91,2.681740e-13
28,92,1.895563e-13
28,93,2.257446e-13
28,94,2.295019e-13
28,95,2.331321e-13
28,96,1.660431e-13
28,97,2.258208e-13
28,98,1.921962e-13
28,99,1.329579e-13
28,100,8.633202e-14
28,101,1.628996e-13
28,102,1.247324e-13
28,103,7.051948e-14
28,104,2.008513e-13
28,105,7.658515e-14
28,106,1.896132e-13
28,107,6.806443e-14
28,108,1.461408e-13
28,109,1.138884e-13
28,110,6.079412e-14
28,111,3.061779e-14
28,112,2.504699e-14
28,113,5.272813e-14
28,114,5.496893e-14
28,115,3.118663e-14
28,116,6.097113e-14
28,117,2.904655e-14
28,118,4.662859e-14
28,119,1.253017e-14
28,120,3.058628e-14
28,121,7.911697e-14
28,122,1.018410e-13
28,123,7.869737e-14
28,124,2.507384e-14
28,125,3.087392e-14
28,126,3.472786e-14
28,127,8.476728e-15
28,128,7.949618e-15
28,129,1.162899e-14
28,130,1.358865e-14
28,131,1.882167e-14
28,132,8.194862e-15
28,133,5.696754e-15
28,134,2.582288e-14
28,135,7.293673e-15
28,136,1.696704e-15
28,137,4.754649e-15
28,138,1.039909e-14
28,139,6.051320e-15
28,140,9.281371e-15
28,141,2.785965e-15
28,142,6.835309e-15
28,143,6.256796e-15
28,144,3.272643e-15
28,145,-3.027301e-15
28,146,3.006773e-15
28,147,4.256255e-15
28,148,2.723912e-15
28,149,1.461098e-15
28,150,2.175340e-15
28,151,0.000000e+00
28,152,4.886700e-16
28,153,2.443529e-15
28,154,0.000000e+00
28,155,3.742929e-16
28,156,2.167240e-15
28,157,5.101441e-16
28,158,6.784874e-16
28,159,1.798392e-15
28,160,4.835337e-16
28,161,0.000000e+00
28,162,3.748070e-16
28,163,6.315607e-17
28,164,0.000000e+00
28,165,0.000000e+00
28,166,1.032074e-15
28,167,0.000000e+00
28,168,0.000000e+00
28,169,3.589524e-16
28,170,4.002258e-16
28,171,3.476335e-16
28,172,0.000000e+00
28,173,3.950103e-16
28,174,0.000000e+00
28,175,0.000000e+00
28,176,3.259950e-16
28,177,3.768760e-16
28,178,0.000000e+00
28,179,0.000000e+00
28,180,0.000000e+00
28,181,0.000000e+00
28,182,0.000000e+00
28,183,0.000000e+00
28,184,0.000000e+00
28,185,0.000000e+00
28,186,0.000000e+00
28,187,0.000000e+00
28,188,0.000000e+00
28,189,0.000000e+00
28,190,0.000000e+00
28,191,0.000000e+00
28,192,0.000000e+00
28,193,0.000000e+00
28,194,0.000000e+00
28,195,0.000000e+00
28,196,0.000000e+00
28,197,0.000000e+00
28,198,0.000000e+00
28,199,0.000000e+00
28,200,0.000000e+00
28,201,0.000000e+00
29,0,0.000000e+00
29,1,1.665138e-10
29,2,2.219545e-10
29,3,1.941439e-10
29,4,1.690603e-10
29,5,1.574031e-10
29,6,1.549803e-10
29,7,1.447402e-10
29,8,1.418908e-10
29,9,1.335849e-10
29,10,1.276067e-10
29,11,1.249294e-10
29,12,1.148170e-10
29,13,1.096787e-10
29,14,1.063053e-10
29,15,9.577787e-11
29,16,8.813185e-11
29,17,8.259187e-11
29,18,7.665876e-11
29,19,7.545193e-11
29,20,7.082150e-11
29,21,6.550499e-11
29,22,6.059142e-11
29,23,5.460747e-11
29,24,4.911463e-11
29,25,4.617922e-11
29,26,3.900846e-11
29,27,3.610153e-11
29,28,3.130458e-11
29,29,2.908021e-11
29,30,2.579981e-11
29,31,2.395430e-11
29,32,2.204386e-11
29,33,1.967488e-11
29,34,1.639235e-11
29,35,1.466764e-11
29,36,1.336873e-11
29,37,1.232921e-11
29,38,1.166541e-11
29,39,1.041981e-11
29,40,9.562635e-12
29,41,8.549263e-12
29,42,8.045452e-12
29,43,8.131228e-12
29,44,7.574736e-12
29,45,6.625106e-12
29,46,5.735185e-12
29,47,5.297945e-12
29,48,5.129019e-12
29,49,4.901019e-12
29,50,4.424691e-12
29,51,3.969031e-12
29,52,3.996797e-12
29,53,3.295922e-12
29,54,3.339518e-12
29,55,2.765397e-12
29,56,2.428089e-12
29,57,2.230272e-12
29,58,2.185079e-12
29,59,1.835429e-12
29,60,1.752720e-12
29,61,1.604109e-12
29,62,1.462571e-12
29,63,1.061774e-12
29,64,1.112249e-12
29,65,1.046640e-12
29,66,8.522974e-13
29,67,9.229621e-13
29,68,7.751986e-13
29,69,7.539532e-13
29,70,4.506121e-13
29,71,5.764867e-13
29,72,4.996483e-13
29,73,4.129115e-13
29,74,4.102632e-13
29,75,3.827782e-13
29,76,4.293770e-13
29,77,3.173804e-13
29,78,2.930291e-13
29,79,3.188982e-13
29,80,2.626641e-13
29,81,2.348460e-13
29,82,2.156730e-13
29,83,1.679757e-13
29,84,2.147974e-13
29,85,1.853147e-13
29,86,1.418369e-13
29,87,1.577118e-13
29,88,2.702920e-13
29,89,1.277386e-13
29,90,1.894960e-13
29,91,2.321005e-13
29,92,1.645225e-13
29,93,1.963004e-13
29,94,2.020225e-13
29,95,2.030461e-13
29,96,1.454879e-13
29,97,1.987502e-13
29,98,1.658174e-13
29,99,1.130836e-13
29,100,7.160154e-14
29,101,1.420004e-13
29,102,1.064750e-13
29,103,5.934106e-14
29,104,1.762048e-13
29,105,6.585471e-14
29,106,1.656085e-13
29,107,5.679817e-14
29,108,1.290714e-13
29,109,9.975179e-14
29,110,5.190911e-14
29,111,2.544544e-14
29,112,1.951593e-14
29,113,4.604889e-14
29,114,4.676281e-14
29,115,2.662469e-14
29,116,5.316982e-14
29,117,2.484692e-14
29,118,4.105458e-14
29,119,1.010339e-14
29,120,2.659146e-14
29,121,7.071460e-14
29,122,9.085170e-14
29,123,7.015508e-14
29,124,2.216593e-14
29,125,2.735778e-14
29,126,3.108883e-14
29,127,6.847143e-15
29,128,6.694473e-15
29,129,1.013388e-14
29,130,1.160652e-14
29,131,1.637773e-14
29,132,6.855798e-15
29,133,4.655053e-15
29,134,2.285355e-14
29,135,6.000647e-15
29,136,1.306266e-15
29,137,3.638175e-15
29,138,9.214411e-15
29,139,4.805803e-15
29,140,8.314952e-15
29,141,2.096404e-15
29,142,5.952233e-15
29,143,5.203664e-15
29,144,2.570294e-15
29,145,-3.220058e-15
29,146,2.565453e-15
29,147,3.586206e-15
29,148,2.255228e-15
29,149,1.198465e-15
29,150,1.672828e-15
29,151,0.000000e+00
29,152,3.382166e-16
29,153,2.018236e-15
29,154,0.000000e+00
29,155,-2.140179e-16
29,156,1.803008e-15
29,157,4.187849e-16
29,158,7.405128e-17
29,159,1.475775e-15
29,160,3.953606e-16
29,161,0.000000e+00
29,162,2.542143e-16
29,163,-5.016797e-16
29,164,0.000000e+00
29,165,0.000000e+00
29,166,8.207496e-16
29,167,0.000000e+00
29,168,0.000000e+00
29,169,2.434609e-16
29,170,2.714548e-16
29,171,2.334986e-16
29,172,0.000000e+00
29,173,2.679173e-16
29,174,0.000000e+00
29,175,0.000000e+00
29,176,2.189645e-16
29,177,2.531402e-16
29,178,0.000000e+00
29,179,0.000000e+00
29,180,0.000000e+00
29,181,0.000000e+00
29,182,0.000000e+00
29,183,0.000000e+00
29,184,0.000000e+00
29,185,0.000000e+00
29,186,0.000000e+00
29,187,0.000000e+00
29,188,0.000000e+00
29,189,0.000000e+00
29,190,0.000000e+00
29,191,0.000000e+00
29,192,0.000000e+00
29,193,0.000000e+00
29,194,0.000000e+00
29,195,0.000000e+00
29,196,0.000000e+00
29,197,0.000000e+00
29,198,0.000000e+00
29,199,0.000000e+00
29,200,0.000000e+00
29,201,0.000000e+00
30,0,0.000000e+00
30,1,1.469865e-10
30,2,1.947987e-10
30,3,1.703564e-10
30,4,1.486432e-10
30,5,1.389757e-10
30,6,1.365829e-10
30,7,1.280368e-10
30,8,1.254433e-10
30,9,1.180452e-10
30,10,1.125374e-10
30,11,1.104481e-10
30,12,1.016742e-10
30,13,9.701804e-11
30,14,9.402687e-11
30,15,8.478760e-11
30,16,7.802734e-11
30,17,7.289772e-11
30,18,6.733260e-11
30,19,6.587289e-11
30,20,6.148216e-11
30,21,5.683087e-11
30,22,5.257920e-11
30,23,4.750533e-11
30,24,4.286145e-11
30,25,4.038840e-11
30,26,3.429286e-11
30,27,3.184791e-11
30,28,2.769684e-11
30,29,2.579981e-11
30,30,2.308536e-11
30,31,2.140094e-11
30,32,1.966744e-11
30,33,1.763291e-11
30,34,1.474654e-11
30,35,1.320932e-11
30,36,1.202727e-11
30,37,1.112816e-11
30,38,1.050699e-11
30,39,9.392053e-12
30,40,8.640836e-12
30,41,7.724469e-12
30,42,7.292510e-12
30,43,7.373805e-12
30,44,6.890818e-12
30,45,6.056022e-12
30,46,5.241492e-12
30,47,4.870925e-12
30,48,4.702630e-12
30,49,4.495462e-12
30,50,4.076688e-12
30,51,3.655649e-12
30,52,3.685093e-12
30,53,3.042874e-12
30,54,3.083410e-12
30,55,2.544542e-12
30,56,2.251156e-12
30,57,2.038432e-12
30,58,1.998872e-12
30,59,1.691953e-12
30,60,1.601660e-12
30,61,1.464918e-12
30,62,1.334823e-12
30,63,9.757600e-13
30,64,1.012902e-12
30,65,9.454601e-13
30,66,7.718398e-13
30,67,8.305512e-13
30,68,6.991440e-13
30,69,6.739963e-13
30,70,4.064236e-13
30,71,5.163990e-13
30,72,4.473748e-13
30,73,3.694132e-13
30,74,3.624592e-13
30,75,3.431236e-13
30,76,3.831698e-13
30,77,2.798253e-13
30,78,2.579123e-13
30,79,2.799176e-13
30,80,2.307984e-13
30,81,2.064007e-13
30,82,1.899649e-13
30,83,1.488362e-13
30,84,1.895673e-13
30,85,1.629116e-13
30,86,1.250190e-13
30,87,1.382330e-13
30,88,2.363369e-13
30,89,1.130451e-13
30,90,1.660137e-13
30,91,2.043963e-13
30,92,1.453479e-13
30,93,1.737350e-13
30,94,1.780908e-13
30,95,1.785710e-13
30,96,1.284767e-13
30,97,1.738710e-13
30,98,1.457937e-13
30,99,9.790317e-14
30,100,6.175405e-14
30,101,1.228697e-13
30,102,9.193084e-14
30,103,5.172676e-14
30,104,1.523661e-13
30,105,5.704253e-14
30,106,1.434455e-13
30,107,4.914092e-14
30,108,1.118358e-13
30,109,8.639192e-14
30,110,4.478289e-14
30,111,2.142595e-14
30,112,1.697126e-14
30,113,4.012556e-14
30,114,4.007770e-14
30,115,2.259924e-14
30,116,4.536906e-14
30,117,2.121282e-14
30,118,3.591235e-14
30,119,8.251424e-15
30,120,2.261518e-14
30,121,6.066271e-14
30,122,7.816752e-14
30,123,5.995363e-14
30,124,1.895047e-14
30,125,2.342724e-14
30,126,2.681734e-14
30,127,6.021569e-15
30,128,5.713467e-15
30,129,8.601994e-15
30,130,9.999815e-15
30,131,1.399586e-14
30,132,5.796961e-15
30,133,3.905833e-15
30,134,1.983819e-14
30,135,5.002637e-15
30,136,1.062047e-15
30,137,3.024831e-15
30,138,7.912450e-15
30,139,4.162424e-15
30,140,7.122844e-15
30,141,1.705549e-15
30,142,5.119626e-15
30,143,4.406286e-15
30,144,2.152971e-15
30,145,-2.894401e-15
30,146,2.134703e-15
30,147,2.969528e-15
30,148,1.854087e-15
30,149,9.910673e-16
30,150,1.346233e-15
30,151,0.000000e+00
30,152,2.677405e-16
30,153,1.654546e-15
30,154,0.000000e+00
30,155,-2.576830e-16
30,156,1.483656e-15
30,157,3.422576e-16
30,158,-1.387984e-17
30,159,1.252651e-15
30,160,3.253645e-16
30,161,0.000000e+00
30,162,2.364744e-16
30,163,-4.970217e-16
30,164,0.000000e+00
30,165,0.000000e+00
30,166,7.044855e-16
30,167,0.000000e+00
30,168,0.000000e+00
30,169,2.264714e-16
30,170,2.525118e-16
30,171,2.180705e-16
30,172,0.000000e+00
30,173,2.492212e-16
30,174,0.000000e+00
30,175,0.000000e+00
30,176,2.044968e-16
30,177,2.364144e-16
30,178,0.000000e+00
30,179,0.000000e+00
30,180,0.000000e+00
30,181,0.000000e+00
30,182,0.000000e+00
30,183,0.000000e+00
30,184,0.000000e+00
30,185,0.000000e+00
30,186,0.000000e+00
30,187,0.000000e+00
30,188,0.000000e+00
30,189,0.000000e+00
30,190,0.000000e+00
30,191,0.000000e+00
30,192,0.000000e+00
30,193,0.000000e+00
30,194,0.000000e+00
30,195,0.000000e+00
30,196,0.000000e+00
30,197,0.000000e+00
30,198,0.000000e+00
30,199,0.000000e+00
30,200,0.000000e+00
30,201,0.000000e+00
31,0,0.000000e+00
31,1,1.409500e-10
31,2,1.879339e-10
31,3,1.630157e-10
31,4,1.442219e-10
31,5,1.343576e-10
31,6,1.322750e-10
31,7,1.241086e-10
31,8,1.214670e-10
31,9,1.145382e-10
31,10,1.078448e-10
31,11,1.061673e-10
31,12,9.747170e-11
31,13,9.249289e-11
31,14,8.962294e-11
31,15,8.002089e-11
31,16,7.346036e-11
31,17,6.836125e-11
31,18,6.215844e-11
31,19,6.011524e-11
31,20,5.627655e-11
31,21,5.185209e-11
31,22,4.784286e-11
31,23,4.331177e-11
31,24,3.898749e-11
31,25,3.686637e-11
31,26,3.152396e-11
31,27,2.940063e-11
31,28,2.568221e-11
31,29,2.395430e-11
31,30,2.140094e-11
31,31,2.013266e-11
31,32,1.850043e-11
31,33,1.681691e-11
31,34,1.404045e-11
31,35,1.247897e-11
31,36,1.134273e-11
31,37,1.064143e-11
31,38,1.007438e-11
31,39,8.991306e-12
31,40,8.230524e-12
31,41,7.367904e-12
31,42,6.957545e-12
31,43,7.077579e-12
31,44,6.581746e-12
31,45,5.786115e-12
31,46,5.009524e-12
31,47,4.673817e-12
31,48,4.520519e-12
31,49,4.310692e-12
31,50,3.909006e-12
31,51,3.491159e-12
31,52,3.537595e-12
31,53,2.912815e-12
31,54,2.962807e-12
31,55,2.470506e-12
31,56,2.174072e-12
31,57,1.963659e-12
31,58,1.916909e-12
31,59,1.601865e-12
31,60,1.529078e-12
31,61,1.404775e-12
31,62,1.289144e-12
31,63,9.483468e-13
31,64,9.775796e-13
31,65,9.098254e-13
31,66,7.274412e-13
31,67,7.855389e-13
31,68,6.661870e-13
31,69,6.490239e-13
31,70,3.844526e-13
31,71,4.890783e-13
31,72,4.214986e-13
31,73,3.457403e-13
31,74,3.432021e-13
31,75,3.219486e-13
31,76,3.598795e-13
31,77,2.568532e-13
31,78,2.352702e-13
31,79,2.632035e-13
31,80,2.136009e-13
31,81,1.908553e-13
31,82,1.756328e-13
31,83,1.409547e-13
31,84,1.826002e-13
31,85,1.596423e-13
31,86,1.184391e-13
31,87,1.323742e-13
31,88,2.268395e-13
31,89,1.034663e-13
31,90,1.499739e-13
31,91,1.802411e-13
31,92,1.296413e-13
31,93,1.572781e-13
31,94,1.623018e-13
31,95,1.535382e-13
31,96,1.116985e-13
31,97,1.549142e-13
31,98,1.286901e-13
31,99,8.403259e-14
31,100,5.194205e-14
31,101,1.125713e-13
31,102,8.100084e-14
31,103,4.521945e-14
31,104,1.425613e-13
31,105,5.060078e-14
31,106,1.322771e-13
31,107,4.191756e-14
31,108,1.048258e-13
31,109,7.997749e-14
31,110,3.923441e-14
31,111,1.637942e-14
31,112,1.216600e-14
31,113,3.580703e-14
31,114,3.421697e-14
31,115,1.915160e-14
31,116,4.033398e-14
31,117,1.745332e-14
31,118,3.207760e-14
31,119,5.452864e-15
31,120,2.009302e-14
31,121,5.741027e-14
31,122,7.410004e-14
31,123,5.666704e-14
31,124,1.708723e-14
31,125,2.160368e-14
31,126,2.522216e-14
31,127,4.746499e-15
31,128,3.960515e-15
31,129,7.296272e-15
31,130,8.750877e-15
31,131,1.258655e-14
31,132,4.697352e-15
31,133,2.810921e-15
31,134,1.874041e-14
31,135,3.727278e-15
31,136,6.126877e-16
31,137,1.919643e-15
31,138,7.437312e-15
31,139,3.266693e-15
31,140,6.794340e-15
31,141,9.857983e-16
31,142,4.635714e-15
31,143,3.670351e-15
31,144,1.502065e-15
31,145,-2.633398e-15
31,146,1.581453e-15
31,147,2.142688e-15
31,148,1.285450e-15
31,149,6.819858e-16
31,150,7.784848e-16
31,151,0.000000e+00
31,152,1.025405e-16
31,153,1.142586e-15
31,154,0.000000e+00
31,155,-9.461017e-17
31,156,1.040083e-15
31,157,2.335928e-16
31,158,1.279623e-16
31,159,8.802943e-16
31,160,2.179571e-16
31,161,0.000000e+00
31,162,1.183045e-16
31,163,-2.215264e-16
31,164,0.000000e+00
31,165,0.000000e+00
31,166,4.705580e-16
31,167,0.000000e+00
31,168,0.000000e+00
31,169,1.133001e-16
31,170,1.263277e-16
31,171,1.069136e-16
31,172,0.000000e+00
31,173,1.246815e-16
31,174,0.000000e+00
31,175,0.000000e+00
31,176,1.002587e-16
31,177,1.159070e-16
31,178,0.000000e+00
31,179,0.000000e+00
31,180,0.000000e+00
31,181,0.000000e+00
31,182,0.000000e+00
31,183,0.000000e+00
31,184,0.000000e+00
31,185,0.000000e+00
31,186,0.000000e+00
31,187,0.000000e+00
31,188,0.000000e+00
31,189,0.000000e+00
31,190,0.000000e+00
31,191,0.000000e+00
31,192,0.000000e+00
31,193,0.000000e+00
31,194,0.000000e+00
31,195,0.000000e+00
31,196,0.000000e+00
31,197,0.000000e+00
31,198,0.000000e+00
31,199,0.000000e+00
31,200,0.000000e+00
31,201,0.000000e+00
32,0,0.000000e+00
32,1,1.329203e-10
32,2,1.771011e-10
32,3,1.532922e-10
32,4,1.350853e-10
32,5,1.254795e-10
32,6,1.239668e-10
32,7,1.162699e-10
32,8,1.134510e-10
32,9,1.067862e-10
32,10,1.005797e-10
32,11,9.898745e-11
32,12,9.082647e-11
32,13,8.649387e-11
32,14,8.400432e-11
32,15,7.592113e-11
32,16,6.943311e-11
32,17,6.429878e-11
32,18,5.929675e-11
32,19,5.736008e-11
32,20,5.329497e-11
32,21,4.876386e-11
32,22,4.475526e-11
32,23,4.039990e-11
32,24,3.627537e-11
32,25,3.432568e-11
32,26,2.922380e-11
32,27,2.721870e-11
32,28,2.366920e-11
32,29,2.204386e-11
32,30,1.966744e-11
32,31,1.850043e-11
32,32,1.718450e-11
32,33,1.555116e-11
32,34,1.300014e-11
32,35,1.154700e-11
32,36,1.055641e-11
32,37,9.837329e-12
32,38,9.371128e-12
32,39,8.378786e-12
32,40,7.692362e-12
32,41,6.859618e-12
32,42,6.483605e-12
32,43,6.607128e-12
32,44,6.151108e-12
32,45,5.416745e-12
32,46,4.693869e-12
32,47,4.377165e-12
32,48,4.244056e-12
32,49,4.044869e-12
32,50,3.670342e-12
32,51,3.284055e-12
32,52,3.327262e-12
32,53,2.743631e-12
32,54,2.791414e-12
32,55,2.325548e-12
32,56,2.037249e-12
32,57,1.845411e-12
32,58,1.797639e-12
32,59,1.497773e-12
32,60,1.436964e-12
32,61,1.316094e-12
32,62,1.203236e-12
32,63,8.816635e-13
32,64,9.160268e-13
32,65,8.502510e-13
32,66,6.784761e-13
32,67,7.364431e-13
32,68,6.225999e-13
32,69,6.038180e-13
32,70,3.551099e-13
32,71,4.522268e-13
32,72,3.904646e-13
32,73,3.203657e-13
32,74,3.229709e-13
32,75,2.973100e-13
32,76,3.360490e-13
32,77,2.391303e-13
32,78,2.198292e-13
32,79,2.479528e-13
32,80,2.016533e-13
32,81,1.787247e-13
32,82,1.631587e-13
32,83,1.300490e-13
32,84,1.721735e-13
32,85,1.487788e-13
32,86,1.100287e-13
32,87,1.222345e-13
32,88,2.134479e-13
32,89,9.484415e-14
32,90,1.401722e-13
32,91,1.683089e-13
32,92,1.215632e-13
32,93,1.481394e-13
32,94,1.532722e-13
32,95,1.464196e-13
32,96,1.052625e-13
32,97,1.461126e-13
32,98,1.212690e-13
32,99,7.860998e-14
32,100,4.869261e-14
32,101,1.065594e-13
32,102,7.633101e-14
32,103,4.222099e-14
32,104,1.351840e-13
32,105,4.759850e-14
32,106,1.242689e-13
32,107,3.925300e-14
32,108,9.936269e-14
32,109,7.594472e-14
32,110,3.752193e-14
32,111,1.555102e-14
32,112,1.183309e-14
32,113,3.363178e-14
32,114,3.256363e-14
32,115,1.865198e-14
32,116,3.881600e-14
32,117,1.668357e-14
32,118,3.019397e-14
32,119,5.445804e-15
32,120,1.933848e-14
32,121,5.452014e-14
32,122,7.001425e-14
32,123,5.366323e-14
32,124,1.630162e-14
32,125,2.078354e-14
32,126,2.405970e-14
32,127,4.275489e-15
32,128,3.837020e-15
32,129,6.897265e-15
32,130,8.274879e-15
32,131,1.194218e-14
32,132,4.592328e-15
32,133,2.636293e-15
32,134,1.752376e-14
32,135,3.677174e-15
32,136,6.370446e-16
32,137,1.882490e-15
32,138,7.137717e-15
32,139,2.832786e-15
32,140,6.518384e-15
32,141,8.346400e-16
32,142,4.483247e-15
32,143,3.444822e-15
32,144,1.406668e-15
32,145,-2.599655e-15
32,146,1.514074e-15
32,147,2.090584e-15
32,148,1.272345e-15
32,149,6.726795e-16
32,150,8.137567e-16
32,151,0.000000e+00
32,152,1.315498e-16
32,153,1.124819e-15
32,154,0.000000e+00
32,155,-3.670385e-16
32,156,1.025266e-15
32,157,2.298379e-16
32,158,-1.671179e-16
32,159,8.519657e-16
32,160,2.192926e-16
32,161,0.000000e+00
32,162,1.206337e-16
32,163,-5.293365e-16
32,164,0.000000e+00
32,165,0.000000e+00
32,166,4.586690e-16
32,167,0.000000e+00
32,168,0.000000e+00
32,169,1.155309e-16
32,170,1.288149e-16
32,171,1.087662e-16
32,172,0.000000e+00
32,173,1.271363e-16
32,174,0.000000e+00
32,175,0.000000e+00
32,176,1.019960e-16
32,177,1.179155e-16
32,178,0.000000e+00
32,179,0.000000e+00
32,180,0.000000e+00
32,181,0.000000e+00
32,182,0.000000e+00
32,183,0.000000e+00
32,184,0.000000e+00
32,185,0.000000e+00
32,186,0.000000e+00
32,187,0.000000e+00
32,188,0.000000e+00
32,189,0.000000e+00
32,190,0.000000e+00
32,191,0.000000e+00
32,192,0.000000e+00
32,193,0.000000e+00
32,194,0.000000e+00
32,195,0.000000e+00
32,196,0.000000e+00
32,197,0.000000e+00
32,198,0.000000e+00
32,199,0.000000e+00
32,200,0.000000e+00
32,201,0.000000e+00
33,0,0.000000e+00
33,1,1.174311e-10
33,2,1.572319e-10
33,3,1.341620e-10
33,4,1.216371e-10
33,5,1.136896e-10
33,6,1.122156e-10
33,7,1.066974e-10
33,8,1.046174e-10
33,9,9.848275e-11
33,10,9.118433e-11
33,11,9.068990e-11
33,12,8.355305e-11
33,13,7.877354e-11
33,14,7.657009e-11
33,15,6.840584e-11
33,16,6.265983e-11
33,17,5.750767e-11
33,18,5.148324e-11
33,19,4.865247e-11
33,20,4.517053e-11
33,21,4.125127e-11
33,22,3.759877e-11
33,23,3.409013e-11
33,24,3.035376e-11
33,25,2.878235e-11
33,26,2.510614e-11
33,27,2.369385e-11
33,28,2.094084e-11
33,29,1.967488e-11
33,30,1.763291e-11
33,31,1.681691e-11
33,32,1.555116e-11
33,33,1.465486e-11
33,34,1.225964e-11
33,35,1.074460e-11
33,36,9.712538e-12
33,37,9.363887e-12
33,38,8.905620e-12
33,39,7.977839e-12
33,40,7.223931e-12
33,41,6.453032e-12
33,42,6.116440e-12
33,43,6.243966e-12
33,44,5.780276e-12
33,45,5.118030e-12
33,46,4.423879e-12
33,47,4.164956e-12
33,48,4.029492e-12
33,49,3.815561e-12
33,50,3.481932e-12
33,51,3.084684e-12
33,52,3.152431e-12
33,53,2.596479e-12
33,54,2.646064e-12
33,55,2.227194e-12
33,56,1.962719e-12
33,57,1.733453e-12
33,58,1.680172e-12
33,59,1.389291e-12
33,60,1.328319e-12
33,61,1.223310e-12
33,62,1.128577e-12
33,63,8.506735e-13
33,64,8.664583e-13
33,65,7.838604e-13
33,66,6.076020e-13
33,67,6.571311e-13
33,68,5.640008e-13
33,69,5.582513e-13
33,70,3.213612e-13
33,71,4.082635e-13
33,72,3.487582e-13
33,73,2.829717e-13
33,74,2.804049e-13
33,75,2.633685e-13
33,76,2.954412e-13
33,77,1.997758e-13
33,78,1.834715e-13
33,79,2.146612e-13
33,80,1.735274e-13
33,81,1.525770e-13
33,82,1.442248e-13
33,83,1.205731e-13
33,84,1.609819e-13
33,85,1.447418e-13
33,86,1.029090e-13
33,87,1.156516e-13
33,88,1.885474e-13
33,89,8.482256e-14
33,90,1.128593e-13
33,91,1.276664e-13
33,92,9.440778e-14
33,93,1.182571e-13
33,94,1.205236e-13
33,95,1.019992e-13
33,96,7.566867e-14
33,97,1.050460e-13
33,98,8.795932e-14
33,99,5.232911e-14
33,100,3.084779e-14
33,101,8.089485e-14
33,102,5.347067e-14
33,103,2.939163e-14
33,104,1.077504e-13
33,105,3.336657e-14
33,106,9.845462e-14
33,107,2.456061e-14
33,108,7.841849e-14
33,109,5.818453e-14
33,110,2.499100e-14
33,111,6.234839e-15
33,112,2.997366e-15
33,113,2.340678e-14
33,114,1.928940e-14
33,115,9.549643e-15
33,116,2.475416e-14
33,117,8.439712e-15
33,118,2.165496e-14
33,119,-8.838598e-16
33,120,1.202326e-14
33,121,4.388940e-14
33,122,5.647308e-14
33,123,4.257732e-14
33,124,1.124153e-14
33,125,1.480347e-14
33,126,1.885088e-14
33,127,1.685938e-15
33,128,3.035944e-16
33,129,3.995468e-15
33,130,4.887710e-15
33,131,7.899966e-15
33,132,1.812283e-15
33,133,2.720973e-16
33,134,1.376552e-14
33,135,5.785423e-16
33,136,-4.059116e-16
33,137,-5.325803e-16
33,138,5.335229e-15
33,139,8.361036e-16
33,140,5.025178e-15
33,141,-8.064100e-16
33,142,3.003721e-15
33,143,1.358351e-15
33,144,6.011950e-18
33,145,-2.516916e-15
33,146,4.343046e-16
33,147,3.417232e-16
33,148,1.550312e-17
33,149,-1.056413e-17
33,150,-5.788529e-16
33,151,0.000000e+00
33,152,-3.036072e-16
33,153,-1.430199e-17
33,154,0.000000e+00
33,155,-4.290330e-16
33,156,5.398840e-17
33,157,-1.491071e-17
33,158,-2.359366e-16
33,159,1.861284e-16
33,160,-2.348164e-17
33,161,0.000000e+00
33,162,-4.999223e-17
33,163,-3.602080e-16
33,164,0.000000e+00
33,165,0.000000e+00
33,166,5.197700e-17
33,167,0.000000e+00
33,168,0.000000e+00
33,169,-4.787753e-17
33,170,-5.338263e-17
33,171,-5.210341e-17
33,172,0.000000e+00
33,173,-5.268698e-17
33,174,0.000000e+00
33,175,0.000000e+00
33,176,-4.886023e-17
33,177,-5.648628e-17
33,178,0.000000e+00
33,179,0.000000e+00
33,180,0.000000e+00
33,181,0.000000e+00
33,182,0.000000e+00
33,183,0.000000e+00
33,184,0.000000e+00
33,185,0.000000e+00
33,186,0.000000e+00
33,187,0.000000e+00
33,188,0.000000e+00
33,189,0.000000e+00
33,190,0.000000e+00
33,191,0.000000e+00
33,192,0.000000e+00
33,193,0.000000e+00
33,194,0.000000e+00
33,195,0.000000e+00
33,196,0.000000e+00
33,197,0.000000e+00
33,198,0.000000e+00
33,199,0.000000e+00
33,200,0.000000e+00
33,201,0.000000e+00
34,0,0.000000e+00
34,1,9.433772e-11
34,2,1.254467e-10
34,3,1.065071e-10
34,4,9.666953e-11
34,5,9.064443e-11
34,6,8.997602e-11
34,7,8.605104e-11
34,8,8.475622e-11
34,9,7.955431e-11
34,10,7.373495e-11
34,11,7.370264e-11
34,12,6.832433e-11
34,13,6.434698e-11
34,14,6.275997e-11
34,15,5.642111e-11
34,16,5.190656e-11
34,17,4.760436e-11
34,18,4.283918e-11
34,19,4.062433e-11
34,20,3.759251e-11
34,21,3.434787e-11
34,22,3.126720e-11
34,23,2.824356e-11
34,24,2.507584e-11
34,25,2.372529e-11
34,26,2.077492e-11
34,27,1.960534e-11
34,28,1.738947e-11
34,29,1.639235e-11
34,30,1.474654e-11
34,31,1.404045e-11
34,32,1.300014e-11
34,33,1.225964e-11
34,34,1.055669e-11
34,35,9.177853e-12
34,36,8.306639e-12
34,37,8.054586e-12
34,38,7.630910e-12
34,39,6.859057e-12
34,40,6.237953e-12
34,41,5.589341e-12
34,42,5.314860e-12
34,43,5.420370e-12
34,44,5.052252e-12
34,45,4.482602e-12
34,46,3.876935e-12
34,47,3.680870e-12
34,48,3.557235e-12
34,49,3.357631e-12
34,50,3.088522e-12
34,51,2.742856e-12
34,52,2.812100e-12
34,53,2.330775e-12
34,54,2.370578e-12
34,55,1.979647e-12
34,56,1.764499e-12
34,57,1.526488e-12
34,58,1.485225e-12
34,59,1.246220e-12
34,60,1.166397e-12
34,61,1.065153e-12
34,62,9.789928e-13
34,63,7.479622e-13
34,64,7.506265e-13
34,65,6.661832e-13
34,66,5.178640e-13
34,67,5.557771e-13
34,68,4.845038e-13
34,69,4.679324e-13
34,70,2.722273e-13
34,71,3.416135e-13
34,72,2.927958e-13
34,73,2.322418e-13
34,74,2.264681e-13
34,75,2.185512e-13
34,76,2.427951e-13
34,77,1.583946e-13
34,78,1.470626e-13
34,79,1.694124e-13
34,80,1.394919e-13
34,81,1.215501e-13
34,82,1.136996e-13
34,83,9.773925e-14
34,84,1.307379e-13
34,85,1.196030e-13
34,86,8.371999e-14
34,87,9.687236e-14
34,88,1.534549e-13
34,89,7.173902e-14
34,90,9.258269e-14
34,91,1.037114e-13
34,92,7.776140e-14
34,93,9.488476e-14
34,94,9.630138e-14
34,95,8.054487e-14
34,96,6.008265e-14
34,97,8.279179e-14
34,98,7.123469e-14
34,99,4.183853e-14
34,100,2.451971e-14
34,101,6.393021e-14
34,102,4.203584e-14
34,103,2.285170e-14
34,104,8.467185e-14
34,105,2.671125e-14
34,106,7.724025e-14
34,107,1.955852e-14
34,108,6.130745e-14
34,109,4.556416e-14
34,110,1.961961e-14
34,111,4.760176e-15
34,112,2.494533e-15
34,113,1.849004e-14
34,114,1.498936e-14
34,115,7.154146e-15
34,116,1.907711e-14
34,117,6.581527e-15
34,118,1.696929e-14
34,119,-8.934098e-16
34,120,9.317138e-15
34,121,3.422880e-14
34,122,4.388650e-14
34,123,3.299317e-14
34,124,8.810269e-15
34,125,1.152099e-14
34,126,1.479142e-14
34,127,1.105372e-15
34,128,2.406884e-16
34,129,3.121383e-15
34,130,3.626272e-15
34,131,5.972794e-15
34,132,1.296779e-15
34,133,1.083012e-16
34,134,1.083031e-14
34,135,3.372257e-16
34,136,-3.806105e-16
34,137,-6.315110e-16
34,138,4.141047e-15
34,139,5.075166e-16
34,140,3.867094e-15
34,141,-8.188786e-16
34,142,2.319937e-15
34,143,8.424268e-16
34,144,-1.703095e-16
34,145,-2.272242e-15
34,146,3.356397e-16
34,147,2.661401e-16
34,148,-5.580506e-18
34,149,-2.074001e-17
34,150,-5.210172e-16
34,151,0.000000e+00
34,152,-2.646004e-16
34,153,-3.219257e-17
34,154,0.000000e+00
34,155,-4.531213e-16
34,156,3.141797e-17
34,157,-1.750516e-17
34,158,-2.887918e-16
34,159,1.516565e-16
34,160,-2.252565e-17
34,161,0.000000e+00
34,162,-4.222239e-17
34,163,-3.986887e-16
34,164,0.000000e+00
34,165,0.000000e+00
34,166,4.066073e-17
34,167,0.000000e+00
34,168,0.000000e+00
34,169,-4.043636e-17
34,170,-4.508585e-17
34,171,-4.416611e-17
34,172,0.000000e+00
34,173,-4.449832e-17
34,174,0.000000e+00
34,175,0.000000e+00
34,176,-4.141699e-17
34,177,-4.788131e-17
34,178,0.000000e+00
34,179,0.000000e+00
34,180,0.000000e+00
34,181,0.000000e+00
34,182,0.000000e+00
34,183,0.000000e+00
34,184,0.000000e+00
34,185,0.000000e+00
34,186,0.000000e+00
34,187,0.000000e+00
34,188,0.000000e+00
34,189,0.000000e+00
34,190,0.000000e+00
34,191,0.000000e+00
34,192,0.000000e+00
34,193,0.000000e+00
34,194,0.000000e+00
34,195,0.000000e+00
34,196,0.000000e+00
34,197,0.000000e+00
34,198,0.000000e+00
34,199,0.000000e+00
34,200,0.000000e+00
34,201,0.000000e+00
35,0,0.000000e+00
35,1,8.322724e-11
35,2,1.106916e-10
35,3,9.457018e-11
35,4,8.495471e-11
35,5,7.974488e-11
35,6,7.884934e-11
35,7,7.483029e-11
35,8,7.347252e-11
35,9,6.904579e-11
35,10,6.436968e-11
35,11,6.401145e-11
35,12,5.931465e-11
35,13,5.628746e-11
35,14,5.478849e-11
35,15,4.968500e-11
35,16,4.570653e-11
35,17,4.203398e-11
35,18,3.837616e-11
35,19,3.651075e-11
35,20,3.368959e-11
35,21,3.064710e-11
35,22,2.807452e-11
35,23,2.537181e-11
35,24,2.276344e-11
35,25,2.160445e-11
35,26,1.876814e-11
35,27,1.759239e-11
35,28,1.550506e-11
35,29,1.466764e-11
35,30,1.320932e-11
35,31,1.247897e-11
35,32,1.154700e-11
35,33,1.074460e-11
35,34,9.177853e-12
35,35,8.202901e-12
35,36,7.433515e-12
35,37,7.102709e-12
35,38,6.755151e-12
35,39,6.103812e-12
35,40,5.611937e-12
35,41,5.006688e-12
35,42,4.786220e-12
35,43,4.873890e-12
35,44,4.578730e-12
35,45,4.075161e-12
35,46,3.540591e-12
35,47,3.372701e-12
35,48,3.268759e-12
35,49,3.099857e-12
35,50,2.873657e-12
35,51,2.587870e-12
35,52,2.638494e-12
35,53,2.192882e-12
35,54,2.219397e-12
35,55,1.843501e-12
35,56,1.634981e-12
35,57,1.426336e-12
35,58,1.396004e-12
35,59,1.191964e-12
35,60,1.088393e-12
35,61,1.002136e-12
35,62,9.075028e-13
35,63,6.791114e-13
35,64,6.898671e-13
35,65,6.228774e-13
35,66,4.978387e-13
35,67,5.243708e-13
35,68,4.477045e-13
35,69,4.324356e-13
35,70,2.576061e-13
35,71,3.189080e-13
35,72,2.776901e-13
35,73,2.246108e-13
35,74,2.155475e-13
35,75,2.094896e-13
35,76,2.289955e-13
35,77,1.584431e-13
35,78,1.449823e-13
35,79,1.619067e-13
35,80,1.372748e-13
35,81,1.182864e-13
35,82,1.112026e-13
35,83,9.121737e-14
35,84,1.197310e-13
35,85,1.075091e-13
35,86,7.829133e-14
35,87,8.739709e-14
35,88,1.406979e-13
35,89,6.883321e-14
35,90,9.299541e-14
35,91,1.090950e-13
35,92,7.854919e-14
35,93,9.556463e-14
35,94,9.549930e-14
35,95,8.928670e-14
35,96,6.688196e-14
35,97,8.819769e-14
35,98,7.398411e-14
35,99,4.771346e-14
35,100,2.982944e-14
35,101,6.441847e-14
35,102,4.536303e-14
35,103,2.599546e-14
35,104,8.187077e-14
35,105,2.875264e-14
35,106,7.649942e-14
35,107,2.294433e-14
35,108,5.956625e-14
35,109,4.514761e-14
35,110,2.134598e-14
35,111,7.531308e-15
35,112,5.256070e-15
35,113,1.887257e-14
35,114,1.716798e-14
35,115,8.838595e-15
35,116,2.001718e-14
35,117,8.074310e-15
35,118,1.737613e-14
35,119,1.184854e-15
35,120,9.836016e-15
35,121,3.248521e-14
35,122,4.146750e-14
35,123,3.153392e-14
35,124,8.800776e-15
35,125,1.134699e-14
35,126,1.395354e-14
35,127,1.927772e-15
35,128,1.452491e-15
35,129,3.545142e-15
35,130,4.184523e-15
35,131,6.305858e-15
35,132,1.996010e-15
35,133,8.442774e-16
35,134,1.007104e-14
35,135,1.238104e-15
35,136,3.776261e-17
35,137,2.304111e-16
35,138,3.957724e-15
35,139,1.001211e-15
35,140,3.722239e-15
35,141,-3.128856e-16
35,142,2.340809e-15
35,143,1.265116e-15
35,144,3.539088e-16
35,145,-1.907813e-15
35,146,6.352363e-16
35,147,7.329867e-16
35,148,3.604493e-16
35,149,1.893637e-16
35,150,-2.017233e-17
35,151,0.000000e+00
35,152,-8.823807e-17
35,153,3.040780e-16
35,154,0.000000e+00
35,155,-2.679748e-16
35,156,3.072986e-16
35,157,5.657608e-17
35,158,-1.316411e-16
35,159,2.963969e-16
35,160,5.275658e-17
35,161,0.000000e+00
35,162,-2.054933e-18
35,163,-2.820988e-16
35,164,0.000000e+00
35,165,0.000000e+00
35,166,1.339541e-16
35,167,0.000000e+00
35,168,0.000000e+00
35,169,-1.968009e-18
35,170,-2.194296e-18
35,171,-5.641569e-18
35,172,0.000000e+00
35,173,-2.165701e-18
35,174,0.000000e+00
35,175,0.000000e+00
35,176,-5.290410e-18
35,177,-6.116130e-18
35,178,0.000000e+00
35,179,0.000000e+00
35,180,0.000000e+00
35,181,0.000000e+00
35,182,0.000000e+00
35,183,0.000000e+00
35,184,0.000000e+00
35,185,0.000000e+00
35,186,0.000000e+00
35,187,0.000000e+00
35,188,0.000000e+00
35,189,0.000000e+00
35,190,0.000000e+00
35,191,0.000000e+00
35,192,0.000000e+00
35,193,0.000000e+00
35,194,0.000000e+00
35,195,0.000000e+00
35,196,0.000000e+00
35,197,0.000000e+00
35,198,0.000000e+00
35,199,0.000000e+00
35,200,0.000000e+00
35,201,0.000000e+00
36,0,0.000000e+00
36,1,7.733441e-11
36,2,1.027278e-10
36,3,8.780125e-11
36,4,7.787629e-11
36,5,7.253891e-11
36,6,7.204478e-11
36,7,6.791147e-11
36,8,6.643377e-11
36,9,6.224627e-11
36,10,5.850343e-11
36,11,5.798576e-11
36,12,5.362885e-11
36,13,5.116364e-11
36,14,4.993160e-11
36,15,4.573658e-11
36,16,4.205604e-11
36,17,3.872477e-11
36,18,3.601999e-11
36,19,3.468203e-11
36,20,3.187947e-11
36,21,2.895672e-11
36,22,2.651286e-11
36,23,2.384607e-11
36,24,2.136785e-11
36,25,2.022883e-11
36,26,1.741417e-11
36,27,1.620479e-11
36,28,1.417356e-11
36,29,1.336873e-11
36,30,1.202727e-11
36,31,1.134273e-11
36,32,1.055641e-11
36,33,9.712538e-12
36,34,8.306639e-12
36,35,7.433515e-12
36,36,6.847249e-12
36,37,6.456500e-12
36,38,6.169454e-12
36,39,5.611039e-12
36,40,5.197347e-12
36,41,4.620721e-12
36,42,4.437261e-12
36,43,4.504235e-12
36,44,4.266374e-12
36,45,3.812047e-12
36,46,3.316831e-12
36,47,3.163139e-12
36,48,3.073146e-12
36,49,2.925623e-12
36,50,2.722374e-12
36,51,2.462002e-12
36,52,2.506646e-12
36,53,2.087594e-12
36,54,2.115282e-12
36,55,1.748488e-12
36,56,1.553608e-12
36,57,1.355713e-12
36,58,1.333679e-12
36,59,1.147552e-12
36,60,1.044470e-12
36,61,9.583463e-13
36,62,8.612860e-13
36,63,6.426481e-13
36,64,6.576381e-13
36,65,5.938111e-13
36,66,4.804446e-13
36,67,5.060583e-13
36,68,4.318772e-13
36,69,4.109465e-13
36,70,2.470997e-13
36,71,3.037320e-13
36,72,2.654826e-13
36,73,2.159559e-13
36,74,2.072642e-13
36,75,2.006536e-13
36,76,2.215116e-13
36,77,1.545575e-13
36,78,1.398194e-13
36,79,1.546041e-13
36,80,1.318208e-13
36,81,1.140716e-13
36,82,1.051653e-13
36,83,8.577571e-14
36,84,1.113885e-13
36,85,9.927842e-14
36,86,7.358606e-14
36,87,8.068887e-14
36,88,1.325512e-13
36,89,6.471910e-14
36,90,8.950873e-14
36,91,1.067439e-13
36,92,7.629734e-14
36,93,9.284145e-14
36,94,9.367009e-14
36,95,9.065682e-14
36,96,6.600805e-14
36,97,8.757644e-14
36,98,7.522904e-14
36,99,4.921878e-14
36,100,3.130098e-14
36,101,6.379442e-14
36,102,4.656622e-14
36,103,2.671291e-14
36,104,7.995371e-14
36,105,2.954238e-14
36,106,7.422539e-14
36,107,2.448378e-14
36,108,5.854561e-14
36,109,4.472544e-14
36,110,2.245670e-14
36,111,9.071337e-15
36,112,7.563049e-15
36,113,1.986551e-14
36,114,1.899556e-14
36,115,1.030650e-14
36,116,2.158446e-14
36,117,9.584102e-15
36,118,1.787308e-14
36,119,2.711097e-15
36,120,1.075507e-14
36,121,3.112453e-14
36,122,4.006967e-14
36,123,3.040023e-14
36,124,9.175428e-15
36,125,1.167443e-14
36,126,1.376320e-14
36,127,2.451747e-15
36,128,2.194710e-15
36,129,3.880105e-15
36,130,4.735655e-15
36,131,6.740488e-15
36,132,2.467651e-15
36,133,1.406659e-15
36,134,1.005905e-14
36,135,1.925627e-15
36,136,3.117364e-16
36,137,9.151555e-16
36,138,4.008901e-15
36,139,1.618782e-15
36,140,3.693133e-15
36,141,2.849447e-16
36,142,2.458348e-15
36,143,1.789054e-15
36,144,7.593414e-16
36,145,-1.588822e-15
36,146,8.309673e-16
36,147,1.110380e-15
36,148,6.563932e-16
36,149,3.480564e-16
36,150,3.613412e-16
36,151,0.000000e+00
36,152,4.551793e-17
36,153,5.711828e-16
36,154,0.000000e+00
36,155,-3.833633e-16
36,156,5.317099e-16
36,157,1.146217e-16
36,158,-2.660250e-16
36,159,4.111206e-16
36,160,1.130553e-16
36,161,0.000000e+00
36,162,2.247362e-17
36,163,-4.758270e-16
36,164,0.000000e+00
36,165,0.000000e+00
36,166,2.040807e-16
36,167,0.000000e+00
36,168,0.000000e+00
36,169,2.152298e-17
36,170,2.399775e-17
36,171,1.778761e-17
36,172,0.000000e+00
36,173,2.368503e-17
36,174,0.000000e+00
36,175,0.000000e+00
36,176,1.668042e-17
36,177,1.928388e-17
36,178,0.000000e+00
36,179,0.000000e+00
36,180,0.000000e+00
36,181,0.000000e+00
36,182,0.000000e+00
36,183,0.000000e+00
36,184,0.000000e+00
36,185,0.000000e+00
36,186,0.000000e+00
36,187,0.000000e+00
36,188,0.000000e+00
36,189,0.000000e+00
36,190,0.000000e+00
36,191,0.000000e+00
36,192,0.000000e+00
36,193,0.000000e+00
36,194,0.000000e+00
36,195,0.000000e+00
36,196,0.000000e+00
36,197,0.000000e+00
36,198,0.000000e+00
36,199,0.000000e+00
36,200,0.000000e+00
36,201,0.000000e+00
37,0,0.000000e+00
37,1,7.020009e-11
37,2,9.405085e-11
37,3,7.940289e-11
37,4,7.258880e-11
37,5,6.778594e-11
37,6,6.720659e-11
37,7,6.396515e-11
37,8,6.294808e-11
37,9,5.905890e-11
37,10,5.476724e-11
37,11,5.478946e-11
37,12,5.078657e-11
37,13,4.777887e-11
37,14,4.663183e-11
37,15,4.159246e-11
37,16,3.831613e-11
37,17,3.507269e-11
37,18,3.095060e-11
37,19,2.893175e-11
37,20,2.680487e-11
37,21,2.437674e-11
37,22,2.226839e-11
37,23,2.025004e-11
37,24,1.809065e-11
37,25,1.727938e-11
37,26,1.531594e-11
37,27,1.448869e-11
37,28,1.293339e-11
37,29,1.232921e-11
37,30,1.112816e-11
37,31,1.064143e-11
37,32,9.837329e-12
37,33,9.363887e-12
37,34,8.054586e-12
37,35,7.102709e-12
37,36,6.456500e-12
37,37,6.364349e-12
37,38,6.050369e-12
37,39,5.527932e-12
37,40,5.052129e-12
37,41,4.518616e-12
37,42,4.352370e-12
37,43,4.430907e-12
37,44,4.175166e-12
37,45,3.730704e-12
37,46,3.240973e-12
37,47,3.118682e-12
37,48,3.027037e-12
37,49,2.865341e-12
37,50,2.679226e-12
37,51,2.410571e-12
37,52,2.470928e-12
37,53,2.052895e-12
37,54,2.079264e-12
37,55,1.729914e-12
37,56,1.542992e-12
37,57,1.317973e-12
37,58,1.292264e-12
37,59,1.104321e-12
37,60,9.983101e-13
37,61,9.184312e-13
37,62,8.309548e-13
37,63,6.321551e-13
37,64,6.327535e-13
37,65,5.579534e-13
37,66,4.390652e-13
37,67,4.634589e-13
37,68,4.010284e-13
37,69,3.850857e-13
37,70,2.269042e-13
37,71,2.789582e-13
37,72,2.424279e-13
37,73,1.919598e-13
37,74,1.814219e-13
37,75,1.779924e-13
37,76,1.956594e-13
37,77,1.285722e-13
37,78,1.159548e-13
37,79,1.333083e-13
37,80,1.117228e-13
37,81,9.651223e-14
37,82,9.141086e-14
37,83,7.872289e-14
37,84,1.038698e-13
37,85,9.679840e-14
37,86,6.737017e-14
37,87,7.735547e-14
37,88,1.199954e-13
37,89,5.869867e-14
37,90,7.394336e-14
37,91,8.129304e-14
37,92,6.029549e-14
37,93,7.565447e-14
37,94,7.471135e-14
37,95,6.310890e-14
37,96,4.838228e-14
37,97,6.463160e-14
37,98,5.560582e-14
37,99,3.387902e-14
37,100,2.015497e-14
37,101,4.952123e-14
37,102,3.328822e-14
37,103,1.896477e-14
37,104,6.505671e-14
37,105,2.155327e-14
37,106,5.887535e-14
37,107,1.560422e-14
37,108,4.770742e-14
37,109,3.526640e-14
37,110,1.549736e-14
37,111,3.813374e-15
37,112,2.325434e-15
37,113,1.433691e-14
37,114,1.168086e-14
37,115,5.612007e-15
37,116,1.453689e-14
37,117,5.081861e-15
37,118,1.319216e-14
37,119,-6.257488e-16
37,120,6.994828e-15
37,121,2.529821e-14
37,122,3.261289e-14
37,123,2.434000e-14
37,124,6.577666e-15
37,125,8.737760e-15
37,126,1.121529e-14
37,127,8.910213e-16
37,128,3.817418e-16
37,129,2.304243e-15
37,130,2.889874e-15
37,131,4.544508e-15
37,132,1.030239e-15
37,133,1.010890e-16
37,134,8.057933e-15
37,135,3.213531e-16
37,136,-2.481599e-16
37,137,-4.036980e-16
37,138,3.146487e-15
37,139,4.118248e-16
37,140,2.957799e-15
37,141,-8.141439e-16
37,142,1.729545e-15
37,143,5.201282e-16
37,144,-2.741300e-17
37,145,-1.718173e-15
37,146,2.257816e-16
37,147,1.818380e-16
37,148,-3.114576e-18
37,149,-8.059441e-18
37,150,-3.455616e-16
37,151,0.000000e+00
37,152,-1.723987e-16
37,153,-2.380327e-17
37,154,0.000000e+00
37,155,-5.552282e-16
37,156,2.081118e-17
37,157,-1.250651e-17
37,158,-4.502445e-16
37,159,3.815446e-17
37,160,-1.395255e-17
37,161,0.000000e+00
37,162,-8.075423e-17
37,163,-5.457075e-16
37,164,0.000000e+00
37,165,0.000000e+00
37,166,-2.574825e-17
37,167,0.000000e+00
37,168,0.000000e+00
37,169,-7.733829e-17
37,170,-8.623087e-17
37,171,-7.859369e-17
37,172,0.000000e+00
37,173,-8.510716e-17
37,174,0.000000e+00
37,175,0.000000e+00
37,176,-7.370163e-17
37,177,-8.520489e-17
37,178,0.000000e+00
37,179,0.000000e+00
37,180,0.000000e+00
37,181,0.000000e+00
37,182,0.000000e+00
37,183,0.000000e+00
37,184,0.000000e+00
37,185,0.000000e+00
37,186,0.000000e+00
37,187,0.000000e+00
37,188,0.000000e+00
37,189,0.000000e+00
37,190,0.000000e+00
37,191,0.000000e+00
37,192,0.000000e+00
37,193,0.000000e+00
37,194,0.000000e+00
37,195,0.000000e+00
37,196,0.000000e+00
37,197,0.000000e+00
37,198,0.000000e+00
37,199,0.000000e+00
37,200,0.000000e+00
37,201,0.000000e+00
38,0,0.000000e+00
38,1,6.828758e-11
38,2,9.183748e-11
38,3,7.728952e-11
38,4,7.100616e-11
38,5,6.613950e-11
38,6,6.556399e-11
38,7,6.233953e-11
38,8,6.133283e-11
38,9,5.753235e-11
38,10,5.305190e-11
38,11,5.304612e-11
38,12,4.902575e-11
38,13,4.614607e-11
38,14,4.503336e-11
38,15,4.044039e-11
38,16,3.711977e-11
38,17,3.377809e-11
38,18,3.008057e-11
38,19,2.812262e-11
38,20,2.596668e-11
38,21,2.343885e-11
38,22,2.132577e-11
38,23,1.936146e-11
38,24,1.721398e-11
38,25,1.645359e-11
38,26,1.457587e-11
38,27,1.376699e-11
38,28,1.224291e-11
38,29,1.166541e-11
38,30,1.050699e-11
38,31,1.007438e-11
38,32,9.371128e-12
38,33,8.905620e-12
38,34,7.630910e-12
38,35,6.755151e-12
38,36,6.169454e-12
38,37,6.050369e-12
38,38,5.859188e-12
38,39,5.357076e-12
38,40,4.908979e-12
38,41,4.386613e-12
38,42,4.221291e-12
38,43,4.309616e-12
38,44,4.056685e-12
38,45,3.634542e-12
38,46,3.156543e-12
38,47,3.039855e-12
38,48,2.958014e-12
38,49,2.800196e-12
38,50,2.619534e-12
38,51,2.360478e-12
38,52,2.423139e-12
38,53,2.013627e-12
38,54,2.039812e-12
38,55,1.699793e-12
38,56,1.507703e-12
38,57,1.289860e-12
38,58,1.258359e-12
38,59,1.076003e-12
38,60,9.694864e-13
38,61,8.932876e-13
38,62,8.073988e-13
38,63,6.102571e-13
38,64,6.114350e-13
38,65,5.398022e-13
38,66,4.243058e-13
38,67,4.474880e-13
38,68,3.861186e-13
38,69,3.686999e-13
38,70,2.152509e-13
38,71,2.654827e-13
38,72,2.310351e-13
38,73,1.837438e-13
38,74,1.752662e-13
38,75,1.702700e-13
38,76,1.880599e-13
38,77,1.245790e-13
38,78,1.117999e-13
38,79,1.305445e-13
38,80,1.105295e-13
38,81,9.451000e-14
38,82,8.916669e-14
38,83,7.689330e-14
38,84,1.026917e-13
38,85,9.472762e-14
38,86,6.601516e-14
38,87,7.548961e-14
38,88,1.178881e-13
38,89,5.698867e-14
38,90,7.123423e-14
38,91,7.859513e-14
38,92,5.768657e-14
38,93,7.285209e-14
38,94,7.244926e-14
38,95,6.150073e-14
38,96,4.707423e-14
38,97,6.323021e-14
38,98,5.393335e-14
38,99,3.299115e-14
38,100,2.065105e-14
38,101,4.968263e-14
38,102,3.355921e-14
38,103,1.905231e-14
38,104,6.457284e-14
38,105,2.188762e-14
38,106,5.863104e-14
38,107,1.627703e-14
38,108,4.798716e-14
38,109,3.549318e-14
38,110,1.583481e-14
38,111,4.395870e-15
38,112,2.835285e-15
38,113,1.472255e-14
38,114,1.235299e-14
38,115,6.273543e-15
38,116,1.522134e-14
38,117,5.577955e-15
38,118,1.359562e-14
38,119,-6.069279e-17
38,120,7.368311e-15
38,121,2.543014e-14
38,122,3.265505e-14
38,123,2.455778e-14
38,124,6.767153e-15
38,125,8.956786e-15
38,126,1.130333e-14
38,127,1.075702e-15
38,128,6.625183e-16
38,129,2.469940e-15
38,130,3.090206e-15
38,131,4.776503e-15
38,132,1.198629e-15
38,133,2.836846e-16
38,134,8.124372e-15
38,135,5.925497e-16
38,136,-1.368274e-16
38,137,-1.832951e-16
38,138,3.177380e-15
38,139,6.240794e-16
38,140,2.997716e-15
38,141,-5.949379e-16
38,142,1.777197e-15
38,143,7.355198e-16
38,144,1.065942e-16
38,145,-1.628880e-15
38,146,3.195716e-16
38,147,3.337422e-16
38,148,1.086820e-16
38,149,5.273331e-17
38,150,-2.191233e-16
38,151,0.000000e+00
38,152,-1.248605e-16
38,153,7.068796e-17
38,154,0.000000e+00
38,155,-5.733467e-16
38,156,1.056822e-16
38,157,6.977614e-18
38,158,-4.717442e-16
38,159,7.730041e-17
38,160,9.841301e-18
38,161,0.000000e+00
38,162,-7.696672e-17
38,163,-5.871184e-16
38,164,0.000000e+00
38,165,0.000000e+00
38,166,-4.425470e-18
38,167,0.000000e+00
38,168,0.000000e+00
38,169,-7.371099e-17
38,170,-8.218649e-17
38,171,-7.597949e-17
38,172,0.000000e+00
38,173,-8.111549e-17
38,174,0.000000e+00
38,175,0.000000e+00
38,176,-7.125015e-17
38,177,-8.237079e-17
38,178,0.000000e+00
38,179,0.000000e+00
38,180,0.000000e+00
38,181,0.000000e+00
38,182,0.000000e+00
38,183,0.000000e+00
38,184,0.000000e+00
38,185,0.000000e+00
38,186,0.000000e+00
38,187,0.000000e+00
38,188,0.000000e+00
38,189,0.000000e+00
38,190,0.000000e+00
38,191,0.000000e+00
38,192,0.000000e+00
38,193,0.000000e+00
38,194,0.000000e+00
38,195,0.000000e+00
38,196,0.000000e+00
38,197,0.000000e+00
38,198,0.000000e+00
38,199,0.000000e+00
38,200,0.000000e+00
38,201,0.000000e+00
39,0,0.000000e+00
39,1,5.991353e-11
39,2,8.053188e-11
39,3,6.782460e-11
39,4,6.183258e-11
39,5,5.739727e-11
39,6,5.710553e-11
39,7,5.423629e-11
39,8,5.330480e-11
39,9,4.971881e-11
39,10,4.635243e-11
39,11,4.625745e-11
39,12,4.284912e-11
39,13,4.051968e-11
39,14,3.974037e-11
39,15,3.595938e-11
39,16,3.307783e-11
39,17,3.007567e-11
39,18,2.704570e-11
39,19,2.534706e-11
39,20,2.337263e-11
39,21,2.109417e-11
39,22,1.912342e-11
39,23,1.732587e-11
39,24,1.541271e-11
39,25,1.470786e-11
39,26,1.299418e-11
39,27,1.223026e-11
39,28,1.089489e-11
39,29,1.041981e-11
39,30,9.392053e-12
39,31,8.991306e-12
39,32,8.378786e-12
39,33,7.977839e-12
39,34,6.859057e-12
39,35,6.103812e-12
39,36,5.611039e-12
39,37,5.527932e-12
39,38,5.357076e-12
39,39,5.016964e-12
39,40,4.599957e-12
39,41,4.095162e-12
39,42,3.987192e-12
39,43,4.053769e-12
39,44,3.839409e-12
39,45,3.453829e-12
39,46,3.012173e-12
39,47,2.910041e-12
39,48,2.841391e-12
39,49,2.699605e-12
39,50,2.550046e-12
39,51,2.318051e-12
39,52,2.379045e-12
39,53,1.987890e-12
39,54,2.004360e-12
39,55,1.659734e-12
39,56,1.478445e-12
39,57,1.257482e-12
39,58,1.233549e-12
39,59,1.069677e-12
39,60,9.431744e-13
39,61,8.734788e-13
39,62,7.798695e-13
39,63,5.882319e-13
39,64,5.897815e-13
39,65,5.198274e-13
39,66,4.137290e-13
39,67,4.301535e-13
39,68,3.703488e-13
39,69,3.475899e-13
39,70,2.077991e-13
39,71,2.523559e-13
39,72,2.208545e-13
39,73,1.765208e-13
39,74,1.627432e-13
39,75,1.619841e-13
39,76,1.776587e-13
39,77,1.191782e-13
39,78,1.048416e-13
39,79,1.200854e-13
39,80,1.039351e-13
39,81,8.847034e-14
39,82,8.385402e-14
39,83,7.132795e-14
39,84,9.340310e-14
39,85,8.717816e-14
39,86,6.196687e-14
39,87,6.876474e-14
39,88,1.057862e-13
39,89,5.292413e-14
39,90,6.493145e-14
39,91,7.206705e-14
39,92,5.273368e-14
39,93,6.749696e-14
39,94,6.528857e-14
39,95,5.657774e-14
39,96,4.240276e-14
39,97,5.555717e-14
39,98,4.842741e-14
39,99,3.006527e-14
39,100,1.934234e-14
39,101,4.363869e-14
39,102,3.066620e-14
39,103,1.773251e-14
39,104,5.707878e-14
39,105,1.974401e-14
39,106,5.226777e-14
39,107,1.459697e-14
39,108,4.260197e-14
39,109,3.141717e-14
39,110,1.405367e-14
39,111,4.063096e-15
39,112,2.331808e-15
39,113,1.308652e-14
39,114,1.099529e-14
39,115,5.239609e-15
39,116,1.299163e-14
39,117,4.827259e-15
39,118,1.174398e-14
39,119,-3.231629e-16
39,120,6.256277e-15
39,121,2.192745e-14
39,122,2.868300e-14
39,123,2.132787e-14
39,124,5.895309e-15
39,125,7.653574e-15
39,126,9.777966e-15
39,127,1.106047e-15
39,128,4.072556e-16
39,129,2.142764e-15
39,130,2.834609e-15
39,131,4.231152e-15
39,132,9.050293e-16
39,133,2.649651e-16
39,134,7.318040e-15
39,135,3.849056e-16
39,136,-1.742194e-16
39,137,-9.634546e-17
39,138,2.729012e-15
39,139,8.906458e-16
39,140,2.577528e-15
39,141,-5.578993e-16
39,142,1.488084e-15
39,143,5.760796e-16
39,144,2.281813e-16
39,145,-1.418492e-15
39,146,2.519697e-16
39,147,2.457324e-16
39,148,5.433266e-17
39,149,2.259134e-17
39,150,-2.569837e-16
39,151,0.000000e+00
39,152,-1.336357e-16
39,153,2.206067e-17
39,154,0.000000e+00
39,155,-5.655606e-16
39,156,6.223262e-17
39,157,-3.008710e-18
39,158,-4.710970e-16
39,159,3.741893e-17
39,160,-5.733769e-19
39,161,0.000000e+00
39,162,-8.708751e-17
39,163,-5.724551e-16
39,164,0.000000e+00
39,165,0.000000e+00
39,166,-2.802491e-17
39,167,0.000000e+00
39,168,0.000000e+00
39,169,-8.340366e-17
39,170,-9.299366e-17
39,171,-8.501870e-17
39,172,0.000000e+00
39,173,-9.178182e-17
39,174,0.000000e+00
39,175,0.000000e+00
39,176,-7.972671e-17
39,177,-9.217036e-17
39,178,0.000000e+00
39,179,0.000000e+00
39,180,0.000000e+00
39,181,0.000000e+00
39,182,0.000000e+00
39,183,0.000000e+00
39,184,0.000000e+00
39,185,0.000000e+00
39,186,0.000000e+00
39,187,0.000000e+00
39,188,0.000000e+00
39,189,0.000000e+00
39,190,0.000000e+00
39,191,0.000000e+00
39,192,0.000000e+00
39,193,0.000000e+00
39,194,0.000000e+00
39,195,0.000000e+00
39,196,0.000000e+00
39,197,0.000000e+00
39,198,0.000000e+00
39,199,0.000000e+00
39,200,0.000000e+00
39,201,0.000000e+00
40,0,0.000000e+00
40,1,5.254090e-11
40,2,7.058028e-11
40,3,5.972126e-11
40,4,5.378421e-11
40,5,4.999757e-11
40,6,4.977948e-11
40,7,4.711374e-11
40,8,4.611544e-11
40,9,4.335813e-11
40,10,4.057176e-11
40,11,4.031768e-11
40,12,3.727852e-11
40,13,3.543616e-11
40,14,3.477074e-11
40,15,3.171687e-11
40,16,2.924617e-11
40,17,2.671639e-11
40,18,2.439613e-11
40,19,2.317362e-11
40,20,2.142381e-11
40,21,1.937197e-11
40,22,1.769856e-11
40,23,1.603319e-11
40,24,1.440431e-11
40,25,1.377124e-11
40,26,1.205581e-11
40,27,1.128582e-11
40,28,9.959168e-12
40,29,9.562635e-12
40,30,8.640836e-12
40,31,8.230524e-12
40,32,7.692362e-12
40,33,7.223931e-12
40,34,6.237953e-12
40,35,5.611937e-12
40,36,5.197347e-12
40,37,5.052129e-12
40,38,4.908979e-12
40,39,4.599957e-12
40,40,4.323308e-12
40,41,3.811868e-12
40,42,3.745047e-12
40,43,3.793638e-12
40,44,3.636849e-12
40,45,3.297562e-12
40,46,2.891027e-12
40,47,2.810520e-12
40,48,2.747159e-12
40,49,2.617550e-12
40,50,2.484466e-12
40,51,2.272835e-12
40,52,2.323667e-12
40,53,1.943387e-12
40,54,1.956838e-12
40,55,1.602774e-12
40,56,1.435808e-12
40,57,1.214049e-12
40,58,1.196781e-12
40,59,1.049764e-12
40,60,9.099666e-13
40,61,8.428667e-13
40,62,7.437841e-13
40,63,5.546160e-13
40,64,5.602797e-13
40,65,4.948323e-13
40,66,4.011557e-13
40,67,4.137390e-13
40,68,3.523761e-13
40,69,3.254349e-13
40,70,1.978339e-13
40,71,2.375711e-13
40,72,2.078447e-13
40,73,1.659487e-13
40,74,1.506802e-13
40,75,1.515894e-13
40,76,1.650083e-13
40,77,1.116917e-13
40,78,9.722837e-14
40,79,1.091508e-13
40,80,9.538665e-14
40,81,8.111271e-14
40,82,7.546950e-14
40,83,6.268461e-14
40,84,8.112275e-14
40,85,7.515486e-14
40,86,5.478858e-14
40,87,5.882680e-14
40,88,9.338493e-14
40,89,4.688433e-14
40,90,6.087409e-14
40,91,7.075051e-14
40,92,5.067252e-14
40,93,6.394475e-14
40,94,6.231703e-14
40,95,5.790030e-14
40,96,4.301121e-14
40,97,5.565831e-14
40,98,4.792727e-14
40,99,3.057081e-14
40,100,2.062332e-14
40,101,4.228038e-14
40,102,3.067403e-14
40,103,1.785866e-14
40,104,5.365792e-14
40,105,1.937464e-14
40,106,4.981111e-14
40,107,1.551700e-14
40,108,3.977658e-14
40,109,2.996571e-14
40,110,1.414849e-14
40,111,4.898044e-15
40,112,3.290835e-15
40,113,1.265195e-14
40,114,1.149900e-14
40,115,5.574373e-15
40,116,1.278701e-14
40,117,5.282023e-15
40,118,1.136673e-14
40,119,4.805214e-16
40,120,6.288845e-15
40,121,2.035752e-14
40,122,2.671875e-14
40,123,1.995150e-14
40,124,5.735111e-15
40,125,7.298943e-15
40,126,9.172588e-15
40,127,1.403967e-15
40,128,8.976448e-16
40,129,2.248758e-15
40,130,2.956233e-15
40,131,4.149789e-15
40,132,1.095161e-15
40,133,5.642704e-16
40,134,6.920280e-15
40,135,6.860138e-16
40,136,-2.757348e-17
40,137,1.938534e-16
40,138,2.531238e-15
40,139,1.143035e-15
40,140,2.398850e-15
40,141,-2.582755e-16
40,142,1.437163e-15
40,143,7.563760e-16
40,144,3.662784e-16
40,145,-9.488159e-16
40,146,3.632084e-16
40,147,4.359893e-16
40,148,2.026187e-16
40,149,1.002954e-16
40,150,-7.247971e-17
40,151,0.000000e+00
40,152,-6.887824e-17
40,153,1.544627e-16
40,154,0.000000e+00
40,155,-5.791230e-16
40,156,1.748081e-16
40,157,2.547004e-17
40,158,-4.919741e-16
40,159,1.101223e-16
40,160,2.975786e-17
40,161,0.000000e+00
40,162,-6.291202e-17
40,163,-6.193164e-16
40,164,0.000000e+00
40,165,0.000000e+00
40,166,1.923306e-17
40,167,0.000000e+00
40,168,0.000000e+00
40,169,-6.025081e-17
40,170,-6.717863e-17
40,171,-6.214632e-17
40,172,0.000000e+00
40,173,-6.630319e-17
40,174,0.000000e+00
40,175,0.000000e+00
40,176,-5.827802e-17
40,177,-6.737399e-17
40,178,0.000000e+00
40,179,0.000000e+00
40,180,0.000000e+00
40,181,0.000000e+00
40,182,0.000000e+00
40,183,0.000000e+00
40,184,0.000000e+00
40,185,0.000000e+00
40,186,0.000000e+00
40,187,0.000000e+00
40,188,0.000000e+00
40,189,0.000000e+00
40,190,0.000000e+00
40,191,0.000000e+00
40,192,0.000000e+00
40,193,0.000000e+00
40,194,0.000000e+00
40,195,0.000000e+00
40,196,0.000000e+00
40,197,0.000000e+00
40,198,0.000000e+00
40,199,0.000000e+00
40,200,0.000000e+00
40,201,0.000000e+00
41,0,0.000000e+00
41,1,4.863939e-11
41,2,6.534187e-11
41,3,5.517377e-11
41,4,4.978953e-11
41,5,4.611138e-11
41,6,4.584432e-11
41,7,4.330476e-11
41,8,4.247149e-11
41,9,3.977427e-11
41,10,3.721328e-11
41,11,3.696724e-11
41,12,3.415764e-11
41,13,3.231336e-11
41,14,3.166030e-11
41,15,2.846287e-11
41,16,2.620352e-11
41,17,2.395667e-11
41,18,2.140741e-11
41,19,2.015764e-11
41,20,1.872750e-11
41,21,1.696710e-11
41,22,1.553394e-11
41,23,1.413325e-11
41,24,1.272883e-11
41,25,1.219849e-11
41,26,1.073115e-11
41,27,1.007781e-11
41,28,8.935585e-12
41,29,8.549263e-12
41,30,7.724469e-12
41,31,7.367904e-12
41,32,6.859618e-12
41,33,6.453032e-12
41,34,5.589341e-12
41,35,5.006688e-12
41,36,4.620721e-12
41,37,4.518616e-12
41,38,4.386613e-12
41,39,4.095162e-12
41,40,3.811868e-12
41,41,3.410289e-12
41,42,3.319670e-12
41,43,3.382611e-12
41,44,3.213921e-12
41,45,2.897119e-12
41,46,2.528477e-12
41,47,2.448639e-12
41,48,2.393225e-12
41,49,2.277667e-12
41,50,2.153634e-12
41,51,1.965860e-12
41,52,2.011958e-12
41,53,1.682369e-12
41,54,1.695365e-12
41,55,1.399773e-12
41,56,1.249844e-12
41,57,1.062251e-12
41,58,1.045434e-12
41,59,9.148102e-13
41,60,7.988467e-13
41,61,7.402699e-13
41,62,6.599907e-13
41,63,4.952816e-13
41,64,4.971015e-13
41,65,4.388166e-13
41,66,3.548836e-13
41,67,3.667590e-13
41,68,3.154335e-13
41,69,2.927332e-13
41,70,1.772686e-13
41,71,2.135939e-13
41,72,1.889742e-13
41,73,1.513583e-13
41,74,1.377584e-13
41,75,1.385163e-13
41,76,1.500378e-13
41,77,1.021789e-13
41,78,8.945607e-14
41,79,9.959129e-14
41,80,8.759604e-14
41,81,7.430355e-14
41,82,6.992061e-14
41,83,5.875731e-14
41,84,7.652010e-14
41,85,7.139886e-14
41,86,5.112169e-14
41,87,5.720811e-14
41,88,8.822876e-14
41,89,4.565187e-14
41,90,5.849183e-14
41,91,6.612867e-14
41,92,4.821859e-14
41,93,6.053430e-14
41,94,5.779713e-14
41,95,5.350727e-14
41,96,4.040486e-14
41,97,5.254741e-14
41,98,4.568876e-14
41,99,2.983592e-14
41,100,1.998610e-14
41,101,3.950529e-14
41,102,2.911256e-14
41,103,1.722731e-14
41,104,5.004949e-14
41,105,1.877347e-14
41,106,4.590829e-14
41,107,1.504128e-14
41,108,3.734315e-14
41,109,2.808893e-14
41,110,1.372880e-14
41,111,5.104641e-15
41,112,3.829403e-15
41,113,1.218520e-14
41,114,1.123710e-14
41,115,5.898100e-15
41,116,1.270799e-14
41,117,5.341435e-15
41,118,1.090069e-14
41,119,1.082174e-15
41,120,6.246889e-15
41,121,1.872249e-14
41,122,2.435655e-14
41,123,1.826462e-14
41,124,5.471327e-15
41,125,7.051424e-15
41,126,8.499354e-15
41,127,1.391472e-15
41,128,1.122736e-15
41,129,2.204289e-15
41,130,2.872076e-15
41,131,3.984766e-15
41,132,1.276956e-15
41,133,6.825006e-16
41,134,6.353999e-15
41,135,9.663119e-16
41,136,1.004695e-16
41,137,3.705708e-16
41,138,2.445517e-15
41,139,1.072232e-15
41,140,2.270094e-15
41,141,-2.132290e-16
41,142,1.422154e-15
41,143,7.801138e-16
41,144,4.233217e-16
41,145,-1.084407e-15
41,146,4.034722e-16
41,147,5.384057e-16
41,148,2.990766e-16
41,149,1.623525e-16
41,150,1.099999e-16
41,151,0.000000e+00
41,152,1.468102e-19
41,153,2.490127e-16
41,154,0.000000e+00
41,155,-5.230299e-16
41,156,2.447921e-16
41,157,4.774650e-17
41,158,-4.584436e-16
41,159,1.334779e-16
41,160,5.073665e-17
41,161,0.000000e+00
41,162,-5.031174e-17
41,163,-5.905050e-16
41,164,0.000000e+00
41,165,0.000000e+00
41,166,3.920696e-17
41,167,0.000000e+00
41,168,0.000000e+00
41,169,-4.818352e-17
41,170,-5.372381e-17
41,171,-4.951853e-17
41,172,0.000000e+00
41,173,-5.302371e-17
41,174,0.000000e+00
41,175,0.000000e+00
41,176,-4.643625e-17
41,177,-5.368397e-17
41,178,0.000000e+00
41,179,0.000000e+00
41,180,0.000000e+00
41,181,0.000000e+00
41,182,0.000000e+00
41,183,0.000000e+00
41,184,0.000000e+00
41,185,0.000000e+00
41,186,0.000000e+00
41,187,0.000000e+00
41,188,0.000000e+00
41,189,0.000000e+00
41,190,0.000000e+00
41,191,0.000000e+00
41,192,0.000000e+00
41,193,0.000000e+00
41,194,0.000000e+00
41,195,0.000000e+00
41,196,0.000000e+00
41,197,0.000000e+00
41,198,0.000000e+00
41,199,0.000000e+00
41,200,0.000000e+00
41,201,0.000000e+00
42,0,0.000000e+00
42,1,4.446827e-11
42,2,5.960280e-11
42,3,5.034985e-11
42,4,4.517960e-11
42,5,4.179512e-11
42,6,4.162025e-11
42,7,3.933363e-11
42,8,3.843400e-11
42,9,3.599907e-11
42,10,3.383320e-11
42,11,3.356882e-11
42,12,3.100052e-11
42,13,2.940931e-11
42,14,2.890508e-11
42,15,2.606350e-11
42,16,2.410938e-11
42,17,2.207051e-11
42,18,1.987453e-11
42,19,1.883083e-11
42,20,1.755883e-11
42,21,1.594482e-11
42,22,1.463578e-11
42,23,1.329465e-11
42,24,1.200853e-11
42,25,1.149418e-11
42,26,1.007431e-11
42,27,9.418331e-12
42,28,8.349804e-12
42,29,8.045452e-12
42,30,7.292510e-12
42,31,6.957545e-12
42,32,6.483605e-12
42,33,6.116440e-12
42,34,5.314860e-12
42,35,4.786220e-12
42,36,4.437261e-12
42,37,4.352370e-12
42,38,4.221291e-12
42,39,3.987192e-12
42,40,3.745047e-12
42,41,3.319670e-12
42,42,3.298585e-12
42,43,3.340486e-12
42,44,3.201812e-12
42,45,2.907457e-12
42,46,2.555941e-12
42,47,2.492380e-12
42,48,2.444245e-12
42,49,2.332081e-12
42,50,2.219941e-12
42,51,2.040725e-12
42,52,2.088443e-12
42,53,1.749865e-12
42,54,1.756923e-12
42,55,1.438621e-12
42,56,1.291427e-12
42,57,1.086676e-12
42,58,1.071955e-12
42,59,9.460452e-13
42,60,8.086742e-13
42,61,7.526480e-13
42,62,6.642314e-13
42,63,4.938346e-13
42,64,4.969317e-13
42,65,4.376838e-13
42,66,3.558705e-13
42,67,3.641868e-13
42,68,3.097021e-13
42,69,2.840981e-13
42,70,1.728274e-13
42,71,2.075705e-13
42,72,1.822549e-13
42,73,1.444819e-13
42,74,1.279812e-13
42,75,1.315808e-13
42,76,1.414630e-13
42,77,9.476048e-14
42,78,8.123448e-14
42,79,9.147178e-14
42,80,7.855852e-14
42,81,6.731536e-14
42,82,6.249846e-14
42,83,5.209219e-14
42,84,6.730987e-14
42,85,6.289648e-14
42,86,4.558467e-14
42,87,4.950169e-14
42,88,7.786782e-14
42,89,3.918676e-14
42,90,5.057433e-14
42,91,5.847017e-14
42,92,4.240741e-14
42,93,5.369253e-14
42,94,5.199596e-14
42,95,4.726298e-14
42,96,3.532961e-14
42,97,4.652503e-14
42,98,4.018146e-14
42,99,2.545938e-14
42,100,1.657607e-14
42,101,3.496663e-14
42,102,2.518322e-14
42,103,1.463186e-14
42,104,4.448185e-14
42,105,1.615927e-14
42,106,4.102629e-14
42,107,1.275415e-14
42,108,3.327691e-14
42,109,2.493410e-14
42,110,1.160814e-14
42,111,3.953789e-15
42,112,2.456434e-15
42,113,1.080734e-14
42,114,9.682738e-15
42,115,4.684369e-15
42,116,1.079108e-14
42,117,4.452353e-15
42,118,9.705807e-15
42,119,3.798118e-16
42,120,5.264161e-15
42,121,1.673526e-14
42,122,2.220107e-14
42,123,1.644266e-14
42,124,4.828783e-15
42,125,6.111872e-15
42,126,7.752244e-15
42,127,1.239738e-15
42,128,8.169736e-16
42,129,1.895559e-15
42,130,2.541624e-15
42,131,3.466084e-15
42,132,8.906233e-16
42,133,4.900073e-16
42,134,5.949523e-15
42,135,5.755857e-16
42,136,-2.734228e-17
42,137,1.832118e-16
42,138,2.139099e-15
42,139,1.106609e-15
42,140,2.009379e-15
42,141,-2.791736e-16
42,142,1.191730e-15
42,143,5.789212e-16
42,144,3.460190e-16
42,145,-9.187195e-16
42,146,3.005334e-16
42,147,3.669880e-16
42,148,1.696171e-16
42,149,8.622618e-17
42,150,-6.056795e-17
42,151,0.000000e+00
42,152,-5.677622e-17
42,153,1.278316e-16
42,154,0.000000e+00
42,155,-5.488578e-16
42,156,1.461401e-16
42,157,2.085443e-17
42,158,-4.770438e-16
42,159,7.827722e-17
42,160,2.494598e-17
42,161,0.000000e+00
42,162,-6.411985e-17
42,163,-5.891265e-16
42,164,0.000000e+00
42,165,0.000000e+00
42,166,4.406879e-18
42,167,0.000000e+00
42,168,0.000000e+00
42,169,-6.140754e-17
42,170,-6.846836e-17
42,171,-6.265697e-17
42,172,0.000000e+00
42,173,-6.757612e-17
42,174,0.000000e+00
42,175,0.000000e+00
42,176,-5.875689e-17
42,177,-6.792759e-17
42,178,0.000000e+00
42,179,0.000000e+00
42,180,0.000000e+00
42,181,0.000000e+00
42,182,0.000000e+00
42,183,0.000000e+00
42,184,0.000000e+00
42,185,0.000000e+00
42,186,0.000000e+00
42,187,0.000000e+00
42,188,0.000000e+00
42,189,0.000000e+00
42,190,0.000000e+00
42,191,0.000000e+00
42,192,0.000000e+00
42,193,0.000000e+00
42,194,0.000000e+00
42,195,0.000000e+00
42,196,0.000000e+00
42,197,0.000000e+00
42,198,0.000000e+00
42,199,0.000000e+00
42,200,0.000000e+00
42,201,0.000000e+00
43,0,0.000000e+00
43,1,4.843596e-11
43,2,6.512621e-11
43,3,5.497060e-11
43,4,4.952699e-11
43,5,4.548019e-11
43,6,4.521088e-11
43,7,4.261604e-11
43,8,4.137817e-11
43,9,3.877602e-11
43,10,3.607139e-11
43,11,3.572330e-11
43,12,3.273053e-11
43,13,3.088791e-11
43,14,3.031711e-11
43,15,2.683866e-11
43,16,2.473250e-11
43,17,2.253579e-11
43,18,1.988079e-11
43,19,1.862417e-11
43,20,1.752806e-11
43,21,1.588432e-11
43,22,1.455629e-11
43,23,1.331663e-11
43,24,1.207323e-11
43,25,1.162498e-11
43,26,1.016370e-11
43,27,9.534537e-12
43,28,8.457062e-12
43,29,8.131228e-12
43,30,7.373805e-12
43,31,7.077579e-12
43,32,6.607128e-12
43,33,6.243966e-12
43,34,5.420370e-12
43,35,4.873890e-12
43,36,4.504235e-12
43,37,4.430907e-12
43,38,4.309616e-12
43,39,4.053769e-12
43,40,3.793638e-12
43,41,3.382611e-12
43,42,3.340486e-12
43,43,3.450128e-12
43,44,3.269843e-12
43,45,2.956853e-12
43,46,2.595372e-12
43,47,2.531106e-12
43,48,2.482777e-12
43,49,2.367057e-12
43,50,2.244342e-12
43,51,2.062624e-12
43,52,2.120437e-12
43,53,1.772597e-12
43,54,1.780344e-12
43,55,1.470920e-12
43,56,1.304447e-12
43,57,1.108659e-12
43,58,1.086414e-12
43,59,9.486332e-13
43,60,8.213363e-13
43,61,7.661942e-13
43,62,6.815754e-13
43,63,5.071744e-13
43,64,5.088488e-13
43,65,4.518610e-13
43,66,3.625029e-13
43,67,3.704292e-13
43,68,3.168336e-13
43,69,2.933325e-13
43,70,1.751781e-13
43,71,2.137030e-13
43,72,1.892780e-13
43,73,1.505022e-13
43,74,1.362377e-13
43,75,1.375000e-13
43,76,1.473907e-13
43,77,9.906706e-14
43,78,8.719996e-14
43,79,9.981975e-14
43,80,8.688861e-14
43,81,7.372153e-14
43,82,6.890941e-14
43,83,5.835783e-14
43,84,7.622601e-14
43,85,7.160316e-14
43,86,5.017726e-14
43,87,5.633484e-14
43,88,8.850300e-14
43,89,4.441425e-14
43,90,5.829503e-14
43,91,6.513682e-14
43,92,4.807276e-14
43,93,6.143075e-14
43,94,5.792892e-14
43,95,5.173428e-14
43,96,3.981603e-14
43,97,5.236411e-14
43,98,4.513765e-14
43,99,2.880006e-14
43,100,1.926476e-14
43,101,3.958806e-14
43,102,2.869319e-14
43,103,1.707947e-14
43,104,5.045328e-14
43,105,1.866061e-14
43,106,4.558660e-14
43,107,1.465403e-14
43,108,3.781971e-14
43,109,2.839422e-14
43,110,1.350939e-14
43,111,4.436627e-15
43,112,3.284550e-15
43,113,1.212222e-14
43,114,1.086052e-14
43,115,5.753472e-15
43,116,1.255766e-14
43,117,4.986857e-15
43,118,1.085052e-14
43,119,7.860130e-16
43,120,6.205329e-15
43,121,1.871648e-14
43,122,2.454485e-14
43,123,1.829062e-14
43,124,5.406033e-15
43,125,7.118285e-15
43,126,8.587292e-15
43,127,1.377413e-15
43,128,1.010104e-15
43,129,2.059930e-15
43,130,2.948503e-15
43,131,3.986531e-15
43,132,1.208266e-15
43,133,5.923225e-16
43,134,6.495044e-15
43,135,8.744973e-16
43,136,6.524145e-17
43,137,2.921880e-16
43,138,2.482398e-15
43,139,1.100716e-15
43,140,2.346677e-15
43,141,-3.048755e-16
43,142,1.429497e-15
43,143,7.581023e-16
43,144,3.915694e-16
43,145,-9.965945e-16
43,146,3.150724e-16
43,147,4.337542e-16
43,148,2.365402e-16
43,149,1.300985e-16
43,150,7.174878e-17
43,151,0.000000e+00
43,152,-1.662671e-18
43,153,1.894767e-16
43,154,0.000000e+00
43,155,-5.138991e-16
43,156,1.936104e-16
43,157,3.508077e-17
43,158,-4.612810e-16
43,159,6.547535e-17
43,160,4.081069e-17
43,161,0.000000e+00
43,162,-7.574872e-17
43,163,-5.744410e-16
43,164,0.000000e+00
43,165,0.000000e+00
43,166,-4.466043e-18
43,167,0.000000e+00
43,168,0.000000e+00
43,169,-7.254451e-17
43,170,-8.088589e-17
43,171,-7.341776e-17
43,172,0.000000e+00
43,173,-7.983184e-17
43,174,0.000000e+00
43,175,0.000000e+00
43,176,-6.884787e-17
43,177,-7.959357e-17
43,178,0.000000e+00
43,179,0.000000e+00
43,180,0.000000e+00
43,181,0.000000e+00
43,182,0.000000e+00
43,183,0.000000e+00
43,184,0.000000e+00
43,185,0.000000e+00
43,186,0.000000e+00
43,187,0.000000e+00
43,188,0.000000e+00
43,189,0.000000e+00
43,190,0.000000e+00
43,191,0.000000e+00
43,192,0.000000e+00
43,193,0.000000e+00
43,194,0.000000e+00
43,195,0.000000e+00
43,196,0.000000e+00
43,197,0.000000e+00
43,198,0.000000e+00
43,199,0.000000e+00
43,200,0.000000e+00
43,201,0.000000e+00
44,0,0.000000e+00
44,1,4.269566e-11
44,2,5.687873e-11
44,3,4.800140e-11
44,4,4.295483e-11
44,5,3.951454e-11
44,6,3.935759e-11
44,7,3.699514e-11
44,8,3.599260e-11
44,9,3.375707e-11
44,10,3.164261e-11
44,11,3.131148e-11
44,12,2.878674e-11
44,13,2.728316e-11
44,14,2.684913e-11
44,15,2.400817e-11
44,16,2.226548e-11
44,17,2.041566e-11
44,18,1.832653e-11
44,19,1.740261e-11
44,20,1.626646e-11
44,21,1.477186e-11
44,22,1.360410e-11
44,23,1.239574e-11
44,24,1.125604e-11
44,25,1.083177e-11
44,26,9.482689e-12
44,27,8.850885e-12
44,28,7.813795e-12
44,29,7.574736e-12
44,30,6.890818e-12
44,31,6.581746e-12
44,32,6.151108e-12
44,33,5.780276e-12
44,34,5.052252e-12
44,35,4.578730e-12
44,36,4.266374e-12
44,37,4.175166e-12
44,38,4.056685e-12
44,39,3.839409e-12
44,40,3.636849e-12
44,41,3.213921e-12
44,42,3.201812e-12
44,43,3.269843e-12
44,44,3.181534e-12
44,45,2.903607e-12
44,46,2.566891e-12
44,47,2.524911e-12
44,48,2.474008e-12
44,49,2.361274e-12
44,50,2.257906e-12
44,51,2.086020e-12
44,52,2.137468e-12
44,53,1.787745e-12
44,54,1.792510e-12
44,55,1.467736e-12
44,56,1.308271e-12
44,57,1.103431e-12
44,58,1.079245e-12
44,59,9.538567e-13
44,60,8.098372e-13
44,61,7.534182e-13
44,62,6.609714e-13
44,63,4.921439e-13
44,64,4.947435e-13
44,65,4.360570e-13
44,66,3.557941e-13
44,67,3.617621e-13
44,68,3.079906e-13
44,69,2.816212e-13
44,70,1.710340e-13
44,71,2.045098e-13
44,72,1.818347e-13
44,73,1.440338e-13
44,74,1.284151e-13
44,75,1.313530e-13
44,76,1.402424e-13
44,77,9.524509e-14
44,78,8.254180e-14
44,79,9.212265e-14
44,80,8.177230e-14
44,81,6.949508e-14
44,82,6.420101e-14
44,83,5.400993e-14
44,84,6.907168e-14
44,85,6.509818e-14
44,86,4.670308e-14
44,87,5.112692e-14
44,88,8.059369e-14
44,89,4.163481e-14
44,90,5.526956e-14
44,91,6.296522e-14
44,92,4.507129e-14
44,93,5.752838e-14
44,94,5.473678e-14
44,95,5.143277e-14
44,96,3.951031e-14
44,97,5.020233e-14
44,98,4.385947e-14
44,99,2.910010e-14
44,100,1.982663e-14
44,101,3.744929e-14
44,102,2.816474e-14
44,103,1.699592e-14
44,104,4.645754e-14
44,105,1.807459e-14
44,106,4.258428e-14
44,107,1.474180e-14
44,108,3.503171e-14
44,109,2.655473e-14
44,110,1.341964e-14
44,111,4.933414e-15
44,112,4.265485e-15
44,113,1.174649e-14
44,114,1.112155e-14
44,115,6.000381e-15
44,116,1.227115e-14
44,117,5.359211e-15
44,118,1.045959e-14
44,119,1.466931e-15
44,120,6.108998e-15
44,121,1.692048e-14
44,122,2.228189e-14
44,123,1.666279e-14
44,124,5.187934e-15
44,125,6.724838e-15
44,126,7.859696e-15
44,127,1.581531e-15
44,128,1.535262e-15
44,129,2.115781e-15
44,130,2.976866e-15
44,131,3.860318e-15
44,132,1.400657e-15
44,133,8.324337e-16
44,134,5.966625e-15
44,135,1.131517e-15
44,136,1.990043e-16
44,137,5.799625e-16
44,138,2.291618e-15
44,139,1.240114e-15
44,140,2.155152e-15
44,141,2.659012e-17
44,142,1.381320e-15
44,143,9.755811e-16
44,144,5.364065e-16
44,145,-7.312293e-16
44,146,4.075862e-16
44,147,5.883235e-16
44,148,3.607453e-16
44,149,1.985315e-16
44,150,2.436419e-16
44,151,0.000000e+00
44,152,5.712102e-17
44,153,3.053258e-16
44,154,0.000000e+00
44,155,-5.907758e-16
44,156,2.874983e-16
44,157,6.085793e-17
44,158,-5.491139e-16
44,159,1.304894e-16
44,160,6.575434e-17
44,161,0.000000e+00
44,162,-4.899905e-17
44,163,-6.896154e-16
44,164,0.000000e+00
44,165,0.000000e+00
44,166,4.058725e-17
44,167,0.000000e+00
44,168,0.000000e+00
44,169,-4.692636e-17
44,170,-5.232209e-17
44,171,-4.725368e-17
44,172,0.000000e+00
44,173,-5.164026e-17
44,174,0.000000e+00
44,175,0.000000e+00
44,176,-4.431237e-17
44,177,-5.122860e-17
44,178,0.000000e+00
44,179,0.000000e+00
44,180,0.000000e+00
44,181,0.000000e+00
44,182,0.000000e+00
44,183,0.000000e+00
44,184,0.000000e+00
44,185,0.000000e+00
44,186,0.000000e+00
44,187,0.000000e+00
44,188,0.000000e+00
44,189,0.000000e+00
44,190,0.000000e+00
44,191,0.000000e+00
44,192,0.000000e+00
44,193,0.000000e+00
44,194,0.000000e+00
44,195,0.000000e+00
44,196,0.000000e+00
44,197,0.000000e+00
44,198,0.000000e+00
44,199,0.000000e+00
44,200,0.000000e+00
44,201,0.000000e+00
45,0,0.000000e+00
45,1,3.589701e-11
45,2,4.714445e-11
45,3,3.964122e-11
45,4,3.538913e-11
45,5,3.273022e-11
45,6,3.272764e-11
45,7,3.095120e-11
45,8,3.017217e-11
45,9,2.835212e-11
45,10,2.658211e-11
45,11,2.634322e-11
45,12,2.433519e-11
45,13,2.307544e-11
45,14,2.279654e-11
45,15,2.061753e-11
45,16,1.916144e-11
45,17,1.758133e-11
45,18,1.591704e-11
45,19,1.514511e-11
45,20,1.409416e-11
45,21,1.281237e-11
45,22,1.178133e-11
45,23,1.071921e-11
45,24,9.748649e-12
45,25,9.381607e-12
45,26,8.250315e-12
45,27,7.700791e-12
45,28,6.796871e-12
45,29,6.625106e-12
45,30,6.056022e-12
45,31,5.786115e-12
45,32,5.416745e-12
45,33,5.118030e-12
45,34,4.482602e-12
45,35,4.075161e-12
45,36,3.812047e-12
45,37,3.730704e-12
45,38,3.634542e-12
45,39,3.453829e-12
45,40,3.297562e-12
45,41,2.897119e-12
45,42,2.907457e-12
45,43,2.956853e-12
45,44,2.903607e-12
45,45,2.698321e-12
45,46,2.392546e-12
45,47,2.362700e-12
45,48,2.316522e-12
45,49,2.212616e-12
45,50,2.124246e-12
45,51,1.963959e-12
45,52,2.011092e-12
45,53,1.682708e-12
45,54,1.684926e-12
45,55,1.375687e-12
45,56,1.231027e-12
45,57,1.031635e-12
45,58,1.003445e-12
45,59,8.934354e-13
45,60,7.469133e-13
45,61,6.968520e-13
45,62,6.077622e-13
45,63,4.548388e-13
45,64,4.556271e-13
45,65,3.996181e-13
45,66,3.294108e-13
45,67,3.312897e-13
45,68,2.817025e-13
45,69,2.551744e-13
45,70,1.578545e-13
45,71,1.846705e-13
45,72,1.638354e-13
45,73,1.303011e-13
45,74,1.127117e-13
45,75,1.188067e-13
45,76,1.253390e-13
45,77,8.506384e-14
45,78,7.295508e-14
45,79,8.007708e-14
45,80,7.233044e-14
45,81,6.149027e-14
45,82,5.723038e-14
45,83,4.761776e-14
45,84,5.922871e-14
45,85,5.663881e-14
45,86,4.203704e-14
45,87,4.368258e-14
45,88,6.791559e-14
45,89,3.602555e-14
45,90,4.681070e-14
45,91,5.426847e-14
45,92,3.832691e-14
45,93,4.894334e-14
45,94,4.632861e-14
45,95,4.362771e-14
45,96,3.358776e-14
45,97,4.187151e-14
45,98,3.728061e-14
45,99,2.433928e-14
45,100,1.704089e-14
45,101,3.088769e-14
45,102,2.353192e-14
45,103,1.450441e-14
45,104,3.846622e-14
45,105,1.496447e-14
45,106,3.631136e-14
45,107,1.219394e-14
45,108,2.857390e-14
45,109,2.167219e-14
45,110,1.071020e-14
45,111,3.439832e-15
45,112,2.919493e-15
45,113,9.136505e-15
45,114,8.427147e-15
45,115,3.923218e-15
45,116,8.708379e-15
45,117,3.720111e-15
45,118,8.160446e-15
45,119,3.305067e-16
45,120,4.294721e-15
45,121,1.360384e-14
45,122,1.815963e-14
45,123,1.344265e-14
45,124,3.896197e-15
45,125,4.973473e-15
45,126,6.238674e-15
45,127,1.251535e-15
45,128,8.269986e-16
45,129,1.520299e-15
45,130,2.243884e-15
45,131,2.892259e-15
45,132,8.333138e-16
45,133,4.539213e-16
45,134,4.938448e-15
45,135,5.083071e-16
45,136,1.140902e-17
45,137,2.407499e-16
45,138,1.702149e-15
45,139,1.068830e-15
45,140,1.658723e-15
45,141,-8.191990e-17
45,142,1.000082e-15
45,143,6.365355e-16
45,144,3.301397e-16
45,145,-4.422209e-16
45,146,2.307761e-16
45,147,2.865976e-16
45,148,1.388079e-16
45,149,7.380431e-17
45,150,-2.368347e-17
45,151,0.000000e+00
45,152,-2.666858e-17
45,153,9.986131e-17
45,154,0.000000e+00
45,155,-4.222776e-16
45,156,1.166126e-16
45,157,1.581034e-17
45,158,-3.742487e-16
45,159,6.615866e-17
45,160,2.335903e-17
45,161,0.000000e+00
45,162,-3.710888e-17
45,163,-4.572749e-16
45,164,0.000000e+00
45,165,0.000000e+00
45,166,1.152277e-17
45,167,0.000000e+00
45,168,0.000000e+00
45,169,-3.553915e-17
45,170,-3.962555e-17
45,171,-3.641753e-17
45,172,0.000000e+00
45,173,-3.910917e-17
45,174,0.000000e+00
45,175,0.000000e+00
45,176,-3.415073e-17
45,177,-3.948093e-17
45,178,0.000000e+00
45,179,0.000000e+00
45,180,0.000000e+00
45,181,0.000000e+00
45,182,0.000000e+00
45,183,0.000000e+00
45,184,0.000000e+00
45,185,0.000000e+00
45,186,0.000000e+00
45,187,0.000000e+00
45,188,0.000000e+00
45,189,0.000000e+00
45,190,0.000000e+00
45,191,0.000000e+00
45,192,0.000000e+00
45,193,0.000000e+00
45,194,0.000000e+00
45,195,0.000000e+00
45,196,0.000000e+00
45,197,0.000000e+00
45,198,0.000000e+00
45,199,0.000000e+00
45,200,0.000000e+00
45,201,0.000000e+00
46,0,0.000000e+00
46,1,3.048543e-11
46,2,4.005224e-11
46,3,3.362763e-11
46,4,2.990493e-11
46,5,2.763773e-11
46,6,2.766114e-11
46,7,2.611965e-11
46,8,2.544197e-11
46,9,2.395238e-11
46,10,2.254421e-11
46,11,2.226622e-11
46,12,2.054569e-11
46,13,1.957508e-11
46,14,1.932804e-11
46,15,1.759509e-11
46,16,1.638414e-11
46,17,1.510747e-11
46,18,1.391432e-11
46,19,1.339343e-11
46,20,1.250142e-11
46,21,1.136770e-11
46,22,1.048325e-11
46,23,9.479111e-12
46,24,8.615237e-12
46,25,8.225304e-12
46,26,7.181775e-12
46,27,6.677741e-12
46,28,5.891455e-12
46,29,5.735185e-12
46,30,5.241492e-12
46,31,5.009524e-12
46,32,4.693869e-12
46,33,4.423879e-12
46,34,3.876935e-12
46,35,3.540591e-12
46,36,3.316831e-12
46,37,3.240973e-12
46,38,3.156543e-12
46,39,3.012173e-12
46,40,2.891027e-12
46,41,2.528477e-12
46,42,2.555941e-12
46,43,2.595372e-12
46,44,2.566891e-12
46,45,2.392546e-12
46,46,2.175786e-12
46,47,2.134217e-12
46,48,2.099067e-12
46,49,2.007724e-12
46,50,1.924960e-12
46,51,1.792451e-12
46,52,1.828291e-12
46,53,1.531524e-12
46,54,1.526891e-12
46,55,1.249734e-12
46,56,1.111553e-12
46,57,9.343373e-13
46,58,9.001311e-13
46,59,8.047459e-13
46,60,6.626354e-13
46,61,6.259756e-13
46,62,5.456446e-13
46,63,4.047587e-13
46,64,4.055841e-13
46,65,3.591618e-13
46,66,2.976024e-13
46,67,2.940089e-13
46,68,2.493655e-13
46,69,2.257458e-13
46,70,1.424159e-13
46,71,1.626955e-13
46,72,1.438199e-13
46,73,1.160867e-13
46,74,9.744050e-14
46,75,1.054099e-13
46,76,1.092735e-13
46,77,7.554731e-14
46,78,6.352985e-14
46,79,6.904661e-14
46,80,6.208908e-14
46,81,5.322779e-14
46,82,4.852839e-14
46,83,4.087579e-14
46,84,5.028109e-14
46,85,4.776673e-14
46,86,3.605927e-14
46,87,3.663262e-14
46,88,5.782576e-14
46,89,3.077408e-14
46,90,3.989726e-14
46,91,4.812285e-14
46,92,3.297597e-14
46,93,4.232196e-14
46,94,4.028596e-14
46,95,3.878666e-14
46,96,2.922963e-14
46,97,3.712158e-14
46,98,3.274919e-14
46,99,2.147227e-14
46,100,1.555694e-14
46,101,2.746487e-14
46,102,2.154977e-14
46,103,1.337795e-14
46,104,3.348256e-14
46,105,1.370764e-14
46,106,3.209791e-14
46,107,1.168807e-14
46,108,2.553890e-14
46,109,1.963062e-14
46,110,9.988511e-15
46,111,3.697101e-15
46,112,3.292228e-15
46,113,8.918560e-15
46,114,8.585275e-15
46,115,4.151802e-15
46,116,8.526846e-15
46,117,3.948553e-15
46,118,7.962224e-15
46,119,9.117421e-16
46,120,4.293983e-15
46,121,1.195694e-14
46,122,1.631784e-14
46,123,1.203596e-14
46,124,3.685066e-15
46,125,4.627546e-15
46,126,5.650438e-15
46,127,1.594714e-15
46,128,1.129234e-15
46,129,1.548492e-15
46,130,2.421497e-15
46,131,2.898514e-15
46,132,9.649118e-16
46,133,7.091068e-16
46,134,4.751975e-15
46,135,7.468689e-16
46,136,1.303354e-16
46,137,5.414793e-16
46,138,1.562020e-15
46,139,1.474711e-15
46,140,1.475599e-15
46,141,3.047239e-16
46,142,9.535732e-16
46,143,9.301505e-16
46,144,5.248869e-16
46,145,1.157697e-16
46,146,2.806336e-16
46,147,3.930397e-16
46,148,2.344606e-16
46,149,1.307687e-16
46,150,1.391676e-16
46,151,0.000000e+00
46,152,3.361831e-17
46,153,1.912829e-16
46,154,0.000000e+00
46,155,-1.231155e-16
46,156,1.870513e-16
46,157,3.686322e-17
46,158,-8.906914e-17
46,159,9.330821e-17
46,160,4.361634e-17
46,161,0.000000e+00
46,162,-2.654907e-17
46,163,-1.560181e-16
46,164,0.000000e+00
46,165,0.000000e+00
46,166,3.181449e-17
46,167,0.000000e+00
46,168,0.000000e+00
46,169,-2.542603e-17
46,170,-2.834959e-17
46,171,-2.562159e-17
46,172,0.000000e+00
46,173,-2.798015e-17
46,174,0.000000e+00
46,175,0.000000e+00
46,176,-2.402677e-17
46,177,-2.777684e-17
46,178,0.000000e+00
46,179,0.000000e+00
46,180,0.000000e+00
46,181,0.000000e+00
46,182,0.000000e+00
46,183,0.000000e+00
46,184,0.000000e+00
46,185,0.000000e+00
46,186,0.000000e+00
46,187,0.000000e+00
46,188,0.000000e+00
46,189,0.000000e+00
46,190,0.000000e+00
46,191,0.000000e+00
46,192,0.000000e+00
46,193,0.000000e+00
46,194,0.000000e+00
46,195,0.000000e+00
46,196,0.000000e+00
46,197,0.000000e+00
46,198,0.000000e+00
46,199,0.000000e+00
46,200,0.000000e+00
46,201,0.000000e+00
47,0,0.000000e+00
47,1,2.726260e-11
47,2,3.563007e-11
47,3,2.964973e-11
47,4,2.677224e-11
47,5,2.486640e-11
47,6,2.480742e-11
47,7,2.355983e-11
47,8,2.293931e-11
47,9,2.165327e-11
47,10,2.017235e-11
47,11,2.005872e-11
47,12,1.851959e-11
47,13,1.759759e-11
47,14,1.741968e-11
47,15,1.585318e-11
47,16,1.484048e-11
47,17,1.362550e-11
47,18,1.251337e-11
47,19,1.199404e-11
47,20,1.116439e-11
47,21,1.012114e-11
47,22,9.344949e-12
47,23,8.475556e-12
47,24,7.692571e-12
47,25,7.387736e-12
47,26,6.507521e-12
47,27,6.044257e-12
47,28,5.362118e-12
47,29,5.297945e-12
47,30,4.870925e-12
47,31,4.673817e-12
47,32,4.377165e-12
47,33,4.164956e-12
47,34,3.680870e-12
47,35,3.372701e-12
47,36,3.163139e-12
47,37,3.118682e-12
47,38,3.039855e-12
47,39,2.910041e-12
47,40,2.810520e-12
47,41,2.448639e-12
47,42,2.492380e-12
47,43,2.531106e-12
47,44,2.524911e-12
47,45,2.362700e-12
47,46,2.134217e-12
47,47,2.138617e-12
47,48,2.096015e-12
47,49,2.002681e-12
47,50,1.935706e-12
47,51,1.807636e-12
47,52,1.847198e-12
47,53,1.545262e-12
47,54,1.542272e-12
47,55,1.256260e-12
47,56,1.123850e-12
47,57,9.346602e-13
47,58,9.027461e-13
47,59,8.098585e-13
47,60,6.629260e-13
47,61,6.225795e-13
47,62,5.385444e-13
47,63,4.015715e-13
47,64,4.010351e-13
47,65,3.490121e-13
47,66,2.890430e-13
47,67,2.884217e-13
47,68,2.444637e-13
47,69,2.184246e-13
47,70,1.359185e-13
47,71,1.557399e-13
47,72,1.391446e-13
47,73,1.104813e-13
47,74,9.177766e-14
47,75,9.976911e-14
47,76,1.043065e-13
47,77,6.977164e-14
47,78,5.748148e-14
47,79,6.325974e-14
47,80,5.746720e-14
47,81,4.851702e-14
47,82,4.454964e-14
47,83,3.800047e-14
47,84,4.690915e-14
47,85,4.546975e-14
47,86,3.282011e-14
47,87,3.365739e-14
47,88,5.275167e-14
47,89,2.783707e-14
47,90,3.667693e-14
47,91,4.242000e-14
47,92,2.964516e-14
47,93,3.853768e-14
47,94,3.582573e-14
47,95,3.452005e-14
47,96,2.675236e-14
47,97,3.327391e-14
47,98,2.881356e-14
47,99,1.931975e-14
47,100,1.384103e-14
47,101,2.483811e-14
47,102,1.925364e-14
47,103,1.207527e-14
47,104,3.029849e-14
47,105,1.248347e-14
47,106,2.864488e-14
47,107,1.028245e-14
47,108,2.347770e-14
47,109,1.784687e-14
47,110,9.229316e-15
47,111,3.333675e-15
47,112,3.023523e-15
47,113,8.124615e-15
47,114,7.844793e-15
47,115,4.132763e-15
47,116,8.175663e-15
47,117,3.739268e-15
47,118,7.245954e-15
47,119,1.106691e-15
47,120,4.091451e-15
47,121,1.086580e-14
47,122,1.461703e-14
47,123,1.087215e-14
47,124,3.438712e-15
47,125,4.419433e-15
47,126,5.225478e-15
47,127,1.331121e-15
47,128,1.245391e-15
47,129,1.433321e-15
47,130,2.202583e-15
47,131,2.628530e-15
47,132,9.847259e-16
47,133,6.715528e-16
47,134,4.106062e-15
47,135,8.246678e-16
47,136,1.726458e-16
47,137,5.146193e-16
47,138,1.478764e-15
47,139,1.125937e-15
47,140,1.396230e-15
47,141,6.532719e-17
47,142,9.049468e-16
47,143,7.019842e-16
47,144,4.702165e-16
47,145,-1.238457e-16
47,146,2.765229e-16
47,147,4.126232e-16
47,148,2.625887e-16
47,149,1.481827e-16
47,150,2.086531e-16
47,151,0.000000e+00
47,152,6.044163e-17
47,153,2.203132e-16
47,154,0.000000e+00
47,155,-3.381991e-16
47,156,2.066468e-16
47,157,4.414292e-17
47,158,-3.181803e-16
47,159,7.134667e-17
47,160,4.963964e-17
47,161,0.000000e+00
47,162,-4.350632e-17
47,163,-4.064173e-16
47,164,0.000000e+00
47,165,0.000000e+00
47,166,1.546420e-17
47,167,0.000000e+00
47,168,0.000000e+00
47,169,-4.166598e-17
47,170,-4.645686e-17
47,171,-4.099827e-17
47,172,0.000000e+00
47,173,-4.585146e-17
47,174,0.000000e+00
47,175,0.000000e+00
47,176,-3.844633e-17
47,177,-4.444699e-17
47,178,0.000000e+00
47,179,0.000000e+00
47,180,0.000000e+00
47,181,0.000000e+00
47,182,0.000000e+00
47,183,0.000000e+00
47,184,0.000000e+00
47,185,0.000000e+00
47,186,0.000000e+00
47,187,0.000000e+00
47,188,0.000000e+00
47,189,0.000000e+00
47,190,0.000000e+00
47,191,0.000000e+00
47,192,0.000000e+00
47,193,0.000000e+00
47,194,0.000000e+00
47,195,0.000000e+00
47,196,0.000000e+00
47,197,0.000000e+00
47,198,0.000000e+00
47,199,0.000000e+00
47,200,0.000000e+00
47,201,0.000000e+00
48,0,0.000000e+00
48,1,2.657504e-11
48,2,3.533422e-11
48,3,2.939437e-11
48,4,2.638644e-11
48,5,2.433921e-11
48,6,2.434320e-11
48,7,2.297642e-11
48,8,2.231188e-11
48,9,2.103713e-11
48,10,1.967734e-11
48,11,1.949733e-11
48,12,1.794201e-11
48,13,1.708914e-11
48,14,1.692627e-11
48,15,1.535966e-11
48,16,1.434368e-11
48,17,1.318311e-11
48,18,1.208910e-11
48,19,1.156850e-11
48,20,1.081104e-11
48,21,9.765514e-12
48,22,9.041917e-12
48,23,8.214702e-12
48,24,7.483873e-12
48,25,7.195876e-12
48,26,6.314550e-12
48,27,5.855428e-12
48,28,5.192316e-12
48,29,5.129019e-12
48,30,4.702630e-12
48,31,4.520519e-12
48,32,4.244056e-12
48,33,4.029492e-12
48,34,3.557235e-12
48,35,3.268759e-12
48,36,3.073146e-12
48,37,3.027037e-12
48,38,2.958014e-12
48,39,2.841391e-12
48,40,2.747159e-12
48,41,2.393225e-12
48,42,2.444245e-12
48,43,2.482777e-12
48,44,2.474008e-12
48,45,2.316522e-12
48,46,2.099067e-12
48,47,2.096015e-12
48,48,2.072008e-12
48,49,1.976007e-12
48,50,1.911388e-12
48,51,1.789547e-12
48,52,1.826313e-12
48,53,1.528554e-12
48,54,1.523505e-12
48,55,1.241001e-12
48,56,1.106339e-12
48,57,9.233280e-13
48,58,8.907758e-13
48,59,7.980145e-13
48,60,6.505268e-13
48,61,6.130632e-13
48,62,5.298828e-13
48,63,3.906128e-13
48,64,3.922473e-13
48,65,3.433939e-13
48,66,2.841351e-13
48,67,2.825030e-13
48,68,2.379393e-13
48,69,2.133061e-13
48,70,1.327319e-13
48,71,1.519798e-13
48,72,1.358471e-13
48,73,1.071144e-13
48,74,8.923263e-14
48,75,9.697758e-14
48,76,1.007841e-13
48,77,6.862982e-14
48,78,5.628735e-14
48,79,6.184448e-14
48,80,5.617217e-14
48,81,4.756032e-14
48,82,4.363874e-14
48,83,3.671614e-14
48,84,4.568206e-14
48,85,4.436436e-14
48,86,3.240629e-14
48,87,3.320602e-14
48,88,5.254164e-14
48,89,2.729801e-14
48,90,3.594751e-14
48,91,4.225412e-14
48,92,2.917480e-14
48,93,3.827646e-14
48,94,3.556801e-14
48,95,3.436640e-14
48,96,2.642599e-14
48,97,3.354405e-14
48,98,2.879569e-14
48,99,1.926974e-14
48,100,1.360292e-14
48,101,2.448345e-14
48,102,1.885741e-14
48,103,1.179310e-14
48,104,3.012223e-14
48,105,1.213116e-14
48,106,2.846890e-14
48,107,1.000274e-14
48,108,2.304109e-14
48,109,1.761109e-14
48,110,8.822391e-15
48,111,2.992982e-15
48,112,2.502478e-15
48,113,7.583193e-15
48,114,7.298501e-15
48,115,3.573294e-15
48,116,7.459827e-15
48,117,3.260919e-15
48,118,6.727434e-15
48,119,6.491121e-16
48,120,3.695422e-15
48,121,1.065055e-14
48,122,1.438386e-14
48,123,1.068938e-14
48,124,3.217243e-15
48,125,4.123563e-15
48,126,5.107831e-15
48,127,1.179158e-15
48,128,9.020351e-16
48,129,1.300576e-15
48,130,2.021363e-15
48,131,2.474321e-15
48,132,7.909273e-16
48,133,5.137811e-16
48,134,4.076810e-15
48,135,5.922049e-16
48,136,9.016196e-17
48,137,3.567948e-16
48,138,1.402071e-15
48,139,1.082210e-15
48,140,1.340604e-15
48,141,-2.360000e-17
48,142,8.254434e-16
48,143,5.833745e-16
48,144,3.856292e-16
48,145,-1.494682e-16
48,146,2.203879e-16
48,147,3.044931e-16
48,148,1.771659e-16
48,149,9.808703e-17
48,150,8.822191e-17
48,151,0.000000e+00
48,152,1.956233e-17
48,153,1.402336e-16
48,154,0.000000e+00
48,155,-2.487845e-16
48,156,1.419857e-16
48,157,2.619754e-17
48,158,-2.204110e-16
48,159,4.222242e-17
48,160,3.278342e-17
48,161,0.000000e+00
48,162,-4.853943e-17
48,163,-2.864611e-16
48,164,0.000000e+00
48,165,0.000000e+00
48,166,-2.417057e-18
48,167,0.000000e+00
48,168,0.000000e+00
48,169,-4.648619e-17
48,170,-5.183131e-17
48,171,-4.630002e-17
48,172,0.000000e+00
48,173,-5.115587e-17
48,174,0.000000e+00
48,175,0.000000e+00
48,176,-4.341808e-17
48,177,-5.019472e-17
48,178,0.000000e+00
48,179,0.000000e+00
48,180,0.000000e+00
48,181,0.000000e+00
48,182,0.000000e+00
48,183,0.000000e+00
48,184,0.000000e+00
48,185,0.000000e+00
48,186,0.000000e+00
48,187,0.000000e+00
48,188,0.000000e+00
48,189,0.000000e+00
48,190,0.000000e+00
48,191,0.000000e+00
48,192,0.000000e+00
48,193,0.000000e+00
48,194,0.000000e+00
48,195,0.000000e+00
48,196,0.000000e+00
48,197,0.000000e+00
48,198,0.000000e+00
48,199,0.000000e+00
48,200,0.000000e+00
48,201,0.000000e+00
49,0,0.000000e+00
49,1,2.561617e-11
49,2,3.373879e-11
49,3,2.823178e-11
49,4,2.500629e-11
49,5,2.297743e-11
49,6,2.301689e-11
49,7,2.164413e-11
49,8,2.093830e-11
49,9,1.971054e-11
49,10,1.859126e-11
49,11,1.833838e-11
49,12,1.684470e-11
49,13,1.611180e-11
49,14,1.597694e-11
49,15,1.453144e-11
49,16,1.357094e-11
49,17,1.252275e-11
49,18,1.158047e-11
49,19,1.117213e-11
49,20,1.046163e-11
49,21,9.484864e-12
49,22,8.810917e-12
49,23,7.989851e-12
49,24,7.305933e-12
49,25,7.002817e-12
49,26,6.104651e-12
49,27,5.629578e-12
49,28,4.968604e-12
49,29,4.901019e-12
49,30,4.495462e-12
49,31,4.310692e-12
49,32,4.044869e-12
49,33,3.815561e-12
49,34,3.357631e-12
49,35,3.099857e-12
49,36,2.925623e-12
49,37,2.865341e-12
49,38,2.800196e-12
49,39,2.699605e-12
49,40,2.617550e-12
49,41,2.277667e-12
49,42,2.332081e-12
49,43,2.367057e-12
49,44,2.361274e-12
49,45,2.212616e-12
49,46,2.007724e-12
49,47,2.002681e-12
49,48,1.976007e-12
49,49,1.901999e-12
49,50,1.833281e-12
49,51,1.719345e-12
49,52,1.756098e-12
49,53,1.471721e-12
49,54,1.466780e-12
49,55,1.194466e-12
49,56,1.068060e-12
49,57,8.924119e-13
49,58,8.647011e-13
49,59,7.772992e-13
49,60,6.335654e-13
49,61,5.997022e-13
49,62,5.178915e-13
49,63,3.816565e-13
49,64,3.826980e-13
49,65,3.379882e-13
49,66,2.811778e-13
49,67,2.786188e-13
49,68,2.360261e-13
49,69,2.101997e-13
49,70,1.324156e-13
49,71,1.510961e-13
49,72,1.352680e-13
49,73,1.085180e-13
49,74,8.984130e-14
49,75,9.781066e-14
49,76,1.010886e-13
49,77,7.091775e-14
49,78,5.790379e-14
49,79,6.323692e-14
49,80,5.763314e-14
49,81,4.928004e-14
49,82,4.486213e-14
49,83,3.735672e-14
49,84,4.533461e-14
49,85,4.399406e-14
49,86,3.283608e-14
49,87,3.299730e-14
49,88,5.197298e-14
49,89,2.803301e-14
49,90,3.741265e-14
49,91,4.395857e-14
49,92,3.048287e-14
49,93,3.941401e-14
49,94,3.690482e-14
49,95,3.654789e-14
49,96,2.813694e-14
49,97,3.498716e-14
49,98,3.093587e-14
49,99,2.108767e-14
49,100,1.528020e-14
49,101,2.562413e-14
49,102,2.083073e-14
49,103,1.304106e-14
49,104,3.100411e-14
49,105,1.334630e-14
49,106,2.946847e-14
49,107,1.136298e-14
49,108,2.407844e-14
49,109,1.840664e-14
49,110,9.857525e-15
49,111,4.031384e-15
49,112,3.656636e-15
49,113,8.803463e-15
49,114,8.701849e-15
49,115,4.594136e-15
49,116,8.756157e-15
49,117,4.279566e-15
49,118,7.713929e-15
49,119,1.561161e-15
49,120,4.466071e-15
49,121,1.084025e-14
49,122,1.493360e-14
49,123,1.101979e-14
49,124,3.672608e-15
49,125,4.581988e-15
49,126,5.257186e-15
49,127,1.686289e-15
49,128,1.466119e-15
49,129,1.607230e-15
49,130,2.531914e-15
49,131,2.899652e-15
49,132,1.124646e-15
49,133,9.104055e-16
49,134,4.320041e-15
49,135,1.024207e-15
49,136,2.505366e-16
49,137,7.697840e-16
49,138,1.510062e-15
49,139,1.487126e-15
49,140,1.426263e-15
49,141,2.275122e-16
49,142,9.475331e-16
49,143,8.500357e-16
49,144,6.578816e-16
49,145,1.162554e-17
49,146,3.435241e-16
49,147,5.290787e-16
49,148,3.505508e-16
49,149,1.943498e-16
49,150,3.133457e-16
49,151,0.000000e+00
49,152,9.529589e-17
49,153,3.001718e-16
49,154,0.000000e+00
49,155,-2.112941e-16
49,156,2.738977e-16
49,157,6.137684e-17
49,158,-1.920809e-16
49,159,1.066909e-16
49,160,6.731993e-17
49,161,0.000000e+00
49,162,-3.842304e-17
49,163,-2.843244e-16
49,164,0.000000e+00
49,165,0.000000e+00
49,166,3.576458e-17
49,167,0.000000e+00
49,168,0.000000e+00
49,169,-3.679772e-17
49,170,-4.102883e-17
49,171,-3.648913e-17
49,172,0.000000e+00
49,173,-4.049417e-17
49,174,0.000000e+00
49,175,0.000000e+00
49,176,-3.421786e-17
49,177,-3.955855e-17
49,178,0.000000e+00
49,179,0.000000e+00
49,180,0.000000e+00
49,181,0.000000e+00
49,182,0.000000e+00
49,183,0.000000e+00
49,184,0.000000e+00
49,185,0.000000e+00
49,186,0.000000e+00
49,187,0.000000e+00
49,188,0.000000e+00
49,189,0.000000e+00
49,190,0.000000e+00
49,191,0.000000e+00
49,192,0.000000e+00
49,193,0.000000e+00
49,194,0.000000e+00
49,195,0.000000e+00
49,196,0.000000e+00
49,197,0.000000e+00
49,198,0.000000e+00
49,199,0.000000e+00
49,200,0.000000e+00
49,201,0.000000e+00
50,0,0.000000e+00
50,1,2.209356e-11
50,2,2.892108e-11
50,3,2.399563e-11
50,4,2.128780e-11
50,5,1.961794e-11
50,6,1.971249e-11
50,7,1.854306e-11
50,8,1.794748e-11
50,9,1.689863e-11
50,10,1.597908e-11
50,11,1.581650e-11
50,12,1.458856e-11
50,13,1.399783e-11
50,14,1.394112e-11
50,15,1.283485e-11
50,16,1.204634e-11
50,17,1.109198e-11
50,18,1.037851e-11
50,19,9.982962e-12
50,20,9.289980e-12
50,21,8.373329e-12
50,22,7.773399e-12
50,23,7.038781e-12
50,24,6.434029e-12
50,25,6.184030e-12
50,26,5.424038e-12
50,27,4.991486e-12
50,28,4.426314e-12
50,29,4.424691e-12
50,30,4.076688e-12
50,31,3.909006e-12
50,32,3.670342e-12
50,33,3.481932e-12
50,34,3.088522e-12
50,35,2.873657e-12
50,36,2.722374e-12
50,37,2.679226e-12
50,38,2.619534e-12
50,39,2.550046e-12
50,40,2.484466e-12
50,41,2.153634e-12
50,42,2.219941e-12
50,43,2.244342e-12
50,44,2.257906e-12
50,45,2.124246e-12
50,46,1.924960e-12
50,47,1.935706e-12
50,48,1.911388e-12
50,49,1.833281e-12
50,50,1.791918e-12
50,51,1.681647e-12
50,52,1.716267e-12
50,53,1.439786e-12
50,54,1.436744e-12
50,55,1.164747e-12
50,56,1.045789e-12
50,57,8.684881e-13
50,58,8.452155e-13
50,59,7.661714e-13
50,60,6.167147e-13
50,61,5.827839e-13
50,62,4.998419e-13
50,63,3.685890e-13
50,64,3.696501e-13
50,65,3.235004e-13
50,66,2.722389e-13
50,67,2.684529e-13
50,68,2.256156e-13
50,69,1.995195e-13
50,70,1.265858e-13
50,71,1.428607e-13
50,72,1.290355e-13
50,73,1.032900e-13
50,74,8.370746e-14
50,75,9.276934e-14
50,76,9.513879e-14
50,77,6.684992e-14
50,78,5.369071e-14
50,79,5.728624e-14
50,80,5.406623e-14
50,81,4.541647e-14
50,82,4.230624e-14
50,83,3.495080e-14
50,84,4.208666e-14
50,85,4.130719e-14
50,86,3.071289e-14
50,87,3.100852e-14
50,88,4.702682e-14
50,89,2.622633e-14
50,90,3.473651e-14
50,91,4.077269e-14
50,92,2.806856e-14
50,93,3.674432e-14
50,94,3.305884e-14
50,95,3.370841e-14
50,96,2.619255e-14
50,97,3.145528e-14
50,98,2.769718e-14
50,99,1.954662e-14
50,100,1.413023e-14
50,101,2.238410e-14
50,102,1.852275e-14
50,103,1.193560e-14
50,104,2.717585e-14
50,105,1.191269e-14
50,106,2.580577e-14
50,107,9.949679e-15
50,108,2.083646e-14
50,109,1.601002e-14
50,110,8.626860e-15
50,111,3.362926e-15
50,112,3.195624e-15
50,113,7.126570e-15
50,114,7.192464e-15
50,115,3.655051e-15
50,116,6.993098e-15
50,117,3.378504e-15
50,118,6.347113e-15
50,119,1.068280e-15
50,120,3.517044e-15
50,121,8.991786e-15
50,122,1.226632e-14
50,123,9.069339e-15
50,124,2.938412e-15
50,125,3.732729e-15
50,126,4.398366e-15
50,127,1.249125e-15
50,128,1.125278e-15
50,129,1.265069e-15
50,130,1.995993e-15
50,131,2.329888e-15
50,132,8.627694e-16
50,133,6.481244e-16
50,134,3.533993e-15
50,135,7.528447e-16
50,136,1.786786e-16
50,137,5.282113e-16
50,138,1.234266e-15
50,139,1.134321e-15
50,140,1.193325e-15
50,141,2.974812e-17
50,142,7.436038e-16
50,143,5.763959e-16
50,144,4.967583e-16
50,145,-1.441797e-16
50,146,2.580898e-16
50,147,3.806304e-16
50,148,2.467438e-16
50,149,1.385603e-16
50,150,2.078199e-16
50,151,0.000000e+00
50,152,6.300473e-17
50,153,2.078312e-16
50,154,0.000000e+00
50,155,-2.852423e-16
50,156,1.932258e-16
50,157,4.187612e-17
50,158,-2.700776e-16
50,159,4.427215e-17
50,160,4.739419e-17
50,161,0.000000e+00
50,162,-5.660536e-17
50,163,-3.483161e-16
50,164,0.000000e+00
50,165,0.000000e+00
50,166,-2.805729e-18
50,167,0.000000e+00
50,168,0.000000e+00
50,169,-5.421093e-17
50,170,-6.044426e-17
50,171,-5.345515e-17
50,172,0.000000e+00
50,173,-5.965658e-17
50,174,0.000000e+00
50,175,0.000000e+00
50,176,-5.012784e-17
50,177,-5.795173e-17
50,178,0.000000e+00
50,179,0.000000e+00
50,180,0.000000e+00
50,181,0.000000e+00
50,182,0.000000e+00
50,183,0.000000e+00
50,184,0.000000e+00
50,185,0.000000e+00
50,186,0.000000e+00
50,187,0.000000e+00
50,188,0.000000e+00
50,189,0.000000e+00
50,190,0.000000e+00
50,191,0.000000e+00
50,192,0.000000e+00
50,193,0.000000e+00
50,194,0.000000e+00
50,195,0.000000e+00
50,196,0.000000e+00
50,197,0.000000e+00
50,198,0.000000e+00
50,199,0.000000e+00
50,200,0.000000e+00
50,201,0.000000e+00
51,0,0.000000e+00
51,1,1.934074e-11
51,2,2.569327e-11
51,3,2.138021e-11
51,4,1.878811e-11
51,5,1.725622e-11
51,6,1.732545e-11
51,7,1.618783e-11
51,8,1.558933e-11
51,9,1.459820e-11
51,10,1.394025e-11
51,11,1.373513e-11
51,12,1.262742e-11
51,13,1.224620e-11
51,14,1.221668e-11
51,15,1.142174e-11
51,16,1.074376e-11
51,17,9.915127e-12
51,18,9.594875e-12
51,19,9.337812e-12
51,20,8.675695e-12
51,21,7.780562e-12
51,22,7.232374e-12
51,23,6.500640e-12
51,24,5.946503e-12
51,25,5.688542e-12
51,26,4.915751e-12
51,27,4.480460e-12
51,28,3.960794e-12
51,29,3.969031e-12
51,30,3.655649e-12
51,31,3.491159e-12
51,32,3.284055e-12
51,33,3.084684e-12
51,34,2.742856e-12
51,35,2.587870e-12
51,36,2.462002e-12
51,37,2.410571e-12
51,38,2.360478e-12
51,39,2.318051e-12
51,40,2.272835e-12
51,41,1.965860e-12
51,42,2.040725e-12
51,43,2.062624e-12
51,44,2.086020e-12
51,45,1.963959e-12
51,46,1.792451e-12
51,47,1.807636e-12
51,48,1.789547e-12
51,49,1.719345e-12
51,50,1.681647e-12
51,51,1.599469e-12
51,52,1.625587e-12
51,53,1.364666e-12
51,54,1.355712e-12
51,55,1.099161e-12
51,56,9.833080e-13
51,57,8.233634e-13
51,58,7.972989e-13
51,59,7.240500e-13
51,60,5.800933e-13
51,61,5.515386e-13
51,62,4.714863e-13
51,63,3.444151e-13
51,64,3.477277e-13
51,65,3.065686e-13
51,66,2.590426e-13
51,67,2.559620e-13
51,68,2.151430e-13
51,69,1.912809e-13
51,70,1.223947e-13
51,71,1.369826e-13
51,72,1.247410e-13
51,73,1.011814e-13
51,74,8.146186e-14
51,75,8.957644e-14
51,76,9.233945e-14
51,77,6.699754e-14
51,78,5.335927e-14
51,79,5.581725e-14
51,80,5.306166e-14
51,81,4.491806e-14
51,82,4.135410e-14
51,83,3.390181e-14
51,84,3.997854e-14
51,85,3.949932e-14
51,86,2.920452e-14
51,87,2.931338e-14
51,88,4.470917e-14
51,89,2.547701e-14
51,90,3.501137e-14
51,91,4.138198e-14
51,92,2.845679e-14
51,93,3.692049e-14
51,94,3.276894e-14
51,95,3.497568e-14
51,96,2.722422e-14
51,97,3.218370e-14
51,98,2.803647e-14
51,99,2.047716e-14
51,100,1.489456e-14
51,101,2.264077e-14
51,102,1.905169e-14
51,103,1.241973e-14
51,104,2.666805e-14
51,105,1.236788e-14
51,106,2.535561e-14
51,107,1.050228e-14
51,108,2.067301e-14
51,109,1.607430e-14
51,110,9.067344e-15
51,111,3.942749e-15
51,112,3.945216e-15
51,113,7.369656e-15
51,114,7.873144e-15
51,115,4.345912e-15
51,116,7.700085e-15
51,117,3.872888e-15
51,118,6.609601e-15
51,119,1.740769e-15
51,120,3.868121e-15
51,121,8.814164e-15
51,122,1.192790e-14
51,123,8.940539e-15
51,124,3.030348e-15
51,125,3.890864e-15
51,126,4.369142e-15
51,127,1.477029e-15
51,128,1.521196e-15
51,129,1.389643e-15
51,130,2.209412e-15
51,131,2.487899e-15
51,132,1.130981e-15
51,133,8.627527e-16
51,134,3.468345e-15
51,135,1.073052e-15
51,136,3.143272e-16
51,137,8.007407e-16
51,138,1.270651e-15
51,139,1.294047e-15
51,140,1.202711e-15
51,141,2.077630e-16
51,142,8.121851e-16
51,143,7.655066e-16
51,144,6.442366e-16
51,145,-2.552180e-17
51,146,3.336953e-16
51,147,5.192811e-16
51,148,3.621895e-16
51,149,2.059849e-16
51,150,3.823967e-16
51,151,0.000000e+00
51,152,1.272893e-16
51,153,3.146890e-16
51,154,0.000000e+00
51,155,-2.082026e-16
51,156,2.792356e-16
51,157,6.577900e-17
51,158,-2.070701e-16
51,159,8.901281e-17
51,160,7.177139e-17
51,161,0.000000e+00
51,162,-3.899828e-17
51,163,-2.941590e-16
51,164,0.000000e+00
51,165,0.000000e+00
51,166,2.878235e-17
51,167,0.000000e+00
51,168,0.000000e+00
51,169,-3.734863e-17
51,170,-4.164309e-17
51,171,-3.624861e-17
51,172,0.000000e+00
51,173,-4.110042e-17
51,174,0.000000e+00
51,175,0.000000e+00
51,176,-3.399232e-17
51,177,-3.929780e-17
51,178,0.000000e+00
51,179,0.000000e+00
51,180,0.000000e+00
51,181,0.000000e+00
51,182,0.000000e+00
51,183,0.000000e+00
51,184,0.000000e+00
51,185,0.000000e+00
51,186,0.000000e+00
51,187,0.000000e+00
51,188,0.000000e+00
51,189,0.000000e+00
51,190,0.000000e+00
51,191,0.000000e+00
51,192,0.000000e+00
51,193,0.000000e+00
51,194,0.000000e+00
51,195,0.000000e+00
51,196,0.000000e+00
51,197,0.000000e+00
51,198,0.000000e+00
51,199,0.000000e+00
51,200,0.000000e+00
51,201,0.000000e+00
52,0,0.000000e+00
52,1,2.012328e-11
52,2,2.675281e-11
52,3,2.221046e-11
52,4,1.967081e-11
52,5,1.797319e-11
52,6,1.804013e-11
52,7,1.690600e-11
52,8,1.627688e-11
52,9,1.520114e-11
52,10,1.438604e-11
52,11,1.420546e-11
52,12,1.301466e-11
52,13,1.253016e-11
52,14,1.251080e-11
52,15,1.152938e-11
52,16,1.087256e-11
52,17,9.993582e-12
52,18,9.535858e-12
52,19,9.239705e-12
52,20,8.635651e-12
52,21,7.766694e-12
52,22,7.202065e-12
52,23,6.483038e-12
52,24,5.905947e-12
52,25,5.658718e-12
52,26,4.916022e-12
52,27,4.490298e-12
52,28,3.978316e-12
52,29,3.996797e-12
52,30,3.685093e-12
52,31,3.537595e-12
52,32,3.327262e-12
52,33,3.152431e-12
52,34,2.812100e-12
52,35,2.638494e-12
52,36,2.506646e-12
52,37,2.470928e-12
52,38,2.423139e-12
52,39,2.379045e-12
52,40,2.323667e-12
52,41,2.011958e-12
52,42,2.088443e-12
52,43,2.120437e-12
52,44,2.137468e-12
52,45,2.011092e-12
52,46,1.828291e-12
52,47,1.847198e-12
52,48,1.826313e-12
52,49,1.756098e-12
52,50,1.716267e-12
52,51,1.625587e-12
52,52,1.665717e-12
52,53,1.397047e-12
52,54,1.389880e-12
52,55,1.129163e-12
52,56,1.010855e-12
52,57,8.437301e-13
52,58,8.191095e-13
52,59,7.433074e-13
52,60,5.959350e-13
52,61,5.663481e-13
52,62,4.857911e-13
52,63,3.571540e-13
52,64,3.578035e-13
52,65,3.147441e-13
52,66,2.638524e-13
52,67,2.598412e-13
52,68,2.193980e-13
52,69,1.946859e-13
52,70,1.236312e-13
52,71,1.390966e-13
52,72,1.259525e-13
52,73,1.013423e-13
52,74,8.173351e-14
52,75,9.021186e-14
52,76,9.269185e-14
52,77,6.559149e-14
52,78,5.213090e-14
52,79,5.599392e-14
52,80,5.245557e-14
52,81,4.427382e-14
52,82,4.059623e-14
52,83,3.402353e-14
52,84,4.021908e-14
52,85,3.998045e-14
52,86,2.936542e-14
52,87,2.949747e-14
52,88,4.508835e-14
52,89,2.519664e-14
52,90,3.392733e-14
52,91,3.976084e-14
52,92,2.731291e-14
52,93,3.556894e-14
52,94,3.197264e-14
52,95,3.243494e-14
52,96,2.538285e-14
52,97,3.014009e-14
52,98,2.663716e-14
52,99,1.873382e-14
52,100,1.365608e-14
52,101,2.176225e-14
52,102,1.790091e-14
52,103,1.158496e-14
52,104,2.615938e-14
52,105,1.158424e-14
52,106,2.460202e-14
52,107,9.694470e-15
52,108,2.023211e-14
52,109,1.558075e-14
52,110,8.386436e-15
52,111,3.221817e-15
52,112,3.225224e-15
52,113,7.004190e-15
52,114,7.108571e-15
52,115,3.747531e-15
52,116,7.012555e-15
52,117,3.377560e-15
52,118,6.264341e-15
52,119,1.214277e-15
52,120,3.526339e-15
52,121,8.617131e-15
52,122,1.180299e-14
52,123,8.722879e-15
52,124,2.863599e-15
52,125,3.690361e-15
52,126,4.275561e-15
52,127,1.294650e-15
52,128,1.225785e-15
52,129,1.227988e-15
52,130,2.048036e-15
52,131,2.336325e-15
52,132,9.054183e-16
52,133,6.914043e-16
52,134,3.449564e-15
52,135,8.268285e-16
52,136,2.115746e-16
52,137,5.921749e-16
52,138,1.222446e-15
52,139,1.184882e-15
52,140,1.176669e-15
52,141,9.131537e-17
52,142,7.429260e-16
52,143,6.377743e-16
52,144,5.336429e-16
52,145,-6.452650e-17
52,146,2.471411e-16
52,147,3.900111e-16
52,148,2.654009e-16
52,149,1.510837e-16
52,150,2.615098e-16
52,151,0.000000e+00
52,152,8.627027e-17
52,153,2.264324e-16
52,154,0.000000e+00
52,155,-2.215930e-16
52,156,2.053982e-16
52,157,4.655839e-17
52,158,-2.164344e-16
52,159,3.262994e-17
52,160,5.231627e-17
52,161,0.000000e+00
52,162,-6.160181e-17
52,163,-2.879713e-16
52,164,0.000000e+00
52,165,0.000000e+00
52,166,-9.422115e-18
52,167,0.000000e+00
52,168,0.000000e+00
52,169,-5.899603e-17
52,170,-6.577956e-17
52,171,-5.779419e-17
52,172,0.000000e+00
52,173,-6.492236e-17
52,174,0.000000e+00
52,175,0.000000e+00
52,176,-5.419679e-17
52,177,-6.265576e-17
52,178,0.000000e+00
52,179,0.000000e+00
52,180,0.000000e+00
52,181,0.000000e+00
52,182,0.000000e+00
52,183,0.000000e+00
52,184,0.000000e+00
52,185,0.000000e+00
52,186,0.000000e+00
52,187,0.000000e+00
52,188,0.000000e+00
52,189,0.000000e+00
52,190,0.000000e+00
52,191,0.000000e+00
52,192,0.000000e+00
52,193,0.000000e+00
52,194,0.000000e+00
52,195,0.000000e+00
52,196,0.000000e+00
52,197,0.000000e+00
52,198,0.000000e+00
52,199,0.000000e+00
52,200,0.000000e+00
52,201,0.000000e+00
53,0,0.000000e+00
53,1,1.621916e-11
53,2,2.163494e-11
53,3,1.806157e-11
53,4,1.587330e-11
53,5,1.453812e-11
53,6,1.462845e-11
53,7,1.373288e-11
53,8,1.320032e-11
53,9,1.226364e-11
53,10,1.169775e-11
53,11,1.152876e-11
53,12,1.060136e-11
53,13,1.025308e-11
53,14,1.025804e-11
53,15,9.542120e-12
53,16,8.995757e-12
53,17,8.241882e-12
53,18,7.910849e-12
53,19,7.662660e-12
53,20,7.132949e-12
53,21,6.392812e-12
53,22,5.921684e-12
53,23,5.330662e-12
53,24,4.869091e-12
53,25,4.665596e-12
53,26,4.054155e-12
53,27,3.699554e-12
53,28,3.272624e-12
53,29,3.295922e-12
53,30,3.042874e-12
53,31,2.912815e-12
53,32,2.743631e-12
53,33,2.596479e-12
53,34,2.330775e-12
53,35,2.192882e-12
53,36,2.087594e-12
53,37,2.052895e-12
53,38,2.013627e-12
53,39,1.987890e-12
53,40,1.943387e-12
53,41,1.682369e-12
53,42,1.749865e-12
53,43,1.772597e-12
53,44,1.787745e-12
53,45,1.682708e-12
53,46,1.531524e-12
53,47,1.545262e-12
53,48,1.528554e-12
53,49,1.471721e-12
53,50,1.439786e-12
53,51,1.364666e-12
53,52,1.397047e-12
53,53,1.182271e-12
53,54,1.174374e-12
53,55,9.553074e-13
53,56,8.590530e-13
53,57,7.192171e-13
53,58,7.020606e-13
53,59,6.425450e-13
53,60,5.133921e-13
53,61,4.917384e-13
53,62,4.217826e-13
53,63,3.118088e-13
53,64,3.126395e-13
53,65,2.758358e-13
53,66,2.326077e-13
53,67,2.279249e-13
53,68,1.930861e-13
53,69,1.715525e-13
53,70,1.114886e-13
53,71,1.238214e-13
53,72,1.125635e-13
53,73,9.163130e-14
53,74,7.201447e-14
53,75,8.103249e-14
53,76,8.237955e-14
53,77,5.891647e-14
53,78,4.551783e-14
53,79,4.783728e-14
53,80,4.475382e-14
53,81,3.757808e-14
53,82,3.446509e-14
53,83,2.869049e-14
53,84,3.382313e-14
53,85,3.366278e-14
53,86,2.503418e-14
53,87,2.494544e-14
53,88,3.765689e-14
53,89,2.225988e-14
53,90,2.935845e-14
53,91,3.468829e-14
53,92,2.348706e-14
53,93,3.039823e-14
53,94,2.724247e-14
53,95,2.850814e-14
53,96,2.215346e-14
53,97,2.611972e-14
53,98,2.296018e-14
53,99,1.654909e-14
53,100,1.232347e-14
53,101,1.857520e-14
53,102,1.585071e-14
53,103,1.020223e-14
53,104,2.199966e-14
53,105,1.021177e-14
53,106,2.122381e-14
53,107,8.654018e-15
53,108,1.723202e-14
53,109,1.329639e-14
53,110,7.407543e-15
53,111,3.188253e-15
53,112,2.941449e-15
53,113,6.282672e-15
53,114,6.440881e-15
53,115,3.403440e-15
53,116,6.111976e-15
53,117,3.151180e-15
53,118,5.564903e-15
53,119,1.280463e-15
53,120,3.163991e-15
53,121,7.339141e-15
53,122,1.014148e-14
53,123,7.494999e-15
53,124,2.558671e-15
53,125,3.191282e-15
53,126,3.577326e-15
53,127,1.270257e-15
53,128,1.161441e-15
53,129,1.165971e-15
53,130,1.867611e-15
53,131,2.088012e-15
53,132,8.365381e-16
53,133,7.116805e-16
53,134,3.009085e-15
53,135,8.019084e-16
53,136,2.188341e-16
53,137,6.097753e-16
53,138,1.018462e-15
53,139,1.175286e-15
53,140,9.979642e-16
53,141,1.544537e-16
53,142,6.366921e-16
53,143,6.044768e-16
53,144,5.390098e-16
53,145,2.764394e-17
53,146,2.627782e-16
53,147,4.074912e-16
53,148,2.763898e-16
53,149,1.562132e-16
53,150,2.698028e-16
53,151,0.000000e+00
53,152,8.666060e-17
53,153,2.375810e-16
53,154,0.000000e+00
53,155,-1.120659e-16
53,156,2.143667e-16
53,157,4.903389e-17
53,158,-1.037651e-16
53,159,4.916501e-17
53,160,5.391789e-17
53,161,0.000000e+00
53,162,-5.307121e-17
53,163,-1.683473e-16
53,164,0.000000e+00
53,165,0.000000e+00
53,166,2.258993e-18
53,167,0.000000e+00
53,168,0.000000e+00
53,169,-5.082627e-17
53,170,-5.667042e-17
53,171,-4.997520e-17
53,172,0.000000e+00
53,173,-5.593193e-17
53,174,0.000000e+00
53,175,0.000000e+00
53,176,-4.686450e-17
53,177,-5.417905e-17
53,178,0.000000e+00
53,179,0.000000e+00
53,180,0.000000e+00
53,181,0.000000e+00
53,182,0.000000e+00
53,183,0.000000e+00
53,184,0.000000e+00
53,185,0.000000e+00
53,186,0.000000e+00
53,187,0.000000e+00
53,188,0.000000e+00
53,189,0.000000e+00
53,190,0.000000e+00
53,191,0.000000e+00
53,192,0.000000e+00
53,193,0.000000e+00
53,194,0.000000e+00
53,195,0.000000e+00
53,196,0.000000e+00
53,197,0.000000e+00
53,198,0.000000e+00
53,199,0.000000e+00
53,200,0.000000e+00
53,201,0.000000e+00
54,0,0.000000e+00
54,1,1.687370e-11
54,2,2.257213e-11
54,3,1.867008e-11
54,4,1.647785e-11
54,5,1.506471e-11
54,6,1.516716e-11
54,7,1.420474e-11
54,8,1.366778e-11
54,9,1.273025e-11
54,10,1.204754e-11
54,11,1.190436e-11
54,12,1.095944e-11
54,13,1.058215e-11
54,14,1.060048e-11
54,15,9.847760e-12
54,16,9.266745e-12
54,17,8.481361e-12
54,18,8.109963e-12
54,19,7.818085e-12
54,20,7.241902e-12
54,21,6.474400e-12
54,22,5.974562e-12
54,23,5.379764e-12
54,24,4.896823e-12
54,25,4.696495e-12
54,26,4.099296e-12
54,27,3.749752e-12
54,28,3.319706e-12
54,29,3.339518e-12
54,30,3.083410e-12
54,31,2.962807e-12
54,32,2.791414e-12
54,33,2.646064e-12
54,34,2.370578e-12
54,35,2.219397e-12
54,36,2.115282e-12
54,37,2.079264e-12
54,38,2.039812e-12
54,39,2.004360e-12
54,40,1.956838e-12
54,41,1.695365e-12
54,42,1.756923e-12
54,43,1.780344e-12
54,44,1.792510e-12
54,45,1.684926e-12
54,46,1.526891e-12
54,47,1.542272e-12
54,48,1.523505e-12
54,49,1.466780e-12
54,50,1.436744e-12
54,51,1.355712e-12
54,52,1.389880e-12
54,53,1.174374e-12
54,54,1.175951e-12
54,55,9.576275e-13
54,56,8.640239e-13
54,57,7.217932e-13
54,58,7.088975e-13
54,59,6.502187e-13
54,60,5.233255e-13
54,61,5.005322e-13
54,62,4.310231e-13
54,63,3.220064e-13
54,64,3.215296e-13
54,65,2.820367e-13
54,66,2.388846e-13
54,67,2.352899e-13
54,68,1.999563e-13
54,69,1.768125e-13
54,70,1.146594e-13
54,71,1.278035e-13
54,72,1.158084e-13
54,73,9.432715e-14
54,74,7.488370e-14
54,75,8.327687e-14
54,76,8.525993e-14
54,77,5.995411e-14
54,78,4.562283e-14
54,79,4.805448e-14
54,80,4.427950e-14
54,81,3.712520e-14
54,82,3.355087e-14
54,83,2.839093e-14
54,84,3.363921e-14
54,85,3.329450e-14
54,86,2.421173e-14
54,87,2.471195e-14
54,88,3.753317e-14
54,89,2.109704e-14
54,90,2.797598e-14
54,91,3.294324e-14
54,92,2.255550e-14
54,93,2.929795e-14
54,94,2.676063e-14
54,95,2.720800e-14
54,96,2.112071e-14
54,97,2.539456e-14
54,98,2.232052e-14
54,99,1.555249e-14
54,100,1.114497e-14
54,101,1.821385e-14
54,102,1.465280e-14
54,103,9.332939e-15
54,104,2.158338e-14
54,105,9.716260e-15
54,106,2.060845e-14
54,107,7.896617e-15
54,108,1.665908e-14
54,109,1.279677e-14
54,110,6.861503e-15
54,111,2.657931e-15
54,112,2.733789e-15
54,113,5.826359e-15
54,114,5.816587e-15
54,115,3.074845e-15
54,116,5.715593e-15
54,117,2.831135e-15
54,118,5.274211e-15
54,119,9.762868e-16
54,120,2.886851e-15
54,121,7.392918e-15
54,122,9.938716e-15
54,123,7.463933e-15
54,124,2.374935e-15
54,125,3.044963e-15
54,126,3.571792e-15
54,127,9.918287e-16
54,128,1.016116e-15
54,129,1.035297e-15
54,130,1.623783e-15
54,131,1.920511e-15
54,132,7.337127e-16
54,133,5.358091e-16
54,134,2.806089e-15
54,135,6.601921e-16
54,136,1.675324e-16
54,137,4.421805e-16
54,138,9.929831e-16
54,139,9.098504e-16
54,140,9.821816e-16
54,141,-8.501271e-18
54,142,5.966601e-16
54,143,4.486546e-16
54,144,4.156832e-16
54,145,-9.211631e-17
54,146,2.186482e-16
54,147,3.267053e-16
54,148,2.156008e-16
54,149,1.218257e-16
54,150,1.927324e-16
54,151,0.000000e+00
54,152,6.212732e-17
54,153,1.812002e-16
54,154,0.000000e+00
54,155,-2.279979e-16
54,156,1.678179e-16
54,157,3.659241e-17
54,158,-2.186850e-16
54,159,2.492402e-17
54,160,4.235805e-17
54,161,0.000000e+00
54,162,-5.673276e-17
54,163,-2.830590e-16
54,164,0.000000e+00
54,165,0.000000e+00
54,166,-1.190968e-17
54,167,0.000000e+00
54,168,0.000000e+00
54,169,-5.433294e-17
54,170,-6.058030e-17
54,171,-5.369363e-17
54,172,0.000000e+00
54,173,-5.979085e-17
54,174,0.000000e+00
54,175,0.000000e+00
54,176,-5.035147e-17
54,177,-5.821027e-17
54,178,0.000000e+00
54,179,0.000000e+00
54,180,0.000000e+00
54,181,0.000000e+00
54,182,0.000000e+00
54,183,0.000000e+00
54,184,0.000000e+00
54,185,0.000000e+00
54,186,0.000000e+00
54,187,0.000000e+00
54,188,0.000000e+00
54,189,0.000000e+00
54,190,0.000000e+00
54,191,0.000000e+00
54,192,0.000000e+00
54,193,0.000000e+00
54,194,0.000000e+00
54,195,0.000000e+00
54,196,0.000000e+00
54,197,0.000000e+00
54,198,0.000000e+00
54,199,0.000000e+00
54,200,0.000000e+00
54,201,0.000000e+00
55,0,0.000000e+00
55,1,1.507575e-11
55,2,2.060706e-11
55,3,1.696122e-11
55,4,1.523131e-11
55,5,1.384782e-11
55,6,1.389828e-11
55,7,1.300343e-11
55,8,1.253087e-11
55,9,1.166848e-11
55,10,1.086544e-11
55,11,1.073751e-11
55,12,9.831622e-12
55,13,9.397310e-12
55,14,9.356538e-12
55,15,8.515444e-12
55,16,7.964194e-12
55,17,7.255176e-12
55,18,6.766023e-12
55,19,6.428170e-12
55,20,6.006464e-12
55,21,5.352006e-12
55,22,4.912945e-12
55,23,4.434255e-12
55,24,4.019301e-12
55,25,3.860572e-12
55,26,3.387450e-12
55,27,3.116668e-12
55,28,2.773224e-12
55,29,2.765397e-12
55,30,2.544542e-12
55,31,2.470506e-12
55,32,2.325548e-12
55,33,2.227194e-12
55,34,1.979647e-12
55,35,1.843501e-12
55,36,1.748488e-12
55,37,1.729914e-12
55,38,1.699793e-12
55,39,1.659734e-12
55,40,1.602774e-12
55,41,1.399773e-12
55,42,1.438621e-12
55,43,1.470920e-12
55,44,1.467736e-12
55,45,1.375687e-12
55,46,1.249734e-12
55,47,1.256260e-12
55,48,1.241001e-12
55,49,1.194466e-12
55,50,1.164747e-12
55,51,1.099161e-12
55,52,1.129163e-12
55,53,9.553074e-13
55,54,9.576275e-13
55,55,7.965752e-13
55,56,7.141888e-13
55,57,6.060568e-13
55,58,5.920426e-13
55,59,5.424293e-13
55,60,4.426000e-13
55,61,4.298621e-13
55,62,3.756869e-13
55,63,2.860973e-13
55,64,2.852009e-13
55,65,2.514023e-13
55,66,2.122185e-13
55,67,2.101926e-13
55,68,1.814318e-13
55,69,1.655225e-13
55,70,1.085474e-13
55,71,1.198635e-13
55,72,1.101118e-13
55,73,9.211731e-14
55,74,7.381629e-14
55,75,8.083405e-14
55,76,8.247955e-14
55,77,6.035500e-14
55,78,4.557682e-14
55,79,4.722717e-14
55,80,4.448353e-14
55,81,3.735227e-14
55,82,3.442567e-14
55,83,2.969301e-14
55,84,3.499931e-14
55,85,3.516825e-14
55,86,2.509484e-14
55,87,2.666910e-14
55,88,3.841327e-14
55,89,2.257281e-14
55,90,2.945109e-14
55,91,3.292899e-14
55,92,2.298904e-14
55,93,2.984346e-14
55,94,2.617410e-14
55,95,2.635500e-14
55,96,2.149984e-14
55,97,2.496167e-14
55,98,2.227439e-14
55,99,1.626429e-14
55,100,1.210366e-14
55,101,1.833599e-14
55,102,1.514842e-14
55,103,1.009758e-14
55,104,2.136621e-14
55,105,1.007835e-14
55,106,2.030251e-14
55,107,8.400850e-15
55,108,1.645827e-14
55,109,1.259096e-14
55,110,7.171222e-15
55,111,2.837397e-15
55,112,3.328586e-15
55,113,5.723286e-15
55,114,5.984698e-15
55,115,3.467004e-15
55,116,5.947648e-15
55,117,2.876751e-15
55,118,5.269265e-15
55,119,1.368645e-15
55,120,3.023343e-15
55,121,7.102655e-15
55,122,9.344642e-15
55,123,7.089151e-15
55,124,2.264003e-15
55,125,3.063211e-15
55,126,3.364472e-15
55,127,1.098537e-15
55,128,1.192784e-15
55,129,1.009572e-15
55,130,1.698673e-15
55,131,1.937057e-15
55,132,9.541403e-16
55,133,6.216034e-16
55,134,2.587062e-15
55,135,8.673587e-16
55,136,2.669700e-16
55,137,5.879410e-16
55,138,9.992695e-16
55,139,8.878616e-16
55,140,9.820735e-16
55,141,4.780569e-17
55,142,6.464112e-16
55,143,5.537019e-16
55,144,4.720566e-16
55,145,-2.966613e-17
55,146,2.268580e-16
55,147,3.604878e-16
55,148,2.626073e-16
55,149,1.578856e-16
55,150,3.211633e-16
55,151,0.000000e+00
55,152,1.147440e-16
55,153,2.306212e-16
55,154,0.000000e+00
55,155,-1.102336e-16
55,156,1.995283e-16
55,157,4.915956e-17
55,158,-1.233529e-16
55,159,3.290372e-17
55,160,5.385134e-17
55,161,0.000000e+00
55,162,-4.090832e-17
55,163,-1.768896e-16
55,164,0.000000e+00
55,165,0.000000e+00
55,166,1.511587e-18
55,167,0.000000e+00
55,168,0.000000e+00
55,169,-3.917787e-17
55,170,-4.368266e-17
55,171,-3.772912e-17
55,172,0.000000e+00
55,173,-4.311341e-17
55,174,0.000000e+00
55,175,0.000000e+00
55,176,-3.538067e-17
55,177,-4.090284e-17
55,178,0.000000e+00
55,179,0.000000e+00
55,180,0.000000e+00
55,181,0.000000e+00
55,182,0.000000e+00
55,183,0.000000e+00
55,184,0.000000e+00
55,185,0.000000e+00
55,186,0.000000e+00
55,187,0.000000e+00
55,188,0.000000e+00
55,189,0.000000e+00
55,190,0.000000e+00
55,191,0.000000e+00
55,192,0.000000e+00
55,193,0.000000e+00
55,194,0.000000e+00
55,195,0.000000e+00
55,196,0.000000e+00
55,197,0.000000e+00
55,198,0.000000e+00
55,199,0.000000e+00
55,200,0.000000e+00
55,201,0.000000e+00
56,0,0.000000e+00
56,1,1.192423e-11
56,2,1.599752e-11
56,3,1.305489e-11
56,4,1.174023e-11
56,5,1.079018e-11
56,6,1.088076e-11
56,7,1.030059e-11
56,8,9.992565e-12
56,9,9.294795e-12
56,10,8.715057e-12
56,11,8.676322e-12
56,12,8.029503e-12
56,13,7.681286e-12
56,14,7.710706e-12
56,15,7.108408e-12
56,16,6.719845e-12
56,17,6.137406e-12
56,18,5.792258e-12
56,19,5.574771e-12
56,20,5.186008e-12
56,21,4.669428e-12
56,22,4.291957e-12
56,23,3.856579e-12
56,24,3.479372e-12
56,25,3.319753e-12
56,26,2.940302e-12
56,27,2.704152e-12
56,28,2.414597e-12
56,29,2.428089e-12
56,30,2.251156e-12
56,31,2.174072e-12
56,32,2.037249e-12
56,33,1.962719e-12
56,34,1.764499e-12
56,35,1.634981e-12
56,36,1.553608e-12
56,37,1.542992e-12
56,38,1.507703e-12
56,39,1.478445e-12
56,40,1.435808e-12
56,41,1.249844e-12
56,42,1.291427e-12
56,43,1.304447e-12
56,44,1.308271e-12
56,45,1.231027e-12
56,46,1.111553e-12
56,47,1.123850e-12
56,48,1.106339e-12
56,49,1.068060e-12
56,50,1.045789e-12
56,51,9.833080e-13
56,52,1.010855e-12
56,53,8.590530e-13
56,54,8.640239e-13
56,55,7.141888e-13
56,56,6.590819e-13
56,57,5.498195e-13
56,58,5.444621e-13
56,59,5.067140e-13
56,60,4.129890e-13
56,61,4.018505e-13
56,62,3.510274e-13
56,63,2.718241e-13
56,64,2.692273e-13
56,65,2.346770e-13
56,66,1.999966e-13
56,67,1.996700e-13
56,68,1.744126e-13
56,69,1.559328e-13
56,70,1.061751e-13
56,71,1.153861e-13
56,72,1.053087e-13
56,73,8.886110e-14
56,74,6.872362e-14
56,75,7.739815e-14
56,76,7.994527e-14
56,77,5.797962e-14
56,78,4.263283e-14
56,79,4.170022e-14
56,80,4.039065e-14
56,81,3.362417e-14
56,82,3.163513e-14
56,83,2.713566e-14
56,84,3.106397e-14
56,85,3.185982e-14
56,86,2.301462e-14
56,87,2.426209e-14
56,88,3.307140e-14
56,89,2.072025e-14
56,90,2.635983e-14
56,91,2.919638e-14
56,92,2.042499e-14
56,93,2.645047e-14
56,94,2.243778e-14
56,95,2.292367e-14
56,96,1.921939e-14
56,97,2.119573e-14
56,98,1.903214e-14
56,99,1.449650e-14
56,100,1.105726e-14
56,101,1.543768e-14
56,102,1.312405e-14
56,103,9.026583e-15
56,104,1.772332e-14
56,105,8.625853e-15
56,106,1.696824e-14
56,107,7.296018e-15
56,108,1.363815e-14
56,109,1.045156e-14
56,110,6.040821e-15
56,111,2.470651e-15
56,112,2.867850e-15
56,113,4.604320e-15
56,114,5.005652e-15
56,115,2.813536e-15
56,116,4.695846e-15
56,117,2.270744e-15
56,118,4.267240e-15
56,119,1.148274e-15
56,120,2.371680e-15
56,121,5.451937e-15
56,122,7.232054e-15
56,123,5.458881e-15
56,124,1.750617e-15
56,125,2.369909e-15
56,126,2.656391e-15
56,127,9.710357e-16
56,128,1.019170e-15
56,129,8.056165e-16
56,130,1.416979e-15
56,131,1.575897e-15
56,132,7.968753e-16
56,133,5.288348e-16
56,134,2.096154e-15
56,135,7.206444e-16
56,136,2.323821e-16
56,137,5.107415e-16
56,138,7.657042e-16
56,139,8.303620e-16
56,140,7.629441e-16
56,141,5.811469e-17
56,142,4.998145e-16
56,143,4.591031e-16
56,144,4.132611e-16
56,145,8.338659e-17
56,146,1.812846e-16
56,147,2.911708e-16
56,148,2.154667e-16
56,149,1.320097e-16
56,150,2.745558e-16
56,151,0.000000e+00
56,152,1.018654e-16
56,153,1.881130e-16
56,154,0.000000e+00
56,155,-6.486220e-17
56,156,1.626521e-16
56,157,4.011652e-17
56,158,-7.970531e-17
56,159,1.752795e-17
56,160,4.524112e-17
56,161,0.000000e+00
56,162,-3.665367e-17
56,163,-1.189812e-16
56,164,0.000000e+00
56,165,0.000000e+00
56,166,-4.402494e-18
56,167,0.000000e+00
56,168,0.000000e+00
56,169,-3.510320e-17
56,170,-3.913947e-17
56,171,-3.364884e-17
56,172,0.000000e+00
56,173,-3.862943e-17
56,174,0.000000e+00
56,175,0.000000e+00
56,176,-3.155437e-17
56,177,-3.647934e-17
56,178,0.000000e+00
56,179,0.000000e+00
56,180,0.000000e+00
56,181,0.000000e+00
56,182,0.000000e+00
56,183,0.000000e+00
56,184,0.000000e+00
56,185,0.000000e+00
56,186,0.000000e+00
56,187,0.000000e+00
56,188,0.000000e+00
56,189,0.000000e+00
56,190,0.000000e+00
56,191,0.000000e+00
56,192,0.000000e+00
56,193,0.000000e+00
56,194,0.000000e+00
56,195,0.000000e+00
56,196,0.000000e+00
56,197,0.000000e+00
56,198,0.000000e+00
56,199,0.000000e+00
56,200,0.000000e+00
56,201,0.000000e+00
57,0,0.000000e+00
57,1,1.236154e-11
57,2,1.712687e-11
57,3,1.429546e-11
57,4,1.259429e-11
57,5,1.141143e-11
57,6,1.144633e-11
57,7,1.061952e-11
57,8,1.020017e-11
57,9,9.439179e-12
57,10,8.919798e-12
57,11,8.750882e-12
57,12,7.974462e-12
57,13,7.682920e-12
57,14,7.648163e-12
57,15,7.020469e-12
57,16,6.544732e-12
57,17,5.993580e-12
57,18,5.732144e-12
57,19,5.517437e-12
57,20,5.153126e-12
57,21,4.602738e-12
57,22,4.209843e-12
57,23,3.778444e-12
57,24,3.415708e-12
57,25,3.260731e-12
57,26,2.804463e-12
57,27,2.569306e-12
57,28,2.265346e-12
57,29,2.230272e-12
57,30,2.038432e-12
57,31,1.963659e-12
57,32,1.845411e-12
57,33,1.733453e-12
57,34,1.526488e-12
57,35,1.426336e-12
57,36,1.355713e-12
57,37,1.317973e-12
57,38,1.289860e-12
57,39,1.257482e-12
57,40,1.214049e-12
57,41,1.062251e-12
57,42,1.086676e-12
57,43,1.108659e-12
57,44,1.103431e-12
57,45,1.031635e-12
57,46,9.343373e-13
57,47,9.346602e-13
57,48,9.233280e-13
57,49,8.924119e-13
57,50,8.684881e-13
57,51,8.233634e-13
57,52,8.437301e-13
57,53,7.192171e-13
57,54,7.217932e-13
57,55,6.060568e-13
57,56,5.498195e-13
57,57,4.807398e-13
57,58,4.695056e-13
57,59,4.335062e-13
57,60,3.607704e-13
57,61,3.559306e-13
57,62,3.138646e-13
57,63,2.422495e-13
57,64,2.431768e-13
57,65,2.173550e-13
57,66,1.855212e-13
57,67,1.864210e-13
57,68,1.626182e-13
57,69,1.514566e-13
57,70,1.022248e-13
57,71,1.125429e-13
57,72,1.036756e-13
57,73,8.953652e-14
57,74,7.151531e-14
57,75,7.730189e-14
57,76,8.068830e-14
57,77,6.116869e-14
57,78,4.609340e-14
57,79,4.465065e-14
57,80,4.263474e-14
57,81,3.587444e-14
57,82,3.396889e-14
57,83,2.818636e-14
57,84,3.285522e-14
57,85,3.316308e-14
57,86,2.381638e-14
57,87,2.581365e-14
57,88,3.625266e-14
57,89,2.235081e-14
57,90,2.993604e-14
57,91,3.348856e-14
57,92,2.335546e-14
57,93,3.008899e-14
57,94,2.536190e-14
57,95,2.708534e-14
57,96,2.231044e-14
57,97,2.537696e-14
57,98,2.200033e-14
57,99,1.726150e-14
57,100,1.300335e-14
57,101,1.777331e-14
57,102,1.533912e-14
57,103,1.047044e-14
57,104,2.051658e-14
57,105,9.870659e-15
57,106,1.954598e-14
57,107,8.454052e-15
57,108,1.543226e-14
57,109,1.201383e-14
57,110,7.232332e-15
57,111,3.248925e-15
57,112,3.553504e-15
57,113,5.089666e-15
57,114,5.875230e-15
57,115,3.548688e-15
57,116,5.759352e-15
57,117,2.748291e-15
57,118,4.738517e-15
57,119,1.642165e-15
57,120,2.939371e-15
57,121,6.533985e-15
57,122,8.379780e-15
57,123,6.546779e-15
57,124,2.084883e-15
57,125,2.865749e-15
57,126,3.018316e-15
57,127,1.070773e-15
57,128,1.203842e-15
57,129,9.878302e-16
57,130,1.603777e-15
57,131,1.877771e-15
57,132,1.044351e-15
57,133,6.629916e-16
57,134,2.248134e-15
57,135,9.681533e-16
57,136,3.217674e-16
57,137,6.690032e-16
57,138,9.226435e-16
57,139,8.194418e-16
57,140,9.109023e-16
57,141,2.041941e-16
57,142,6.311248e-16
57,143,6.698171e-16
57,144,4.883348e-16
57,145,4.055004e-17
57,146,2.517843e-16
57,147,3.984275e-16
57,148,2.989933e-16
57,149,1.801327e-16
57,150,3.905721e-16
57,151,0.000000e+00
57,152,1.383461e-16
57,153,2.687843e-16
57,154,0.000000e+00
57,155,3.968861e-18
57,156,2.263427e-16
57,157,5.841435e-17
57,158,-1.574359e-17
57,159,6.100937e-17
57,160,6.103758e-17
57,161,0.000000e+00
57,162,-2.098262e-17
57,163,-6.343049e-17
57,164,0.000000e+00
57,165,0.000000e+00
57,166,2.494929e-17
57,167,0.000000e+00
57,168,0.000000e+00
57,169,-2.009504e-17
57,170,-2.240563e-17
57,171,-1.845056e-17
57,172,0.000000e+00
57,173,-2.211365e-17
57,174,0.000000e+00
57,175,0.000000e+00
57,176,-1.730210e-17
57,177,-2.000260e-17
57,178,0.000000e+00
57,179,0.000000e+00
57,180,0.000000e+00
57,181,0.000000e+00
57,182,0.000000e+00
57,183,0.000000e+00
57,184,0.000000e+00
57,185,0.000000e+00
57,186,0.000000e+00
57,187,0.000000e+00
57,188,0.000000e+00
57,189,0.000000e+00
57,190,0.000000e+00
57,191,0.000000e+00
57,192,0.000000e+00
57,193,0.000000e+00
57,194,0.000000e+00
57,195,0.000000e+00
57,196,0.000000e+00
57,197,0.000000e+00
57,198,0.000000e+00
57,199,0.000000e+00
57,200,0.000000e+00
57,201,0.000000e+00
58,0,0.000000e+00
58,1,1.195465e-11
58,2,1.660528e-11
58,3,1.388197e-11
58,4,1.212053e-11
58,5,1.090809e-11
58,6,1.097005e-11
58,7,1.007558e-11
58,8,9.633733e-12
58,9,8.909946e-12
58,10,8.520160e-12
58,11,8.323950e-12
58,12,7.599393e-12
58,13,7.352928e-12
58,14,7.331855e-12
58,15,6.694925e-12
58,16,6.254938e-12
58,17,5.741371e-12
58,18,5.429497e-12
58,19,5.245025e-12
58,20,4.903376e-12
58,21,4.392657e-12
58,22,4.047053e-12
58,23,3.651740e-12
58,24,3.332312e-12
58,25,3.193896e-12
58,26,2.752410e-12
58,27,2.516599e-12
58,28,2.208167e-12
58,29,2.185079e-12
58,30,1.998872e-12
58,31,1.916909e-12
58,32,1.797639e-12
58,33,1.680172e-12
58,34,1.485225e-12
58,35,1.396004e-12
58,36,1.333679e-12
58,37,1.292264e-12
58,38,1.258359e-12
58,39,1.233549e-12
58,40,1.196781e-12
58,41,1.045434e-12
58,42,1.071955e-12
58,43,1.086414e-12
58,44,1.079245e-12
58,45,1.003445e-12
58,46,9.001311e-13
58,47,9.027461e-13
58,48,8.907758e-13
58,49,8.647011e-13
58,50,8.452155e-13
58,51,7.972989e-13
58,52,8.191095e-13
58,53,7.020606e-13
58,54,7.088975e-13
58,55,5.920426e-13
58,56,5.444621e-13
58,57,4.695056e-13
58,58,4.742719e-13
58,59,4.415239e-13
58,60,3.666139e-13
58,61,3.605214e-13
58,62,3.170913e-13
58,63,2.449392e-13
58,64,2.459429e-13
58,65,2.188615e-13
58,66,1.883801e-13
58,67,1.889316e-13
58,68,1.637054e-13
58,69,1.510210e-13
58,70,1.025093e-13
58,71,1.134112e-13
58,72,1.039908e-13
58,73,8.948650e-14
58,74,7.081472e-14
58,75,7.705445e-14
58,76,7.984983e-14
58,77,5.994135e-14
58,78,4.426384e-14
58,79,4.301358e-14
58,80,4.032409e-14
58,81,3.364880e-14
58,82,3.171851e-14
58,83,2.584328e-14
58,84,3.028160e-14
58,85,3.032613e-14
58,86,2.215791e-14
58,87,2.351462e-14
58,88,3.351749e-14
58,89,2.058692e-14
58,90,2.797801e-14
58,91,3.167902e-14
58,92,2.195241e-14
58,93,2.813276e-14
58,94,2.425536e-14
58,95,2.590063e-14
58,96,2.102200e-14
58,97,2.408077e-14
58,98,2.097331e-14
58,99,1.631426e-14
58,100,1.192931e-14
58,101,1.679991e-14
58,102,1.423881e-14
58,103,9.551123e-15
58,104,1.941492e-14
58,105,9.272129e-15
58,106,1.847447e-14
58,107,7.901654e-15
58,108,1.438254e-14
58,109,1.119258e-14
58,110,6.629361e-15
58,111,2.973569e-15
58,112,3.200750e-15
58,113,4.748118e-15
58,114,5.419832e-15
58,115,3.180881e-15
58,116,5.234886e-15
58,117,2.582201e-15
58,118,4.499443e-15
58,119,1.407289e-15
58,120,2.673774e-15
58,121,6.259380e-15
58,122,8.028405e-15
58,123,6.222556e-15
58,124,1.957912e-15
58,125,2.648041e-15
58,126,2.842328e-15
58,127,9.419541e-16
58,128,1.068462e-15
58,129,9.254716e-16
58,130,1.458256e-15
58,131,1.729715e-15
58,132,9.119433e-16
58,133,5.828163e-16
58,134,2.113206e-15
58,135,8.312098e-16
58,136,2.716699e-16
58,137,5.596956e-16
58,138,8.558513e-16
58,139,7.260962e-16
58,140,8.587030e-16
58,141,5.816883e-17
58,142,5.596498e-16
58,143,4.928925e-16
58,144,4.321901e-16
58,145,-5.083901e-17
58,146,2.342562e-16
58,147,3.571773e-16
58,148,2.611741e-16
58,149,1.545626e-16
58,150,3.190884e-16
58,151,0.000000e+00
58,152,1.116991e-16
58,153,2.319443e-16
58,154,0.000000e+00
58,155,-5.292596e-17
58,156,1.987803e-16
58,157,4.971650e-17
58,158,-6.438940e-17
58,159,4.447953e-17
58,160,5.313387e-17
58,161,0.000000e+00
58,162,-3.211800e-17
58,163,-1.133779e-16
58,164,0.000000e+00
58,165,0.000000e+00
58,166,1.095645e-17
58,167,0.000000e+00
58,168,0.000000e+00
58,169,-3.075939e-17
58,170,-3.429619e-17
58,171,-2.961013e-17
58,172,0.000000e+00
58,173,-3.384927e-17
58,174,0.000000e+00
58,175,0.000000e+00
58,176,-2.776705e-17
58,177,-3.210090e-17
58,178,0.000000e+00
58,179,0.000000e+00
58,180,0.000000e+00
58,181,0.000000e+00
58,182,0.000000e+00
58,183,0.000000e+00
58,184,0.000000e+00
58,185,0.000000e+00
58,186,0.000000e+00
58,187,0.000000e+00
58,188,0.000000e+00
58,189,0.000000e+00
58,190,0.000000e+00
58,191,0.000000e+00
58,192,0.000000e+00
58,193,0.000000e+00
58,194,0.000000e+00
58,195,0.000000e+00
58,196,0.000000e+00
58,197,0.000000e+00
58,198,0.000000e+00
58,199,0.000000e+00
58,200,0.000000e+00
58,201,0.000000e+00
59,0,0.000000e+00
59,1,8.832414e-12
59,2,1.232467e-11
59,3,1.028937e-11
59,4,8.707685e-12
59,5,7.901895e-12
59,6,7.945005e-12
59,7,7.283199e-12
59,8,6.976458e-12
59,9,6.414497e-12
59,10,6.293664e-12
59,11,6.115940e-12
59,12,5.671439e-12
59,13,5.564371e-12
59,14,5.593891e-12
59,15,5.266506e-12
59,16,4.971882e-12
59,17,4.593119e-12
59,18,4.470360e-12
59,19,4.386177e-12
59,20,4.071782e-12
59,21,3.664599e-12
59,22,3.394589e-12
59,23,3.046681e-12
59,24,2.799873e-12
59,25,2.676652e-12
59,26,2.310299e-12
59,27,2.099636e-12
59,28,1.836660e-12
59,29,1.835429e-12
59,30,1.691953e-12
59,31,1.601865e-12
59,32,1.497773e-12
59,33,1.389291e-12
59,34,1.246220e-12
59,35,1.191964e-12
59,36,1.147552e-12
59,37,1.104321e-12
59,38,1.076003e-12
59,39,1.069677e-12
59,40,1.049764e-12
59,41,9.148102e-13
59,42,9.460452e-13
59,43,9.486332e-13
59,44,9.538567e-13
59,45,8.934354e-13
59,46,8.047459e-13
59,47,8.098585e-13
59,48,7.980145e-13
59,49,7.772992e-13
59,50,7.661714e-13
59,51,7.240500e-13
59,52,7.433074e-13
59,53,6.425450e-13
59,54,6.502187e-13
59,55,5.424293e-13
59,56,5.067140e-13
59,57,4.335062e-13
59,58,4.415239e-13
59,59,4.249770e-13
59,60,3.456582e-13
59,61,3.423239e-13
59,62,3.000675e-13
59,63,2.353485e-13
59,64,2.355114e-13
59,65,2.076880e-13
59,66,1.839426e-13
59,67,1.831256e-13
59,68,1.588628e-13
59,69,1.432657e-13
59,70,1.016041e-13
59,71,1.095093e-13
59,72,1.012413e-13
59,73,8.815047e-14
59,74,6.705925e-14
59,75,7.525871e-14
59,76,7.729994e-14
59,77,5.869204e-14
59,78,4.169258e-14
59,79,3.810784e-14
59,80,3.679542e-14
59,81,3.056208e-14
59,82,2.844817e-14
59,83,2.355244e-14
59,84,2.629137e-14
59,85,2.640471e-14
59,86,1.958838e-14
59,87,2.072107e-14
59,88,2.775187e-14
59,89,1.909380e-14
59,90,2.515435e-14
59,91,2.897114e-14
59,92,1.988067e-14
59,93,2.488392e-14
59,94,2.140317e-14
59,95,2.447127e-14
59,96,1.980150e-14
59,97,2.205013e-14
59,98,1.912233e-14
59,99,1.550050e-14
59,100,1.152041e-14
59,101,1.501073e-14
59,102,1.325181e-14
59,103,8.925852e-15
59,104,1.620342e-14
59,105,8.707473e-15
59,106,1.626735e-14
59,107,7.761879e-15
59,108,1.232515e-14
59,109,9.671269e-15
59,110,6.162550e-15
59,111,3.379557e-15
59,112,3.572363e-15
59,113,4.616063e-15
59,114,5.513970e-15
59,115,3.314515e-15
59,116,5.025154e-15
59,117,2.816294e-15
59,118,4.273183e-15
59,119,1.878922e-15
59,120,2.586530e-15
59,121,5.284993e-15
59,122,6.733038e-15
59,123,5.318769e-15
59,124,1.816137e-15
59,125,2.337040e-15
59,126,2.427661e-15
59,127,1.089795e-15
59,128,1.332055e-15
59,129,9.859366e-16
59,130,1.466328e-15
59,131,1.638895e-15
59,132,9.904580e-16
59,133,7.454180e-16
59,134,1.789352e-15
59,135,1.002673e-15
59,136,3.488003e-16
59,137,7.339068e-16
59,138,7.121680e-16
59,139,8.739727e-16
59,140,7.007811e-16
59,141,2.041708e-16
59,142,4.993590e-16
59,143,5.477060e-16
59,144,5.356832e-16
59,145,5.905686e-18
59,146,3.051310e-16
59,147,4.737142e-16
59,148,3.463220e-16
59,149,2.029269e-16
59,150,4.209130e-16
59,151,0.000000e+00
59,152,1.452117e-16
59,153,3.093853e-16
59,154,0.000000e+00
59,155,-8.858573e-17
59,156,2.640112e-16
59,157,6.648632e-17
59,158,-1.026017e-16
59,159,8.654712e-17
59,160,6.998097e-17
59,161,0.000000e+00
59,162,-2.050692e-17
59,163,-1.703420e-16
59,164,0.000000e+00
59,165,0.000000e+00
59,166,3.726950e-17
59,167,0.000000e+00
59,168,0.000000e+00
59,169,-1.963946e-17
59,170,-2.189767e-17
59,171,-1.857800e-17
59,172,0.000000e+00
59,173,-2.161231e-17
59,174,0.000000e+00
59,175,0.000000e+00
59,176,-1.742162e-17
59,177,-2.014076e-17
59,178,0.000000e+00
59,179,0.000000e+00
59,180,0.000000e+00
59,181,0.000000e+00
59,182,0.000000e+00
59,183,0.000000e+00
59,184,0.000000e+00
59,185,0.000000e+00
59,186,0.000000e+00
59,187,0.000000e+00
59,188,0.000000e+00
59,189,0.000000e+00
59,190,0.000000e+00
59,191,0.000000e+00
59,192,0.000000e+00
59,193,0.000000e+00
59,194,0.000000e+00
59,195,0.000000e+00
59,196,0.000000e+00
59,197,0.000000e+00
59,198,0.000000e+00
59,199,0.000000e+00
59,200,0.000000e+00
59,201,0.000000e+00
60,0,0.000000e+00
60,1,1.009575e-11
60,2,1.430134e-11
60,3,1.197495e-11
60,4,1.040039e-11
60,5,9.348056e-12
60,6,9.369287e-12
60,7,8.596553e-12
60,8,8.192302e-12
60,9,7.561229e-12
60,10,7.221092e-12
60,11,7.055032e-12
60,12,6.444892e-12
60,13,6.234346e-12
60,14,6.215918e-12
60,15,5.694925e-12
60,16,5.282171e-12
60,17,4.823223e-12
60,18,4.554488e-12
60,19,4.387264e-12
60,20,4.060192e-12
60,21,3.630821e-12
60,22,3.316628e-12
60,23,2.998306e-12
60,24,2.724804e-12
60,25,2.615881e-12
60,26,2.242137e-12
60,27,2.056940e-12
60,28,1.793326e-12
60,29,1.752720e-12
60,30,1.601660e-12
60,31,1.529078e-12
60,32,1.436964e-12
60,33,1.328319e-12
60,34,1.166397e-12
60,35,1.088393e-12
60,36,1.044470e-12
60,37,9.983101e-13
60,38,9.694864e-13
60,39,9.431744e-13
60,40,9.099666e-13
60,41,7.988467e-13
60,42,8.086742e-13
60,43,8.213363e-13
60,44,8.098372e-13
60,45,7.469133e-13
60,46,6.626354e-13
60,47,6.629260e-13
60,48,6.505268e-13
60,49,6.335654e-13
60,50,6.167147e-13
60,51,5.800933e-13
60,52,5.959350e-13
60,53,5.133921e-13
60,54,5.233255e-13
60,55,4.426000e-13
60,56,4.129890e-13
60,57,3.607704e-13
60,58,3.666139e-13
60,59,3.456582e-13
60,60,2.979099e-13
60,61,2.919095e-13
60,62,2.587457e-13
60,63,2.053348e-13
60,64,2.067463e-13
60,65,1.829647e-13
60,66,1.584711e-13
60,67,1.633720e-13
60,68,1.437319e-13
60,69,1.324708e-13
60,70,9.180783e-14
60,71,1.014058e-13
60,72,9.334846e-14
60,73,8.165300e-14
60,74,6.569108e-14
60,75,6.944014e-14
60,76,7.531922e-14
60,77,5.613398e-14
60,78,4.201644e-14
60,79,3.909802e-14
60,80,3.717632e-14
60,81,3.088963e-14
60,82,2.889552e-14
60,83,2.409245e-14
60,84,2.792867e-14
60,85,2.768972e-14
60,86,1.959977e-14
60,87,2.191048e-14
60,88,3.045214e-14
60,89,1.917055e-14
60,90,2.593206e-14
60,91,2.876532e-14
60,92,2.050108e-14
60,93,2.587636e-14
60,94,2.222211e-14
60,95,2.413438e-14
60,96,1.973477e-14
60,97,2.265875e-14
60,98,1.952518e-14
60,99,1.539089e-14
60,100,1.126899e-14
60,101,1.573180e-14
60,102,1.317462e-14
60,103,8.851851e-15
60,104,1.757048e-14
60,105,8.668414e-15
60,106,1.667064e-14
60,107,7.423513e-15
60,108,1.307036e-14
60,109,1.022645e-14
60,110,6.342537e-15
60,111,3.112069e-15
60,112,3.591507e-15
60,113,4.432069e-15
60,114,5.214829e-15
60,115,3.324246e-15
60,116,5.257919e-15
60,117,2.612361e-15
60,118,4.172730e-15
60,119,1.705869e-15
60,120,2.651904e-15
60,121,5.757500e-15
60,122,7.087830e-15
60,123,5.681460e-15
60,124,1.825746e-15
60,125,2.537100e-15
60,126,2.631815e-15
60,127,8.568316e-16
60,128,1.174898e-15
60,129,8.913222e-16
60,130,1.342196e-15
60,131,1.617447e-15
60,132,9.981950e-16
60,133,6.121253e-16
60,134,1.780805e-15
60,135,9.571291e-16
60,136,3.221182e-16
60,137,6.378008e-16
60,138,8.109578e-16
60,139,6.262270e-16
60,140,7.867904e-16
60,141,1.637362e-16
60,142,5.671849e-16
60,143,5.633578e-16
60,144,4.327270e-16
60,145,-9.326732e-18
60,146,2.546265e-16
60,147,4.098537e-16
60,148,3.079307e-16
60,149,1.822508e-16
60,150,3.977636e-16
60,151,0.000000e+00
60,152,1.397612e-16
60,153,2.777068e-16
60,154,0.000000e+00
60,155,-1.060066e-16
60,156,2.334875e-16
60,157,6.035755e-17
60,158,-1.259448e-16
60,159,7.861054e-17
60,160,6.277479e-17
60,161,0.000000e+00
60,162,-9.728819e-18
60,163,-1.861933e-16
60,164,0.000000e+00
60,165,0.000000e+00
60,166,3.832270e-17
60,167,0.000000e+00
60,168,0.000000e+00
60,169,-9.317285e-18
60,170,-1.038861e-17
60,171,-8.093117e-18
60,172,0.000000e+00
60,173,-1.025324e-17
60,174,0.000000e+00
60,175,0.000000e+00
60,176,-7.589361e-18
60,177,-8.773899e-18
60,178,0.000000e+00
60,179,0.000000e+00
60,180,0.000000e+00
60,181,0.000000e+00
60,182,0.000000e+00
60,183,0.000000e+00
60,184,0.000000e+00
60,185,0.000000e+00
60,186,0.000000e+00
60,187,0.000000e+00
60,188,0.000000e+00
60,189,0.000000e+00
60,190,0.000000e+00
60,191,0.000000e+00
60,192,0.000000e+00
60,193,0.000000e+00
60,194,0.000000e+00
60,195,0.000000e+00
60,196,0.000000e+00
60,197,0.000000e+00
60,198,0.000000e+00
60,199,0.000000e+00
60,200,0.000000e+00
60,201,0.000000e+00
61,0,0.000000e+00
61,1,9.138918e-12
61,2,1.302415e-11
61,3,1.095550e-11
61,4,9.519995e-12
61,5,8.565486e-12
61,6,8.580388e-12
61,7,7.859578e-12
61,8,7.473051e-12
61,9,6.908609e-12
61,10,6.596561e-12
61,11,6.398325e-12
61,12,5.818142e-12
61,13,5.637997e-12
61,14,5.617143e-12
61,15,5.107152e-12
61,16,4.742356e-12
61,17,4.352152e-12
61,18,4.121630e-12
61,19,3.991169e-12
61,20,3.736444e-12
61,21,3.345314e-12
61,22,3.058192e-12
61,23,2.767134e-12
61,24,2.520865e-12
61,25,2.404194e-12
61,26,2.055594e-12
61,27,1.885578e-12
61,28,1.645530e-12
61,29,1.604109e-12
61,30,1.464918e-12
61,31,1.404775e-12
61,32,1.316094e-12
61,33,1.223310e-12
61,34,1.065153e-12
61,35,1.002136e-12
61,36,9.583463e-13
61,37,9.184312e-13
61,38,8.932876e-13
61,39,8.734788e-13
61,40,8.428667e-13
61,41,7.402699e-13
61,42,7.526480e-13
61,43,7.661942e-13
61,44,7.534182e-13
61,45,6.968520e-13
61,46,6.259756e-13
61,47,6.225795e-13
61,48,6.130632e-13
61,49,5.997022e-13
61,50,5.827839e-13
61,51,5.515386e-13
61,52,5.663481e-13
61,53,4.917384e-13
61,54,5.005322e-13
61,55,4.298621e-13
61,56,4.018505e-13
61,57,3.559306e-13
61,58,3.605214e-13
61,59,3.423239e-13
61,60,2.919095e-13
61,61,2.960119e-13
61,62,2.634470e-13
61,63,2.100972e-13
61,64,2.114968e-13
61,65,1.894730e-13
61,66,1.647789e-13
61,67,1.676176e-13
61,68,1.482909e-13
61,69,1.392034e-13
61,70,9.853309e-14
61,71,1.065845e-13
61,72,9.888628e-14
61,73,8.831269e-14
61,74,6.951639e-14
61,75,7.510928e-14
61,76,7.887893e-14
61,77,6.158044e-14
61,78,4.513530e-14
61,79,4.124629e-14
61,80,4.017058e-14
61,81,3.365485e-14
61,82,3.221037e-14
61,83,2.653936e-14
61,84,3.008101e-14
61,85,3.060309e-14
61,86,2.204086e-14
61,87,2.426917e-14
61,88,3.250056e-14
61,89,2.167426e-14
61,90,2.893382e-14
61,91,3.169616e-14
61,92,2.225537e-14
61,93,2.865708e-14
61,94,2.362525e-14
61,95,2.587747e-14
61,96,2.200658e-14
61,97,2.400427e-14
61,98,2.090366e-14
61,99,1.720556e-14
61,100,1.317092e-14
61,101,1.663281e-14
61,102,1.476251e-14
61,103,1.029797e-14
61,104,1.840834e-14
61,105,9.539244e-15
61,106,1.765785e-14
61,107,8.397752e-15
61,108,1.372535e-14
61,109,1.076675e-14
61,110,6.913224e-15
61,111,3.398334e-15
61,112,3.966706e-15
61,113,4.551363e-15
61,114,5.600711e-15
61,115,3.534549e-15
61,116,5.323305e-15
61,117,2.659193e-15
61,118,4.328896e-15
61,119,1.878240e-15
61,120,2.740061e-15
61,121,5.537028e-15
61,122,6.923264e-15
61,123,5.502729e-15
61,124,1.793022e-15
61,125,2.526369e-15
61,126,2.496409e-15
61,127,1.091951e-15
61,128,1.329009e-15
61,129,9.077253e-16
61,130,1.513993e-15
61,131,1.714273e-15
61,132,1.117313e-15
61,133,7.089147e-16
61,134,1.833576e-15
61,135,1.056766e-15
61,136,3.774442e-16
61,137,7.625140e-16
61,138,7.960278e-16
61,139,8.077694e-16
61,140,7.905706e-16
61,141,2.426729e-16
61,142,5.865971e-16
61,143,6.700123e-16
61,144,5.213101e-16
61,145,1.704450e-16
61,146,2.575653e-16
61,147,4.206938e-16
61,148,3.276515e-16
61,149,2.000670e-16
61,150,4.620928e-16
61,151,0.000000e+00
61,152,1.679167e-16
61,153,2.983175e-16
61,154,0.000000e+00
61,155,6.804498e-17
61,156,2.459358e-16
61,157,6.573150e-17
61,158,3.642654e-17
61,159,7.451749e-17
61,160,6.825938e-17
61,161,0.000000e+00
61,162,-5.489899e-18
61,163,-5.970213e-18
61,164,0.000000e+00
61,165,0.000000e+00
61,166,3.959638e-17
61,167,0.000000e+00
61,168,0.000000e+00
61,169,-5.257673e-18
61,170,-5.862216e-18
61,171,-3.419904e-18
61,172,0.000000e+00
61,173,-5.785823e-18
61,174,0.000000e+00
61,175,0.000000e+00
61,176,-3.207032e-18
61,177,-3.707582e-18
61,178,0.000000e+00
61,179,0.000000e+00
61,180,0.000000e+00
61,181,0.000000e+00
61,182,0.000000e+00
61,183,0.000000e+00
61,184,0.000000e+00
61,185,0.000000e+00
61,186,0.000000e+00
61,187,0.000000e+00
61,188,0.000000e+00
61,189,0.000000e+00
61,190,0.000000e+00
61,191,0.000000e+00
61,192,0.000000e+00
61,193,0.000000e+00
61,194,0.000000e+00
61,195,0.000000e+00
61,196,0.000000e+00
61,197,0.000000e+00
61,198,0.000000e+00
61,199,0.000000e+00
61,200,0.000000e+00
61,201,0.000000e+00
62,0,0.000000e+00
62,1,8.902341e-12
62,2,1.276251e-11
62,3,1.068527e-11
62,4,9.472909e-12
62,5,8.509513e-12
62,6,8.478043e-12
62,7,7.801218e-12
62,8,7.446775e-12
62,9,6.872561e-12
62,10,6.463286e-12
62,11,6.301364e-12
62,12,5.700448e-12
62,13,5.460190e-12
62,14,5.405628e-12
62,15,4.816529e-12
62,16,4.454711e-12
62,17,4.065287e-12
62,18,3.766041e-12
62,19,3.602279e-12
62,20,3.388377e-12
62,21,3.030800e-12
62,22,2.760956e-12
62,23,2.502406e-12
62,24,2.264783e-12
62,25,2.159780e-12
62,26,1.856935e-12
62,27,1.720667e-12
62,28,1.514128e-12
62,29,1.462571e-12
62,30,1.334823e-12
62,31,1.289144e-12
62,32,1.203236e-12
62,33,1.128577e-12
62,34,9.789928e-13
62,35,9.075028e-13
62,36,8.612860e-13
62,37,8.309548e-13
62,38,8.073988e-13
62,39,7.798695e-13
62,40,7.437841e-13
62,41,6.599907e-13
62,42,6.642314e-13
62,43,6.815754e-13
62,44,6.609714e-13
62,45,6.077622e-13
62,46,5.456446e-13
62,47,5.385444e-13
62,48,5.298828e-13
62,49,5.178915e-13
62,50,4.998419e-13
62,51,4.714863e-13
62,52,4.857911e-13
62,53,4.217826e-13
62,54,4.310231e-13
62,55,3.756869e-13
62,56,3.510274e-13
62,57,3.138646e-13
62,58,3.170913e-13
62,59,3.000675e-13
62,60,2.587457e-13
62,61,2.634470e-13
62,62,2.399750e-13
62,63,1.919510e-13
62,64,1.920593e-13
62,65,1.725349e-13
62,66,1.488002e-13
62,67,1.515466e-13
62,68,1.352740e-13
62,69,1.282629e-13
62,70,9.045276e-14
62,71,9.845661e-14
62,72,9.060338e-14
62,73,8.099003e-14
62,74,6.429802e-14
62,75,6.911414e-14
62,76,7.233575e-14
62,77,5.609998e-14
62,78,4.081782e-14
62,79,3.802706e-14
62,80,3.636807e-14
62,81,3.070519e-14
62,82,2.902407e-14
62,83,2.457326e-14
62,84,2.781939e-14
62,85,2.829309e-14
62,86,2.026285e-14
62,87,2.255229e-14
62,88,3.030798e-14
62,89,1.967149e-14
62,90,2.601500e-14
62,91,2.835503e-14
62,92,2.010287e-14
62,93,2.566850e-14
62,94,2.155255e-14
62,95,2.282384e-14
62,96,1.927760e-14
62,97,2.121724e-14
62,98,1.874200e-14
62,99,1.500759e-14
62,100,1.145236e-14
62,101,1.511293e-14
62,102,1.307248e-14
62,103,9.104443e-15
62,104,1.694690e-14
62,105,8.495476e-15
62,106,1.605522e-14
62,107,7.490145e-15
62,108,1.261325e-14
62,109,9.814734e-15
62,110,6.119621e-15
62,111,2.869584e-15
62,112,3.443287e-15
62,113,4.278111e-15
62,114,5.052514e-15
62,115,3.204245e-15
62,116,4.913481e-15
62,117,2.377915e-15
62,118,4.073176e-15
62,119,1.649665e-15
62,120,2.517219e-15
62,121,5.209603e-15
62,122,6.572877e-15
62,123,5.167829e-15
62,124,1.664898e-15
62,125,2.357048e-15
62,126,2.365233e-15
62,127,9.997389e-16
62,128,1.139645e-15
62,129,8.276632e-16
62,130,1.403449e-15
62,131,1.606637e-15
62,132,1.012728e-15
62,133,6.286392e-16
62,134,1.774185e-15
62,135,9.437283e-16
62,136,3.362659e-16
62,137,6.623369e-16
62,138,7.583341e-16
62,139,7.396905e-16
62,140,7.486222e-16
62,141,2.493751e-16
62,142,5.426259e-16
62,143,6.495341e-16
62,144,4.574798e-16
62,145,1.220623e-16
62,146,2.258101e-16
62,147,3.668221e-16
62,148,2.863314e-16
62,149,1.759004e-16
62,150,4.064499e-16
62,151,0.000000e+00
62,152,1.493599e-16
62,153,2.597727e-16
62,154,0.000000e+00
62,155,1.063899e-16
62,156,2.145726e-16
62,157,5.717304e-17
62,158,7.799833e-17
62,159,5.831410e-17
62,160,6.010297e-17
62,161,0.000000e+00
62,162,-8.988420e-18
62,163,4.615209e-17
62,164,0.000000e+00
62,165,0.000000e+00
62,166,2.956926e-17
62,167,0.000000e+00
62,168,0.000000e+00
62,169,-8.608206e-18
62,170,-9.598002e-18
62,171,-7.044648e-18
62,172,0.000000e+00
62,173,-9.472927e-18
62,174,0.000000e+00
62,175,0.000000e+00
62,176,-6.606154e-18
62,177,-7.637235e-18
62,178,0.000000e+00
62,179,0.000000e+00
62,180,0.000000e+00
62,181,0.000000e+00
62,182,0.000000e+00
62,183,0.000000e+00
62,184,0.000000e+00
62,185,0.000000e+00
62,186,0.000000e+00
62,187,0.000000e+00
62,188,0.000000e+00
62,189,0.000000e+00
62,190,0.000000e+00
62,191,0.000000e+00
62,192,0.000000e+00
62,193,0.000000e+00
62,194,0.000000e+00
62,195,0.000000e+00
62,196,0.000000e+00
62,197,0.000000e+00
62,198,0.000000e+00
62,199,0.000000e+00
62,200,0.000000e+00
62,201,0.000000e+00
63,0,0.000000e+00
63,1,6.165971e-12
63,2,8.975537e-12
63,3,7.365650e-12
63,4,6.650898e-12
63,5,6.030825e-12
63,6,6.025661e-12
63,7,5.640709e-12
63,8,5.449620e-12
63,9,5.018010e-12
63,10,4.647173e-12
63,11,4.584949e-12
63,12,4.203949e-12
63,13,3.984501e-12
63,14,3.971267e-12
63,15,3.549333e-12
63,16,3.302980e-12
63,17,3.001718e-12
63,18,2.748123e-12
63,19,2.613154e-12
63,20,2.449637e-12
63,21,2.207695e-12
63,22,1.973873e-12
63,23,1.784735e-12
63,24,1.582575e-12
63,25,1.497496e-12
63,26,1.316972e-12
63,27,1.234011e-12
63,28,1.102316e-12
63,29,1.061774e-12
63,30,9.757600e-13
63,31,9.483468e-13
63,32,8.816635e-13
63,33,8.506735e-13
63,34,7.479622e-13
63,35,6.791114e-13
63,36,6.426481e-13
63,37,6.321551e-13
63,38,6.102571e-13
63,39,5.882319e-13
63,40,5.546160e-13
63,41,4.952816e-13
63,42,4.938346e-13
63,43,5.071744e-13
63,44,4.921439e-13
63,45,4.548388e-13
63,46,4.047587e-13
63,47,4.015715e-13
63,48,3.906128e-13
63,49,3.816565e-13
63,50,3.685890e-13
63,51,3.444151e-13
63,52,3.571540e-13
63,53,3.118088e-13
63,54,3.220064e-13
63,55,2.860973e-13
63,56,2.718241e-13
63,57,2.422495e-13
63,58,2.449392e-13
63,59,2.353485e-13
63,60,2.053348e-13
63,61,2.100972e-13
63,62,1.919510e-13
63,63,1.623329e-13
63,64,1.594361e-13
63,65,1.408733e-13
63,66,1.223434e-13
63,67,1.254786e-13
63,68,1.143688e-13
63,69,1.085476e-13
63,70,7.768294e-14
63,71,8.341411e-14
63,72,7.751512e-14
63,73,6.997391e-14
63,74,5.483385e-14
63,75,5.948262e-14
63,76,6.261043e-14
63,77,4.841621e-14
63,78,3.570229e-14
63,79,3.184140e-14
63,80,3.167196e-14
63,81,2.667325e-14
63,82,2.537507e-14
63,83,2.224278e-14
63,84,2.423339e-14
63,85,2.540153e-14
63,86,1.784118e-14
63,87,2.026357e-14
63,88,2.508714e-14
63,89,1.764187e-14
63,90,2.212023e-14
63,91,2.313968e-14
63,92,1.674656e-14
63,93,2.121237e-14
63,94,1.717254e-14
63,95,1.805663e-14
63,96,1.586026e-14
63,97,1.674860e-14
63,98,1.513626e-14
63,99,1.237542e-14
63,100,9.639603e-15
63,101,1.208284e-14
63,102,1.055197e-14
63,103,7.577366e-15
63,104,1.299253e-14
63,105,6.951303e-15
63,106,1.251915e-14
63,107,6.119427e-15
63,108,9.644033e-15
63,109,7.426867e-15
63,110,4.925107e-15
63,111,2.331501e-15
63,112,3.147963e-15
63,113,3.253599e-15
63,114,3.902770e-15
63,115,2.524068e-15
63,116,3.682048e-15
63,117,1.826636e-15
63,118,3.082969e-15
63,119,1.377984e-15
63,120,1.865663e-15
63,121,3.716688e-15
63,122,4.539347e-15
63,123,3.663803e-15
63,124,1.156779e-15
63,125,1.714593e-15
63,126,1.683258e-15
63,127,7.724224e-16
63,128,9.884478e-16
63,129,5.962735e-16
63,130,1.041632e-15
63,131,1.178506e-15
63,132,8.464528e-16
63,133,4.892342e-16
63,134,1.182732e-15
63,135,7.789774e-16
63,136,2.893972e-16
63,137,5.459697e-16
63,138,5.423234e-16
63,139,5.281615e-16
63,140,5.390862e-16
63,141,1.665103e-16
63,142,4.126340e-16
63,143,4.824871e-16
63,144,3.596315e-16
63,145,1.445372e-16
63,146,1.717903e-16
63,147,2.862200e-16
63,148,2.303764e-16
63,149,1.455858e-16
63,150,3.500807e-16
63,151,0.000000e+00
63,152,1.319276e-16
63,153,2.104681e-16
63,154,0.000000e+00
63,155,5.399249e-17
63,156,1.711429e-16
63,157,4.682707e-17
63,158,2.324773e-17
63,159,4.580534e-17
63,160,4.932418e-17
63,161,0.000000e+00
63,162,-3.674228e-19
63,163,-2.312705e-18
63,164,0.000000e+00
63,165,0.000000e+00
63,166,2.686190e-17
63,167,0.000000e+00
63,168,0.000000e+00
63,169,-3.518806e-19
63,170,-3.923409e-19
63,171,1.213333e-18
63,172,0.000000e+00
63,173,-3.872282e-19
63,174,0.000000e+00
63,175,0.000000e+00
63,176,1.137809e-18
63,177,1.315397e-18
63,178,0.000000e+00
63,179,0.000000e+00
63,180,0.000000e+00
63,181,0.000000e+00
63,182,0.000000e+00
63,183,0.000000e+00
63,184,0.000000e+00
63,185,0.000000e+00
63,186,0.000000e+00
63,187,0.000000e+00
63,188,0.000000e+00
63,189,0.000000e+00
63,190,0.000000e+00
63,191,0.000000e+00
63,192,0.000000e+00
63,193,0.000000e+00
63,194,0.000000e+00
63,195,0.000000e+00
63,196,0.000000e+00
63,197,0.000000e+00
63,198,0.000000e+00
63,199,0.000000e+00
63,200,0.000000e+00
63,201,0.000000e+00
64,0,0.000000e+00
64,1,6.494326e-12
64,2,9.548257e-12
64,3,7.946783e-12
64,4,7.051416e-12
64,5,6.375814e-12
64,6,6.374985e-12
64,7,5.909035e-12
64,8,5.668750e-12
64,9,5.236898e-12
64,10,4.904739e-12
64,11,4.790742e-12
64,12,4.358216e-12
64,13,4.163878e-12
64,14,4.135218e-12
64,15,3.714902e-12
64,16,3.443551e-12
64,17,3.149516e-12
64,18,2.948186e-12
64,19,2.850189e-12
64,20,2.678451e-12
64,21,2.413635e-12
64,22,2.175352e-12
64,23,1.961032e-12
64,24,1.754033e-12
64,25,1.662222e-12
64,26,1.427316e-12
64,27,1.321203e-12
64,28,1.161254e-12
64,29,1.112249e-12
64,30,1.012902e-12
64,31,9.775796e-13
64,32,9.160268e-13
64,33,8.664583e-13
64,34,7.506265e-13
64,35,6.898671e-13
64,36,6.576381e-13
64,37,6.327535e-13
64,38,6.114350e-13
64,39,5.897815e-13
64,40,5.602797e-13
64,41,4.971015e-13
64,42,4.969317e-13
64,43,5.088488e-13
64,44,4.947435e-13
64,45,4.556271e-13
64,46,4.055841e-13
64,47,4.010351e-13
64,48,3.922473e-13
64,49,3.826980e-13
64,50,3.696501e-13
64,51,3.477277e-13
64,52,3.578035e-13
64,53,3.126395e-13
64,54,3.215296e-13
64,55,2.852009e-13
64,56,2.692273e-13
64,57,2.431768e-13
64,58,2.459429e-13
64,59,2.355114e-13
64,60,2.067463e-13
64,61,2.114968e-13
64,62,1.920593e-13
64,63,1.594361e-13
64,64,1.616057e-13
64,65,1.420046e-13
64,66,1.236688e-13
64,67,1.281869e-13
64,68,1.156369e-13
64,69,1.106991e-13
64,70,7.872132e-14
64,71,8.477837e-14
64,72,7.931816e-14
64,73,7.140032e-14
64,74,5.680471e-14
64,75,6.061987e-14
64,76,6.412962e-14
64,77,5.023561e-14
64,78,3.672501e-14
64,79,3.301824e-14
64,80,3.265442e-14
64,81,2.764721e-14
64,82,2.623221e-14
64,83,2.261037e-14
64,84,2.476897e-14
64,85,2.592913e-14
64,86,1.814476e-14
64,87,2.047035e-14
64,88,2.599146e-14
64,89,1.795996e-14
64,90,2.336778e-14
64,91,2.442526e-14
64,92,1.768281e-14
64,93,2.252382e-14
64,94,1.829202e-14
64,95,1.962128e-14
64,96,1.713296e-14
64,97,1.794655e-14
64,98,1.635892e-14
64,99,1.348155e-14
64,100,1.041073e-14
64,101,1.292486e-14
64,102,1.142528e-14
64,103,8.058002e-15
64,104,1.413993e-14
64,105,7.425294e-15
64,106,1.346419e-14
64,107,6.520865e-15
64,108,1.027770e-14
64,109,8.010972e-15
64,110,5.324728e-15
64,111,2.519859e-15
64,112,3.342428e-15
64,113,3.392114e-15
64,114,4.208337e-15
64,115,2.740504e-15
64,116,4.007452e-15
64,117,1.967396e-15
64,118,3.267754e-15
64,119,1.486515e-15
64,120,2.042820e-15
64,121,4.074405e-15
64,122,4.936636e-15
64,123,3.981533e-15
64,124,1.260654e-15
64,125,1.868579e-15
64,126,1.810252e-15
64,127,8.012680e-16
64,128,1.043892e-15
64,129,6.493867e-16
64,130,1.110261e-15
64,131,1.239941e-15
64,132,9.196322e-16
64,133,5.183372e-16
64,134,1.249749e-15
64,135,8.396085e-16
64,136,3.123628e-16
64,137,5.877784e-16
64,138,5.939857e-16
64,139,5.259291e-16
64,140,5.925051e-16
64,141,1.769002e-16
64,142,4.549258e-16
64,143,5.181718e-16
64,144,3.765044e-16
64,145,9.225057e-17
64,146,1.916680e-16
64,147,3.128717e-16
64,148,2.505350e-16
64,149,1.568000e-16
64,150,3.754200e-16
64,151,0.000000e+00
64,152,1.400693e-16
64,153,2.288198e-16
64,154,0.000000e+00
64,155,-1.058999e-17
64,156,1.865913e-16
64,157,5.084982e-17
64,158,-4.284369e-17
64,159,6.070481e-17
64,160,5.308803e-17
64,161,0.000000e+00
64,162,6.869357e-18
64,163,-7.801651e-17
64,164,0.000000e+00
64,165,0.000000e+00
64,166,3.740136e-17
64,167,0.000000e+00
64,168,0.000000e+00
64,169,6.578780e-18
64,170,7.335227e-18
64,171,8.186068e-18
64,172,0.000000e+00
64,173,7.239639e-18
64,174,0.000000e+00
64,175,0.000000e+00
64,176,7.676527e-18
64,177,8.874670e-18
64,178,0.000000e+00
64,179,0.000000e+00
64,180,0.000000e+00
64,181,0.000000e+00
64,182,0.000000e+00
64,183,0.000000e+00
64,184,0.000000e+00
64,185,0.000000e+00
64,186,0.000000e+00
64,187,0.000000e+00
64,188,0.000000e+00
64,189,0.000000e+00
64,190,0.000000e+00
64,191,0.000000e+00
64,192,0.000000e+00
64,193,0.000000e+00
64,194,0.000000e+00
64,195,0.000000e+00
64,196,0.000000e+00
64,197,0.000000e+00
64,198,0.000000e+00
64,199,0.000000e+00
64,200,0.000000e+00
64,201,0.000000e+00
65,0,0.000000e+00
65,1,6.784175e-12
65,2,9.695668e-12
65,3,8.254565e-12
65,4,7.175799e-12
65,5,6.434925e-12
65,6,6.426761e-12
65,7,5.855369e-12
65,8,5.540758e-12
65,9,5.111108e-12
65,10,4.861289e-12
65,11,4.677451e-12
65,12,4.213164e-12
65,13,4.059450e-12
65,14,4.005353e-12
65,15,3.597501e-12
65,16,3.307251e-12
65,17,3.034425e-12
65,18,2.883766e-12
65,19,2.802444e-12
65,20,2.647317e-12
65,21,2.368318e-12
65,22,2.145038e-12
65,23,1.935651e-12
65,24,1.750618e-12
65,25,1.661258e-12
65,26,1.390439e-12
65,27,1.277585e-12
65,28,1.106062e-12
65,29,1.046640e-12
65,30,9.454601e-13
65,31,9.098254e-13
65,32,8.502510e-13
65,33,7.838604e-13
65,34,6.661832e-13
65,35,6.228774e-13
65,36,5.938111e-13
65,37,5.579534e-13
65,38,5.398022e-13
65,39,5.198274e-13
65,40,4.948323e-13
65,41,4.388166e-13
65,42,4.376838e-13
65,43,4.518610e-13
65,44,4.360570e-13
65,45,3.996181e-13
65,46,3.591618e-13
65,47,3.490121e-13
65,48,3.433939e-13
65,49,3.379882e-13
65,50,3.235004e-13
65,51,3.065686e-13
65,52,3.147441e-13
65,53,2.758358e-13
65,54,2.820367e-13
65,55,2.514023e-13
65,56,2.346770e-13
65,57,2.173550e-13
65,58,2.188615e-13
65,59,2.076880e-13
65,60,1.829647e-13
65,61,1.894730e-13
65,62,1.725349e-13
65,63,1.408733e-13
65,64,1.420046e-13
65,65,1.326840e-13
65,66,1.142624e-13
65,67,1.151622e-13
65,68,1.040660e-13
65,69,1.017518e-13
65,70,7.336590e-14
65,71,7.897000e-14
65,72,7.326727e-14
65,73,6.765323e-14
65,74,5.409329e-14
65,75,5.796509e-14
65,76,6.069696e-14
65,77,4.940194e-14
65,78,3.923533e-14
65,79,3.455434e-14
65,80,3.464363e-14
65,81,2.980824e-14
65,82,2.881131e-14
65,83,2.390042e-14
65,84,2.630250e-14
65,85,2.684119e-14
65,86,1.977315e-14
65,87,2.180989e-14
65,88,2.851839e-14
65,89,2.012513e-14
65,90,2.598824e-14
65,91,2.901188e-14
65,92,1.995921e-14
65,93,2.533569e-14
65,94,2.106593e-14
65,95,2.321899e-14
65,96,1.961780e-14
65,97,2.157687e-14
65,98,1.876873e-14
65,99,1.550160e-14
65,100,1.221208e-14
65,101,1.471115e-14
65,102,1.342871e-14
65,103,9.405719e-15
65,104,1.583984e-14
65,105,8.375863e-15
65,106,1.548071e-14
65,107,7.873542e-15
65,108,1.177519e-14
65,109,9.326351e-15
65,110,6.204689e-15
65,111,3.277895e-15
65,112,3.807570e-15
65,113,4.177304e-15
65,114,5.051828e-15
65,115,3.077449e-15
65,116,4.579200e-15
65,117,2.379876e-15
65,118,3.808439e-15
65,119,1.743419e-15
65,120,2.395754e-15
65,121,4.518748e-15
65,122,5.857342e-15
65,123,4.612120e-15
65,124,1.547740e-15
65,125,2.123597e-15
65,126,2.051734e-15
65,127,1.111620e-15
65,128,1.167402e-15
65,129,8.191015e-16
65,130,1.410652e-15
65,131,1.574354e-15
65,132,9.954662e-16
65,133,7.020273e-16
65,134,1.662707e-15
65,135,9.592284e-16
65,136,3.504089e-16
65,137,7.374134e-16
65,138,6.600616e-16
65,139,8.762618e-16
65,140,6.523793e-16
65,141,5.055182e-16
65,142,5.016042e-16
65,143,8.253176e-16
65,144,5.041784e-16
65,145,4.353398e-16
65,146,2.411515e-16
65,147,3.909577e-16
65,148,3.048848e-16
65,149,1.841260e-16
65,150,4.275834e-16
65,151,0.000000e+00
65,152,1.545682e-16
65,153,2.782833e-16
65,154,0.000000e+00
65,155,2.739101e-16
65,156,2.290841e-16
65,157,6.134334e-17
65,158,2.479300e-16
65,159,7.967849e-17
65,160,6.341047e-17
65,161,0.000000e+00
65,162,2.754264e-18
65,163,2.275104e-16
65,164,0.000000e+00
65,165,0.000000e+00
65,166,4.516861e-17
65,167,0.000000e+00
65,168,0.000000e+00
65,169,2.637757e-18
65,170,2.941054e-18
65,171,3.832405e-18
65,172,0.000000e+00
65,173,2.902728e-18
65,174,0.000000e+00
65,175,0.000000e+00
65,176,3.593857e-18
65,177,4.154782e-18
65,178,0.000000e+00
65,179,0.000000e+00
65,180,0.000000e+00
65,181,0.000000e+00
65,182,0.000000e+00
65,183,0.000000e+00
65,184,0.000000e+00
65,185,0.000000e+00
65,186,0.000000e+00
65,187,0.000000e+00
65,188,0.000000e+00
65,189,0.000000e+00
65,190,0.000000e+00
65,191,0.000000e+00
65,192,0.000000e+00
65,193,0.000000e+00
65,194,0.000000e+00
65,195,0.000000e+00
65,196,0.000000e+00
65,197,0.000000e+00
65,198,0.000000e+00
65,199,0.000000e+00
65,200,0.000000e+00
65,201,0.000000e+00
66,0,0.000000e+00
66,1,4.942910e-12
66,2,7.088861e-12
66,3,6.032937e-12
66,4,5.033379e-12
66,5,4.549541e-12
66,6,4.544243e-12
66,7,4.092126e-12
66,8,3.870109e-12
66,9,3.565983e-12
66,10,3.493772e-12
66,11,3.317340e-12
66,12,3.038187e-12
66,13,2.985919e-12
66,14,2.964114e-12
66,15,2.776830e-12
66,16,2.564953e-12
66,17,2.391658e-12
66,18,2.388853e-12
66,19,2.380683e-12
66,20,2.226156e-12
66,21,2.002701e-12
66,22,1.826295e-12
66,23,1.629425e-12
66,24,1.485174e-12
66,25,1.400177e-12
66,26,1.158105e-12
66,27,1.051808e-12
66,28,9.006562e-13
66,29,8.522974e-13
66,30,7.718398e-13
66,31,7.274412e-13
66,32,6.784761e-13
66,33,6.076020e-13
66,34,5.178640e-13
66,35,4.978387e-13
66,36,4.804446e-13
66,37,4.390652e-13
66,38,4.243058e-13
66,39,4.137290e-13
66,40,4.011557e-13
66,41,3.548836e-13
66,42,3.558705e-13
66,43,3.625029e-13
66,44,3.557941e-13
66,45,3.294108e-13
66,46,2.976024e-13
66,47,2.890430e-13
66,48,2.841351e-13
66,49,2.811778e-13
66,50,2.722389e-13
66,51,2.590426e-13
66,52,2.638524e-13
66,53,2.326077e-13
66,54,2.388846e-13
66,55,2.122185e-13
66,56,1.999966e-13
66,57,1.855212e-13
66,58,1.883801e-13
66,59,1.839426e-13
66,60,1.584711e-13
66,61,1.647789e-13
66,62,1.488002e-13
66,63,1.223434e-13
66,64,1.236688e-13
66,65,1.142624e-13
66,66,1.036537e-13
66,67,1.021937e-13
66,68,9.199765e-14
66,69,8.799300e-14
66,70,6.511816e-14
66,71,6.943111e-14
66,72,6.563127e-14
66,73,6.129003e-14
66,74,4.819660e-14
66,75,5.225929e-14
66,76,5.420303e-14
66,77,4.541286e-14
66,78,3.581685e-14
66,79,3.011359e-14
66,80,3.178939e-14
66,81,2.712263e-14
66,82,2.676373e-14
66,83,2.150444e-14
66,84,2.351811e-14
66,85,2.392773e-14
66,86,1.781193e-14
66,87,1.983321e-14
66,88,2.478942e-14
66,89,1.860904e-14
66,90,2.406019e-14
66,91,2.699111e-14
66,92,1.863363e-14
66,93,2.336315e-14
66,94,1.876608e-14
66,95,2.211819e-14
66,96,1.875235e-14
66,97,2.003510e-14
66,98,1.731110e-14
66,99,1.489243e-14
66,100,1.175296e-14
66,101,1.302133e-14
66,102,1.234226e-14
66,103,8.783828e-15
66,104,1.368948e-14
66,105,7.715653e-15
66,106,1.381445e-14
66,107,7.232107e-15
66,108,9.890864e-15
66,109,7.972319e-15
66,110,5.588531e-15
66,111,3.198977e-15
66,112,3.637590e-15
66,113,3.364805e-15
66,114,4.460306e-15
66,115,2.661023e-15
66,116,3.800019e-15
66,117,2.092767e-15
66,118,3.130560e-15
66,119,1.640191e-15
66,120,1.974170e-15
66,121,3.756642e-15
66,122,4.645762e-15
66,123,3.802137e-15
66,124,1.237931e-15
66,125,1.673259e-15
66,126,1.623441e-15
66,127,9.402052e-16
66,128,1.091066e-15
66,129,7.086408e-16
66,130,1.140000e-15
66,131,1.263476e-15
66,132,8.817872e-16
66,133,6.231846e-16
66,134,1.207705e-15
66,135,8.672325e-16
66,136,3.223203e-16
66,137,6.696598e-16
66,138,5.061264e-16
66,139,7.043817e-16
66,140,4.986463e-16
66,141,3.758550e-16
66,142,4.042611e-16
66,143,6.279475e-16
66,144,4.451781e-16
66,145,2.638204e-16
66,146,2.310981e-16
66,147,3.657433e-16
66,148,2.825740e-16
66,149,1.707657e-16
66,150,3.916580e-16
66,151,0.000000e+00
66,152,1.393759e-16
66,153,2.588821e-16
66,154,0.000000e+00
66,155,1.453994e-16
66,156,2.128588e-16
66,157,5.711547e-17
66,158,1.221194e-16
66,159,8.795287e-17
66,160,5.813166e-17
66,161,0.000000e+00
66,162,1.227405e-17
66,163,9.190157e-17
66,164,0.000000e+00
66,165,0.000000e+00
66,166,5.272198e-17
66,167,0.000000e+00
66,168,0.000000e+00
66,169,1.175485e-17
66,170,1.310646e-17
66,171,1.286460e-17
66,172,0.000000e+00
66,173,1.293566e-17
66,174,0.000000e+00
66,175,0.000000e+00
66,176,1.206384e-17
66,177,1.394675e-17
66,178,0.000000e+00
66,179,0.000000e+00
66,180,0.000000e+00
66,181,0.000000e+00
66,182,0.000000e+00
66,183,0.000000e+00
66,184,0.000000e+00
66,185,0.000000e+00
66,186,0.000000e+00
66,187,0.000000e+00
66,188,0.000000e+00
66,189,0.000000e+00
66,190,0.000000e+00
66,191,0.000000e+00
66,192,0.000000e+00
66,193,0.000000e+00
66,194,0.000000e+00
66,195,0.000000e+00
66,196,0.000000e+00
66,197,0.000000e+00
66,198,0.000000e+00
66,199,0.000000e+00
66,200,0.000000e+00
66,201,0.000000e+00
67,0,0.000000e+00
67,1,5.529199e-12
67,2,8.105116e-12
67,3,6.905246e-12
67,4,5.815856e-12
67,5,5.231997e-12
67,6,5.211229e-12
67,7,4.716412e-12
67,8,4.477152e-12
67,9,4.143938e-12
67,10,3.997813e-12
67,11,3.833172e-12
67,12,3.468957e-12
67,13,3.379454e-12
67,14,3.349176e-12
67,15,3.096620e-12
67,16,2.855515e-12
67,17,2.646202e-12
67,18,2.601288e-12
67,19,2.581480e-12
67,20,2.419225e-12
67,21,2.183903e-12
67,22,1.987592e-12
67,23,1.777380e-12
67,24,1.607151e-12
67,25,1.520145e-12
67,26,1.261394e-12
67,27,1.144687e-12
67,28,9.804430e-13
67,29,9.229621e-13
67,30,8.305512e-13
67,31,7.855389e-13
67,32,7.364431e-13
67,33,6.571311e-13
67,34,5.557771e-13
67,35,5.243708e-13
67,36,5.060583e-13
67,37,4.634589e-13
67,38,4.474880e-13
67,39,4.301535e-13
67,40,4.137390e-13
67,41,3.667590e-13
67,42,3.641868e-13
67,43,3.704292e-13
67,44,3.617621e-13
67,45,3.312897e-13
67,46,2.940089e-13
67,47,2.884217e-13
67,48,2.825030e-13
67,49,2.786188e-13
67,50,2.684529e-13
67,51,2.559620e-13
67,52,2.598412e-13
67,53,2.279249e-13
67,54,2.352899e-13
67,55,2.101926e-13
67,56,1.996700e-13
67,57,1.864210e-13
67,58,1.889316e-13
67,59,1.831256e-13
67,60,1.633720e-13
67,61,1.676176e-13
67,62,1.515466e-13
67,63,1.254786e-13
67,64,1.281869e-13
67,65,1.151622e-13
67,66,1.021937e-13
67,67,1.086646e-13
67,68,9.688247e-14
67,69,9.216669e-14
67,70,6.664032e-14
67,71,7.204473e-14
67,72,6.826743e-14
67,73,6.252220e-14
67,74,5.040195e-14
67,75,5.273539e-14
67,76,5.659632e-14
67,77,4.602825e-14
67,78,3.434264e-14
67,79,3.013168e-14
67,80,3.043708e-14
67,81,2.590807e-14
67,82,2.494388e-14
67,83,2.047109e-14
67,84,2.240929e-14
67,85,2.297991e-14
67,86,1.625754e-14
67,87,1.857650e-14
67,88,2.354928e-14
67,89,1.668706e-14
67,90,2.263190e-14
67,91,2.412149e-14
67,92,1.748240e-14
67,93,2.197786e-14
67,94,1.776157e-14
67,95,2.036686e-14
67,96,1.751339e-14
67,97,1.853774e-14
67,98,1.636108e-14
67,99,1.405253e-14
67,100,1.063316e-14
67,101,1.265888e-14
67,102,1.154985e-14
67,103,8.075759e-15
67,104,1.365808e-14
67,105,7.368971e-15
67,106,1.311030e-14
67,107,6.623931e-15
67,108,9.900234e-15
67,109,7.800395e-15
67,110,5.517580e-15
67,111,2.968743e-15
67,112,3.594895e-15
67,113,3.344627e-15
67,114,4.418657e-15
67,115,2.988100e-15
67,116,4.273969e-15
67,117,2.212385e-15
67,118,3.141979e-15
67,119,1.799556e-15
67,120,2.171459e-15
67,121,3.946818e-15
67,122,4.681733e-15
67,123,3.894240e-15
67,124,1.334547e-15
67,125,1.917985e-15
67,126,1.754987e-15
67,127,8.259179e-16
67,128,1.186440e-15
67,129,7.295013e-16
67,130,1.117758e-15
67,131,1.259017e-15
67,132,9.977899e-16
67,133,6.105881e-16
67,134,1.135153e-15
67,135,9.667397e-16
67,136,3.589101e-16
67,137,6.929773e-16
67,138,5.920300e-16
67,139,5.277301e-16
67,140,5.735165e-16
67,141,2.271357e-16
67,142,4.763623e-16
67,143,5.442841e-16
67,144,4.224025e-16
67,145,3.373805e-17
67,146,2.455426e-16
67,147,4.011787e-16
67,148,3.136462e-16
67,149,1.891317e-16
67,150,4.416708e-16
67,151,0.000000e+00
67,152,1.591467e-16
67,153,2.870881e-16
67,154,0.000000e+00
67,155,-4.447468e-17
67,156,2.357173e-16
67,157,6.341245e-17
67,158,-7.530142e-17
67,159,1.023341e-16
67,160,6.506015e-17
67,161,0.000000e+00
67,162,2.069377e-17
67,163,-1.267688e-16
67,164,0.000000e+00
67,165,0.000000e+00
67,166,6.398139e-17
67,167,0.000000e+00
67,168,0.000000e+00
67,169,1.981841e-17
67,170,2.209719e-17
67,171,2.106598e-17
67,172,0.000000e+00
67,173,2.180924e-17
67,174,0.000000e+00
67,175,0.000000e+00
67,176,1.975473e-17
67,177,2.283802e-17
67,178,0.000000e+00
67,179,0.000000e+00
67,180,0.000000e+00
67,181,0.000000e+00
67,182,0.000000e+00
67,183,0.000000e+00
67,184,0.000000e+00
67,185,0.000000e+00
67,186,0.000000e+00
67,187,0.000000e+00
67,188,0.000000e+00
67,189,0.000000e+00
67,190,0.000000e+00
67,191,0.000000e+00
67,192,0.000000e+00
67,193,0.000000e+00
67,194,0.000000e+00
67,195,0.000000e+00
67,196,0.000000e+00
67,197,0.000000e+00
67,198,0.000000e+00
67,199,0.000000e+00
67,200,0.000000e+00
67,201,0.000000e+00
68,0,0.000000e+00
68,1,4.509450e-12
68,2,6.658323e-12
68,3,5.652470e-12
68,4,4.835123e-12
68,5,4.358764e-12
68,6,4.372779e-12
68,7,3.995182e-12
68,8,3.822272e-12
68,9,3.513463e-12
68,10,3.372135e-12
68,11,3.262848e-12
68,12,2.968249e-12
68,13,2.874010e-12
68,14,2.863145e-12
68,15,2.643853e-12
68,16,2.453572e-12
68,17,2.267686e-12
68,18,2.228470e-12
68,19,2.212848e-12
68,20,2.071344e-12
68,21,1.875859e-12
68,22,1.695343e-12
68,23,1.506501e-12
68,24,1.341500e-12
68,25,1.259921e-12
68,26,1.052699e-12
68,27,9.584216e-13
68,28,8.277486e-13
68,29,7.751986e-13
68,30,6.991440e-13
68,31,6.661870e-13
68,32,6.225999e-13
68,33,5.640008e-13
68,34,4.845038e-13
68,35,4.477045e-13
68,36,4.318772e-13
68,37,4.010284e-13
68,38,3.861186e-13
68,39,3.703488e-13
68,40,3.523761e-13
68,41,3.154335e-13
68,42,3.097021e-13
68,43,3.168336e-13
68,44,3.079906e-13
68,45,2.817025e-13
68,46,2.493655e-13
68,47,2.444637e-13
68,48,2.379393e-13
68,49,2.360261e-13
68,50,2.256156e-13
68,51,2.151430e-13
68,52,2.193980e-13
68,53,1.930861e-13
68,54,1.999563e-13
68,55,1.814318e-13
68,56,1.744126e-13
68,57,1.626182e-13
68,58,1.637054e-13
68,59,1.588628e-13
68,60,1.437319e-13
68,61,1.482909e-13
68,62,1.352740e-13
68,63,1.143688e-13
68,64,1.156369e-13
68,65,1.040660e-13
68,66,9.199765e-14
68,67,9.688247e-14
68,68,9.085130e-14
68,69,8.523094e-14
68,70,6.275392e-14
68,71,6.707722e-14
68,72,6.424187e-14
68,73,5.953908e-14
68,74,4.840242e-14
68,75,5.049896e-14
68,76,5.445143e-14
68,77,4.491427e-14
68,78,3.513881e-14
68,79,2.977389e-14
68,80,3.192413e-14
68,81,2.718022e-14
68,82,2.670700e-14
68,83,2.233967e-14
68,84,2.396423e-14
68,85,2.523826e-14
68,86,1.768848e-14
68,87,2.055758e-14
68,88,2.481861e-14
68,89,1.855808e-14
68,90,2.411293e-14
68,91,2.499317e-14
68,92,1.828660e-14
68,93,2.302600e-14
68,94,1.794331e-14
68,95,2.031382e-14
68,96,1.808047e-14
68,97,1.843891e-14
68,98,1.655295e-14
68,99,1.442471e-14
68,100,1.139037e-14
68,101,1.248496e-14
68,102,1.184875e-14
68,103,8.484115e-15
68,104,1.340783e-14
68,105,7.430544e-15
68,106,1.276757e-14
68,107,6.701714e-15
68,108,9.527674e-15
68,109,7.546327e-15
68,110,5.455001e-15
68,111,2.906750e-15
68,112,3.605514e-15
68,113,2.997342e-15
68,114,4.098082e-15
68,115,2.666964e-15
68,116,3.744370e-15
68,117,1.909690e-15
68,118,2.760379e-15
68,119,1.605326e-15
68,120,1.911017e-15
68,121,3.365854e-15
68,122,3.969030e-15
68,123,3.301112e-15
68,124,1.121455e-15
68,125,1.661676e-15
68,126,1.499810e-15
68,127,7.794987e-16
68,128,1.050700e-15
68,129,6.097196e-16
68,130,1.019666e-15
68,131,1.130913e-15
68,132,9.114994e-16
68,133,5.484900e-16
68,134,9.915402e-16
68,135,8.753657e-16
68,136,3.287443e-16
68,137,6.378027e-16
68,138,5.095718e-16
68,139,5.146149e-16
68,140,5.036553e-16
68,141,2.759335e-16
68,142,4.238961e-16
68,143,5.568372e-16
68,144,3.878556e-16
68,145,1.509192e-16
68,146,2.010056e-16
68,147,3.425308e-16
68,148,2.749226e-16
68,149,1.688446e-16
68,150,4.081218e-16
68,151,0.000000e+00
68,152,1.509645e-16
68,153,2.523271e-16
68,154,0.000000e+00
68,155,5.013866e-17
68,156,2.051265e-16
68,157,5.611757e-17
68,158,1.702625e-17
68,159,8.219017e-17
68,160,5.812302e-17
68,161,0.000000e+00
68,162,1.923582e-17
68,163,-1.675515e-17
68,164,0.000000e+00
68,165,0.000000e+00
68,166,5.352283e-17
68,167,0.000000e+00
68,168,0.000000e+00
68,169,1.842213e-17
68,170,2.054036e-17
68,171,1.977610e-17
68,172,0.000000e+00
68,173,2.027269e-17
68,174,0.000000e+00
68,175,0.000000e+00
68,176,1.854514e-17
68,177,2.143964e-17
68,178,0.000000e+00
68,179,0.000000e+00
68,180,0.000000e+00
68,181,0.000000e+00
68,182,0.000000e+00
68,183,0.000000e+00
68,184,0.000000e+00
68,185,0.000000e+00
68,186,0.000000e+00
68,187,0.000000e+00
68,188,0.000000e+00
68,189,0.000000e+00
68,190,0.000000e+00
68,191,0.000000e+00
68,192,0.000000e+00
68,193,0.000000e+00
68,194,0.000000e+00
68,195,0.000000e+00
68,196,0.000000e+00
68,197,0.000000e+00
68,198,0.000000e+00
68,199,0.000000e+00
68,200,0.000000e+00
68,201,0.000000e+00
69,0,0.000000e+00
69,1,4.824868e-12
69,2,7.133265e-12
69,3,6.028772e-12
69,4,5.335490e-12
69,5,4.770244e-12
69,6,4.769249e-12
69,7,4.330561e-12
69,8,4.152796e-12
69,9,3.827364e-12
69,10,3.610796e-12
69,11,3.492902e-12
69,12,3.130104e-12
69,13,3.000517e-12
69,14,2.952949e-12
69,15,2.620440e-12
69,16,2.419047e-12
69,17,2.235281e-12
69,18,2.125094e-12
69,19,2.083181e-12
69,20,1.980182e-12
69,21,1.780087e-12
69,22,1.606634e-12
69,23,1.441703e-12
69,24,1.280976e-12
69,25,1.206862e-12
69,26,1.011073e-12
69,27,9.325955e-13
69,28,8.113408e-13
69,29,7.539532e-13
69,30,6.739963e-13
69,31,6.490239e-13
69,32,6.038180e-13
69,33,5.582513e-13
69,34,4.679324e-13
69,35,4.324356e-13
69,36,4.109465e-13
69,37,3.850857e-13
69,38,3.686999e-13
69,39,3.475899e-13
69,40,3.254349e-13
69,41,2.927332e-13
69,42,2.840981e-13
69,43,2.933325e-13
69,44,2.816212e-13
69,45,2.551744e-13
69,46,2.257458e-13
69,47,2.184246e-13
69,48,2.133061e-13
69,49,2.101997e-13
69,50,1.995195e-13
69,51,1.912809e-13
69,52,1.946859e-13
69,53,1.715525e-13
69,54,1.768125e-13
69,55,1.655225e-13
69,56,1.559328e-13
69,57,1.514566e-13
69,58,1.510210e-13
69,59,1.432657e-13
69,60,1.324708e-13
69,61,1.392034e-13
69,62,1.282629e-13
69,63,1.085476e-13
69,64,1.106991e-13
69,65,1.017518e-13
69,66,8.799300e-14
69,67,9.216669e-14
69,68,8.523094e-14
69,69,8.744340e-14
69,70,6.150930e-14
69,71,6.641896e-14
69,72,6.358152e-14
69,73,5.945672e-14
69,74,4.848548e-14
69,75,5.064520e-14
69,76,5.414123e-14
69,77,4.561765e-14
69,78,3.680132e-14
69,79,3.194501e-14
69,80,3.355585e-14
69,81,2.894850e-14
69,82,2.892605e-14
69,83,2.399831e-14
69,84,2.634789e-14
69,85,2.759602e-14
69,86,1.969743e-14
69,87,2.263822e-14
69,88,2.789952e-14
69,89,2.095837e-14
69,90,2.680171e-14
69,91,2.839044e-14
69,92,2.015320e-14
69,93,2.538770e-14
69,94,1.992189e-14
69,95,2.264546e-14
69,96,1.992774e-14
69,97,2.056604e-14
69,98,1.865281e-14
69,99,1.607812e-14
69,100,1.272087e-14
69,101,1.414689e-14
69,102,1.350137e-14
69,103,9.675545e-15
69,104,1.522188e-14
69,105,8.381862e-15
69,106,1.453543e-14
69,107,7.829919e-15
69,108,1.111295e-14
69,109,8.815380e-15
69,110,6.421914e-15
69,111,3.454608e-15
69,112,4.268644e-15
69,113,3.824836e-15
69,114,4.927073e-15
69,115,3.196574e-15
69,116,4.553482e-15
69,117,2.395076e-15
69,118,3.537371e-15
69,119,1.965492e-15
69,120,2.362217e-15
69,121,3.864876e-15
69,122,4.786984e-15
69,123,3.867857e-15
69,124,1.419183e-15
69,125,2.033087e-15
69,126,1.786155e-15
69,127,1.007474e-15
69,128,1.304465e-15
69,129,7.774299e-16
69,130,1.294207e-15
69,131,1.407320e-15
69,132,1.085542e-15
69,133,7.084777e-16
69,134,1.298248e-15
69,135,1.059264e-15
69,136,3.983808e-16
69,137,7.856451e-16
69,138,6.282468e-16
69,139,6.915353e-16
69,140,6.001461e-16
69,141,4.374161e-16
69,142,5.123301e-16
69,143,7.587637e-16
69,144,4.851654e-16
69,145,2.835130e-16
69,146,2.557519e-16
69,147,4.291665e-16
69,148,3.415504e-16
69,149,2.066626e-16
69,150,4.958140e-16
69,151,0.000000e+00
69,152,1.803645e-16
69,153,3.138334e-16
69,154,0.000000e+00
69,155,1.553889e-16
69,156,2.557776e-16
69,157,6.968322e-17
69,158,1.195320e-16
69,159,1.040339e-16
69,160,7.127172e-17
69,161,0.000000e+00
69,162,2.079097e-17
69,163,8.422412e-17
69,164,0.000000e+00
69,165,0.000000e+00
69,166,6.580776e-17
69,167,0.000000e+00
69,168,0.000000e+00
69,169,1.991150e-17
69,170,2.220098e-17
69,171,2.134779e-17
69,172,0.000000e+00
69,173,2.191167e-17
69,174,0.000000e+00
69,175,0.000000e+00
69,176,2.001899e-17
69,177,2.314353e-17
69,178,0.000000e+00
69,179,0.000000e+00
69,180,0.000000e+00
69,181,0.000000e+00
69,182,0.000000e+00
69,183,0.000000e+00
69,184,0.000000e+00
69,185,0.000000e+00
69,186,0.000000e+00
69,187,0.000000e+00
69,188,0.000000e+00
69,189,0.000000e+00
69,190,0.000000e+00
69,191,0.000000e+00
69,192,0.000000e+00
69,193,0.000000e+00
69,194,0.000000e+00
69,195,0.000000e+00
69,196,0.000000e+00
69,197,0.000000e+00
69,198,0.000000e+00
69,199,0.000000e+00
69,200,0.000000e+00
69,201,0.000000e+00
70,0,0.000000e+00
70,1,2.518998e-12
70,2,3.761623e-12
70,3,3.249261e-12
70,4,2.764877e-12
70,5,2.516658e-12
70,6,2.520604e-12
70,7,2.292101e-12
70,8,2.187621e-12
70,9,2.015748e-12
70,10,1.962243e-12
70,11,1.867708e-12
70,12,1.707564e-12
70,13,1.652847e-12
70,14,1.631499e-12
70,15,1.510613e-12
70,16,1.400062e-12
70,17,1.308352e-12
70,18,1.303163e-12
70,19,1.306632e-12
70,20,1.230855e-12
70,21,1.115366e-12
70,22,1.007010e-12
70,23,8.946842e-13
70,24,8.010871e-13
70,25,7.473216e-13
70,26,6.197586e-13
70,27,5.673871e-13
70,28,4.889191e-13
70,29,4.506121e-13
70,30,4.064236e-13
70,31,3.844526e-13
70,32,3.551099e-13
70,33,3.213612e-13
70,34,2.722273e-13
70,35,2.576061e-13
70,36,2.470997e-13
70,37,2.269042e-13
70,38,2.152509e-13
70,39,2.077991e-13
70,40,1.978339e-13
70,41,1.772686e-13
70,42,1.728274e-13
70,43,1.751781e-13
70,44,1.710340e-13
70,45,1.578545e-13
70,46,1.424159e-13
70,47,1.359185e-13
70,48,1.327319e-13
70,49,1.324156e-13
70,50,1.265858e-13
70,51,1.223947e-13
70,52,1.236312e-13
70,53,1.114886e-13
70,54,1.146594e-13
70,55,1.085474e-13
70,56,1.061751e-13
70,57,1.022248e-13
70,58,1.025093e-13
70,59,1.016041e-13
70,60,9.180783e-14
70,61,9.853309e-14
70,62,9.045276e-14
70,63,7.768294e-14
70,64,7.872132e-14
70,65,7.336590e-14
70,66,6.511816e-14
70,67,6.664032e-14
70,68,6.275392e-14
70,69,6.150930e-14
70,70,4.821923e-14
70,71,4.912585e-14
70,72,4.717639e-14
70,73,4.482281e-14
70,74,3.564915e-14
70,75,3.832796e-14
70,76,4.040272e-14
70,77,3.488740e-14
70,78,2.825533e-14
70,79,2.267486e-14
70,80,2.534620e-14
70,81,2.163959e-14
70,82,2.195448e-14
70,83,1.799384e-14
70,84,1.899201e-14
70,85,2.004773e-14
70,86,1.482374e-14
70,87,1.671527e-14
70,88,1.959618e-14
70,89,1.578964e-14
70,90,1.974940e-14
70,91,2.133344e-14
70,92,1.485041e-14
70,93,1.874381e-14
70,94,1.435049e-14
70,95,1.682831e-14
70,96,1.493344e-14
70,97,1.491138e-14
70,98,1.332699e-14
70,99,1.191308e-14
70,100,9.766703e-15
70,101,9.769928e-15
70,102,9.732937e-15
70,103,7.180559e-15
70,104,1.015025e-14
70,105,5.901426e-15
70,106,1.016184e-14
70,107,5.672647e-15
70,108,7.166540e-15
70,109,5.823525e-15
70,110,4.318227e-15
70,111,2.382221e-15
70,112,2.940214e-15
70,113,2.214482e-15
70,114,3.144543e-15
70,115,1.837818e-15
70,116,2.480821e-15
70,117,1.337176e-15
70,118,2.040530e-15
70,119,1.143960e-15
70,120,1.296833e-15
70,121,2.206778e-15
70,122,2.718961e-15
70,123,2.241384e-15
70,124,7.327399e-16
70,125,1.064289e-15
70,126,9.725719e-16
70,127,7.015464e-16
70,128,7.521145e-16
70,129,4.390643e-16
70,130,7.949823e-16
70,131,8.431567e-16
70,132,6.619673e-16
70,133,4.324414e-16
70,134,7.965298e-16
70,135,6.180036e-16
70,136,2.441042e-16
70,137,4.955120e-16
70,138,3.132454e-16
70,139,5.430392e-16
70,140,3.269551e-16
70,141,3.543711e-16
70,142,2.823133e-16
70,143,5.310265e-16
70,144,3.154069e-16
70,145,3.624202e-16
70,146,1.446047e-16
70,147,2.329048e-16
70,148,1.895075e-16
70,149,1.187145e-16
70,150,2.918960e-16
70,151,0.000000e+00
70,152,1.085988e-16
70,153,1.753402e-16
70,154,0.000000e+00
70,155,2.206133e-16
70,156,1.408202e-16
70,157,3.930560e-17
70,158,1.968159e-16
70,159,5.949734e-17
70,160,4.028573e-17
70,161,0.000000e+00
70,162,1.876132e-17
70,163,1.918944e-16
70,164,0.000000e+00
70,165,0.000000e+00
70,166,4.094993e-17
70,167,0.000000e+00
70,168,0.000000e+00
70,169,1.796771e-17
70,170,2.003369e-17
70,171,1.907296e-17
70,172,0.000000e+00
70,173,1.977262e-17
70,174,0.000000e+00
70,175,0.000000e+00
70,176,1.788577e-17
70,177,2.067736e-17
70,178,0.000000e+00
70,179,0.000000e+00
70,180,0.000000e+00
70,181,0.000000e+00
70,182,0.000000e+00
70,183,0.000000e+00
70,184,0.000000e+00
70,185,0.000000e+00
70,186,0.000000e+00
70,187,0.000000e+00
70,188,0.000000e+00
70,189,0.000000e+00
70,190,0.000000e+00
70,191,0.000000e+00
70,192,0.000000e+00
70,193,0.000000e+00
70,194,0.000000e+00
70,195,0.000000e+00
70,196,0.000000e+00
70,197,0.000000e+00
70,198,0.000000e+00
70,199,0.000000e+00
70,200,0.000000e+00
70,201,0.000000e+00
71,0,0.000000e+00
71,1,3.599766e-12
71,2,5.456642e-12
71,3,4.701975e-12
71,4,4.093630e-12
71,5,3.674181e-12
71,6,3.645805e-12
71,7,3.296384e-12
71,8,3.140112e-12
71,9,2.892835e-12
71,10,2.766840e-12
71,11,2.653769e-12
71,12,2.379150e-12
71,13,2.283016e-12
71,14,2.238126e-12
71,15,1.993562e-12
71,16,1.839004e-12
71,17,1.705489e-12
71,18,1.627822e-12
71,19,1.615729e-12
71,20,1.542917e-12
71,21,1.399507e-12
71,22,1.269557e-12
71,23,1.139790e-12
71,24,1.020184e-12
71,25,9.597931e-13
71,26,7.910260e-13
71,27,7.268309e-13
71,28,6.253255e-13
71,29,5.764867e-13
71,30,5.163990e-13
71,31,4.890783e-13
71,32,4.522268e-13
71,33,4.082635e-13
71,34,3.416135e-13
71,35,3.189080e-13
71,36,3.037320e-13
71,37,2.789582e-13
71,38,2.654827e-13
71,39,2.523559e-13
71,40,2.375711e-13
71,41,2.135939e-13
71,42,2.075705e-13
71,43,2.137030e-13
71,44,2.045098e-13
71,45,1.846705e-13
71,46,1.626955e-13
71,47,1.557399e-13
71,48,1.519798e-13
71,49,1.510961e-13
71,50,1.428607e-13
71,51,1.369826e-13
71,52,1.390966e-13
71,53,1.238214e-13
71,54,1.278035e-13
71,55,1.198635e-13
71,56,1.153861e-13
71,57,1.125429e-13
71,58,1.134112e-13
71,59,1.095093e-13
71,60,1.014058e-13
71,61,1.065845e-13
71,62,9.845661e-14
71,63,8.341411e-14
71,64,8.477837e-14
71,65,7.897000e-14
71,66,6.943111e-14
71,67,7.204473e-14
71,68,6.707722e-14
71,69,6.641896e-14
71,70,4.912585e-14
71,71,5.417774e-14
71,72,5.079241e-14
71,73,4.769590e-14
71,74,3.890146e-14
71,75,4.095995e-14
71,76,4.367937e-14
71,77,3.731039e-14
71,78,3.034654e-14
71,79,2.563019e-14
71,80,2.799147e-14
71,81,2.377300e-14
71,82,2.449831e-14
71,83,1.938898e-14
71,84,2.137159e-14
71,85,2.208766e-14
71,86,1.625875e-14
71,87,1.843708e-14
71,88,2.220483e-14
71,89,1.709466e-14
71,90,2.167709e-14
71,91,2.337854e-14
71,92,1.653969e-14
71,93,2.082809e-14
71,94,1.595749e-14
71,95,1.835731e-14
71,96,1.623575e-14
71,97,1.624350e-14
71,98,1.466371e-14
71,99,1.290588e-14
71,100,1.033939e-14
71,101,1.075469e-14
71,102,1.049119e-14
71,103,7.615874e-15
71,104,1.185242e-14
71,105,6.335935e-15
71,106,1.157377e-14
71,107,5.901250e-15
71,108,8.069472e-15
71,109,6.457544e-15
71,110,4.614116e-15
71,111,2.435917e-15
71,112,2.793262e-15
71,113,2.309120e-15
71,114,3.245134e-15
71,115,1.830796e-15
71,116,2.628573e-15
71,117,1.355368e-15
71,118,2.160761e-15
71,119,1.046187e-15
71,120,1.363643e-15
71,121,2.763459e-15
71,122,3.379646e-15
71,123,2.743974e-15
71,124,8.358516e-16
71,125,1.196890e-15
71,126,1.162119e-15
71,127,6.225865e-16
71,128,6.942156e-16
71,129,4.650182e-16
71,130,7.775867e-16
71,131,8.654606e-16
71,132,6.308420e-16
71,133,3.854128e-16
71,134,8.511880e-16
71,135,5.737819e-16
71,136,2.194638e-16
71,137,4.316147e-16
71,138,3.702849e-16
71,139,4.234029e-16
71,140,3.819618e-16
71,141,2.328176e-16
71,142,2.968671e-16
71,143,4.343832e-16
71,144,2.768503e-16
71,145,1.769553e-16
71,146,1.457527e-16
71,147,2.232996e-16
71,148,1.758923e-16
71,149,1.081095e-16
71,150,2.536717e-16
71,151,0.000000e+00
71,152,9.355515e-17
71,153,1.603807e-16
71,154,0.000000e+00
71,155,1.073659e-16
71,156,1.315601e-16
71,157,3.542699e-17
71,158,8.918155e-17
71,159,5.683990e-17
71,160,3.713764e-17
71,161,0.000000e+00
71,162,1.403708e-17
71,163,7.391516e-17
71,164,0.000000e+00
71,165,0.000000e+00
71,166,3.677291e-17
71,167,0.000000e+00
71,168,0.000000e+00
71,169,1.344330e-17
71,170,1.498906e-17
71,171,1.408701e-17
71,172,0.000000e+00
71,173,1.479373e-17
71,174,0.000000e+00
71,175,0.000000e+00
71,176,1.321017e-17
71,177,1.527199e-17
71,178,0.000000e+00
71,179,0.000000e+00
71,180,0.000000e+00
71,181,0.000000e+00
71,182,0.000000e+00
71,183,0.000000e+00
71,184,0.000000e+00
71,185,0.000000e+00
71,186,0.000000e+00
71,187,0.000000e+00
71,188,0.000000e+00
71,189,0.000000e+00
71,190,0.000000e+00
71,191,0.000000e+00
71,192,0.000000e+00
71,193,0.000000e+00
71,194,0.000000e+00
71,195,0.000000e+00
71,196,0.000000e+00
71,197,0.000000e+00
71,198,0.000000e+00
71,199,0.000000e+00
71,200,0.000000e+00
71,201,0.000000e+00
72,0,0.000000e+00
72,1,3.005042e-12
72,2,4.561350e-12
72,3,3.941086e-12
72,4,3.375972e-12
72,5,3.028391e-12
72,6,3.016680e-12
72,7,2.711619e-12
72,8,2.594421e-12
72,9,2.387023e-12
72,10,2.306726e-12
72,11,2.202444e-12
72,12,1.975562e-12
72,13,1.904895e-12
72,14,1.873075e-12
72,15,1.670271e-12
72,16,1.544452e-12
72,17,1.439146e-12
72,18,1.375899e-12
72,19,1.373187e-12
72,20,1.320355e-12
72,21,1.202370e-12
72,22,1.099718e-12
72,23,9.891115e-13
72,24,8.906601e-13
72,25,8.402076e-13
72,26,6.925872e-13
72,27,6.315309e-13
72,28,5.437325e-13
72,29,4.996483e-13
72,30,4.473748e-13
72,31,4.214986e-13
72,32,3.904646e-13
72,33,3.487582e-13
72,34,2.927958e-13
72,35,2.776901e-13
72,36,2.654826e-13
72,37,2.424279e-13
72,38,2.310351e-13
72,39,2.208545e-13
72,40,2.078447e-13
72,41,1.889742e-13
72,42,1.822549e-13
72,43,1.892780e-13
72,44,1.818347e-13
72,45,1.638354e-13
72,46,1.438199e-13
72,47,1.391446e-13
72,48,1.358471e-13
72,49,1.352680e-13
72,50,1.290355e-13
72,51,1.247410e-13
72,52,1.259525e-13
72,53,1.125635e-13
72,54,1.158084e-13
72,55,1.101118e-13
72,56,1.053087e-13
72,57,1.036756e-13
72,58,1.039908e-13
72,59,1.012413e-13
72,60,9.334846e-14
72,61,9.888628e-14
72,62,9.060338e-14
72,63,7.751512e-14
72,64,7.931816e-14
72,65,7.326727e-14
72,66,6.563127e-14
72,67,6.826743e-14
72,68,6.424187e-14
72,69,6.358152e-14
72,70,4.717639e-14
72,71,5.079241e-14
72,72,5.120255e-14
72,73,4.835585e-14
72,74,3.981244e-14
72,75,4.170213e-14
72,76,4.407853e-14
72,77,3.958944e-14
72,78,3.335638e-14
72,79,2.712069e-14
72,80,3.175032e-14
72,81,2.676343e-14
72,82,2.852811e-14
72,83,2.236863e-14
72,84,2.492814e-14
72,85,2.607735e-14
72,86,1.878728e-14
72,87,2.207423e-14
72,88,2.547906e-14
72,89,2.053872e-14
72,90,2.589598e-14
72,91,2.696130e-14
72,92,1.939193e-14
72,93,2.467606e-14
72,94,1.774067e-14
72,95,2.137788e-14
72,96,1.939637e-14
72,97,1.883113e-14
72,98,1.699809e-14
72,99,1.562867e-14
72,100,1.263680e-14
72,101,1.200026e-14
72,102,1.239851e-14
72,103,9.224043e-15
72,104,1.323976e-14
72,105,7.416423e-15
72,106,1.279141e-14
72,107,6.874201e-15
72,108,8.884411e-15
72,109,7.153202e-15
72,110,5.547643e-15
72,111,3.035545e-15
72,112,3.545123e-15
72,113,2.355267e-15
72,114,3.640469e-15
72,115,2.156713e-15
72,116,2.912227e-15
72,117,1.515526e-15
72,118,2.159171e-15
72,119,1.335061e-15
72,120,1.502387e-15
72,121,2.670906e-15
72,122,3.072253e-15
72,123,2.606098e-15
72,124,8.493323e-16
72,125,1.284495e-15
72,126,1.104357e-15
72,127,6.353594e-16
72,128,8.671369e-16
72,129,4.940172e-16
72,130,8.052675e-16
72,131,8.874716e-16
72,132,7.642827e-16
72,133,4.445241e-16
72,134,7.232984e-16
72,135,7.198659e-16
72,136,2.821288e-16
72,137,5.211657e-16
72,138,3.856876e-16
72,139,3.872198e-16
72,140,3.945600e-16
72,141,1.982130e-16
72,142,3.339837e-16
72,143,4.314207e-16
72,144,3.107903e-16
72,145,8.884804e-17
72,146,1.743954e-16
72,147,2.783335e-16
72,148,2.241750e-16
72,149,1.383890e-16
72,150,3.362725e-16
72,151,0.000000e+00
72,152,1.241504e-16
72,153,2.064593e-16
72,154,0.000000e+00
72,155,5.657322e-17
72,156,1.670878e-16
72,157,4.604517e-17
72,158,2.883387e-17
72,159,7.176376e-17
72,160,4.732694e-17
72,161,0.000000e+00
72,162,2.056909e-17
72,163,2.964193e-18
72,164,0.000000e+00
72,165,0.000000e+00
72,166,4.811709e-17
72,167,0.000000e+00
72,168,0.000000e+00
72,169,1.969900e-17
72,170,2.196405e-17
72,171,2.078562e-17
72,172,0.000000e+00
72,173,2.167783e-17
72,174,0.000000e+00
72,175,0.000000e+00
72,176,1.949182e-17
72,177,2.253408e-17
72,178,0.000000e+00
72,179,0.000000e+00
72,180,0.000000e+00
72,181,0.000000e+00
72,182,0.000000e+00
72,183,0.000000e+00
72,184,0.000000e+00
72,185,0.000000e+00
72,186,0.000000e+00
72,187,0.000000e+00
72,188,0.000000e+00
72,189,0.000000e+00
72,190,0.000000e+00
72,191,0.000000e+00
72,192,0.000000e+00
72,193,0.000000e+00
72,194,0.000000e+00
72,195,0.000000e+00
72,196,0.000000e+00
72,197,0.000000e+00
72,198,0.000000e+00
72,199,0.000000e+00
72,200,0.000000e+00
72,201,0.000000e+00
73,0,0.000000e+00
73,1,2.559847e-12
73,2,3.763924e-12
73,3,3.274398e-12
73,4,2.779327e-12
73,5,2.514915e-12
73,6,2.515619e-12
73,7,2.259642e-12
73,8,2.161476e-12
73,9,1.966896e-12
73,10,1.922739e-12
73,11,1.828008e-12
73,12,1.647704e-12
73,13,1.612723e-12
73,14,1.586497e-12
73,15,1.479437e-12
73,16,1.363574e-12
73,17,1.265797e-12
73,18,1.291546e-12
73,19,1.304029e-12
73,20,1.227576e-12
73,21,1.108094e-12
73,22,9.991323e-13
73,23,8.835852e-13
73,24,7.866431e-13
73,25,7.296490e-13
73,26,5.905085e-13
73,27,5.346256e-13
73,28,4.563709e-13
73,29,4.129115e-13
73,30,3.694132e-13
73,31,3.457403e-13
73,32,3.203657e-13
73,33,2.829717e-13
73,34,2.322418e-13
73,35,2.246108e-13
73,36,2.159559e-13
73,37,1.919598e-13
73,38,1.837438e-13
73,39,1.765208e-13
73,40,1.659487e-13
73,41,1.513583e-13
73,42,1.444819e-13
73,43,1.505022e-13
73,44,1.440338e-13
73,45,1.303011e-13
73,46,1.160867e-13
73,47,1.104813e-13
73,48,1.071144e-13
73,49,1.085180e-13
73,50,1.032900e-13
73,51,1.011814e-13
73,52,1.013423e-13
73,53,9.163130e-14
73,54,9.432715e-14
73,55,9.211731e-14
73,56,8.886110e-14
73,57,8.953652e-14
73,58,8.948650e-14
73,59,8.815047e-14
73,60,8.165300e-14
73,61,8.831269e-14
73,62,8.099003e-14
73,63,6.997391e-14
73,64,7.140032e-14
73,65,6.765323e-14
73,66,6.129003e-14
73,67,6.252220e-14
73,68,5.953908e-14
73,69,5.945672e-14
73,70,4.482281e-14
73,71,4.769590e-14
73,72,4.835585e-14
73,73,4.757753e-14
73,74,3.864511e-14
73,75,4.079804e-14
73,76,4.304995e-14
73,77,3.975328e-14
73,78,3.447372e-14
73,79,2.755738e-14
73,80,3.295527e-14
73,81,2.788479e-14
73,82,3.017910e-14
73,83,2.344454e-14
73,84,2.601871e-14
73,85,2.712413e-14
73,86,1.970546e-14
73,87,2.294606e-14
73,88,2.618693e-14
73,89,2.177629e-14
73,90,2.716664e-14
73,91,2.859090e-14
73,92,2.042786e-14
73,93,2.590420e-14
73,94,1.840418e-14
73,95,2.259260e-14
73,96,2.048943e-14
73,97,1.963916e-14
73,98,1.768679e-14
73,99,1.653629e-14
73,100,1.358560e-14
73,101,1.246156e-14
73,102,1.324469e-14
73,103,9.885792e-15
73,104,1.354029e-14
73,105,7.830494e-15
73,106,1.319009e-14
73,107,7.433527e-15
73,108,9.163340e-15
73,109,7.451317e-15
73,110,5.924782e-15
73,111,3.426116e-15
73,112,3.883958e-15
73,113,2.587410e-15
73,114,3.974460e-15
73,115,2.330932e-15
73,116,3.092759e-15
73,117,1.690716e-15
73,118,2.359391e-15
73,119,1.525298e-15
73,120,1.609268e-15
73,121,2.537320e-15
73,122,3.009469e-15
73,123,2.525456e-15
73,124,9.047974e-16
73,125,1.316790e-15
73,126,1.073896e-15
73,127,7.704455e-16
73,128,9.914979e-16
73,129,5.490224e-16
73,130,9.128618e-16
73,131,9.678400e-16
73,132,8.151904e-16
73,133,5.389232e-16
73,134,7.681855e-16
73,135,8.069560e-16
73,136,3.159695e-16
73,137,6.162642e-16
73,138,3.906293e-16
73,139,5.127628e-16
73,140,3.819880e-16
73,141,2.986604e-16
73,142,3.435350e-16
73,143,5.203888e-16
73,144,3.801693e-16
73,145,2.231918e-16
73,146,1.981972e-16
73,147,3.222299e-16
73,148,2.587679e-16
73,149,1.585689e-16
73,150,3.851750e-16
73,151,0.000000e+00
73,152,1.404158e-16
73,153,2.393575e-16
73,154,0.000000e+00
73,155,1.195594e-16
73,156,1.932792e-16
73,157,5.345546e-17
73,158,8.965618e-17
73,159,8.109686e-17
73,160,5.413970e-17
73,161,0.000000e+00
73,162,2.025953e-17
73,163,6.390640e-17
73,164,0.000000e+00
73,165,0.000000e+00
73,166,5.319500e-17
73,167,0.000000e+00
73,168,0.000000e+00
73,169,1.940254e-17
73,170,2.163350e-17
73,171,2.058100e-17
73,172,0.000000e+00
73,173,2.135159e-17
73,174,0.000000e+00
73,175,0.000000e+00
73,176,1.929993e-17
73,177,2.231225e-17
73,178,0.000000e+00
73,179,0.000000e+00
73,180,0.000000e+00
73,181,0.000000e+00
73,182,0.000000e+00
73,183,0.000000e+00
73,184,0.000000e+00
73,185,0.000000e+00
73,186,0.000000e+00
73,187,0.000000e+00
73,188,0.000000e+00
73,189,0.000000e+00
73,190,0.000000e+00
73,191,0.000000e+00
73,192,0.000000e+00
73,193,0.000000e+00
73,194,0.000000e+00
73,195,0.000000e+00
73,196,0.000000e+00
73,197,0.000000e+00
73,198,0.000000e+00
73,199,0.000000e+00
73,200,0.000000e+00
73,201,0.000000e+00
74,0,0.000000e+00
74,1,3.033866e-12
74,2,4.367004e-12
74,3,3.762149e-12
74,4,3.245188e-12
74,5,2.895707e-12
74,6,2.887806e-12
74,7,2.580219e-12
74,8,2.452820e-12
74,9,2.250777e-12
74,10,2.147248e-12
74,11,2.057517e-12
74,12,1.829833e-12
74,13,1.774364e-12
74,14,1.735411e-12
74,15,1.581887e-12
74,16,1.441714e-12
74,17,1.330282e-12
74,18,1.323462e-12
74,19,1.312653e-12
74,20,1.226470e-12
74,21,1.094875e-12
74,22,9.901868e-13
74,23,8.801404e-13
74,24,7.819737e-13
74,25,7.341458e-13
74,26,5.939437e-13
74,27,5.386872e-13
74,28,4.562376e-13
74,29,4.102632e-13
74,30,3.624592e-13
74,31,3.432021e-13
74,32,3.229709e-13
74,33,2.804049e-13
74,34,2.264681e-13
74,35,2.155475e-13
74,36,2.072642e-13
74,37,1.814219e-13
74,38,1.752662e-13
74,39,1.627432e-13
74,40,1.506802e-13
74,41,1.377584e-13
74,42,1.279812e-13
74,43,1.362377e-13
74,44,1.284151e-13
74,45,1.127117e-13
74,46,9.744050e-14
74,47,9.177766e-14
74,48,8.923263e-14
74,49,8.984130e-14
74,50,8.370746e-14
74,51,8.146186e-14
74,52,8.173351e-14
74,53,7.201447e-14
74,54,7.488370e-14
74,55,7.381629e-14
74,56,6.872362e-14
74,57,7.151531e-14
74,58,7.081472e-14
74,59,6.705925e-14
74,60,6.569108e-14
74,61,6.951639e-14
74,62,6.429802e-14
74,63,5.483385e-14
74,64,5.680471e-14
74,65,5.409329e-14
74,66,4.819660e-14
74,67,5.040195e-14
74,68,4.840242e-14
74,69,4.848548e-14
74,70,3.564915e-14
74,71,3.890146e-14
74,72,3.981244e-14
74,73,3.864511e-14
74,74,3.372613e-14
74,75,3.360601e-14
74,76,3.605193e-14
74,77,3.345599e-14
74,78,2.995507e-14
74,79,2.443890e-14
74,80,2.928204e-14
74,81,2.480522e-14
74,82,2.657223e-14
74,83,2.060230e-14
74,84,2.309771e-14
74,85,2.395056e-14
74,86,1.722722e-14
74,87,2.030775e-14
74,88,2.372176e-14
74,89,1.874567e-14
74,90,2.379512e-14
74,91,2.474631e-14
74,92,1.790512e-14
74,93,2.283455e-14
74,94,1.642813e-14
74,95,1.952468e-14
74,96,1.788242e-14
74,97,1.727885e-14
74,98,1.551318e-14
74,99,1.425106e-14
74,100,1.152246e-14
74,101,1.094784e-14
74,102,1.117631e-14
74,103,8.332504e-15
74,104,1.224608e-14
74,105,6.594818e-15
74,106,1.163198e-14
74,107,6.071059e-15
74,108,7.939661e-15
74,109,6.436026e-15
74,110,4.899164e-15
74,111,2.565733e-15
74,112,3.022428e-15
74,113,1.810154e-15
74,114,2.955594e-15
74,115,1.682583e-15
74,116,2.311611e-15
74,117,1.113526e-15
74,118,1.717907e-15
74,119,9.662400e-16
74,120,1.176375e-15
74,121,2.356917e-15
74,122,2.654599e-15
74,123,2.274796e-15
74,124,6.505392e-16
74,125,1.048033e-15
74,126,9.287372e-16
74,127,4.566244e-16
74,128,6.487752e-16
74,129,3.571763e-16
74,130,6.116837e-16
74,131,7.142121e-16
74,132,6.047757e-16
74,133,3.053429e-16
74,134,5.930129e-16
74,135,5.393593e-16
74,136,2.133528e-16
74,137,3.801324e-16
74,138,3.268831e-16
74,139,2.576753e-16
74,140,3.417275e-16
74,141,1.489282e-16
74,142,2.771076e-16
74,143,3.537275e-16
74,144,2.204248e-16
74,145,8.410087e-17
74,146,1.194969e-16
74,147,1.864694e-16
74,148,1.553259e-16
74,149,9.843912e-17
74,150,2.493421e-16
74,151,0.000000e+00
74,152,9.345467e-17
74,153,1.448593e-16
74,154,0.000000e+00
74,155,5.057214e-17
74,156,1.148403e-16
74,157,3.275049e-17
74,158,2.646109e-17
74,159,4.925951e-17
74,160,3.322841e-17
74,161,0.000000e+00
74,162,1.879517e-17
74,163,1.137805e-17
74,164,0.000000e+00
74,165,0.000000e+00
74,166,3.556977e-17
74,167,0.000000e+00
74,168,0.000000e+00
74,169,1.800012e-17
74,170,2.006983e-17
74,171,1.900699e-17
74,172,0.000000e+00
74,173,1.980829e-17
74,174,0.000000e+00
74,175,0.000000e+00
74,176,1.782390e-17
74,177,2.060584e-17
74,178,0.000000e+00
74,179,0.000000e+00
74,180,0.000000e+00
74,181,0.000000e+00
74,182,0.000000e+00
74,183,0.000000e+00
74,184,0.000000e+00
74,185,0.000000e+00
74,186,0.000000e+00
74,187,0.000000e+00
74,188,0.000000e+00
74,189,0.000000e+00
74,190,0.000000e+00
74,191,0.000000e+00
74,192,0.000000e+00
74,193,0.000000e+00
74,194,0.000000e+00
74,195,0.000000e+00
74,196,0.000000e+00
74,197,0.000000e+00
74,198,0.000000e+00
74,199,0.000000e+00
74,200,0.000000e+00
74,201,0.000000e+00
75,0,0.000000e+00
75,1,2.430119e-12
75,2,3.440655e-12
75,3,2.993437e-12
75,4,2.572337e-12
75,5,2.340373e-12
75,6,2.342284e-12
75,7,2.113454e-12
75,8,2.031278e-12
75,9,1.862793e-12
75,10,1.797559e-12
75,11,1.713413e-12
75,12,1.543065e-12
75,13,1.496626e-12
75,14,1.465691e-12
75,15,1.347997e-12
75,16,1.247545e-12
75,17,1.164734e-12
75,18,1.182474e-12
75,19,1.202993e-12
75,20,1.139150e-12
75,21,1.032812e-12
75,22,9.376692e-13
75,23,8.301302e-13
75,24,7.365869e-13
75,25,6.778010e-13
75,26,5.505484e-13
75,27,4.964140e-13
75,28,4.249006e-13
75,29,3.827782e-13
75,30,3.431236e-13
75,31,3.219486e-13
75,32,2.973100e-13
75,33,2.633685e-13
75,34,2.185512e-13
75,35,2.094896e-13
75,36,2.006536e-13
75,37,1.779924e-13
75,38,1.702700e-13
75,39,1.619841e-13
75,40,1.515894e-13
75,41,1.385163e-13
75,42,1.315808e-13
75,43,1.375000e-13
75,44,1.313530e-13
75,45,1.188067e-13
75,46,1.054099e-13
75,47,9.976911e-14
75,48,9.697758e-14
75,49,9.781066e-14
75,50,9.276934e-14
75,51,8.957644e-14
75,52,9.021186e-14
75,53,8.103249e-14
75,54,8.327687e-14
75,55,8.083405e-14
75,56,7.739815e-14
75,57,7.730189e-14
75,58,7.705445e-14
75,59,7.525871e-14
75,60,6.944014e-14
75,61,7.510928e-14
75,62,6.911414e-14
75,63,5.948262e-14
75,64,6.061987e-14
75,65,5.796509e-14
75,66,5.225929e-14
75,67,5.273539e-14
75,68,5.049896e-14
75,69,5.064520e-14
75,70,3.832796e-14
75,71,4.095995e-14
75,72,4.170213e-14
75,73,4.079804e-14
75,74,3.360601e-14
75,75,3.610195e-14
75,76,3.721129e-14
75,77,3.498790e-14
75,78,3.060202e-14
75,79,2.467631e-14
75,80,3.002069e-14
75,81,2.530209e-14
75,82,2.765630e-14
75,83,2.129952e-14
75,84,2.371825e-14
75,85,2.460847e-14
75,86,1.828718e-14
75,87,2.099559e-14
75,88,2.394595e-14
75,89,1.990981e-14
75,90,2.462281e-14
75,91,2.616474e-14
75,92,1.851386e-14
75,93,2.348990e-14
75,94,1.666501e-14
75,95,2.030673e-14
75,96,1.843072e-14
75,97,1.748641e-14
75,98,1.599438e-14
75,99,1.491313e-14
75,100,1.230898e-14
75,101,1.109155e-14
75,102,1.191399e-14
75,103,8.926342e-15
75,104,1.223235e-14
75,105,6.950361e-15
75,106,1.204284e-14
75,107,6.635147e-15
75,108,8.106415e-15
75,109,6.578226e-15
75,110,5.170886e-15
75,111,2.918185e-15
75,112,3.273445e-15
75,113,2.140540e-15
75,114,3.327320e-15
75,115,1.816305e-15
75,116,2.410601e-15
75,117,1.312624e-15
75,118,1.923273e-15
75,119,1.148289e-15
75,120,1.271855e-15
75,121,2.202491e-15
75,122,2.657332e-15
75,123,2.187059e-15
75,124,7.194781e-16
75,125,1.047186e-15
75,126,8.769533e-16
75,127,6.477775e-16
75,128,7.427797e-16
75,129,4.363314e-16
75,130,7.517763e-16
75,131,7.942554e-16
75,132,6.453300e-16
75,133,4.182409e-16
75,134,6.778370e-16
75,135,6.143499e-16
75,136,2.441672e-16
75,137,4.790388e-16
75,138,3.095337e-16
75,139,4.378384e-16
75,140,3.173364e-16
75,141,2.346900e-16
75,142,2.745408e-16
75,143,4.192548e-16
75,144,2.997979e-16
75,145,1.741416e-16
75,146,1.523531e-16
75,147,2.376996e-16
75,148,1.913962e-16
75,149,1.184243e-16
75,150,2.879333e-16
75,151,0.000000e+00
75,152,1.058675e-16
75,153,1.769316e-16
75,154,0.000000e+00
75,155,1.191012e-16
75,156,1.426679e-16
75,157,3.953672e-17
75,158,9.616558e-17
75,159,6.276355e-17
75,160,4.034250e-17
75,161,0.000000e+00
75,162,1.876839e-17
75,163,8.054745e-17
75,164,0.000000e+00
75,165,0.000000e+00
75,166,4.237043e-17
75,167,0.000000e+00
75,168,0.000000e+00
75,169,1.797448e-17
75,170,2.004123e-17
75,171,1.885452e-17
75,172,0.000000e+00
75,173,1.978007e-17
75,174,0.000000e+00
75,175,0.000000e+00
75,176,1.768092e-17
75,177,2.044054e-17
75,178,0.000000e+00
75,179,0.000000e+00
75,180,0.000000e+00
75,181,0.000000e+00
75,182,0.000000e+00
75,183,0.000000e+00
75,184,0.000000e+00
75,185,0.000000e+00
75,186,0.000000e+00
75,187,0.000000e+00
75,188,0.000000e+00
75,189,0.000000e+00
75,190,0.000000e+00
75,191,0.000000e+00
75,192,0.000000e+00
75,193,0.000000e+00
75,194,0.000000e+00
75,195,0.000000e+00
75,196,0.000000e+00
75,197,0.000000e+00
75,198,0.000000e+00
75,199,0.000000e+00
75,200,0.000000e+00
75,201,0.000000e+00
76,0,0.000000e+00
76,1,2.832715e-12
76,2,4.117434e-12
76,3,3.545814e-12
76,4,3.067964e-12
76,5,2.769138e-12
76,6,2.774150e-12
76,7,2.513054e-12
76,8,2.409341e-12
76,9,2.193660e-12
76,10,2.105529e-12
76,11,2.034757e-12
76,12,1.831112e-12
76,13,1.779268e-12
76,14,1.753665e-12
76,15,1.638828e-12
76,16,1.510033e-12
76,17,1.393276e-12
76,18,1.431011e-12
76,19,1.445436e-12
76,20,1.339780e-12
76,21,1.208241e-12
76,22,1.083012e-12
76,23,9.533910e-13
76,24,8.308642e-13
76,25,7.645725e-13
76,26,6.175111e-13
76,27,5.571483e-13
76,28,4.755540e-13
76,29,4.293770e-13
76,30,3.831698e-13
76,31,3.598795e-13
76,32,3.360490e-13
76,33,2.954412e-13
76,34,2.427951e-13
76,35,2.289955e-13
76,36,2.215116e-13
76,37,1.956594e-13
76,38,1.880599e-13
76,39,1.776587e-13
76,40,1.650083e-13
76,41,1.500378e-13
76,42,1.414630e-13
76,43,1.473907e-13
76,44,1.402424e-13
76,45,1.253390e-13
76,46,1.092735e-13
76,47,1.043065e-13
76,48,1.007841e-13
76,49,1.010886e-13
76,50,9.513879e-14
76,51,9.233945e-14
76,52,9.269185e-14
76,53,8.237955e-14
76,54,8.525993e-14
76,55,8.247955e-14
76,56,7.994527e-14
76,57,8.068830e-14
76,58,7.984983e-14
76,59,7.729994e-14
76,60,7.531922e-14
76,61,7.887893e-14
76,62,7.233575e-14
76,63,6.261043e-14
76,64,6.412962e-14
76,65,6.069696e-14
76,66,5.420303e-14
76,67,5.659632e-14
76,68,5.445143e-14
76,69,5.414123e-14
76,70,4.040272e-14
76,71,4.367937e-14
76,72,4.407853e-14
76,73,4.304995e-14
76,74,3.605193e-14
76,75,3.721129e-14
76,76,4.280881e-14
76,77,3.696337e-14
76,78,3.317726e-14
76,79,2.633867e-14
76,80,3.154598e-14
76,81,2.669823e-14
76,82,2.879216e-14
76,83,2.240625e-14
76,84,2.510921e-14
76,85,2.592101e-14
76,86,1.867633e-14
76,87,2.204454e-14
76,88,2.553080e-14
76,89,2.082534e-14
76,90,2.566716e-14
76,91,2.725285e-14
76,92,1.943632e-14
76,93,2.460166e-14
76,94,1.762000e-14
76,95,2.142568e-14
76,96,1.933382e-14
76,97,1.895235e-14
76,98,1.684188e-14
76,99,1.557993e-14
76,100,1.278069e-14
76,101,1.211660e-14
76,102,1.250162e-14
76,103,9.253424e-15
76,104,1.315841e-14
76,105,7.377082e-15
76,106,1.268727e-14
76,107,6.968061e-15
76,108,8.928919e-15
76,109,7.288058e-15
76,110,5.605756e-15
76,111,3.308850e-15
76,112,3.590828e-15
76,113,2.433190e-15
76,114,3.741042e-15
76,115,2.158138e-15
76,116,2.986981e-15
76,117,1.553060e-15
76,118,2.150449e-15
76,119,1.381414e-15
76,120,1.524462e-15
76,121,2.573894e-15
76,122,3.034836e-15
76,123,2.572921e-15
76,124,8.771445e-16
76,125,1.280553e-15
76,126,1.141139e-15
76,127,6.575766e-16
76,128,8.654218e-16
76,129,5.081524e-16
76,130,8.219722e-16
76,131,9.286386e-16
76,132,7.320067e-16
76,133,4.775777e-16
76,134,7.632691e-16
76,135,7.343242e-16
76,136,2.778422e-16
76,137,5.464154e-16
76,138,3.894949e-16
76,139,4.578801e-16
76,140,3.687271e-16
76,141,3.139133e-16
76,142,3.270390e-16
76,143,5.132896e-16
76,144,3.345999e-16
76,145,2.554642e-16
76,146,1.779213e-16
76,147,2.952143e-16
76,148,2.355847e-16
76,149,1.432086e-16
76,150,3.454105e-16
76,151,0.000000e+00
76,152,1.249034e-16
76,153,2.179588e-16
76,154,0.000000e+00
76,155,1.150656e-16
76,156,1.763730e-16
76,157,4.860385e-17
76,158,8.974404e-17
76,159,7.458063e-17
76,160,4.902355e-17
76,161,0.000000e+00
76,162,1.711006e-17
76,163,6.605950e-17
76,164,0.000000e+00
76,165,0.000000e+00
76,166,4.809762e-17
76,167,0.000000e+00
76,168,0.000000e+00
76,169,1.638629e-17
76,170,1.827044e-17
76,171,1.740555e-17
76,172,0.000000e+00
76,173,1.803235e-17
76,174,0.000000e+00
76,175,0.000000e+00
76,176,1.632214e-17
76,177,1.886968e-17
76,178,0.000000e+00
76,179,0.000000e+00
76,180,0.000000e+00
76,181,0.000000e+00
76,182,0.000000e+00
76,183,0.000000e+00
76,184,0.000000e+00
76,185,0.000000e+00
76,186,0.000000e+00
76,187,0.000000e+00
76,188,0.000000e+00
76,189,0.000000e+00
76,190,0.000000e+00
76,191,0.000000e+00
76,192,0.000000e+00
76,193,0.000000e+00
76,194,0.000000e+00
76,195,0.000000e+00
76,196,0.000000e+00
76,197,0.000000e+00
76,198,0.000000e+00
76,199,0.000000e+00
76,200,0.000000e+00
76,201,0.000000e+00
77,0,0.000000e+00
77,1,1.952926e-12
77,2,2.844866e-12
77,3,2.520018e-12
77,4,2.108993e-12
77,5,1.908301e-12
77,6,1.921122e-12
77,7,1.698908e-12
77,8,1.637246e-12
77,9,1.490522e-12
77,10,1.476510e-12
77,11,1.392387e-12
77,12,1.244183e-12
77,13,1.233574e-12
77,14,1.208788e-12
77,15,1.158630e-12
77,16,1.066451e-12
77,17,1.006927e-12
77,18,1.100586e-12
77,19,1.151665e-12
77,20,1.078714e-12
77,21,9.770359e-13
77,22,8.890953e-13
77,23,7.760151e-13
77,24,6.810151e-13
77,25,6.174477e-13
77,26,4.855155e-13
77,27,4.298142e-13
77,28,3.610970e-13
77,29,3.173804e-13
77,30,2.798253e-13
77,31,2.568532e-13
77,32,2.391303e-13
77,33,1.997758e-13
77,34,1.583946e-13
77,35,1.584431e-13
77,36,1.545575e-13
77,37,1.285722e-13
77,38,1.245790e-13
77,39,1.191782e-13
77,40,1.116917e-13
77,41,1.021789e-13
77,42,9.476048e-14
77,43,9.906706e-14
77,44,9.524509e-14
77,45,8.506384e-14
77,46,7.554731e-14
77,47,6.977164e-14
77,48,6.862982e-14
77,49,7.091775e-14
77,50,6.684992e-14
77,51,6.699754e-14
77,52,6.559149e-14
77,53,5.891647e-14
77,54,5.995411e-14
77,55,6.035500e-14
77,56,5.797962e-14
77,57,6.116869e-14
77,58,5.994135e-14
77,59,5.869204e-14
77,60,5.613398e-14
77,61,6.158044e-14
77,62,5.609998e-14
77,63,4.841621e-14
77,64,5.023561e-14
77,65,4.940194e-14
77,66,4.541286e-14
77,67,4.602825e-14
77,68,4.491427e-14
77,69,4.561765e-14
77,70,3.488740e-14
77,71,3.731039e-14
77,72,3.958944e-14
77,73,3.975328e-14
77,74,3.345599e-14
77,75,3.498790e-14
77,76,3.696337e-14
77,77,3.672110e-14
77,78,3.359338e-14
77,79,2.639521e-14
77,80,3.350557e-14
77,81,2.829942e-14
77,82,3.154445e-14
77,83,2.383798e-14
77,84,2.672910e-14
77,85,2.773790e-14
77,86,2.050279e-14
77,87,2.387476e-14
77,88,2.691997e-14
77,89,2.279108e-14
77,90,2.809016e-14
77,91,2.963379e-14
77,92,2.109839e-14
77,93,2.681148e-14
77,94,1.852596e-14
77,95,2.322291e-14
77,96,2.121979e-14
77,97,1.981182e-14
77,98,1.809523e-14
77,99,1.723127e-14
77,100,1.438397e-14
77,101,1.236545e-14
77,102,1.371177e-14
77,103,1.033160e-14
77,104,1.369939e-14
77,105,7.896783e-15
77,106,1.331847e-14
77,107,7.600450e-15
77,108,8.971448e-15
77,109,7.358549e-15
77,110,5.995653e-15
77,111,3.504675e-15
77,112,3.847267e-15
77,113,2.295434e-15
77,114,3.779960e-15
77,115,2.065296e-15
77,116,2.706891e-15
77,117,1.496688e-15
77,118,2.030808e-15
77,119,1.370901e-15
77,120,1.417987e-15
77,121,2.169372e-15
77,122,2.591777e-15
77,123,2.169303e-15
77,124,7.854342e-16
77,125,1.139017e-15
77,126,8.887938e-16
77,127,7.084844e-16
77,128,8.745668e-16
77,129,4.916576e-16
77,130,8.162472e-16
77,131,8.617964e-16
77,132,7.278869e-16
77,133,4.906664e-16
77,134,6.678408e-16
77,135,7.221308e-16
77,136,2.865555e-16
77,137,5.662695e-16
77,138,3.335235e-16
77,139,4.762420e-16
77,140,3.278906e-16
77,141,2.788396e-16
77,142,3.026615e-16
77,143,4.695291e-16
77,144,3.479437e-16
77,145,1.882191e-16
77,146,1.818362e-16
77,147,2.900645e-16
77,148,2.328752e-16
77,149,1.419918e-16
77,150,3.453512e-16
77,151,0.000000e+00
77,152,1.255094e-16
77,153,2.155981e-16
77,154,0.000000e+00
77,155,1.211132e-16
77,156,1.740480e-16
77,157,4.814729e-17
77,158,9.484911e-17
77,159,7.903555e-17
77,160,4.863838e-17
77,161,0.000000e+00
77,162,2.294607e-17
77,163,7.267486e-17
77,164,0.000000e+00
77,165,0.000000e+00
77,166,5.277425e-17
77,167,0.000000e+00
77,168,0.000000e+00
77,169,2.197544e-17
77,170,2.450224e-17
77,171,2.292930e-17
77,172,0.000000e+00
77,173,2.418294e-17
77,174,0.000000e+00
77,175,0.000000e+00
77,176,2.150207e-17
77,177,2.485808e-17
77,178,0.000000e+00
77,179,0.000000e+00
77,180,0.000000e+00
77,181,0.000000e+00
77,182,0.000000e+00
77,183,0.000000e+00
77,184,0.000000e+00
77,185,0.000000e+00
77,186,0.000000e+00
77,187,0.000000e+00
77,188,0.000000e+00
77,189,0.000000e+00
77,190,0.000000e+00
77,191,0.000000e+00
77,192,0.000000e+00
77,193,0.000000e+00
77,194,0.000000e+00
77,195,0.000000e+00
77,196,0.000000e+00
77,197,0.000000e+00
77,198,0.000000e+00
77,199,0.000000e+00
77,200,0.000000e+00
77,201,0.000000e+00
78,0,0.000000e+00
78,1,1.967975e-12
78,2,2.627410e-12
78,3,2.307703e-12
78,4,1.911435e-12
78,5,1.716711e-12
78,6,1.745462e-12
78,7,1.541797e-12
78,8,1.485394e-12
78,9,1.333750e-12
78,10,1.343633e-12
78,11,1.275010e-12
78,12,1.143254e-12
78,13,1.142535e-12
78,14,1.131708e-12
78,15,1.097675e-12
78,16,1.009663e-12
78,17,9.506162e-13
78,18,1.044011e-12
78,19,1.093142e-12
78,20,1.015141e-12
78,21,9.194054e-13
78,22,8.334348e-13
78,23,7.284835e-13
78,24,6.348229e-13
78,25,5.741996e-13
78,26,4.474038e-13
78,27,3.973179e-13
78,28,3.337713e-13
78,29,2.930291e-13
78,30,2.579123e-13
78,31,2.352702e-13
78,32,2.198292e-13
78,33,1.834715e-13
78,34,1.470626e-13
78,35,1.449823e-13
78,36,1.398194e-13
78,37,1.159548e-13
78,38,1.117999e-13
78,39,1.048416e-13
78,40,9.722837e-14
78,41,8.945607e-14
78,42,8.123448e-14
78,43,8.719996e-14
78,44,8.254180e-14
78,45,7.295508e-14
78,46,6.352985e-14
78,47,5.748148e-14
78,48,5.628735e-14
78,49,5.790379e-14
78,50,5.369071e-14
78,51,5.335927e-14
78,52,5.213090e-14
78,53,4.551783e-14
78,54,4.562283e-14
78,55,4.557682e-14
78,56,4.263283e-14
78,57,4.609340e-14
78,58,4.426384e-14
78,59,4.169258e-14
78,60,4.201644e-14
78,61,4.513530e-14
78,62,4.081782e-14
78,63,3.570229e-14
78,64,3.672501e-14
78,65,3.923533e-14
78,66,3.581685e-14
78,67,3.434264e-14
78,68,3.513881e-14
78,69,3.680132e-14
78,70,2.825533e-14
78,71,3.034654e-14
78,72,3.335638e-14
78,73,3.447372e-14
78,74,2.995507e-14
78,75,3.060202e-14
78,76,3.317726e-14
78,77,3.359338e-14
78,78,3.819412e-14
78,79,2.628740e-14
78,80,3.458688e-14
78,81,2.939744e-14
78,82,3.282602e-14
78,83,2.484019e-14
78,84,2.797531e-14
78,85,2.882917e-14
78,86,2.123218e-14
78,87,2.518392e-14
78,88,2.806819e-14
78,89,2.413439e-14
78,90,2.918869e-14
78,91,3.108813e-14
78,92,2.181428e-14
78,93,2.779537e-14
78,94,1.927431e-14
78,95,2.412475e-14
78,96,2.190102e-14
78,97,2.306451e-14
78,98,1.873182e-14
78,99,1.764848e-14
78,100,1.472906e-14
78,101,1.264001e-14
78,102,1.401916e-14
78,103,1.056135e-14
78,104,1.387669e-14
78,105,7.894341e-15
78,106,1.348719e-14
78,107,7.732134e-15
78,108,9.150346e-15
78,109,7.550328e-15
78,110,6.128992e-15
78,111,3.706585e-15
78,112,3.919664e-15
78,113,2.264401e-15
78,114,3.706049e-15
78,115,1.889376e-15
78,116,2.551123e-15
78,117,1.403411e-15
78,118,1.858902e-15
78,119,1.260949e-15
78,120,1.337808e-15
78,121,2.045513e-15
78,122,2.496741e-15
78,123,2.162705e-15
78,124,7.627632e-16
78,125,1.070882e-15
78,126,8.893452e-16
78,127,6.539283e-16
78,128,8.067584e-16
78,129,4.620285e-16
78,130,7.630192e-16
78,131,8.619804e-16
78,132,6.466635e-16
78,133,4.631951e-16
78,134,7.135332e-16
78,135,6.617041e-16
78,136,2.552917e-16
78,137,5.178379e-16
78,138,3.133605e-16
78,139,5.198946e-16
78,140,3.017703e-16
78,141,4.133444e-16
78,142,2.753958e-16
78,143,5.603714e-16
78,144,3.253410e-16
78,145,3.626610e-16
78,146,1.684118e-16
78,147,2.747177e-16
78,148,2.180987e-16
78,149,1.314363e-16
78,150,3.154095e-16
78,151,0.000000e+00
78,152,1.130882e-16
78,153,2.017977e-16
78,154,0.000000e+00
78,155,2.482598e-16
78,156,1.635690e-16
78,157,4.493018e-17
78,158,2.279902e-16
78,159,7.079718e-17
78,160,4.514343e-17
78,161,0.000000e+00
78,162,1.569413e-17
78,163,2.185773e-16
78,164,0.000000e+00
78,165,0.000000e+00
78,166,4.518640e-17
78,167,0.000000e+00
78,168,0.000000e+00
78,169,1.503026e-17
78,170,1.675848e-17
78,171,1.572934e-17
78,172,0.000000e+00
78,173,1.654010e-17
78,174,0.000000e+00
78,175,0.000000e+00
78,176,1.475027e-17
78,177,1.705248e-17
78,178,0.000000e+00
78,179,0.000000e+00
78,180,0.000000e+00
78,181,0.000000e+00
78,182,0.000000e+00
78,183,0.000000e+00
78,184,0.000000e+00
78,185,0.000000e+00
78,186,0.000000e+00
78,187,0.000000e+00
78,188,0.000000e+00
78,189,0.000000e+00
78,190,0.000000e+00
78,191,0.000000e+00
78,192,0.000000e+00
78,193,0.000000e+00
78,194,0.000000e+00
78,195,0.000000e+00
78,196,0.000000e+00
78,197,0.000000e+00
78,198,0.000000e+00
78,199,0.000000e+00
78,200,0.000000e+00
78,201,0.000000e+00
79,0,0.000000e+00
79,1,2.529102e-12
79,2,3.455811e-12
79,3,3.023663e-12
79,4,2.627865e-12
79,5,2.347344e-12
79,6,2.349132e-12
79,7,2.107199e-12
79,8,2.006519e-12
79,9,1.829955e-12
79,10,1.751174e-12
79,11,1.674766e-12
79,12,1.479783e-12
79,13,1.431363e-12
79,14,1.394084e-12
79,15,1.266616e-12
79,16,1.147893e-12
79,17,1.056235e-12
79,18,1.067825e-12
79,19,1.076797e-12
79,20,1.013992e-12
79,21,9.083124e-13
79,22,8.220293e-13
79,23,7.306235e-13
79,24,6.417406e-13
79,25,5.949847e-13
79,26,4.720771e-13
79,27,4.262964e-13
79,28,3.587840e-13
79,29,3.188982e-13
79,30,2.799176e-13
79,31,2.632035e-13
79,32,2.479528e-13
79,33,2.146612e-13
79,34,1.694124e-13
79,35,1.619067e-13
79,36,1.546041e-13
79,37,1.333083e-13
79,38,1.305445e-13
79,39,1.200854e-13
79,40,1.091508e-13
79,41,9.959129e-14
79,42,9.147178e-14
79,43,9.981975e-14
79,44,9.212265e-14
79,45,8.007708e-14
79,46,6.904661e-14
79,47,6.325974e-14
79,48,6.184448e-14
79,49,6.323692e-14
79,50,5.728624e-14
79,51,5.581725e-14
79,52,5.599392e-14
79,53,4.783728e-14
79,54,4.805448e-14
79,55,4.722717e-14
79,56,4.170022e-14
79,57,4.465065e-14
79,58,4.301358e-14
79,59,3.810784e-14
79,60,3.909802e-14
79,61,4.124629e-14
79,62,3.802706e-14
79,63,3.184140e-14
79,64,3.301824e-14
79,65,3.455434e-14
79,66,3.011359e-14
79,67,3.013168e-14
79,68,2.977389e-14
79,69,3.194501e-14
79,70,2.267486e-14
79,71,2.563019e-14
79,72,2.712069e-14
79,73,2.755738e-14
79,74,2.443890e-14
79,75,2.467631e-14
79,76,2.633867e-14
79,77,2.639521e-14
79,78,2.628740e-14
79,79,2.198538e-14
79,80,2.683338e-14
79,81,2.296791e-14
79,82,2.519083e-14
79,83,1.929300e-14
79,84,2.189309e-14
79,85,2.241535e-14
79,86,1.656953e-14
79,87,1.923751e-14
79,88,2.244068e-14
79,89,1.842243e-14
79,90,2.267778e-14
79,91,2.397306e-14
79,92,1.710296e-14
79,93,2.156727e-14
79,94,1.564536e-14
79,95,1.900162e-14
79,96,1.691159e-14
79,97,1.640200e-14
79,98,1.502003e-14
79,99,1.378257e-14
79,100,1.140371e-14
79,101,1.054540e-14
79,102,1.147668e-14
79,103,8.356559e-15
79,104,1.185657e-14
79,105,6.653371e-15
79,106,1.129000e-14
79,107,6.390760e-15
79,108,8.173050e-15
79,109,6.547558e-15
79,110,5.168250e-15
79,111,3.079080e-15
79,112,3.257232e-15
79,113,2.571281e-15
79,114,3.566703e-15
79,115,2.038484e-15
79,116,2.894699e-15
79,117,1.632210e-15
79,118,2.179642e-15
79,119,1.347203e-15
79,120,1.539473e-15
79,121,2.201122e-15
79,122,2.874034e-15
79,123,2.262654e-15
79,124,9.539168e-16
79,125,1.263660e-15
79,126,1.010689e-15
79,127,7.082941e-16
79,128,8.488986e-16
79,129,5.500671e-16
79,130,8.645201e-16
79,131,9.187503e-16
79,132,6.671087e-16
79,133,5.211421e-16
79,134,8.113713e-16
79,135,7.044959e-16
79,136,2.634137e-16
79,137,5.491518e-16
79,138,3.794603e-16
79,139,5.102928e-16
79,140,3.492890e-16
79,141,3.251963e-16
79,142,3.089003e-16
79,143,4.945939e-16
79,144,3.519984e-16
79,145,2.008415e-16
79,146,1.932811e-16
79,147,3.169292e-16
79,148,2.450485e-16
79,149,1.433163e-16
79,150,3.317051e-16
79,151,0.000000e+00
79,152,1.158742e-16
79,153,2.251088e-16
79,154,0.000000e+00
79,155,1.196389e-16
79,156,1.852611e-16
79,157,4.961014e-17
79,158,1.023222e-16
79,159,8.018691e-17
79,160,4.987639e-17
79,161,0.000000e+00
79,162,1.069191e-17
79,163,7.406177e-17
79,164,0.000000e+00
79,165,0.000000e+00
79,166,4.746365e-17
79,167,0.000000e+00
79,168,0.000000e+00
79,169,1.023964e-17
79,170,1.141702e-17
79,171,1.072669e-17
79,172,0.000000e+00
79,173,1.126824e-17
79,174,0.000000e+00
79,175,0.000000e+00
79,176,1.005901e-17
79,177,1.162901e-17
79,178,0.000000e+00
79,179,0.000000e+00
79,180,0.000000e+00
79,181,0.000000e+00
79,182,0.000000e+00
79,183,0.000000e+00
79,184,0.000000e+00
79,185,0.000000e+00
79,186,0.000000e+00
79,187,0.000000e+00
79,188,0.000000e+00
79,189,0.000000e+00
79,190,0.000000e+00
79,191,0.000000e+00
79,192,0.000000e+00
79,193,0.000000e+00
79,194,0.000000e+00
79,195,0.000000e+00
79,196,0.000000e+00
79,197,0.000000e+00
79,198,0.000000e+00
79,199,0.000000e+00
79,200,0.000000e+00
79,201,0.000000e+00
80,0,0.000000e+00
80,1,1.766273e-12
80,2,2.344722e-12
80,3,2.067837e-12
80,4,1.808857e-12
80,5,1.647763e-12
80,6,1.683028e-12
80,7,1.511478e-12
80,8,1.468904e-12
80,9,1.332088e-12
80,10,1.292926e-12
80,11,1.242307e-12
80,12,1.104695e-12
80,13,1.081913e-12
80,14,1.062325e-12
80,15,1.017187e-12
80,16,9.328590e-13
80,17,8.650428e-13
80,18,9.457725e-13
80,19,9.869016e-13
80,20,9.262988e-13
80,21,8.342747e-13
80,22,7.546271e-13
80,23,6.593101e-13
80,24,5.654873e-13
80,25,5.093103e-13
80,26,4.012958e-13
80,27,3.564309e-13
80,28,2.992482e-13
80,29,2.626641e-13
80,30,2.307984e-13
80,31,2.136009e-13
80,32,2.016533e-13
80,33,1.735274e-13
80,34,1.394919e-13
80,35,1.372748e-13
80,36,1.318208e-13
80,37,1.117228e-13
80,38,1.105295e-13
80,39,1.039351e-13
80,40,9.538665e-14
80,41,8.759604e-14
80,42,7.855852e-14
80,43,8.688861e-14
80,44,8.177230e-14
80,45,7.233044e-14
80,46,6.208908e-14
80,47,5.746720e-14
80,48,5.617217e-14
80,49,5.763314e-14
80,50,5.406623e-14
80,51,5.306166e-14
80,52,5.245557e-14
80,53,4.475382e-14
80,54,4.427950e-14
80,55,4.448353e-14
80,56,4.039065e-14
80,57,4.263474e-14
80,58,4.032409e-14
80,59,3.679542e-14
80,60,3.717632e-14
80,61,4.017058e-14
80,62,3.636807e-14
80,63,3.167196e-14
80,64,3.265442e-14
80,65,3.464363e-14
80,66,3.178939e-14
80,67,3.043708e-14
80,68,3.192413e-14
80,69,3.355585e-14
80,70,2.534620e-14
80,71,2.799147e-14
80,72,3.175032e-14
80,73,3.295527e-14
80,74,2.928204e-14
80,75,3.002069e-14
80,76,3.154598e-14
80,77,3.350557e-14
80,78,3.458688e-14
80,79,2.683338e-14
80,80,3.653465e-14
80,81,3.050096e-14
80,82,3.478887e-14
80,83,2.606289e-14
80,84,2.964843e-14
80,85,3.070248e-14
80,86,2.276123e-14
80,87,2.664330e-14
80,88,2.945370e-14
80,89,2.529473e-14
80,90,3.065286e-14
80,91,3.203183e-14
80,92,2.282800e-14
80,93,2.913352e-14
80,94,1.957937e-14
80,95,2.447317e-14
80,96,2.269015e-14
80,97,2.089215e-14
80,98,1.906517e-14
80,99,1.833736e-14
80,100,1.550876e-14
80,101,1.271712e-14
80,102,1.454317e-14
80,103,1.109149e-14
80,104,1.440542e-14
80,105,8.162488e-15
80,106,1.387986e-14
80,107,7.863344e-15
80,108,9.186875e-15
80,109,7.532656e-15
80,110,6.192861e-15
80,111,3.549894e-15
80,112,3.768468e-15
80,113,1.989386e-15
80,114,3.505155e-15
80,115,1.718987e-15
80,116,2.251828e-15
80,117,1.211084e-15
80,118,1.685888e-15
80,119,1.112628e-15
80,120,1.194425e-15
80,121,1.900960e-15
80,122,2.276611e-15
80,123,1.896663e-15
80,124,6.506577e-16
80,125,9.637821e-16
80,126,7.357571e-16
80,127,6.066158e-16
80,128,7.137874e-16
80,129,3.976951e-16
80,130,6.982693e-16
80,131,7.500598e-16
80,132,6.157134e-16
80,133,4.033186e-16
80,134,5.803946e-16
80,135,5.957986e-16
80,136,2.393520e-16
80,137,4.711219e-16
80,138,2.829041e-16
80,139,4.070296e-16
80,140,2.871079e-16
80,141,2.381326e-16
80,142,2.588787e-16
80,143,4.085957e-16
80,144,2.905884e-16
80,145,1.827753e-16
80,146,1.440474e-16
80,147,2.276661e-16
80,148,1.860569e-16
80,149,1.148389e-16
80,150,2.858598e-16
80,151,0.000000e+00
80,152,1.046943e-16
80,153,1.733629e-16
80,154,0.000000e+00
80,155,1.265478e-16
80,156,1.384691e-16
80,157,3.898506e-17
80,158,1.028667e-16
80,159,6.113211e-17
80,160,3.908805e-17
80,161,0.000000e+00
80,162,1.954281e-17
80,163,8.899475e-17
80,164,0.000000e+00
80,165,0.000000e+00
80,166,4.201647e-17
80,167,0.000000e+00
80,168,0.000000e+00
80,169,1.871613e-17
80,170,2.086817e-17
80,171,1.956785e-17
80,172,0.000000e+00
80,173,2.059623e-17
80,174,0.000000e+00
80,175,0.000000e+00
80,176,1.834985e-17
80,177,2.121387e-17
80,178,0.000000e+00
80,179,0.000000e+00
80,180,0.000000e+00
80,181,0.000000e+00
80,182,0.000000e+00
80,183,0.000000e+00
80,184,0.000000e+00
80,185,0.000000e+00
80,186,0.000000e+00
80,187,0.000000e+00
80,188,0.000000e+00
80,189,0.000000e+00
80,190,0.000000e+00
80,191,0.000000e+00
80,192,0.000000e+00
80,193,0.000000e+00
80,194,0.000000e+00
80,195,0.000000e+00
80,196,0.000000e+00
80,197,0.000000e+00
80,198,0.000000e+00
80,199,0.000000e+00
80,200,0.000000e+00
80,201,0.000000e+00
81,0,0.000000e+00
81,1,1.624717e-12
81,2,2.118772e-12
81,3,1.880557e-12
81,4,1.619492e-12
81,5,1.472754e-12
81,6,1.496550e-12
81,7,1.342445e-12
81,8,1.300538e-12
81,9,1.178386e-12
81,10,1.148756e-12
81,11,1.097400e-12
81,12,9.737323e-13
81,13,9.485245e-13
81,14,9.284553e-13
81,15,8.841490e-13
81,16,8.130018e-13
81,17,7.607429e-13
81,18,8.367927e-13
81,19,8.799140e-13
81,20,8.294695e-13
81,21,7.524164e-13
81,22,6.835593e-13
81,23,5.943770e-13
81,24,5.118934e-13
81,25,4.604534e-13
81,26,3.611913e-13
81,27,3.199562e-13
81,28,2.689457e-13
81,29,2.348460e-13
81,30,2.064007e-13
81,31,1.908553e-13
81,32,1.787247e-13
81,33,1.525770e-13
81,34,1.215501e-13
81,35,1.182864e-13
81,36,1.140716e-13
81,37,9.651223e-14
81,38,9.451000e-14
81,39,8.847034e-14
81,40,8.111271e-14
81,41,7.430355e-14
81,42,6.731536e-14
81,43,7.372153e-14
81,44,6.949508e-14
81,45,6.149027e-14
81,46,5.322779e-14
81,47,4.851702e-14
81,48,4.756032e-14
81,49,4.928004e-14
81,50,4.541647e-14
81,51,4.491806e-14
81,52,4.427382e-14
81,53,3.757808e-14
81,54,3.712520e-14
81,55,3.735227e-14
81,56,3.362417e-14
81,57,3.587444e-14
81,58,3.364880e-14
81,59,3.056208e-14
81,60,3.088963e-14
81,61,3.365485e-14
81,62,3.070519e-14
81,63,2.667325e-14
81,64,2.764721e-14
81,65,2.980824e-14
81,66,2.712263e-14
81,67,2.590807e-14
81,68,2.718022e-14
81,69,2.894850e-14
81,70,2.163959e-14
81,71,2.377300e-14
81,72,2.676343e-14
81,73,2.788479e-14
81,74,2.480522e-14
81,75,2.530209e-14
81,76,2.669823e-14
81,77,2.829942e-14
81,78,2.939744e-14
81,79,2.296791e-14
81,80,3.050096e-14
81,81,2.634053e-14
81,82,2.918132e-14
81,83,2.230487e-14
81,84,2.481416e-14
81,85,2.595103e-14
81,86,1.908644e-14
81,87,2.237358e-14
81,88,2.483645e-14
81,89,2.141445e-14
81,90,2.587228e-14
81,91,2.706614e-14
81,92,1.931638e-14
81,93,2.448541e-14
81,94,1.694223e-14
81,95,2.102911e-14
81,96,1.928651e-14
81,97,1.795788e-14
81,98,1.655427e-14
81,99,1.560736e-14
81,100,1.318553e-14
81,101,1.114590e-14
81,102,1.264053e-14
81,103,9.478841e-15
81,104,1.241635e-14
81,105,7.181010e-15
81,106,1.187763e-14
81,107,6.976841e-15
81,108,8.172132e-15
81,109,6.652334e-15
81,110,5.482989e-15
81,111,3.262213e-15
81,112,3.471816e-15
81,113,2.178233e-15
81,114,3.404119e-15
81,115,1.771114e-15
81,116,2.400188e-15
81,117,1.368287e-15
81,118,1.799198e-15
81,119,1.199420e-15
81,120,1.279327e-15
81,121,1.695915e-15
81,122,2.188866e-15
81,123,1.755574e-15
81,124,7.362106e-16
81,125,1.007088e-15
81,126,7.641764e-16
81,127,6.582706e-16
81,128,7.833049e-16
81,129,4.472146e-16
81,130,7.527294e-16
81,131,7.819702e-16
81,132,6.076179e-16
81,133,4.609759e-16
81,134,6.517268e-16
81,135,6.299370e-16
81,136,2.444679e-16
81,137,5.079525e-16
81,138,2.962188e-16
81,139,4.869055e-16
81,140,2.778055e-16
81,141,3.277293e-16
81,142,2.614458e-16
81,143,4.709969e-16
81,144,3.207453e-16
81,145,2.379781e-16
81,146,1.622640e-16
81,147,2.672042e-16
81,148,2.118353e-16
81,149,1.267914e-16
81,150,3.040628e-16
81,151,0.000000e+00
81,152,1.088266e-16
81,153,1.958468e-16
81,154,0.000000e+00
81,155,1.513304e-16
81,156,1.590263e-16
81,157,4.355389e-17
81,158,1.313077e-16
81,159,7.001517e-17
81,160,4.380868e-17
81,161,0.000000e+00
81,162,1.563715e-17
81,163,1.135371e-16
81,164,0.000000e+00
81,165,0.000000e+00
81,166,4.460449e-17
81,167,0.000000e+00
81,168,0.000000e+00
81,169,1.497569e-17
81,170,1.669764e-17
81,171,1.564765e-17
81,172,0.000000e+00
81,173,1.648004e-17
81,174,0.000000e+00
81,175,0.000000e+00
81,176,1.467367e-17
81,177,1.696391e-17
81,178,0.000000e+00
81,179,0.000000e+00
81,180,0.000000e+00
81,181,0.000000e+00
81,182,0.000000e+00
81,183,0.000000e+00
81,184,0.000000e+00
81,185,0.000000e+00
81,186,0.000000e+00
81,187,0.000000e+00
81,188,0.000000e+00
81,189,0.000000e+00
81,190,0.000000e+00
81,191,0.000000e+00
81,192,0.000000e+00
81,193,0.000000e+00
81,194,0.000000e+00
81,195,0.000000e+00
81,196,0.000000e+00
81,197,0.000000e+00
81,198,0.000000e+00
81,199,0.000000e+00
81,200,0.000000e+00
81,201,0.000000e+00
82,0,0.000000e+00
82,1,1.406906e-12
82,2,1.802968e-12
82,3,1.610177e-12
82,4,1.423322e-12
82,5,1.307455e-12
82,6,1.337144e-12
82,7,1.206176e-12
82,8,1.185537e-12
82,9,1.069499e-12
82,10,1.045436e-12
82,11,1.009449e-12
82,12,8.960114e-13
82,13,8.685701e-13
82,14,8.501172e-13
82,15,8.087690e-13
82,16,7.488370e-13
82,17,6.963898e-13
82,18,7.673093e-13
82,19,8.083343e-13
82,20,7.628898e-13
82,21,6.952494e-13
82,22,6.307028e-13
82,23,5.467392e-13
82,24,4.632909e-13
82,25,4.130888e-13
82,26,3.260470e-13
82,27,2.912699e-13
82,28,2.481271e-13
82,29,2.156730e-13
82,30,1.899649e-13
82,31,1.756328e-13
82,32,1.631587e-13
82,33,1.442248e-13
82,34,1.136996e-13
82,35,1.112026e-13
82,36,1.051653e-13
82,37,9.141086e-14
82,38,8.916669e-14
82,39,8.385402e-14
82,40,7.546950e-14
82,41,6.992061e-14
82,42,6.249846e-14
82,43,6.890941e-14
82,44,6.420101e-14
82,45,5.723038e-14
82,46,4.852839e-14
82,47,4.454964e-14
82,48,4.363874e-14
82,49,4.486213e-14
82,50,4.230624e-14
82,51,4.135410e-14
82,52,4.059623e-14
82,53,3.446509e-14
82,54,3.355087e-14
82,55,3.442567e-14
82,56,3.163513e-14
82,57,3.396889e-14
82,58,3.171851e-14
82,59,2.844817e-14
82,60,2.889552e-14
82,61,3.221037e-14
82,62,2.902407e-14
82,63,2.537507e-14
82,64,2.623221e-14
82,65,2.881131e-14
82,66,2.676373e-14
82,67,2.494388e-14
82,68,2.670700e-14
82,69,2.892605e-14
82,70,2.195448e-14
82,71,2.449831e-14
82,72,2.852811e-14
82,73,3.017910e-14
82,74,2.657223e-14
82,75,2.765630e-14
82,76,2.879216e-14
82,77,3.154445e-14
82,78,3.282602e-14
82,79,2.519083e-14
82,80,3.478887e-14
82,81,2.918132e-14
82,82,3.441321e-14
82,83,2.516759e-14
82,84,2.897599e-14
82,85,3.009051e-14
82,86,2.238123e-14
82,87,2.619954e-14
82,88,2.861981e-14
82,89,2.504159e-14
82,90,2.999353e-14
82,91,3.141113e-14
82,92,2.233784e-14
82,93,2.860369e-14
82,94,1.871005e-14
82,95,2.371659e-14
82,96,2.216115e-14
82,97,1.992621e-14
82,98,1.831053e-14
82,99,1.784590e-14
82,100,1.519380e-14
82,101,1.187957e-14
82,102,1.398371e-14
82,103,1.077338e-14
82,104,1.373668e-14
82,105,7.705449e-15
82,106,1.328903e-14
82,107,7.441752e-15
82,108,8.447476e-15
82,109,6.982837e-15
82,110,5.837666e-15
82,111,3.329007e-15
82,112,3.425846e-15
82,113,1.562251e-15
82,114,3.038254e-15
82,115,1.296344e-15
82,116,1.655674e-15
82,117,9.013631e-16
82,118,1.327349e-15
82,119,8.259339e-16
82,120,8.917489e-16
82,121,1.497862e-15
82,122,1.803101e-15
82,123,1.488024e-15
82,124,4.780879e-16
82,125,7.141238e-16
82,126,5.356422e-16
82,127,4.871919e-16
82,128,5.447282e-16
82,129,3.035819e-16
82,130,5.422155e-16
82,131,5.735344e-16
82,132,4.685909e-16
82,133,3.050191e-16
82,134,4.502874e-16
82,135,4.453820e-16
82,136,1.839167e-16
82,137,3.566218e-16
82,138,2.080385e-16
82,139,3.201004e-16
82,140,2.185697e-16
82,141,1.581967e-16
82,142,1.910931e-16
82,143,2.955482e-16
82,144,2.248360e-16
82,145,1.516596e-16
82,146,1.101402e-16
82,147,1.638970e-16
82,148,1.348038e-16
82,149,8.436522e-17
82,150,2.112269e-16
82,151,0.000000e+00
82,152,7.771131e-17
82,153,1.260441e-16
82,154,0.000000e+00
82,155,1.142374e-16
82,156,1.000630e-16
82,157,2.844924e-17
82,158,9.606117e-17
82,159,4.306317e-17
82,160,2.843102e-17
82,161,0.000000e+00
82,162,1.433822e-17
82,163,8.856969e-17
82,164,0.000000e+00
82,165,0.000000e+00
82,166,3.004817e-17
82,167,0.000000e+00
82,168,0.000000e+00
82,169,1.373170e-17
82,170,1.531062e-17
82,171,1.442285e-17
82,172,0.000000e+00
82,173,1.511110e-17
82,174,0.000000e+00
82,175,0.000000e+00
82,176,1.352510e-17
82,177,1.563608e-17
82,178,0.000000e+00
82,179,0.000000e+00
82,180,0.000000e+00
82,181,0.000000e+00
82,182,0.000000e+00
82,183,0.000000e+00
82,184,0.000000e+00
82,185,0.000000e+00
82,186,0.000000e+00
82,187,0.000000e+00
82,188,0.000000e+00
82,189,0.000000e+00
82,190,0.000000e+00
82,191,0.000000e+00
82,192,0.000000e+00
82,193,0.000000e+00
82,194,0.000000e+00
82,195,0.000000e+00
82,196,0.000000e+00
82,197,0.000000e+00
82,198,0.000000e+00
82,199,0.000000e+00
82,200,0.000000e+00
82,201,0.000000e+00
83,0,0.000000e+00
83,1,1.121544e-12
83,2,1.459050e-12
83,3,1.267014e-12
83,4,1.164217e-12
83,5,1.073399e-12
83,6,1.088894e-12
83,7,1.004543e-12
83,8,9.928264e-13
83,9,8.951314e-13
83,10,8.461027e-13
83,11,8.300735e-13
83,12,7.407893e-13
83,13,7.005233e-13
83,14,6.862289e-13
83,15,6.377381e-13
83,16,5.926006e-13
83,17,5.440785e-13
83,18,5.822145e-13
83,19,6.052659e-13
83,20,5.747277e-13
83,21,5.229463e-13
83,22,4.690044e-13
83,23,4.071626e-13
83,24,3.368789e-13
83,25,2.997208e-13
83,26,2.423014e-13
83,27,2.194186e-13
83,28,1.916203e-13
83,29,1.679757e-13
83,30,1.488362e-13
83,31,1.409547e-13
83,32,1.300490e-13
83,33,1.205731e-13
83,34,9.773925e-14
83,35,9.121737e-14
83,36,8.577571e-14
83,37,7.872289e-14
83,38,7.689330e-14
83,39,7.132795e-14
83,40,6.268461e-14
83,41,5.875731e-14
83,42,5.209219e-14
83,43,5.835783e-14
83,44,5.400993e-14
83,45,4.761776e-14
83,46,4.087579e-14
83,47,3.800047e-14
83,48,3.671614e-14
83,49,3.735672e-14
83,50,3.495080e-14
83,51,3.390181e-14
83,52,3.402353e-14
83,53,2.869049e-14
83,54,2.839093e-14
83,55,2.969301e-14
83,56,2.713566e-14
83,57,2.818636e-14
83,58,2.584328e-14
83,59,2.355244e-14
83,60,2.409245e-14
83,61,2.653936e-14
83,62,2.457326e-14
83,63,2.224278e-14
83,64,2.261037e-14
83,65,2.390042e-14
83,66,2.150444e-14
83,67,2.047109e-14
83,68,2.233967e-14
83,69,2.399831e-14
83,70,1.799384e-14
83,71,1.938898e-14
83,72,2.236863e-14
83,73,2.344454e-14
83,74,2.060230e-14
83,75,2.129952e-14
83,76,2.240625e-14
83,77,2.383798e-14
83,78,2.484019e-14
83,79,1.929300e-14
83,80,2.606289e-14
83,81,2.230487e-14
83,82,2.516759e-14
83,83,1.965803e-14
83,84,2.175960e-14
83,85,2.294401e-14
83,86,1.664848e-14
83,87,1.969901e-14
83,88,2.152415e-14
83,89,1.887978e-14
83,90,2.243874e-14
83,91,2.312975e-14
83,92,1.662044e-14
83,93,2.107790e-14
83,94,1.428652e-14
83,95,1.783363e-14
83,96,1.647492e-14
83,97,1.513000e-14
83,98,1.398391e-14
83,99,1.335096e-14
83,100,1.141851e-14
83,101,9.400665e-15
83,102,1.090774e-14
83,103,8.222335e-15
83,104,1.049817e-14
83,105,6.189031e-15
83,106,1.000939e-14
83,107,6.030685e-15
83,108,7.004578e-15
83,109,5.683125e-15
83,110,4.770120e-15
83,111,2.866068e-15
83,112,3.085896e-15
83,113,1.929787e-15
83,114,2.985888e-15
83,115,1.590047e-15
83,116,2.116921e-15
83,117,1.215042e-15
83,118,1.563902e-15
83,119,1.108075e-15
83,120,1.133598e-15
83,121,1.332527e-15
83,122,1.731001e-15
83,123,1.385110e-15
83,124,6.376643e-16
83,125,8.740261e-16
83,126,6.273689e-16
83,127,5.882353e-16
83,128,6.979166e-16
83,129,3.943905e-16
83,130,6.706875e-16
83,131,6.826658e-16
83,132,5.477066e-16
83,133,4.220762e-16
83,134,5.425201e-16
83,135,5.805605e-16
83,136,2.268686e-16
83,137,4.625057e-16
83,138,2.529703e-16
83,139,4.382403e-16
83,140,2.347045e-16
83,141,2.989749e-16
83,142,2.273083e-16
83,143,4.230620e-16
83,144,2.902596e-16
83,145,2.117529e-16
83,146,1.477024e-16
83,147,2.465195e-16
83,148,1.963867e-16
83,149,1.177296e-16
83,150,2.842941e-16
83,151,0.000000e+00
83,152,1.020049e-16
83,153,1.817115e-16
83,154,0.000000e+00
83,155,1.283968e-16
83,156,1.473011e-16
83,157,4.046997e-17
83,158,1.089574e-16
83,159,6.101851e-17
83,160,4.064253e-17
83,161,0.000000e+00
83,162,1.183915e-17
83,163,9.165481e-17
83,164,0.000000e+00
83,165,0.000000e+00
83,166,3.841513e-17
83,167,0.000000e+00
83,168,0.000000e+00
83,169,1.133834e-17
83,170,1.264206e-17
83,171,1.201174e-17
83,172,0.000000e+00
83,173,1.247732e-17
83,174,0.000000e+00
83,175,0.000000e+00
83,176,1.126407e-17
83,177,1.302216e-17
83,178,0.000000e+00
83,179,0.000000e+00
83,180,0.000000e+00
83,181,0.000000e+00
83,182,0.000000e+00
83,183,0.000000e+00
83,184,0.000000e+00
83,185,0.000000e+00
83,186,0.000000e+00
83,187,0.000000e+00
83,188,0.000000e+00
83,189,0.000000e+00
83,190,0.000000e+00
83,191,0.000000e+00
83,192,0.000000e+00
83,193,0.000000e+00
83,194,0.000000e+00
83,195,0.000000e+00
83,196,0.000000e+00
83,197,0.000000e+00
83,198,0.000000e+00
83,199,0.000000e+00
83,200,0.000000e+00
83,201,0.000000e+00
84,0,0.000000e+00
84,1,1.714346e-12
84,2,2.268482e-12
84,3,1.940932e-12
84,4,1.800409e-12
84,5,1.630064e-12
84,6,1.647975e-12
84,7,1.504856e-12
84,8,1.470535e-12
84,9,1.334426e-12
84,10,1.242414e-12
84,11,1.223585e-12
84,12,1.080723e-12
84,13,1.018805e-12
84,14,9.930378e-13
84,15,8.876177e-13
84,16,8.090020e-13
84,17,7.273183e-13
84,18,7.190468e-13
84,19,7.157599e-13
84,20,6.766141e-13
84,21,6.041708e-13
84,22,5.405877e-13
84,23,4.775177e-13
84,24,3.985428e-13
84,25,3.658110e-13
84,26,3.009052e-13
84,27,2.784751e-13
84,28,2.427373e-13
84,29,2.147974e-13
84,30,1.895673e-13
84,31,1.826002e-13
84,32,1.721735e-13
84,33,1.609819e-13
84,34,1.307379e-13
84,35,1.197310e-13
84,36,1.113885e-13
84,37,1.038698e-13
84,38,1.026917e-13
84,39,9.340310e-14
84,40,8.112275e-14
84,41,7.652010e-14
84,42,6.730987e-14
84,43,7.622601e-14
84,44,6.907168e-14
84,45,5.922871e-14
84,46,5.028109e-14
84,47,4.690915e-14
84,48,4.568206e-14
84,49,4.533461e-14
84,50,4.208666e-14
84,51,3.997854e-14
84,52,4.021908e-14
84,53,3.382313e-14
84,54,3.363921e-14
84,55,3.499931e-14
84,56,3.106397e-14
84,57,3.285522e-14
84,58,3.028160e-14
84,59,2.629137e-14
84,60,2.792867e-14
84,61,3.008101e-14
84,62,2.781939e-14
84,63,2.423339e-14
84,64,2.476897e-14
84,65,2.630250e-14
84,66,2.351811e-14
84,67,2.240929e-14
84,68,2.396423e-14
84,69,2.634789e-14
84,70,1.899201e-14
84,71,2.137159e-14
84,72,2.492814e-14
84,73,2.601871e-14
84,74,2.309771e-14
84,75,2.371825e-14
84,76,2.510921e-14
84,77,2.672910e-14
84,78,2.797531e-14
84,79,2.189309e-14
84,80,2.964843e-14
84,81,2.481416e-14
84,82,2.897599e-14
84,83,2.175960e-14
84,84,2.593882e-14
84,85,2.639405e-14
84,86,1.918860e-14
84,87,2.303538e-14
84,88,2.559685e-14
84,89,2.190437e-14
84,90,2.612742e-14
84,91,2.717335e-14
84,92,1.937555e-14
84,93,2.478311e-14
84,94,1.646136e-14
84,95,2.087368e-14
84,96,1.919806e-14
84,97,1.789846e-14
84,98,1.616564e-14
84,99,1.561062e-14
84,100,1.323825e-14
84,101,1.095409e-14
84,102,1.266862e-14
84,103,9.590928e-15
84,104,1.257018e-14
84,105,7.127232e-15
84,106,1.202183e-14
84,107,6.898284e-15
84,108,8.347580e-15
84,109,6.803728e-15
84,110,5.616332e-15
84,111,3.364830e-15
84,112,3.421919e-15
84,113,2.144771e-15
84,114,3.448034e-15
84,115,1.849100e-15
84,116,2.501708e-15
84,117,1.373104e-15
84,118,1.768995e-15
84,119,1.260387e-15
84,120,1.335156e-15
84,121,1.865522e-15
84,122,2.313584e-15
84,123,1.883103e-15
84,124,7.736779e-16
84,125,1.076023e-15
84,126,8.085521e-16
84,127,6.049425e-16
84,128,7.715736e-16
84,129,4.597417e-16
84,130,7.416908e-16
84,131,7.778121e-16
84,132,6.169546e-16
84,133,4.575068e-16
84,134,6.080665e-16
84,135,6.575789e-16
84,136,2.517506e-16
84,137,4.934177e-16
84,138,3.195326e-16
84,139,4.082096e-16
84,140,2.909998e-16
84,141,2.536493e-16
84,142,2.678306e-16
84,143,4.145193e-16
84,144,3.075948e-16
84,145,1.505881e-16
84,146,1.700816e-16
84,147,2.798384e-16
84,148,2.212517e-16
84,149,1.317103e-16
84,150,3.150711e-16
84,151,0.000000e+00
84,152,1.117424e-16
84,153,2.046479e-16
84,154,0.000000e+00
84,155,8.331464e-17
84,156,1.663460e-16
84,157,4.550040e-17
84,158,6.256649e-17
84,159,6.581204e-17
84,160,4.537891e-17
84,161,0.000000e+00
84,162,8.677037e-18
84,163,3.651922e-17
84,164,0.000000e+00
84,165,0.000000e+00
84,166,3.972727e-17
84,167,0.000000e+00
84,168,0.000000e+00
84,169,8.309994e-18
84,170,9.265501e-18
84,171,9.045177e-18
84,172,0.000000e+00
84,173,9.144759e-18
84,174,0.000000e+00
84,175,0.000000e+00
84,176,8.482160e-18
84,177,9.806045e-18
84,178,0.000000e+00
84,179,0.000000e+00
84,180,0.000000e+00
84,181,0.000000e+00
84,182,0.000000e+00
84,183,0.000000e+00
84,184,0.000000e+00
84,185,0.000000e+00
84,186,0.000000e+00
84,187,0.000000e+00
84,188,0.000000e+00
84,189,0.000000e+00
84,190,0.000000e+00
84,191,0.000000e+00
84,192,0.000000e+00
84,193,0.000000e+00
84,194,0.000000e+00
84,195,0.000000e+00
84,196,0.000000e+00
84,197,0.000000e+00
84,198,0.000000e+00
84,199,0.000000e+00
84,200,0.000000e+00
84,201,0.000000e+00
85,0,0.000000e+00
85,1,1.349495e-12
85,2,1.785727e-12
85,3,1.521344e-12
85,4,1.454887e-12
85,5,1.326238e-12
85,6,1.355485e-12
85,7,1.252300e-12
85,8,1.245911e-12
85,9,1.127367e-12
85,10,1.039901e-12
85,11,1.032437e-12
85,12,9.108807e-13
85,13,8.425405e-13
85,14,8.247209e-13
85,15,7.203238e-13
85,16,6.662497e-13
85,17,6.036708e-13
85,18,5.992337e-13
85,19,6.071805e-13
85,20,5.884549e-13
85,21,5.351837e-13
85,22,4.777571e-13
85,23,4.187480e-13
85,24,3.408299e-13
85,25,3.064034e-13
85,26,2.547942e-13
85,27,2.355814e-13
85,28,2.097359e-13
85,29,1.853147e-13
85,30,1.629116e-13
85,31,1.596423e-13
85,32,1.487788e-13
85,33,1.447418e-13
85,34,1.196030e-13
85,35,1.075091e-13
85,36,9.927842e-14
85,37,9.679840e-14
85,38,9.472762e-14
85,39,8.717816e-14
85,40,7.515486e-14
85,41,7.139886e-14
85,42,6.289648e-14
85,43,7.160316e-14
85,44,6.509818e-14
85,45,5.663881e-14
85,46,4.776673e-14
85,47,4.546975e-14
85,48,4.436436e-14
85,49,4.399406e-14
85,50,4.130719e-14
85,51,3.949932e-14
85,52,3.998045e-14
85,53,3.366278e-14
85,54,3.329450e-14
85,55,3.516825e-14
85,56,3.185982e-14
85,57,3.316308e-14
85,58,3.032613e-14
85,59,2.640471e-14
85,60,2.768972e-14
85,61,3.060309e-14
85,62,2.829309e-14
85,63,2.540153e-14
85,64,2.592913e-14
85,65,2.684119e-14
85,66,2.392773e-14
85,67,2.297991e-14
85,68,2.523826e-14
85,69,2.759602e-14
85,70,2.004773e-14
85,71,2.208766e-14
85,72,2.607735e-14
85,73,2.712413e-14
85,74,2.395056e-14
85,75,2.460847e-14
85,76,2.592101e-14
85,77,2.773790e-14
85,78,2.882917e-14
85,79,2.241535e-14
85,80,3.070248e-14
85,81,2.595103e-14
85,82,3.009051e-14
85,83,2.294401e-14
85,84,2.639405e-14
85,85,2.790919e-14
85,86,1.996435e-14
85,87,2.393969e-14
85,88,2.620099e-14
85,89,2.274485e-14
85,90,2.709120e-14
85,91,2.744706e-14
85,92,1.986203e-14
85,93,2.549445e-14
85,94,1.669425e-14
85,95,2.097328e-14
85,96,1.970308e-14
85,97,1.778499e-14
85,98,1.645778e-14
85,99,1.600929e-14
85,100,1.368480e-14
85,101,1.099954e-14
85,102,1.295382e-14
85,103,9.884377e-15
85,104,1.267781e-14
85,105,7.289281e-15
85,106,1.186542e-14
85,107,7.020126e-15
85,108,8.299769e-15
85,109,6.735933e-15
85,110,5.682448e-15
85,111,3.334788e-15
85,112,3.498919e-15
85,113,2.034957e-15
85,114,3.364763e-15
85,115,1.780296e-15
85,116,2.364573e-15
85,117,1.287478e-15
85,118,1.629332e-15
85,119,1.219718e-15
85,120,1.266346e-15
85,121,1.522936e-15
85,122,1.911845e-15
85,123,1.539067e-15
85,124,7.046531e-16
85,125,1.000187e-15
85,126,6.932309e-16
85,127,5.949592e-16
85,128,7.582903e-16
85,129,4.219178e-16
85,130,7.162314e-16
85,131,7.299091e-16
85,132,6.110678e-16
85,133,4.447195e-16
85,134,5.509334e-16
85,135,6.443400e-16
85,136,2.505376e-16
85,137,4.902761e-16
85,138,2.959790e-16
85,139,4.050079e-16
85,140,2.714342e-16
85,141,2.457230e-16
85,142,2.583885e-16
85,143,4.032927e-16
85,144,3.012239e-16
85,145,1.610333e-16
85,146,1.572474e-16
85,147,2.666818e-16
85,148,2.145965e-16
85,149,1.294071e-16
85,150,3.169620e-16
85,151,0.000000e+00
85,152,1.140466e-16
85,153,1.992467e-16
85,154,0.000000e+00
85,155,9.206971e-17
85,156,1.606306e-16
85,157,4.455705e-17
85,158,6.841564e-17
85,159,6.137716e-17
85,160,4.442291e-17
85,161,0.000000e+00
85,162,1.004931e-17
85,163,4.563904e-17
85,164,0.000000e+00
85,165,0.000000e+00
85,166,3.838194e-17
85,167,0.000000e+00
85,168,0.000000e+00
85,169,9.624217e-18
85,170,1.073084e-17
85,171,1.055279e-17
85,172,0.000000e+00
85,173,1.059100e-17
85,174,0.000000e+00
85,175,0.000000e+00
85,176,9.895932e-18
85,177,1.144048e-17
85,178,0.000000e+00
85,179,0.000000e+00
85,180,0.000000e+00
85,181,0.000000e+00
85,182,0.000000e+00
85,183,0.000000e+00
85,184,0.000000e+00
85,185,0.000000e+00
85,186,0.000000e+00
85,187,0.000000e+00
85,188,0.000000e+00
85,189,0.000000e+00
85,190,0.000000e+00
85,191,0.000000e+00
85,192,0.000000e+00
85,193,0.000000e+00
85,194,0.000000e+00
85,195,0.000000e+00
85,196,0.000000e+00
85,197,0.000000e+00
85,198,0.000000e+00
85,199,0.000000e+00
85,200,0.000000e+00
85,201,0.000000e+00
86,0,0.000000e+00
86,1,9.733657e-13
86,2,1.229025e-12
86,3,1.079847e-12
86,4,9.933771e-13
86,5,9.040016e-13
86,6,9.340488e-13
86,7,8.499551e-13
86,8,8.423255e-13
86,9,7.587142e-13
86,10,7.325999e-13
86,11,7.117637e-13
86,12,6.347044e-13
86,13,5.993047e-13
86,14,5.856640e-13
86,15,5.272369e-13
86,16,4.859876e-13
86,17,4.487467e-13
86,18,4.588423e-13
86,19,4.770262e-13
86,20,4.592442e-13
86,21,4.180295e-13
86,22,3.787354e-13
86,23,3.329722e-13
86,24,2.805599e-13
86,25,2.520836e-13
86,26,2.059152e-13
86,27,1.880791e-13
86,28,1.628253e-13
86,29,1.418369e-13
86,30,1.250190e-13
86,31,1.184391e-13
86,32,1.100287e-13
86,33,1.029090e-13
86,34,8.371999e-14
86,35,7.829133e-14
86,36,7.358606e-14
86,37,6.737017e-14
86,38,6.601516e-14
86,39,6.196687e-14
86,40,5.478858e-14
86,41,5.112169e-14
86,42,4.558467e-14
86,43,5.017726e-14
86,44,4.670308e-14
86,45,4.203704e-14
86,46,3.605927e-14
86,47,3.282011e-14
86,48,3.240629e-14
86,49,3.283608e-14
86,50,3.071289e-14
86,51,2.920452e-14
86,52,2.936542e-14
86,53,2.503418e-14
86,54,2.421173e-14
86,55,2.509484e-14
86,56,2.301462e-14
86,57,2.381638e-14
86,58,2.215791e-14
86,59,1.958838e-14
86,60,1.959977e-14
86,61,2.204086e-14
86,62,2.026285e-14
86,63,1.784118e-14
86,64,1.814476e-14
86,65,1.977315e-14
86,66,1.781193e-14
86,67,1.625754e-14
86,68,1.768848e-14
86,69,1.969743e-14
86,70,1.482374e-14
86,71,1.625875e-14
86,72,1.878728e-14
86,73,1.970546e-14
86,74,1.722722e-14
86,75,1.828718e-14
86,76,1.867633e-14
86,77,2.050279e-14
86,78,2.123218e-14
86,79,1.656953e-14
86,80,2.276123e-14
86,81,1.908644e-14
86,82,2.238123e-14
86,83,1.664848e-14
86,84,1.918860e-14
86,85,1.996435e-14
86,86,1.506605e-14
86,87,1.738536e-14
86,88,1.912434e-14
86,89,1.672714e-14
86,90,1.985552e-14
86,91,2.080352e-14
86,92,1.469976e-14
86,93,1.881115e-14
86,94,1.243229e-14
86,95,1.566497e-14
86,96,1.450536e-14
86,97,1.308443e-14
86,98,1.221173e-14
86,99,1.178879e-14
86,100,1.011199e-14
86,101,7.958110e-15
86,102,9.459331e-15
86,103,7.266600e-15
86,104,9.205398e-15
86,105,5.232448e-15
86,106,8.927390e-15
86,107,5.138638e-15
86,108,5.875705e-15
86,109,4.806265e-15
86,110,4.000667e-15
86,111,2.308667e-15
86,112,2.398917e-15
86,113,1.339143e-15
86,114,2.272656e-15
86,115,1.044266e-15
86,116,1.356850e-15
86,117,7.709093e-16
86,118,1.087478e-15
86,119,6.899383e-16
86,120,7.482058e-16
86,121,1.071537e-15
86,122,1.402612e-15
86,123,1.092237e-15
86,124,4.191664e-16
86,125,5.852243e-16
86,126,4.174248e-16
86,127,4.301444e-16
86,128,4.336195e-16
86,129,2.614749e-16
86,130,4.754580e-16
86,131,4.760829e-16
86,132,3.667657e-16
86,133,2.755169e-16
86,134,4.046788e-16
86,135,3.673330e-16
86,136,1.477759e-16
86,137,3.016217e-16
86,138,1.694271e-16
86,139,3.081658e-16
86,140,1.701873e-16
86,141,1.626547e-16
86,142,1.509901e-16
86,143,2.611906e-16
86,144,1.971324e-16
86,145,1.446090e-16
86,146,9.252370e-17
86,147,1.454780e-16
86,148,1.176475e-16
86,149,7.184904e-17
86,150,1.766468e-16
86,151,0.000000e+00
86,152,6.413856e-17
86,153,1.092714e-16
86,154,0.000000e+00
86,155,1.046434e-16
86,156,8.781307e-17
86,157,2.447572e-17
86,158,9.128538e-17
86,159,3.415218e-17
86,160,2.453502e-17
86,161,0.000000e+00
86,162,7.051977e-18
86,163,8.429364e-17
86,164,0.000000e+00
86,165,0.000000e+00
86,166,2.200970e-17
86,167,0.000000e+00
86,168,0.000000e+00
86,169,6.753675e-18
86,170,7.530232e-18
86,171,7.276299e-18
86,172,0.000000e+00
86,173,7.432103e-18
86,174,0.000000e+00
86,175,0.000000e+00
86,176,6.823386e-18
86,177,7.888372e-18
86,178,0.000000e+00
86,179,0.000000e+00
86,180,0.000000e+00
86,181,0.000000e+00
86,182,0.000000e+00
86,183,0.000000e+00
86,184,0.000000e+00
86,185,0.000000e+00
86,186,0.000000e+00
86,187,0.000000e+00
86,188,0.000000e+00
86,189,0.000000e+00
86,190,0.000000e+00
86,191,0.000000e+00
86,192,0.000000e+00
86,193,0.000000e+00
86,194,0.000000e+00
86,195,0.000000e+00
86,196,0.000000e+00
86,197,0.000000e+00
86,198,0.000000e+00
86,199,0.000000e+00
86,200,0.000000e+00
86,201,0.000000e+00
87,0,0.000000e+00
87,1,1.110988e-12
87,2,1.489247e-12
87,3,1.286676e-12
87,4,1.207982e-12
87,5,1.086798e-12
87,6,1.114859e-12
87,7,1.007198e-12
87,8,1.007057e-12
87,9,9.078383e-13
87,10,8.605889e-13
87,11,8.447144e-13
87,12,7.401240e-13
87,13,6.850345e-13
87,14,6.700981e-13
87,15,5.601875e-13
87,16,5.205439e-13
87,17,4.820854e-13
87,18,4.568630e-13
87,19,4.722171e-13
87,20,4.731516e-13
87,21,4.365626e-13
87,22,3.997840e-13
87,23,3.547627e-13
87,24,2.932477e-13
87,25,2.653511e-13
87,26,2.210777e-13
87,27,2.046260e-13
87,28,1.803109e-13
87,29,1.577118e-13
87,30,1.382330e-13
87,31,1.323742e-13
87,32,1.222345e-13
87,33,1.156516e-13
87,34,9.687236e-14
87,35,8.739709e-14
87,36,8.068887e-14
87,37,7.735547e-14
87,38,7.548961e-14
87,39,6.876474e-14
87,40,5.882680e-14
87,41,5.720811e-14
87,42,4.950169e-14
87,43,5.633484e-14
87,44,5.112692e-14
87,45,4.368258e-14
87,46,3.663262e-14
87,47,3.365739e-14
87,48,3.320602e-14
87,49,3.299730e-14
87,50,3.100852e-14
87,51,2.931338e-14
87,52,2.949747e-14
87,53,2.494544e-14
87,54,2.471195e-14
87,55,2.666910e-14
87,56,2.426209e-14
87,57,2.581365e-14
87,58,2.351462e-14
87,59,2.072107e-14
87,60,2.191048e-14
87,61,2.426917e-14
87,62,2.255229e-14
87,63,2.026357e-14
87,64,2.047035e-14
87,65,2.180989e-14
87,66,1.983321e-14
87,67,1.857650e-14
87,68,2.055758e-14
87,69,2.263822e-14
87,70,1.671527e-14
87,71,1.843708e-14
87,72,2.207423e-14
87,73,2.294606e-14
87,74,2.030775e-14
87,75,2.099559e-14
87,76,2.204454e-14
87,77,2.387476e-14
87,78,2.518392e-14
87,79,1.923751e-14
87,80,2.664330e-14
87,81,2.237358e-14
87,82,2.619954e-14
87,83,1.969901e-14
87,84,2.303538e-14
87,85,2.393969e-14
87,86,1.738536e-14
87,87,2.136488e-14
87,88,2.299560e-14
87,89,2.001709e-14
87,90,2.368396e-14
87,91,2.431431e-14
87,92,1.743159e-14
87,93,2.234762e-14
87,94,1.460595e-14
87,95,1.849848e-14
87,96,1.732579e-14
87,97,1.587125e-14
87,98,1.452176e-14
87,99,1.407677e-14
87,100,1.196844e-14
87,101,9.552577e-15
87,102,1.122329e-14
87,103,8.596458e-15
87,104,1.095361e-14
87,105,6.286277e-15
87,106,1.040599e-14
87,107,6.035230e-15
87,108,7.083806e-15
87,109,5.799523e-15
87,110,4.889488e-15
87,111,2.884556e-15
87,112,3.027666e-15
87,113,1.606767e-15
87,114,2.787654e-15
87,115,1.411561e-15
87,116,1.852743e-15
87,117,1.011990e-15
87,118,1.321910e-15
87,119,9.644770e-16
87,120,9.852574e-16
87,121,1.310235e-15
87,122,1.572479e-15
87,123,1.315309e-15
87,124,5.420235e-16
87,125,7.850545e-16
87,126,5.672382e-16
87,127,4.542776e-16
87,128,6.166628e-16
87,129,3.321994e-16
87,130,5.460660e-16
87,131,5.797633e-16
87,132,4.856888e-16
87,133,3.409628e-16
87,134,4.191952e-16
87,135,5.083990e-16
87,136,1.993663e-16
87,137,3.773155e-16
87,138,2.295292e-16
87,139,3.007726e-16
87,140,2.171607e-16
87,141,1.979698e-16
87,142,2.014119e-16
87,143,3.240694e-16
87,144,2.303719e-16
87,145,1.340210e-16
87,146,1.264917e-16
87,147,2.080494e-16
87,148,1.671390e-16
87,149,1.012292e-16
87,150,2.470985e-16
87,151,0.000000e+00
87,152,8.897133e-17
87,153,1.552684e-16
87,154,0.000000e+00
87,155,8.696201e-17
87,156,1.250637e-16
87,157,3.472520e-17
87,158,6.861496e-17
87,159,4.805929e-17
87,160,3.466341e-17
87,161,0.000000e+00
87,162,8.151093e-18
87,163,5.233267e-17
87,164,0.000000e+00
87,165,0.000000e+00
87,166,3.016397e-17
87,167,0.000000e+00
87,168,0.000000e+00
87,169,7.806297e-18
87,170,8.703888e-18
87,171,8.514157e-18
87,172,0.000000e+00
87,173,8.590464e-18
87,174,0.000000e+00
87,175,0.000000e+00
87,176,7.984194e-18
87,177,9.230357e-18
87,178,0.000000e+00
87,179,0.000000e+00
87,180,0.000000e+00
87,181,0.000000e+00
87,182,0.000000e+00
87,183,0.000000e+00
87,184,0.000000e+00
87,185,0.000000e+00
87,186,0.000000e+00
87,187,0.000000e+00
87,188,0.000000e+00
87,189,0.000000e+00
87,190,0.000000e+00
87,191,0.000000e+00
87,192,0.000000e+00
87,193,0.000000e+00
87,194,0.000000e+00
87,195,0.000000e+00
87,196,0.000000e+00
87,197,0.000000e+00
87,198,0.000000e+00
87,199,0.000000e+00
87,200,0.000000e+00
87,201,0.000000e+00
88,0,0.000000e+00
88,1,2.229385e-12
88,2,3.043144e-12
88,3,2.655024e-12
88,4,2.408996e-12
88,5,2.131226e-12
88,6,2.154281e-12
88,7,1.916402e-12
88,8,1.852332e-12
88,9,1.703853e-12
88,10,1.610876e-12
88,11,1.559057e-12
88,12,1.361499e-12
88,13,1.282408e-12
88,14,1.242923e-12
88,15,1.042693e-12
88,16,9.451770e-13
88,17,8.661458e-13
88,18,7.971015e-13
88,19,7.901915e-13
88,20,7.666003e-13
88,21,6.882124e-13
88,22,6.308026e-13
88,23,5.744571e-13
88,24,5.023800e-13
88,25,4.752769e-13
88,26,3.872409e-13
88,27,3.584692e-13
88,28,3.058451e-13
88,29,2.702920e-13
88,30,2.363369e-13
88,31,2.268395e-13
88,32,2.134479e-13
88,33,1.885474e-13
88,34,1.534549e-13
88,35,1.406979e-13
88,36,1.325512e-13
88,37,1.199954e-13
88,38,1.178881e-13
88,39,1.057862e-13
88,40,9.338493e-14
88,41,8.822876e-14
88,42,7.786782e-14
88,43,8.850300e-14
88,44,8.059369e-14
88,45,6.791559e-14
88,46,5.782576e-14
88,47,5.275167e-14
88,48,5.254164e-14
88,49,5.197298e-14
88,50,4.702682e-14
88,51,4.470917e-14
88,52,4.508835e-14
88,53,3.765689e-14
88,54,3.753317e-14
88,55,3.841327e-14
88,56,3.307140e-14
88,57,3.625266e-14
88,58,3.351749e-14
88,59,2.775187e-14
88,60,3.045214e-14
88,61,3.250056e-14
88,62,3.030798e-14
88,63,2.508714e-14
88,64,2.599146e-14
88,65,2.851839e-14
88,66,2.478942e-14
88,67,2.354928e-14
88,68,2.481861e-14
88,69,2.789952e-14
88,70,1.959618e-14
88,71,2.220483e-14
88,72,2.547906e-14
88,73,2.618693e-14
88,74,2.372176e-14
88,75,2.394595e-14
88,76,2.553080e-14
88,77,2.691997e-14
88,78,2.806819e-14
88,79,2.244068e-14
88,80,2.945370e-14
88,81,2.483645e-14
88,82,2.861981e-14
88,83,2.152415e-14
88,84,2.559685e-14
88,85,2.620099e-14
88,86,1.912434e-14
88,87,2.299560e-14
88,88,2.714750e-14
88,89,2.198626e-14
88,90,2.656207e-14
88,91,2.787329e-14
88,92,1.977418e-14
88,93,2.531809e-14
88,94,1.738207e-14
88,95,2.166667e-14
88,96,1.970156e-14
88,97,1.902914e-14
88,98,1.704786e-14
88,99,1.610933e-14
88,100,1.350914e-14
88,101,1.178356e-14
88,102,1.316822e-14
88,103,9.876779e-15
88,104,1.345376e-14
88,105,7.480766e-15
88,106,1.273118e-14
88,107,7.269392e-15
88,108,9.103899e-15
88,109,7.425186e-15
88,110,5.928940e-15
88,111,3.498869e-15
88,112,3.633432e-15
88,113,2.498319e-15
88,114,3.792892e-15
88,115,2.098380e-15
88,116,2.934241e-15
88,117,1.562150e-15
88,118,2.080161e-15
88,119,1.395743e-15
88,120,1.560574e-15
88,121,2.245149e-15
88,122,2.844805e-15
88,123,2.294774e-15
88,124,9.283366e-16
88,125,1.283608e-15
88,126,1.008710e-15
88,127,6.864086e-16
88,128,8.517717e-16
88,129,5.322047e-16
88,130,8.632532e-16
88,131,9.368069e-16
88,132,6.979972e-16
88,133,5.156824e-16
88,134,7.881856e-16
88,135,7.328602e-16
88,136,2.779270e-16
88,137,5.500829e-16
88,138,3.889321e-16
88,139,4.856748e-16
88,140,3.566659e-16
88,141,3.179489e-16
88,142,3.179317e-16
88,143,5.040520e-16
88,144,3.417298e-16
88,145,2.154431e-16
88,146,1.896297e-16
88,147,3.134669e-16
88,148,2.474346e-16
88,149,1.461573e-16
88,150,3.493184e-16
88,151,0.000000e+00
88,152,1.235081e-16
88,153,2.286071e-16
88,154,0.000000e+00
88,155,1.361271e-16
88,156,1.862258e-16
88,157,5.075451e-17
88,158,1.143965e-16
88,159,7.521621e-17
88,160,5.064897e-17
88,161,0.000000e+00
88,162,1.014040e-17
88,163,8.889787e-17
88,164,0.000000e+00
88,165,0.000000e+00
88,166,4.530240e-17
88,167,0.000000e+00
88,168,0.000000e+00
88,169,9.711458e-18
88,170,1.082811e-17
88,171,1.049486e-17
88,172,0.000000e+00
88,173,1.068700e-17
88,174,0.000000e+00
88,175,0.000000e+00
88,176,9.841603e-18
88,177,1.137767e-17
88,178,0.000000e+00
88,179,0.000000e+00
88,180,0.000000e+00
88,181,0.000000e+00
88,182,0.000000e+00
88,183,0.000000e+00
88,184,0.000000e+00
88,185,0.000000e+00
88,186,0.000000e+00
88,187,0.000000e+00
88,188,0.000000e+00
88,189,0.000000e+00
88,190,0.000000e+00
88,191,0.000000e+00
88,192,0.000000e+00
88,193,0.000000e+00
88,194,0.000000e+00
88,195,0.000000e+00
88,196,0.000000e+00
88,197,0.000000e+00
88,198,0.000000e+00
88,199,0.000000e+00
88,200,0.000000e+00
88,201,0.000000e+00
89,0,0.000000e+00
89,1,8.215040e-13
89,2,1.045436e-12
89,3,9.667333e-13
89,4,8.639379e-13
89,5,7.843173e-13
89,6,8.056755e-13
89,7,7.118106e-13
89,8,7.104703e-13
89,9,6.306446e-13
89,10,6.357686e-13
89,11,6.099286e-13
89,12,5.377047e-13
89,13,5.058378e-13
89,14,4.881807e-13
89,15,4.149145e-13
89,16,3.829972e-13
89,17,3.589578e-13
89,18,3.447909e-13
89,19,3.668044e-13
89,20,3.634924e-13
89,21,3.342317e-13
89,22,3.128720e-13
89,23,2.820292e-13
89,24,2.436963e-13
89,25,2.255006e-13
89,26,1.849488e-13
89,27,1.711150e-13
89,28,1.468924e-13
89,29,1.277386e-13
89,30,1.130451e-13
89,31,1.034663e-13
89,32,9.484415e-14
89,33,8.482256e-14
89,34,7.173902e-14
89,35,6.883321e-14
89,36,6.471910e-14
89,37,5.869867e-14
89,38,5.698867e-14
89,39,5.292413e-14
89,40,4.688433e-14
89,41,4.565187e-14
89,42,3.918676e-14
89,43,4.441425e-14
89,44,4.163481e-14
89,45,3.602555e-14
89,46,3.077408e-14
89,47,2.783707e-14
89,48,2.729801e-14
89,49,2.803301e-14
89,50,2.622633e-14
89,51,2.547701e-14
89,52,2.519664e-14
89,53,2.225988e-14
89,54,2.109704e-14
89,55,2.257281e-14
89,56,2.072025e-14
89,57,2.235081e-14
89,58,2.058692e-14
89,59,1.909380e-14
89,60,1.917055e-14
89,61,2.167426e-14
89,62,1.967149e-14
89,63,1.764187e-14
89,64,1.795996e-14
89,65,2.012513e-14
89,66,1.860904e-14
89,67,1.668706e-14
89,68,1.855808e-14
89,69,2.095837e-14
89,70,1.578964e-14
89,71,1.709466e-14
89,72,2.053872e-14
89,73,2.177629e-14
89,74,1.874567e-14
89,75,1.990981e-14
89,76,2.082534e-14
89,77,2.279108e-14
89,78,2.413439e-14
89,79,1.842243e-14
89,80,2.529473e-14
89,81,2.141445e-14
89,82,2.504159e-14
89,83,1.887978e-14
89,84,2.190437e-14
89,85,2.274485e-14
89,86,1.672714e-14
89,87,2.001709e-14
89,88,2.198626e-14
89,89,2.002183e-14
89,90,2.329648e-14
89,91,2.429189e-14
89,92,1.727270e-14
89,93,2.184372e-14
89,94,1.469420e-14
89,95,1.917883e-14
89,96,1.742773e-14
89,97,1.618113e-14
89,98,1.487093e-14
89,99,1.431927e-14
89,100,1.224061e-14
89,101,9.877544e-15
89,102,1.186775e-14
89,103,8.861361e-15
89,104,1.107390e-14
89,105,6.683905e-15
89,106,1.065790e-14
89,107,6.685057e-15
89,108,7.695999e-15
89,109,6.286623e-15
89,110,5.379175e-15
89,111,3.528605e-15
89,112,3.508985e-15
89,113,2.483625e-15
89,114,3.685833e-15
89,115,2.021912e-15
89,116,2.727063e-15
89,117,1.674068e-15
89,118,1.910587e-15
89,119,1.516895e-15
89,120,1.486703e-15
89,121,1.492621e-15
89,122,2.065659e-15
89,123,1.601340e-15
89,124,8.955993e-16
89,125,1.113715e-15
89,126,7.616921e-16
89,127,7.474734e-16
89,128,9.139450e-16
89,129,5.633550e-16
89,130,8.601950e-16
89,131,8.470418e-16
89,132,6.566963e-16
89,133,5.913832e-16
89,134,6.681345e-16
89,135,7.629093e-16
89,136,2.860596e-16
89,137,6.007430e-16
89,138,3.146572e-16
89,139,5.688519e-16
89,140,2.639274e-16
89,141,3.744473e-16
89,142,2.709316e-16
89,143,4.948752e-16
89,144,3.830867e-16
89,145,2.218223e-16
89,146,2.175444e-16
89,147,3.668869e-16
89,148,2.814703e-16
89,149,1.625782e-16
89,150,3.726178e-16
89,151,0.000000e+00
89,152,1.281561e-16
89,153,2.584360e-16
89,154,0.000000e+00
89,155,1.207877e-16
89,156,2.134525e-16
89,157,5.682918e-17
89,158,1.036975e-16
89,159,9.025712e-17
89,160,5.668357e-17
89,161,0.000000e+00
89,162,7.366427e-18
89,163,6.835144e-17
89,164,0.000000e+00
89,165,0.000000e+00
89,166,5.130370e-17
89,167,0.000000e+00
89,168,0.000000e+00
89,169,7.054824e-18
89,170,7.866008e-18
89,171,7.563088e-18
89,172,0.000000e+00
89,173,7.763503e-18
89,174,0.000000e+00
89,175,0.000000e+00
89,176,7.092324e-18
89,177,8.199285e-18
89,178,0.000000e+00
89,179,0.000000e+00
89,180,0.000000e+00
89,181,0.000000e+00
89,182,0.000000e+00
89,183,0.000000e+00
89,184,0.000000e+00
89,185,0.000000e+00
89,186,0.000000e+00
89,187,0.000000e+00
89,188,0.000000e+00
89,189,0.000000e+00
89,190,0.000000e+00
89,191,0.000000e+00
89,192,0.000000e+00
89,193,0.000000e+00
89,194,0.000000e+00
89,195,0.000000e+00
89,196,0.000000e+00
89,197,0.000000e+00
89,198,0.000000e+00
89,199,0.000000e+00
89,200,0.000000e+00
89,201,0.000000e+00
90,0,0.000000e+00
90,1,1.413751e-12
90,2,1.745366e-12
90,3,1.620342e-12
90,4,1.357212e-12
90,5,1.203483e-12
90,6,1.232533e-12
90,7,1.056094e-12
90,8,1.015735e-12
90,9,9.198209e-13
90,10,9.448260e-13
90,11,8.824228e-13
90,12,7.602837e-13
90,13,7.371361e-13
90,14,7.105068e-13
90,15,6.112770e-13
90,16,5.594005e-13
90,17,5.327028e-13
90,18,5.335147e-13
90,19,5.733590e-13
90,20,5.673844e-13
90,21,5.201332e-13
90,22,4.926775e-13
90,23,4.439334e-13
90,24,3.997754e-13
90,25,3.752632e-13
90,26,2.943514e-13
90,27,2.637675e-13
90,28,2.174457e-13
90,29,1.894960e-13
90,30,1.660137e-13
90,31,1.499739e-13
90,32,1.401722e-13
90,33,1.128593e-13
90,34,9.258269e-14
90,35,9.299541e-14
90,36,8.950873e-14
90,37,7.394336e-14
90,38,7.123423e-14
90,39,6.493145e-14
90,40,6.087409e-14
90,41,5.849183e-14
90,42,5.057433e-14
90,43,5.829503e-14
90,44,5.526956e-14
90,45,4.681070e-14
90,46,3.989726e-14
90,47,3.667693e-14
90,48,3.594751e-14
90,49,3.741265e-14
90,50,3.473651e-14
90,51,3.501137e-14
90,52,3.392733e-14
90,53,2.935845e-14
90,54,2.797598e-14
90,55,2.945109e-14
90,56,2.635983e-14
90,57,2.993604e-14
90,58,2.797801e-14
90,59,2.515435e-14
90,60,2.593206e-14
90,61,2.893382e-14
90,62,2.601500e-14
90,63,2.212023e-14
90,64,2.336778e-14
90,65,2.598824e-14
90,66,2.406019e-14
90,67,2.263190e-14
90,68,2.411293e-14
90,69,2.680171e-14
90,70,1.974940e-14
90,71,2.167709e-14
90,72,2.589598e-14
90,73,2.716664e-14
90,74,2.379512e-14
90,75,2.462281e-14
90,76,2.566716e-14
90,77,2.809016e-14
90,78,2.918869e-14
90,79,2.267778e-14
90,80,3.065286e-14
90,81,2.587228e-14
90,82,2.999353e-14
90,83,2.243874e-14
90,84,2.612742e-14
90,85,2.709120e-14
90,86,1.985552e-14
90,87,2.368396e-14
90,88,2.656207e-14
90,89,2.329648e-14
90,90,2.847452e-14
90,91,2.950582e-14
90,92,2.108949e-14
90,93,2.681543e-14
90,94,1.812646e-14
90,95,2.348437e-14
90,96,2.134088e-14
90,97,2.001965e-14
90,98,1.827307e-14
90,99,1.760915e-14
90,100,1.486386e-14
90,101,1.223927e-14
90,102,1.446519e-14
90,103,1.081313e-14
90,104,1.383137e-14
90,105,8.197265e-15
90,106,1.308025e-14
90,107,8.123953e-15
90,108,9.493089e-15
90,109,7.757438e-15
90,110,6.626467e-15
90,111,4.173104e-15
90,112,4.290642e-15
90,113,2.975466e-15
90,114,4.505175e-15
90,115,2.614128e-15
90,116,3.510630e-15
90,117,2.053757e-15
90,118,2.358240e-15
90,119,1.907445e-15
90,120,1.899751e-15
90,121,2.006874e-15
90,122,2.640754e-15
90,123,2.096071e-15
90,124,1.115624e-15
90,125,1.455531e-15
90,126,9.745463e-16
90,127,8.957624e-16
90,128,1.158897e-15
90,129,6.833377e-16
90,130,1.063037e-15
90,131,1.065672e-15
90,132,8.673858e-16
90,133,7.164124e-16
90,134,8.050702e-16
90,135,9.721993e-16
90,136,3.666320e-16
90,137,7.523289e-16
90,138,4.201592e-16
90,139,6.427518e-16
90,140,3.621173e-16
90,141,4.161138e-16
90,142,3.671739e-16
90,143,5.987337e-16
90,144,4.642886e-16
90,145,2.287656e-16
90,146,2.614664e-16
90,147,4.470111e-16
90,148,3.485467e-16
90,149,2.034584e-16
90,150,4.784693e-16
90,151,0.000000e+00
90,152,1.665134e-16
90,153,3.217267e-16
90,154,0.000000e+00
90,155,1.311590e-16
90,156,2.633308e-16
90,157,7.119794e-17
90,158,1.045122e-16
90,159,1.129313e-16
90,160,7.063624e-17
90,161,0.000000e+00
90,162,1.536279e-17
90,163,6.093536e-17
90,164,0.000000e+00
90,165,0.000000e+00
90,166,6.727519e-17
90,167,0.000000e+00
90,168,0.000000e+00
90,169,1.471293e-17
90,170,1.640467e-17
90,171,1.562802e-17
90,172,0.000000e+00
90,173,1.619089e-17
90,174,0.000000e+00
90,175,0.000000e+00
90,176,1.465525e-17
90,177,1.694263e-17
90,178,0.000000e+00
90,179,0.000000e+00
90,180,0.000000e+00
90,181,0.000000e+00
90,182,0.000000e+00
90,183,0.000000e+00
90,184,0.000000e+00
90,185,0.000000e+00
90,186,0.000000e+00
90,187,0.000000e+00
90,188,0.000000e+00
90,189,0.000000e+00
90,190,0.000000e+00
90,191,0.000000e+00
90,192,0.000000e+00
90,193,0.000000e+00
90,194,0.000000e+00
90,195,0.000000e+00
90,196,0.000000e+00
90,197,0.000000e+00
90,198,0.000000e+00
90,199,0.000000e+00
90,200,0.000000e+00
90,201,0.000000e+00
91,0,0.000000e+00
91,1,1.685007e-12
91,2,2.085684e-12
91,3,1.966259e-12
91,4,1.594233e-12
91,5,1.411770e-12
91,6,1.442154e-12
91,7,1.218047e-12
91,8,1.150240e-12
91,9,1.038663e-12
91,10,1.100076e-12
91,11,1.010264e-12
91,12,8.763505e-13
91,13,8.750270e-13
91,14,8.399581e-13
91,15,7.705530e-13
91,16,7.019137e-13
91,17,6.712605e-13
91,18,7.182468e-13
91,19,7.744977e-13
91,20,7.434568e-13
91,21,6.727282e-13
91,22,6.364369e-13
91,23,5.670064e-13
91,24,5.179150e-13
91,25,4.836002e-13
91,26,3.721234e-13
91,27,3.307049e-13
91,28,2.681740e-13
91,29,2.321005e-13
91,30,2.043963e-13
91,31,1.802411e-13
91,32,1.683089e-13
91,33,1.276664e-13
91,34,1.037114e-13
91,35,1.090950e-13
91,36,1.067439e-13
91,37,8.129304e-14
91,38,7.859513e-14
91,39,7.206705e-14
91,40,7.075051e-14
91,41,6.612867e-14
91,42,5.847017e-14
91,43,6.513682e-14
91,44,6.296522e-14
91,45,5.426847e-14
91,46,4.812285e-14
91,47,4.242000e-14
91,48,4.225412e-14
91,49,4.395857e-14
91,50,4.077269e-14
91,51,4.138198e-14
91,52,3.976084e-14
91,53,3.468829e-14
91,54,3.294324e-14
91,55,3.292899e-14
91,56,2.919638e-14
91,57,3.348856e-14
91,58,3.167902e-14
91,59,2.897114e-14
91,60,2.876532e-14
91,61,3.169616e-14
91,62,2.835503e-14
91,63,2.313968e-14
91,64,2.442526e-14
91,65,2.901188e-14
91,66,2.699111e-14
91,67,2.412149e-14
91,68,2.499317e-14
91,69,2.839044e-14
91,70,2.133344e-14
91,71,2.337854e-14
91,72,2.696130e-14
91,73,2.859090e-14
91,74,2.474631e-14
91,75,2.616474e-14
91,76,2.725285e-14
91,77,2.963379e-14
91,78,3.108813e-14
91,79,2.397306e-14
91,80,3.203183e-14
91,81,2.706614e-14
91,82,3.141113e-14
91,83,2.312975e-14
91,84,2.717335e-14
91,85,2.744706e-14
91,86,2.080352e-14
91,87,2.431431e-14
91,88,2.787329e-14
91,89,2.429189e-14
91,90,2.950582e-14
91,91,3.266425e-14
91,92,2.233518e-14
91,93,2.811655e-14
91,94,1.948578e-14
91,95,2.558745e-14
91,96,2.250679e-14
91,97,2.181072e-14
91,98,1.951466e-14
91,99,1.845156e-14
91,100,1.554346e-14
91,101,1.312350e-14
91,102,1.505134e-14
91,103,1.122113e-14
91,104,1.450493e-14
91,105,8.473925e-15
91,106,1.428639e-14
91,107,8.598259e-15
91,108,9.886851e-15
91,109,8.206289e-15
91,110,6.803605e-15
91,111,4.314371e-15
91,112,4.379740e-15
91,113,3.052309e-15
91,114,4.599023e-15
91,115,2.483922e-15
91,116,3.370489e-15
91,117,2.022886e-15
91,118,2.501551e-15
91,119,1.785880e-15
91,120,1.830003e-15
91,121,2.357688e-15
91,122,3.105889e-15
91,123,2.489536e-15
91,124,1.104084e-15
91,125,1.410129e-15
91,126,1.061583e-15
91,127,9.319768e-16
91,128,1.087615e-15
91,129,6.857164e-16
91,130,1.066610e-15
91,131,1.100623e-15
91,132,8.171114e-16
91,133,6.954675e-16
91,134,9.215061e-16
91,135,9.040164e-16
91,136,3.417031e-16
91,137,7.187911e-16
91,138,4.032962e-16
91,139,7.102974e-16
91,140,3.587464e-16
91,141,4.901212e-16
91,142,3.490075e-16
91,143,6.554052e-16
91,144,4.571350e-16
91,145,3.502797e-16
91,146,2.558731e-16
91,147,4.177448e-16
91,148,3.222317e-16
91,149,1.872391e-16
91,150,4.329091e-16
91,151,0.000000e+00
91,152,1.493691e-16
91,153,2.967872e-16
91,154,0.000000e+00
91,155,2.153964e-16
91,156,2.439988e-16
91,157,6.545226e-17
91,158,1.948440e-16
91,159,1.107385e-16
91,160,6.504410e-17
91,161,0.000000e+00
91,162,1.669407e-17
91,163,1.621711e-16
91,164,0.000000e+00
91,165,0.000000e+00
91,166,6.602517e-17
91,167,0.000000e+00
91,168,0.000000e+00
91,169,1.598790e-17
91,170,1.782624e-17
91,171,1.663593e-17
91,172,0.000000e+00
91,173,1.759393e-17
91,174,0.000000e+00
91,175,0.000000e+00
91,176,1.560043e-17
91,177,1.803532e-17
91,178,0.000000e+00
91,179,0.000000e+00
91,180,0.000000e+00
91,181,0.000000e+00
91,182,0.000000e+00
91,183,0.000000e+00
91,184,0.000000e+00
91,185,0.000000e+00
91,186,0.000000e+00
91,187,0.000000e+00
91,188,0.000000e+00
91,189,0.000000e+00
91,190,0.000000e+00
91,191,0.000000e+00
91,192,0.000000e+00
91,193,0.000000e+00
91,194,0.000000e+00
91,195,0.000000e+00
91,196,0.000000e+00
91,197,0.000000e+00
91,198,0.000000e+00
91,199,0.000000e+00
91,200,0.000000e+00
91,201,0.000000e+00
92,0,0.000000e+00
92,1,1.246308e-12
92,2,1.608030e-12
92,3,1.485933e-12
92,4,1.212465e-12
92,5,1.081242e-12
92,6,1.094798e-12
92,7,9.427792e-13
92,8,8.919887e-13
92,9,8.051595e-13
92,10,8.304209e-13
92,11,7.732898e-13
92,12,6.716715e-13
92,13,6.593119e-13
92,14,6.342405e-13
92,15,5.772045e-13
92,16,5.222294e-13
92,17,4.901469e-13
92,18,5.117072e-13
92,19,5.397081e-13
92,20,5.165409e-13
92,21,4.675358e-13
92,22,4.377803e-13
92,23,3.910149e-13
92,24,3.550437e-13
92,25,3.335225e-13
92,26,2.571979e-13
92,27,2.304277e-13
92,28,1.895563e-13
92,29,1.645225e-13
92,30,1.453479e-13
92,31,1.296413e-13
92,32,1.215632e-13
92,33,9.440778e-14
92,34,7.776140e-14
92,35,7.854919e-14
92,36,7.629734e-14
92,37,6.029549e-14
92,38,5.768657e-14
92,39,5.273368e-14
92,40,5.067252e-14
92,41,4.821859e-14
92,42,4.240741e-14
92,43,4.807276e-14
92,44,4.507129e-14
92,45,3.832691e-14
92,46,3.297597e-14
92,47,2.964516e-14
92,48,2.917480e-14
92,49,3.048287e-14
92,50,2.806856e-14
92,51,2.845679e-14
92,52,2.731291e-14
92,53,2.348706e-14
92,54,2.255550e-14
92,55,2.298904e-14
92,56,2.042499e-14
92,57,2.335546e-14
92,58,2.195241e-14
92,59,1.988067e-14
92,60,2.050108e-14
92,61,2.225537e-14
92,62,2.010287e-14
92,63,1.674656e-14
92,64,1.768281e-14
92,65,1.995921e-14
92,66,1.863363e-14
92,67,1.748240e-14
92,68,1.828660e-14
92,69,2.015320e-14
92,70,1.485041e-14
92,71,1.653969e-14
92,72,1.939193e-14
92,73,2.042786e-14
92,74,1.790512e-14
92,75,1.851386e-14
92,76,1.943632e-14
92,77,2.109839e-14
92,78,2.181428e-14
92,79,1.710296e-14
92,80,2.282800e-14
92,81,1.931638e-14
92,82,2.233784e-14
92,83,1.662044e-14
92,84,1.937555e-14
92,85,1.986203e-14
92,86,1.469976e-14
92,87,1.743159e-14
92,88,1.977418e-14
92,89,1.727270e-14
92,90,2.108949e-14
92,91,2.233518e-14
92,92,1.606671e-14
92,93,2.007586e-14
92,94,1.377517e-14
92,95,1.797778e-14
92,96,1.605481e-14
92,97,1.518686e-14
92,98,1.387714e-14
92,99,1.319492e-14
92,100,1.110180e-14
92,101,9.312091e-15
92,102,1.085763e-14
92,103,8.050700e-15
92,104,1.048099e-14
92,105,6.198511e-15
92,106,1.000578e-14
92,107,6.162788e-15
92,108,7.189421e-15
92,109,5.885473e-15
92,110,4.991878e-15
92,111,3.185399e-15
92,112,3.253519e-15
92,113,2.342183e-15
92,114,3.467464e-15
92,115,1.994615e-15
92,116,2.717259e-15
92,117,1.624781e-15
92,118,1.897976e-15
92,119,1.455554e-15
92,120,1.465315e-15
92,121,1.643753e-15
92,122,2.175687e-15
92,123,1.716233e-15
92,124,8.839947e-16
92,125,1.129267e-15
92,126,7.885161e-16
92,127,6.915776e-16
92,128,8.811518e-16
92,129,5.467925e-16
92,130,8.197631e-16
92,131,8.285136e-16
92,132,6.572184e-16
92,133,5.519416e-16
92,134,6.579448e-16
92,135,7.359833e-16
92,136,2.772217e-16
92,137,5.717668e-16
92,138,3.279996e-16
92,139,5.027536e-16
92,140,2.819951e-16
92,141,3.274631e-16
92,142,2.804748e-16
92,143,4.621846e-16
92,144,3.557934e-16
92,145,1.640981e-16
92,146,2.093317e-16
92,147,3.478022e-16
92,148,2.676849e-16
92,149,1.548460e-16
92,150,3.570085e-16
92,151,0.000000e+00
92,152,1.227192e-16
92,153,2.463986e-16
92,154,0.000000e+00
92,155,9.559552e-17
92,156,2.029063e-16
92,157,5.429230e-17
92,158,7.843734e-17
92,159,9.190919e-17
92,160,5.388734e-17
92,161,0.000000e+00
92,162,1.286677e-17
92,163,4.317143e-17
92,164,0.000000e+00
92,165,0.000000e+00
92,166,5.431308e-17
92,167,0.000000e+00
92,168,0.000000e+00
92,169,1.232250e-17
92,170,1.373937e-17
92,171,1.285591e-17
92,172,0.000000e+00
92,173,1.356033e-17
92,174,0.000000e+00
92,175,0.000000e+00
92,176,1.205570e-17
92,177,1.393733e-17
92,178,0.000000e+00
92,179,0.000000e+00
92,180,0.000000e+00
92,181,0.000000e+00
92,182,0.000000e+00
92,183,0.000000e+00
92,184,0.000000e+00
92,185,0.000000e+00
92,186,0.000000e+00
92,187,0.000000e+00
92,188,0.000000e+00
92,189,0.000000e+00
92,190,0.000000e+00
92,191,0.000000e+00
92,192,0.000000e+00
92,193,0.000000e+00
92,194,0.000000e+00
92,195,0.000000e+00
92,196,0.000000e+00
92,197,0.000000e+00
92,198,0.000000e+00
92,199,0.000000e+00
92,200,0.000000e+00
92,201,0.000000e+00
93,0,0.000000e+00
93,1,1.578066e-12
93,2,2.004812e-12
93,3,1.839004e-12
93,4,1.526996e-12
93,5,1.347054e-12
93,6,1.373358e-12
93,7,1.174719e-12
93,8,1.109094e-12
93,9,1.007254e-12
93,10,1.033239e-12
93,11,9.657684e-13
93,12,8.318459e-13
93,13,8.160039e-13
93,14,7.878365e-13
93,15,6.925279e-13
93,16,6.249823e-13
93,17,5.850389e-13
93,18,5.834221e-13
93,19,6.053447e-13
93,20,5.840364e-13
93,21,5.259686e-13
93,22,4.929072e-13
93,23,4.477440e-13
93,24,4.095493e-13
93,25,3.890331e-13
93,26,3.028982e-13
93,27,2.736012e-13
93,28,2.257446e-13
93,29,1.963004e-13
93,30,1.737350e-13
93,31,1.572781e-13
93,32,1.481394e-13
93,33,1.182571e-13
93,34,9.488476e-14
93,35,9.556463e-14
93,36,9.284145e-14
93,37,7.565447e-14
93,38,7.285209e-14
93,39,6.749696e-14
93,40,6.394475e-14
93,41,6.053430e-14
93,42,5.369253e-14
93,43,6.143075e-14
93,44,5.752838e-14
93,45,4.894334e-14
93,46,4.232196e-14
93,47,3.853768e-14
93,48,3.827646e-14
93,49,3.941401e-14
93,50,3.674432e-14
93,51,3.692049e-14
93,52,3.556894e-14
93,53,3.039823e-14
93,54,2.929795e-14
93,55,2.984346e-14
93,56,2.645047e-14
93,57,3.008899e-14
93,58,2.813276e-14
93,59,2.488392e-14
93,60,2.587636e-14
93,61,2.865708e-14
93,62,2.566850e-14
93,63,2.121237e-14
93,64,2.252382e-14
93,65,2.533569e-14
93,66,2.336315e-14
93,67,2.197786e-14
93,68,2.302600e-14
93,69,2.538770e-14
93,70,1.874381e-14
93,71,2.082809e-14
93,72,2.467606e-14
93,73,2.590420e-14
93,74,2.283455e-14
93,75,2.348990e-14
93,76,2.460166e-14
93,77,2.681148e-14
93,78,2.779537e-14
93,79,2.156727e-14
93,80,2.913352e-14
93,81,2.448541e-14
93,82,2.860369e-14
93,83,2.107790e-14
93,84,2.478311e-14
93,85,2.549445e-14
93,86,1.881115e-14
93,87,2.234762e-14
93,88,2.531809e-14
93,89,2.184372e-14
93,90,2.681543e-14
93,91,2.811655e-14
93,92,2.007586e-14
93,93,2.582572e-14
93,94,1.725857e-14
93,95,2.226132e-14
93,96,2.026826e-14
93,97,1.900759e-14
93,98,1.724672e-14
93,99,1.655382e-14
93,100,1.393818e-14
93,101,1.143402e-14
93,102,1.339883e-14
93,103,1.011908e-14
93,104,1.308333e-14
93,105,7.545698e-15
93,106,1.231351e-14
93,107,7.453146e-15
93,108,8.741212e-15
93,109,7.185042e-15
93,110,6.065912e-15
93,111,3.683573e-15
93,112,3.816675e-15
93,113,2.447417e-15
93,114,3.885479e-15
93,115,2.163804e-15
93,116,2.909571e-15
93,117,1.648280e-15
93,118,1.965167e-15
93,119,1.520099e-15
93,120,1.559644e-15
93,121,1.794369e-15
93,122,2.320687e-15
93,123,1.844050e-15
93,124,9.048226e-16
93,125,1.222376e-15
93,126,8.501693e-16
93,127,7.284694e-16
93,128,9.336416e-16
93,129,5.469448e-16
93,130,8.757749e-16
93,131,8.918669e-16
93,132,7.199064e-16
93,133,5.656360e-16
93,134,6.959881e-16
93,135,7.862759e-16
93,136,2.988140e-16
93,137,6.067763e-16
93,138,3.608497e-16
93,139,5.175415e-16
93,140,3.165252e-16
93,141,3.236598e-16
93,142,3.107134e-16
93,143,4.912461e-16
93,144,3.736723e-16
93,145,1.868073e-16
93,146,2.051563e-16
93,147,3.482192e-16
93,148,2.740803e-16
93,149,1.613759e-16
93,150,3.844412e-16
93,151,0.000000e+00
93,152,1.352771e-16
93,153,2.534058e-16
93,154,0.000000e+00
93,155,1.116582e-16
93,156,2.064801e-16
93,157,5.623666e-17
93,158,8.804071e-17
93,159,8.760642e-17
93,160,5.597184e-17
93,161,0.000000e+00
93,162,1.394511e-17
93,163,5.570968e-17
93,164,0.000000e+00
93,165,0.000000e+00
93,166,5.335005e-17
93,167,0.000000e+00
93,168,0.000000e+00
93,169,1.335523e-17
93,170,1.489085e-17
93,171,1.417197e-17
93,172,0.000000e+00
93,173,1.469680e-17
93,174,0.000000e+00
93,175,0.000000e+00
93,176,1.328983e-17
93,177,1.536410e-17
93,178,0.000000e+00
93,179,0.000000e+00
93,180,0.000000e+00
93,181,0.000000e+00
93,182,0.000000e+00
93,183,0.000000e+00
93,184,0.000000e+00
93,185,0.000000e+00
93,186,0.000000e+00
93,187,0.000000e+00
93,188,0.000000e+00
93,189,0.000000e+00
93,190,0.000000e+00
93,191,0.000000e+00
93,192,0.000000e+00
93,193,0.000000e+00
93,194,0.000000e+00
93,195,0.000000e+00
93,196,0.000000e+00
93,197,0.000000e+00
93,198,0.000000e+00
93,199,0.000000e+00
93,200,0.000000e+00
93,201,0.000000e+00
94,0,0.000000e+00
94,1,1.687800e-12
94,2,2.210802e-12
94,3,2.020158e-12
94,4,1.663528e-12
94,5,1.463737e-12
94,6,1.472256e-12
94,7,1.266123e-12
94,8,1.179550e-12
94,9,1.079132e-12
94,10,1.094158e-12
94,11,1.017720e-12
94,12,8.861353e-13
94,13,8.673584e-13
94,14,8.344079e-13
94,15,7.370921e-13
94,16,6.572395e-13
94,17,6.140661e-13
94,18,5.947920e-13
94,19,6.058895e-13
94,20,5.757304e-13
94,21,5.122747e-13
94,22,4.813671e-13
94,23,4.403778e-13
94,24,4.103358e-13
94,25,3.962033e-13
94,26,3.110334e-13
94,27,2.813665e-13
94,28,2.295019e-13
94,29,2.020225e-13
94,30,1.780908e-13
94,31,1.623018e-13
94,32,1.532722e-13
94,33,1.205236e-13
94,34,9.630138e-14
94,35,9.549930e-14
94,36,9.367009e-14
94,37,7.471135e-14
94,38,7.244926e-14
94,39,6.528857e-14
94,40,6.231703e-14
94,41,5.779713e-14
94,42,5.199596e-14
94,43,5.792892e-14
94,44,5.473678e-14
94,45,4.632861e-14
94,46,4.028596e-14
94,47,3.582573e-14
94,48,3.556801e-14
94,49,3.690482e-14
94,50,3.305884e-14
94,51,3.276894e-14
94,52,3.197264e-14
94,53,2.724247e-14
94,54,2.676063e-14
94,55,2.617410e-14
94,56,2.243778e-14
94,57,2.536190e-14
94,58,2.425536e-14
94,59,2.140317e-14
94,60,2.222211e-14
94,61,2.362525e-14
94,62,2.155255e-14
94,63,1.717254e-14
94,64,1.829202e-14
94,65,2.106593e-14
94,66,1.876608e-14
94,67,1.776157e-14
94,68,1.794331e-14
94,69,1.992189e-14
94,70,1.435049e-14
94,71,1.595749e-14
94,72,1.774067e-14
94,73,1.840418e-14
94,74,1.642813e-14
94,75,1.666501e-14
94,76,1.762000e-14
94,77,1.852596e-14
94,78,1.927431e-14
94,79,1.564536e-14
94,80,1.957937e-14
94,81,1.694223e-14
94,82,1.871005e-14
94,83,1.428652e-14
94,84,1.646136e-14
94,85,1.669425e-14
94,86,1.243229e-14
94,87,1.460595e-14
94,88,1.738207e-14
94,89,1.469420e-14
94,90,1.812646e-14
94,91,1.948578e-14
94,92,1.377517e-14
94,93,1.725857e-14
94,94,1.281107e-14
94,95,1.614268e-14
94,96,1.400626e-14
94,97,1.399522e-14
94,98,1.266685e-14
94,99,1.155827e-14
94,100,9.588962e-15
94,101,8.820839e-15
94,102,9.827845e-15
94,103,7.066841e-15
94,104,9.680325e-15
94,105,5.695472e-15
94,106,9.198360e-15
94,107,5.748818e-15
94,108,7.030265e-15
94,109,5.698224e-15
94,110,4.650084e-15
94,111,3.018131e-15
94,112,3.112512e-15
94,113,2.688492e-15
94,114,3.584117e-15
94,115,2.162936e-15
94,116,3.053519e-15
94,117,1.823355e-15
94,118,2.158312e-15
94,119,1.559618e-15
94,120,1.647101e-15
94,121,1.848173e-15
94,122,2.562300e-15
94,123,1.972525e-15
94,124,1.031447e-15
94,125,1.285621e-15
94,126,9.512566e-16
94,127,7.766333e-16
94,128,9.500935e-16
94,129,6.128780e-16
94,130,9.291390e-16
94,131,9.497387e-16
94,132,6.910875e-16
94,133,6.148430e-16
94,134,8.260810e-16
94,135,7.897629e-16
94,136,2.894552e-16
94,137,6.225340e-16
94,138,3.771263e-16
94,139,6.068839e-16
94,140,3.193189e-16
94,141,4.253248e-16
94,142,3.116125e-16
94,143,5.598296e-16
94,144,3.957100e-16
94,145,2.374233e-16
94,146,2.259338e-16
94,147,3.830458e-16
94,148,2.923645e-16
94,149,1.672592e-16
94,150,3.807260e-16
94,151,0.000000e+00
94,152,1.298614e-16
94,153,2.683110e-16
94,154,0.000000e+00
94,155,1.370017e-16
94,156,2.221575e-16
94,157,5.888514e-17
94,158,1.214845e-16
94,159,9.909856e-17
94,160,5.867425e-17
94,161,0.000000e+00
94,162,1.011984e-17
94,163,8.496015e-17
94,164,0.000000e+00
94,165,0.000000e+00
94,166,5.675848e-17
94,167,0.000000e+00
94,168,0.000000e+00
94,169,9.691763e-18
94,170,1.080615e-17
94,171,1.009845e-17
94,172,0.000000e+00
94,173,1.066533e-17
94,174,0.000000e+00
94,175,0.000000e+00
94,176,9.469877e-18
94,177,1.094792e-17
94,178,0.000000e+00
94,179,0.000000e+00
94,180,0.000000e+00
94,181,0.000000e+00
94,182,0.000000e+00
94,183,0.000000e+00
94,184,0.000000e+00
94,185,0.000000e+00
94,186,0.000000e+00
94,187,0.000000e+00
94,188,0.000000e+00
94,189,0.000000e+00
94,190,0.000000e+00
94,191,0.000000e+00
94,192,0.000000e+00
94,193,0.000000e+00
94,194,0.000000e+00
94,195,0.000000e+00
94,196,0.000000e+00
94,197,0.000000e+00
94,198,0.000000e+00
94,199,0.000000e+00
94,200,0.000000e+00
94,201,0.000000e+00
95,0,0.000000e+00
95,1,1.527436e-12
95,2,1.921502e-12
95,3,1.834620e-12
95,4,1.401250e-12
95,5,1.245795e-12
95,6,1.250684e-12
95,7,1.037265e-12
95,8,9.549517e-13
95,9,8.609445e-13
95,10,9.462455e-13
95,11,8.537792e-13
95,12,7.410189e-13
95,13,7.606163e-13
95,14,7.250032e-13
95,15,6.948886e-13
95,16,6.143653e-13
95,17,5.863674e-13
95,18,6.362729e-13
95,19,6.825068e-13
95,20,6.359755e-13
95,21,5.667401e-13
95,22,5.398522e-13
95,23,4.856474e-13
95,24,4.557833e-13
95,25,4.371374e-13
95,26,3.327689e-13
95,27,2.934258e-13
95,28,2.331321e-13
95,29,2.030461e-13
95,30,1.785710e-13
95,31,1.535382e-13
95,32,1.464196e-13
95,33,1.019992e-13
95,34,8.054487e-14
95,35,8.928670e-14
95,36,9.065682e-14
95,37,6.310890e-14
95,38,6.150073e-14
95,39,5.657774e-14
95,40,5.790030e-14
95,41,5.350727e-14
95,42,4.726298e-14
95,43,5.173428e-14
95,44,5.143277e-14
95,45,4.362771e-14
95,46,3.878666e-14
95,47,3.452005e-14
95,48,3.436640e-14
95,49,3.654789e-14
95,50,3.370841e-14
95,51,3.497568e-14
95,52,3.243494e-14
95,53,2.850814e-14
95,54,2.720800e-14
95,55,2.635500e-14
95,56,2.292367e-14
95,57,2.708534e-14
95,58,2.590063e-14
95,59,2.447127e-14
95,60,2.413438e-14
95,61,2.587747e-14
95,62,2.282384e-14
95,63,1.805663e-14
95,64,1.962128e-14
95,65,2.321899e-14
95,66,2.211819e-14
95,67,2.036686e-14
95,68,2.031382e-14
95,69,2.264546e-14
95,70,1.682831e-14
95,71,1.835731e-14
95,72,2.137788e-14
95,73,2.259260e-14
95,74,1.952468e-14
95,75,2.030673e-14
95,76,2.142568e-14
95,77,2.322291e-14
95,78,2.412475e-14
95,79,1.900162e-14
95,80,2.447317e-14
95,81,2.102911e-14
95,82,2.371659e-14
95,83,1.783363e-14
95,84,2.087368e-14
95,85,2.097328e-14
95,86,1.566497e-14
95,87,1.849848e-14
95,88,2.166667e-14
95,89,1.917883e-14
95,90,2.348437e-14
95,91,2.558745e-14
95,92,1.797778e-14
95,93,2.226132e-14
95,94,1.614268e-14
95,95,2.215115e-14
95,96,1.848370e-14
95,97,1.841783e-14
95,98,1.657787e-14
95,99,1.554184e-14
95,100,1.298425e-14
95,101,1.151794e-14
95,102,1.339200e-14
95,103,9.585917e-15
95,104,1.254655e-14
95,105,7.795591e-15
95,106,1.210947e-14
95,107,7.991560e-15
95,108,9.427812e-15
95,109,7.673032e-15
95,110,6.554119e-15
95,111,4.609969e-15
95,112,4.554428e-15
95,113,4.054764e-15
95,114,5.417286e-15
95,115,3.393588e-15
95,116,4.711731e-15
95,117,2.945481e-15
95,118,3.170921e-15
95,119,2.594910e-15
95,120,2.552763e-15
95,121,2.509005e-15
95,122,3.521083e-15
95,123,2.732292e-15
95,124,1.607761e-15
95,125,1.922832e-15
95,126,1.336627e-15
95,127,1.196196e-15
95,128,1.517079e-15
95,129,1.000828e-15
95,130,1.417091e-15
95,131,1.426574e-15
95,132,1.074308e-15
95,133,1.009204e-15
95,134,1.128806e-15
95,135,1.280035e-15
95,136,4.697236e-16
95,137,1.004430e-15
95,138,5.519867e-16
95,139,9.140359e-16
95,140,4.392036e-16
95,141,6.449582e-16
95,142,4.591971e-16
95,143,8.187852e-16
95,144,6.355833e-16
95,145,3.169392e-16
95,146,3.891860e-16
95,147,6.536159e-16
95,148,4.925503e-16
95,149,2.785269e-16
95,150,6.212257e-16
95,151,0.000000e+00
95,152,2.081065e-16
95,153,4.510032e-16
95,154,0.000000e+00
95,155,1.671718e-16
95,156,3.756872e-16
95,157,9.857905e-17
95,158,1.470527e-16
95,159,1.721494e-16
95,160,9.783874e-17
95,161,0.000000e+00
95,162,1.444949e-17
95,163,7.680477e-17
95,164,0.000000e+00
95,165,0.000000e+00
95,166,9.643946e-17
95,167,0.000000e+00
95,168,0.000000e+00
95,169,1.383827e-17
95,170,1.542943e-17
95,171,1.425277e-17
95,172,0.000000e+00
95,173,1.522837e-17
95,174,0.000000e+00
95,175,0.000000e+00
95,176,1.336561e-17
95,177,1.545170e-17
95,178,0.000000e+00
95,179,0.000000e+00
95,180,0.000000e+00
95,181,0.000000e+00
95,182,0.000000e+00
95,183,0.000000e+00
95,184,0.000000e+00
95,185,0.000000e+00
95,186,0.000000e+00
95,187,0.000000e+00
95,188,0.000000e+00
95,189,0.000000e+00
95,190,0.000000e+00
95,191,0.000000e+00
95,192,0.000000e+00
95,193,0.000000e+00
95,194,0.000000e+00
95,195,0.000000e+00
95,196,0.000000e+00
95,197,0.000000e+00
95,198,0.000000e+00
95,199,0.000000e+00
95,200,0.000000e+00
95,201,0.000000e+00
96,0,0.000000e+00
96,1,1.027537e-12
96,2,1.285787e-12
96,3,1.241240e-12
96,4,9.699114e-13
96,5,8.739394e-13
96,6,8.859337e-13
96,7,7.340358e-13
96,8,6.877148e-13
96,9,6.301667e-13
96,10,6.762950e-13
96,11,6.162423e-13
96,12,5.326406e-13
96,13,5.379953e-13
96,14,5.109019e-13
96,15,4.733239e-13
96,16,4.221117e-13
96,17,4.033456e-13
96,18,4.216799e-13
96,19,4.495463e-13
96,20,4.280902e-13
96,21,3.810920e-13
96,22,3.677929e-13
96,23,3.343050e-13
96,24,3.157494e-13
96,25,3.045961e-13
96,26,2.354305e-13
96,27,2.085028e-13
96,28,1.660431e-13
96,29,1.454879e-13
96,30,1.284767e-13
96,31,1.116985e-13
96,32,1.052625e-13
96,33,7.566867e-14
96,34,6.008265e-14
96,35,6.688196e-14
96,36,6.600805e-14
96,37,4.838228e-14
96,38,4.707423e-14
96,39,4.240276e-14
96,40,4.301121e-14
96,41,4.040486e-14
96,42,3.532961e-14
96,43,3.981603e-14
96,44,3.951031e-14
96,45,3.358776e-14
96,46,2.922963e-14
96,47,2.675236e-14
96,48,2.642599e-14
96,49,2.813694e-14
96,50,2.619255e-14
96,51,2.722422e-14
96,52,2.538285e-14
96,53,2.215346e-14
96,54,2.112071e-14
96,55,2.149984e-14
96,56,1.921939e-14
96,57,2.231044e-14
96,58,2.102200e-14
96,59,1.980150e-14
96,60,1.973477e-14
96,61,2.200658e-14
96,62,1.927760e-14
96,63,1.586026e-14
96,64,1.713296e-14
96,65,1.961780e-14
96,66,1.875235e-14
96,67,1.751339e-14
96,68,1.808047e-14
96,69,1.992774e-14
96,70,1.493344e-14
96,71,1.623575e-14
96,72,1.939637e-14
96,73,2.048943e-14
96,74,1.788242e-14
96,75,1.843072e-14
96,76,1.933382e-14
96,77,2.121979e-14
96,78,2.190102e-14
96,79,1.691159e-14
96,80,2.269015e-14
96,81,1.928651e-14
96,82,2.216115e-14
96,83,1.647492e-14
96,84,1.919806e-14
96,85,1.970308e-14
96,86,1.450536e-14
96,87,1.732579e-14
96,88,1.970156e-14
96,89,1.742773e-14
96,90,2.134088e-14
96,91,2.250679e-14
96,92,1.605481e-14
96,93,2.026826e-14
96,94,1.400626e-14
96,95,1.848370e-14
96,96,1.672152e-14
96,97,1.583545e-14
96,98,1.428485e-14
96,99,1.365747e-14
96,100,1.146705e-14
96,101,9.679054e-15
96,102,1.126900e-14
96,103,8.333630e-15
96,104,1.065624e-14
96,105,6.458410e-15
96,106,1.012656e-14
96,107,6.508214e-15
96,108,7.548727e-15
96,109,6.185078e-15
96,110,5.279079e-15
96,111,3.452327e-15
96,112,3.524176e-15
96,113,2.604417e-15
96,114,3.820970e-15
96,115,2.287123e-15
96,116,3.089178e-15
96,117,1.859860e-15
96,118,2.074226e-15
96,119,1.708316e-15
96,120,1.664087e-15
96,121,1.669020e-15
96,122,2.237234e-15
96,123,1.766997e-15
96,124,9.966137e-16
96,125,1.262518e-15
96,126,8.527209e-16
96,127,7.883954e-16
96,128,1.050797e-15
96,129,6.215525e-16
96,130,9.297382e-16
96,131,9.273631e-16
96,132,7.509275e-16
96,133,6.452577e-16
96,134,7.072412e-16
96,135,8.589797e-16
96,136,3.225461e-16
96,137,6.689758e-16
96,138,3.617659e-16
96,139,5.821703e-16
96,140,3.024127e-16
96,141,3.933581e-16
96,142,3.153627e-16
96,143,5.346497e-16
96,144,4.128576e-16
96,145,1.904348e-16
96,146,2.428653e-16
96,147,4.112348e-16
96,148,3.165051e-16
96,149,1.824847e-16
96,150,4.208115e-16
96,151,0.000000e+00
96,152,1.449024e-16
96,153,2.909808e-16
96,154,0.000000e+00
96,155,9.247598e-17
96,156,2.399283e-16
96,157,6.404759e-17
96,158,7.221047e-17
96,159,1.082872e-16
96,160,6.383479e-17
96,161,0.000000e+00
96,162,1.473659e-17
96,163,2.859184e-17
96,164,0.000000e+00
96,165,0.000000e+00
96,166,6.378478e-17
96,167,0.000000e+00
96,168,0.000000e+00
96,169,1.411322e-17
96,170,1.573600e-17
96,171,1.469048e-17
96,172,0.000000e+00
96,173,1.553094e-17
96,174,0.000000e+00
96,175,0.000000e+00
96,176,1.377607e-17
96,177,1.592622e-17
96,178,0.000000e+00
96,179,0.000000e+00
96,180,0.000000e+00
96,181,0.000000e+00
96,182,0.000000e+00
96,183,0.000000e+00
96,184,0.000000e+00
96,185,0.000000e+00
96,186,0.000000e+00
96,187,0.000000e+00
96,188,0.000000e+00
96,189,0.000000e+00
96,190,0.000000e+00
96,191,0.000000e+00
96,192,0.000000e+00
96,193,0.000000e+00
96,194,0.000000e+00
96,195,0.000000e+00
96,196,0.000000e+00
96,197,0.000000e+00
96,198,0.000000e+00
96,199,0.000000e+00
96,200,0.000000e+00
96,201,0.000000e+00
97,0,0.000000e+00
97,1,1.605471e-12
97,2,2.071070e-12
97,3,1.911480e-12
97,4,1.505357e-12
97,5,1.308952e-12
97,6,1.315765e-12
97,7,1.086348e-12
97,8,1.003216e-12
97,9,9.237909e-13
97,10,9.788047e-13
97,11,8.921968e-13
97,12,7.684783e-13
97,13,7.764980e-13
97,14,7.468974e-13
97,15,6.676338e-13
97,16,5.915780e-13
97,17,5.648834e-13
97,18,5.520836e-13
97,19,5.755516e-13
97,20,5.523395e-13
97,21,4.898796e-13
97,22,4.729664e-13
97,23,4.383555e-13
97,24,4.185394e-13
97,25,4.100240e-13
97,26,3.155319e-13
97,27,2.810275e-13
97,28,2.258208e-13
97,29,1.987502e-13
97,30,1.738710e-13
97,31,1.549142e-13
97,32,1.461126e-13
97,33,1.050460e-13
97,34,8.279179e-14
97,35,8.819769e-14
97,36,8.757644e-14
97,37,6.463160e-14
97,38,6.323021e-14
97,39,5.555717e-14
97,40,5.565831e-14
97,41,5.254741e-14
97,42,4.652503e-14
97,43,5.236411e-14
97,44,5.020233e-14
97,45,4.187151e-14
97,46,3.712158e-14
97,47,3.327391e-14
97,48,3.354405e-14
97,49,3.498716e-14
97,50,3.145528e-14
97,51,3.218370e-14
97,52,3.014009e-14
97,53,2.611972e-14
97,54,2.539456e-14
97,55,2.496167e-14
97,56,2.119573e-14
97,57,2.537696e-14
97,58,2.408077e-14
97,59,2.205013e-14
97,60,2.265875e-14
97,61,2.400427e-14
97,62,2.121724e-14
97,63,1.674860e-14
97,64,1.794655e-14
97,65,2.157687e-14
97,66,2.003510e-14
97,67,1.853774e-14
97,68,1.843891e-14
97,69,2.056604e-14
97,70,1.491138e-14
97,71,1.624350e-14
97,72,1.883113e-14
97,73,1.963916e-14
97,74,1.727885e-14
97,75,1.748641e-14
97,76,1.895235e-14
97,77,1.981182e-14
97,78,2.306451e-14
97,79,1.640200e-14
97,80,2.089215e-14
97,81,1.795788e-14
97,82,1.992621e-14
97,83,1.513000e-14
97,84,1.789846e-14
97,85,1.778499e-14
97,86,1.308443e-14
97,87,1.587125e-14
97,88,1.902914e-14
97,89,1.618113e-14
97,90,2.001965e-14
97,91,2.181072e-14
97,92,1.518686e-14
97,93,1.900759e-14
97,94,1.399522e-14
97,95,1.841783e-14
97,96,1.583545e-14
97,97,1.835323e-14
97,98,1.428492e-14
97,99,1.321272e-14
97,100,1.081610e-14
97,101,1.018466e-14
97,102,1.119175e-14
97,103,8.034875e-15
97,104,1.078039e-14
97,105,6.509557e-15
97,106,1.052841e-14
97,107,6.639012e-15
97,108,8.167503e-15
97,109,6.696358e-15
97,110,5.499997e-15
97,111,3.781014e-15
97,112,3.797395e-15
97,113,3.302404e-15
97,114,4.432955e-15
97,115,2.807029e-15
97,116,3.915818e-15
97,117,2.340871e-15
97,118,2.612518e-15
97,119,2.090406e-15
97,120,2.107649e-15
97,121,2.408158e-15
97,122,3.194950e-15
97,123,2.597770e-15
97,124,1.307787e-15
97,125,1.625277e-15
97,126,1.214931e-15
97,127,9.384725e-16
97,128,1.247789e-15
97,129,7.873954e-16
97,130,1.145920e-15
97,131,1.195115e-15
97,132,8.894574e-16
97,133,7.920593e-16
97,134,9.748194e-16
97,135,1.041560e-15
97,136,3.784556e-16
97,137,7.999116e-16
97,138,4.687494e-16
97,139,7.475125e-16
97,140,3.896129e-16
97,141,5.564117e-16
97,142,3.899947e-16
97,143,7.147287e-16
97,144,5.012130e-16
97,145,2.712118e-16
97,146,3.004125e-16
97,147,5.119335e-16
97,148,3.896205e-16
97,149,2.220262e-16
97,150,5.035476e-16
97,151,0.000000e+00
97,152,1.702703e-16
97,153,3.576619e-16
97,154,0.000000e+00
97,155,1.768213e-16
97,156,2.964279e-16
97,157,7.847021e-17
97,158,1.576199e-16
97,159,1.313638e-16
97,160,7.767599e-17
97,161,0.000000e+00
97,162,1.104060e-17
97,163,1.076417e-16
97,164,0.000000e+00
97,165,0.000000e+00
97,166,7.414572e-17
97,167,0.000000e+00
97,168,0.000000e+00
97,169,1.057357e-17
97,170,1.178936e-17
97,171,1.114069e-17
97,172,0.000000e+00
97,173,1.163572e-17
97,174,0.000000e+00
97,175,0.000000e+00
97,176,1.044724e-17
97,177,1.207783e-17
97,178,0.000000e+00
97,179,0.000000e+00
97,180,0.000000e+00
97,181,0.000000e+00
97,182,0.000000e+00
97,183,0.000000e+00
97,184,0.000000e+00
97,185,0.000000e+00
97,186,0.000000e+00
97,187,0.000000e+00
97,188,0.000000e+00
97,189,0.000000e+00
97,190,0.000000e+00
97,191,0.000000e+00
97,192,0.000000e+00
97,193,0.000000e+00
97,194,0.000000e+00
97,195,0.000000e+00
97,196,0.000000e+00
97,197,0.000000e+00
97,198,0.000000e+00
97,199,0.000000e+00
97,200,0.000000e+00
97,201,0.000000e+00
98,0,0.000000e+00
98,1,1.348156e-12
98,2,1.713724e-12
98,3,1.608968e-12
98,4,1.267198e-12
98,5,1.101464e-12
98,6,1.120352e-12
98,7,9.333587e-13
98,8,8.753363e-13
98,9,8.002896e-13
98,10,8.455942e-13
98,11,7.668758e-13
98,12,6.585838e-13
98,13,6.525837e-13
98,14,6.217718e-13
98,15,5.397412e-13
98,16,4.786825e-13
98,17,4.657717e-13
98,18,4.536637e-13
98,19,4.858809e-13
98,20,4.768462e-13
98,21,4.331876e-13
98,22,4.191758e-13
98,23,3.836695e-13
98,24,3.640378e-13
98,25,3.499290e-13
98,26,2.707745e-13
98,27,2.392901e-13
98,28,1.921962e-13
98,29,1.658174e-13
98,30,1.457937e-13
98,31,1.286901e-13
98,32,1.212690e-13
98,33,8.795932e-14
98,34,7.123469e-14
98,35,7.398411e-14
98,36,7.522904e-14
98,37,5.560582e-14
98,38,5.393335e-14
98,39,4.842741e-14
98,40,4.792727e-14
98,41,4.568876e-14
98,42,4.018146e-14
98,43,4.513765e-14
98,44,4.385947e-14
98,45,3.728061e-14
98,46,3.274919e-14
98,47,2.881356e-14
98,48,2.879569e-14
98,49,3.093587e-14
98,50,2.769718e-14
98,51,2.803647e-14
98,52,2.663716e-14
98,53,2.296018e-14
98,54,2.232052e-14
98,55,2.227439e-14
98,56,1.903214e-14
98,57,2.200033e-14
98,58,2.097331e-14
98,59,1.912233e-14
98,60,1.952518e-14
98,61,2.090366e-14
98,62,1.874200e-14
98,63,1.513626e-14
98,64,1.635892e-14
98,65,1.876873e-14
98,66,1.731110e-14
98,67,1.636108e-14
98,68,1.655295e-14
98,69,1.865281e-14
98,70,1.332699e-14
98,71,1.466371e-14
98,72,1.699809e-14
98,73,1.768679e-14
98,74,1.551318e-14
98,75,1.599438e-14
98,76,1.684188e-14
98,77,1.809523e-14
98,78,1.873182e-14
98,79,1.502003e-14
98,80,1.906517e-14
98,81,1.655427e-14
98,82,1.831053e-14
98,83,1.398391e-14
98,84,1.616564e-14
98,85,1.645778e-14
98,86,1.221173e-14
98,87,1.452176e-14
98,88,1.704786e-14
98,89,1.487093e-14
98,90,1.827307e-14
98,91,1.951466e-14
98,92,1.387714e-14
98,93,1.724672e-14
98,94,1.266685e-14
98,95,1.657787e-14
98,96,1.428485e-14
98,97,1.428492e-14
98,98,1.328149e-14
98,99,1.207043e-14
98,100,1.003347e-14
98,101,9.058012e-15
98,102,1.040675e-14
98,103,7.445254e-15
98,104,9.852596e-15
98,105,6.098150e-15
98,106,9.329908e-15
98,107,6.209511e-15
98,108,7.364517e-15
98,109,5.968264e-15
98,110,5.102445e-15
98,111,3.475672e-15
98,112,3.614615e-15
98,113,3.182741e-15
98,114,4.168294e-15
98,115,2.615361e-15
98,116,3.643569e-15
98,117,2.263302e-15
98,118,2.502228e-15
98,119,1.967300e-15
98,120,1.973113e-15
98,121,1.860731e-15
98,122,2.651731e-15
98,123,2.016290e-15
98,124,1.233179e-15
98,125,1.496943e-15
98,126,1.028357e-15
98,127,9.238439e-16
98,128,1.199530e-15
98,129,7.499718e-16
98,130,1.098512e-15
98,131,1.089641e-15
98,132,8.291710e-16
98,133,7.682365e-16
98,134,8.891329e-16
98,135,9.817697e-16
98,136,3.582148e-16
98,137,7.738347e-16
98,138,4.332683e-16
98,139,7.110461e-16
98,140,3.466873e-16
98,141,4.880580e-16
98,142,3.638045e-16
98,143,6.300658e-16
98,144,4.859077e-16
98,145,2.165375e-16
98,146,2.868732e-16
98,147,4.931207e-16
98,148,3.741667e-16
98,149,2.125172e-16
98,150,4.792004e-16
98,151,0.000000e+00
98,152,1.622749e-16
98,153,3.425821e-16
98,154,0.000000e+00
98,155,1.127949e-16
98,156,2.848264e-16
98,157,7.498454e-17
98,158,9.478013e-17
98,159,1.298571e-16
98,160,7.474460e-17
98,161,0.000000e+00
98,162,1.299428e-17
98,163,4.124941e-17
98,164,0.000000e+00
98,165,0.000000e+00
98,166,7.386446e-17
98,167,0.000000e+00
98,168,0.000000e+00
98,169,1.244461e-17
98,170,1.387553e-17
98,171,1.284263e-17
98,172,0.000000e+00
98,173,1.369472e-17
98,174,0.000000e+00
98,175,0.000000e+00
98,176,1.204324e-17
98,177,1.392294e-17
98,178,0.000000e+00
98,179,0.000000e+00
98,180,0.000000e+00
98,181,0.000000e+00
98,182,0.000000e+00
98,183,0.000000e+00
98,184,0.000000e+00
98,185,0.000000e+00
98,186,0.000000e+00
98,187,0.000000e+00
98,188,0.000000e+00
98,189,0.000000e+00
98,190,0.000000e+00
98,191,0.000000e+00
98,192,0.000000e+00
98,193,0.000000e+00
98,194,0.000000e+00
98,195,0.000000e+00
98,196,0.000000e+00
98,197,0.000000e+00
98,198,0.000000e+00
98,199,0.000000e+00
98,200,0.000000e+00
98,201,0.000000e+00
99,0,0.000000e+00
99,1,8.481058e-13
99,2,9.869567e-13
99,3,9.651445e-13
99,4,7.307437e-13
99,5,6.367620e-13
99,6,6.594161e-13
99,7,5.231461e-13
99,8,4.994809e-13
99,9,4.571551e-13
99,10,5.140837e-13
99,11,4.553480e-13
99,12,3.845552e-13
99,13,3.894554e-13
99,14,3.668172e-13
99,15,3.179649e-13
99,16,2.862096e-13
99,17,2.921802e-13
99,18,3.028799e-13
99,19,3.479830e-13
99,20,3.493785e-13
99,21,3.247850e-13
99,22,3.188757e-13
99,23,2.893113e-13
99,24,2.725073e-13
99,25,2.570296e-13
99,26,1.954356e-13
99,27,1.682824e-13
99,28,1.329579e-13
99,29,1.130836e-13
99,30,9.790317e-14
99,31,8.403259e-14
99,32,7.860998e-14
99,33,5.232911e-14
99,34,4.183853e-14
99,35,4.771346e-14
99,36,4.921878e-14
99,37,3.387902e-14
99,38,3.299115e-14
99,39,3.006527e-14
99,40,3.057081e-14
99,41,2.983592e-14
99,42,2.545938e-14
99,43,2.880006e-14
99,44,2.910010e-14
99,45,2.433928e-14
99,46,2.147227e-14
99,47,1.931975e-14
99,48,1.926974e-14
99,49,2.108767e-14
99,50,1.954662e-14
99,51,2.047716e-14
99,52,1.873382e-14
99,53,1.654909e-14
99,54,1.555249e-14
99,55,1.626429e-14
99,56,1.449650e-14
99,57,1.726150e-14
99,58,1.631426e-14
99,59,1.550050e-14
99,60,1.539089e-14
99,61,1.720556e-14
99,62,1.500759e-14
99,63,1.237542e-14
99,64,1.348155e-14
99,65,1.550160e-14
99,66,1.489243e-14
99,67,1.405253e-14
99,68,1.442471e-14
99,69,1.607812e-14
99,70,1.191308e-14
99,71,1.290588e-14
99,72,1.562867e-14
99,73,1.653629e-14
99,74,1.425106e-14
99,75,1.491313e-14
99,76,1.557993e-14
99,77,1.723127e-14
99,78,1.764848e-14
99,79,1.378257e-14
99,80,1.833736e-14
99,81,1.560736e-14
99,82,1.784590e-14
99,83,1.335096e-14
99,84,1.561062e-14
99,85,1.600929e-14
99,86,1.178879e-14
99,87,1.407677e-14
99,88,1.610933e-14
99,89,1.431927e-14
99,90,1.760915e-14
99,91,1.845156e-14
99,92,1.319492e-14
99,93,1.655382e-14
99,94,1.155827e-14
99,95,1.554184e-14
99,96,1.365747e-14
99,97,1.321272e-14
99,98,1.207043e-14
99,99,1.169739e-14
99,100,9.758977e-15
99,101,8.354519e-15
99,102,9.880563e-15
99,103,7.189284e-15
99,104,9.176984e-15
99,105,5.732580e-15
99,106,8.758991e-15
99,107,5.828841e-15
99,108,6.773568e-15
99,109,5.505180e-15
99,110,4.783446e-15
99,111,3.295927e-15
99,112,3.308233e-15
99,113,2.752870e-15
99,114,3.829160e-15
99,115,2.437960e-15
99,116,3.308479e-15
99,117,2.029467e-15
99,118,2.163085e-15
99,119,1.869022e-15
99,120,1.792066e-15
99,121,1.691348e-15
99,122,2.316890e-15
99,123,1.816476e-15
99,124,1.089713e-15
99,125,1.338478e-15
99,126,8.778966e-16
99,127,8.415252e-16
99,128,1.105570e-15
99,129,6.844628e-16
99,130,9.941484e-16
99,131,9.808274e-16
99,132,7.917937e-16
99,133,7.106414e-16
99,134,7.378880e-16
99,135,9.275397e-16
99,136,3.455913e-16
99,137,7.254513e-16
99,138,3.828459e-16
99,139,6.295652e-16
99,140,3.090218e-16
99,141,4.190233e-16
99,142,3.295636e-16
99,143,5.570503e-16
99,144,4.511073e-16
99,145,1.848183e-16
99,146,2.696713e-16
99,147,4.571334e-16
99,148,3.493847e-16
99,149,1.998630e-16
99,150,4.565516e-16
99,151,0.000000e+00
99,152,1.549610e-16
99,153,3.213661e-16
99,154,0.000000e+00
99,155,9.105809e-17
99,156,2.655541e-16
99,157,7.065497e-17
99,158,7.153027e-17
99,159,1.196227e-16
99,160,6.979618e-17
99,161,0.000000e+00
99,162,1.298907e-17
99,163,2.095203e-17
99,164,0.000000e+00
99,165,0.000000e+00
99,166,6.885617e-17
99,167,0.000000e+00
99,168,0.000000e+00
99,169,1.243963e-17
99,170,1.386997e-17
99,171,1.303244e-17
99,172,0.000000e+00
99,173,1.368923e-17
99,174,0.000000e+00
99,175,0.000000e+00
99,176,1.222124e-17
99,177,1.412871e-17
99,178,0.000000e+00
99,179,0.000000e+00
99,180,0.000000e+00
99,181,0.000000e+00
99,182,0.000000e+00
99,183,0.000000e+00
99,184,0.000000e+00
99,185,0.000000e+00
99,186,0.000000e+00
99,187,0.000000e+00
99,188,0.000000e+00
99,189,0.000000e+00
99,190,0.000000e+00
99,191,0.000000e+00
99,192,0.000000e+00
99,193,0.000000e+00
99,194,0.000000e+00
99,195,0.000000e+00
99,196,0.000000e+00
99,197,0.000000e+00
99,198,0.000000e+00
99,199,0.000000e+00
99,200,0.000000e+00
99,201,0.000000e+00
100,0,0.000000e+00
100,1,4.735060e-13
100,2,4.946797e-13
100,3,5.274776e-13
100,4,3.905312e-13
100,5,3.467891e-13
100,6,3.684028e-13
100,7,2.859518e-13
100,8,2.774302e-13
100,9,2.608875e-13
100,10,3.013099e-13
100,11,2.603313e-13
100,12,2.134749e-13
100,13,2.174442e-13
100,14,2.005159e-13
100,15,1.762286e-13
100,16,1.596320e-13
100,17,1.695555e-13
100,18,1.928323e-13
100,19,2.374753e-13
100,20,2.441572e-13
100,21,2.310809e-13
100,22,2.263944e-13
100,23,2.037411e-13
100,24,1.885858e-13
100,25,1.744493e-13
100,26,1.302978e-13
100,27,1.111189e-13
100,28,8.633202e-14
100,29,7.160154e-14
100,30,6.175405e-14
100,31,5.194205e-14
100,32,4.869261e-14
100,33,3.084779e-14
100,34,2.451971e-14
100,35,2.982944e-14
100,36,3.130098e-14
100,37,2.015497e-14
100,38,2.065105e-14
100,39,1.934234e-14
100,40,2.062332e-14
100,41,1.998610e-14
100,42,1.657607e-14
100,43,1.926476e-14
100,44,1.982663e-14
100,45,1.704089e-14
100,46,1.555694e-14
100,47,1.384103e-14
100,48,1.360292e-14
100,49,1.528020e-14
100,50,1.413023e-14
100,51,1.489456e-14
100,52,1.365608e-14
100,53,1.232347e-14
100,54,1.114497e-14
100,55,1.210366e-14
100,56,1.105726e-14
100,57,1.300335e-14
100,58,1.192931e-14
100,59,1.152041e-14
100,60,1.126899e-14
100,61,1.317092e-14
100,62,1.145236e-14
100,63,9.639603e-15
100,64,1.041073e-14
100,65,1.221208e-14
100,66,1.175296e-14
100,67,1.063316e-14
100,68,1.139037e-14
100,69,1.272087e-14
100,70,9.766703e-15
100,71,1.033939e-14
100,72,1.263680e-14
100,73,1.358560e-14
100,74,1.152246e-14
100,75,1.230898e-14
100,76,1.278069e-14
100,77,1.438397e-14
100,78,1.472906e-14
100,79,1.140371e-14
100,80,1.550876e-14
100,81,1.318553e-14
100,82,1.519380e-14
100,83,1.141851e-14
100,84,1.323825e-14
100,85,1.368480e-14
100,86,1.011199e-14
100,87,1.196844e-14
100,88,1.350914e-14
100,89,1.224061e-14
100,90,1.486386e-14
100,91,1.554346e-14
100,92,1.110180e-14
100,93,1.393818e-14
100,94,9.588962e-15
100,95,1.298425e-14
100,96,1.146705e-14
100,97,1.081610e-14
100,98,1.003347e-14
100,99,9.758977e-15
100,100,8.444680e-15
100,101,6.906436e-15
100,102,8.451892e-15
100,103,6.169608e-15
100,104,7.612707e-15
100,105,4.853039e-15
100,106,7.245825e-15
100,107,5.009842e-15
100,108,5.650289e-15
100,109,4.599249e-15
100,110,4.056245e-15
100,111,2.811288e-15
100,112,2.794737e-15
100,113,2.335105e-15
100,114,3.259268e-15
100,115,2.045277e-15
100,116,2.752933e-15
100,117,1.712240e-15
100,118,1.802056e-15
100,119,1.584608e-15
100,120,1.506832e-15
100,121,1.252624e-15
100,122,1.814110e-15
100,123,1.370920e-15
100,124,9.122241e-16
100,125,1.104543e-15
100,126,6.867188e-16
100,127,7.472172e-16
100,128,9.297632e-16
100,129,5.778857e-16
100,130,8.608828e-16
100,131,8.245351e-16
100,132,6.617415e-16
100,133,6.176379e-16
100,134,6.194384e-16
100,135,7.868303e-16
100,136,2.936215e-16
100,137,6.272986e-16
100,138,3.127068e-16
100,139,5.621537e-16
100,140,2.477976e-16
100,141,3.687841e-16
100,142,2.727034e-16
100,143,4.787150e-16
100,144,3.945686e-16
100,145,1.872234e-16
100,146,2.269910e-16
100,147,3.886452e-16
100,148,2.976500e-16
100,149,1.703579e-16
100,150,3.904217e-16
100,151,0.000000e+00
100,152,1.327910e-16
100,153,2.738090e-16
100,154,0.000000e+00
100,155,9.223294e-17
100,156,2.261352e-16
100,157,6.022677e-17
100,158,7.528110e-17
100,159,9.994147e-17
100,160,5.951294e-17
100,161,0.000000e+00
100,162,9.864586e-18
100,163,3.376288e-17
100,164,0.000000e+00
100,165,0.000000e+00
100,166,5.724026e-17
100,167,0.000000e+00
100,168,0.000000e+00
100,169,9.447309e-18
100,170,1.053359e-17
100,171,9.971805e-18
100,172,0.000000e+00
100,173,1.039632e-17
100,174,0.000000e+00
100,175,0.000000e+00
100,176,9.351111e-18
100,177,1.081062e-17
100,178,0.000000e+00
100,179,0.000000e+00
100,180,0.000000e+00
100,181,0.000000e+00
100,182,0.000000e+00
100,183,0.000000e+00
100,184,0.000000e+00
100,185,0.000000e+00
100,186,0.000000e+00
100,187,0.000000e+00
100,188,0.000000e+00
100,189,0.000000e+00
100,190,0.000000e+00
100,191,0.000000e+00
100,192,0.000000e+00
100,193,0.000000e+00
100,194,0.000000e+00
100,195,0.000000e+00
100,196,0.000000e+00
100,197,0.000000e+00
100,198,0.000000e+00
100,199,0.000000e+00
100,200,0.000000e+00
100,201,0.000000e+00
101,0,0.000000e+00
101,1,1.238976e-12
101,2,1.579296e-12
101,3,1.443863e-12
101,4,1.201206e-12
101,5,1.051096e-12
101,6,1.056651e-12
101,7,9.015275e-13
101,8,8.493261e-13
101,9,7.930318e-13
101,10,7.853801e-13
101,11,7.262062e-13
101,12,6.197440e-13
101,13,6.030550e-13
101,14,5.735708e-13
101,15,4.871626e-13
101,16,4.340881e-13
101,17,4.158394e-13
101,18,4.000191e-13
101,19,4.242469e-13
101,20,4.196871e-13
101,21,3.817852e-13
101,22,3.626797e-13
101,23,3.319072e-13
101,24,3.073670e-13
101,25,2.936593e-13
101,26,2.277844e-13
101,27,2.014520e-13
101,28,1.628996e-13
101,29,1.420004e-13
101,30,1.228697e-13
101,31,1.125713e-13
101,32,1.065594e-13
101,33,8.089485e-14
101,34,6.393021e-14
101,35,6.441847e-14
101,36,6.379442e-14
101,37,4.952123e-14
101,38,4.968263e-14
101,39,4.363869e-14
101,40,4.228038e-14
101,41,3.950529e-14
101,42,3.496663e-14
101,43,3.958806e-14
101,44,3.744929e-14
101,45,3.088769e-14
101,46,2.746487e-14
101,47,2.483811e-14
101,48,2.448345e-14
101,49,2.562413e-14
101,50,2.238410e-14
101,51,2.264077e-14
101,52,2.176225e-14
101,53,1.857520e-14
101,54,1.821385e-14
101,55,1.833599e-14
101,56,1.543768e-14
101,57,1.777331e-14
101,58,1.679991e-14
101,59,1.501073e-14
101,60,1.573180e-14
101,61,1.663281e-14
101,62,1.511293e-14
101,63,1.208284e-14
101,64,1.292486e-14
101,65,1.471115e-14
101,66,1.302133e-14
101,67,1.265888e-14
101,68,1.248496e-14
101,69,1.414689e-14
101,70,9.769928e-15
101,71,1.075469e-14
101,72,1.200026e-14
101,73,1.246156e-14
101,74,1.094784e-14
101,75,1.109155e-14
101,76,1.211660e-14
101,77,1.236545e-14
101,78,1.264001e-14
101,79,1.054540e-14
101,80,1.271712e-14
101,81,1.114590e-14
101,82,1.187957e-14
101,83,9.400665e-15
101,84,1.095409e-14
101,85,1.099954e-14
101,86,7.958110e-15
101,87,9.552577e-15
101,88,1.178356e-14
101,89,9.877544e-15
101,90,1.223927e-14
101,91,1.312350e-14
101,92,9.312091e-15
101,93,1.143402e-14
101,94,8.820839e-15
101,95,1.151794e-14
101,96,9.679054e-15
101,97,1.018466e-14
101,98,9.058012e-15
101,99,8.354519e-15
101,100,6.906436e-15
101,101,7.108387e-15
101,102,7.531576e-15
101,103,5.227952e-15
101,104,7.245458e-15
101,105,4.541394e-15
101,106,6.936698e-15
101,107,4.703237e-15
101,108,5.868959e-15
101,109,4.716374e-15
101,110,3.860610e-15
101,111,2.775342e-15
101,112,2.779331e-15
101,113,2.833683e-15
101,114,3.559388e-15
101,115,2.412596e-15
101,116,3.390750e-15
101,117,2.051430e-15
101,118,2.265782e-15
101,119,1.826822e-15
101,120,1.826855e-15
101,121,1.875149e-15
101,122,2.594598e-15
101,123,2.021238e-15
101,124,1.145082e-15
101,125,1.394107e-15
101,126,1.004016e-15
101,127,8.308226e-16
101,128,1.074407e-15
101,129,6.930529e-16
101,130,1.005323e-15
101,131,1.011090e-15
101,132,7.605299e-16
101,133,7.044589e-16
101,134,8.153153e-16
101,135,9.070462e-16
101,136,3.293069e-16
101,137,7.038145e-16
101,138,4.049352e-16
101,139,6.396009e-16
101,140,3.229730e-16
101,141,4.707455e-16
101,142,3.331027e-16
101,143,6.000815e-16
101,144,4.436358e-16
101,145,2.255634e-16
101,146,2.648041e-16
101,147,4.538860e-16
101,148,3.444872e-16
101,149,1.953355e-16
101,150,4.410892e-16
101,151,0.000000e+00
101,152,1.486851e-16
101,153,3.158512e-16
101,154,0.000000e+00
101,155,1.124486e-16
101,156,2.623708e-16
101,157,6.919799e-17
101,158,9.625766e-17
101,159,1.157839e-16
101,160,6.856435e-17
101,161,0.000000e+00
101,162,8.172442e-18
101,163,4.750500e-17
101,164,0.000000e+00
101,165,0.000000e+00
101,166,6.459350e-17
101,167,0.000000e+00
101,168,0.000000e+00
101,169,7.826744e-18
101,170,8.726686e-18
101,171,8.242361e-18
101,172,0.000000e+00
101,173,8.612965e-18
101,174,0.000000e+00
101,175,0.000000e+00
101,176,7.729316e-18
101,177,8.935698e-18
101,178,0.000000e+00
101,179,0.000000e+00
101,180,0.000000e+00
101,181,0.000000e+00
101,182,0.000000e+00
101,183,0.000000e+00
101,184,0.000000e+00
101,185,0.000000e+00
101,186,0.000000e+00
101,187,0.000000e+00
101,188,0.000000e+00
101,189,0.000000e+00
101,190,0.000000e+00
101,191,0.000000e+00
101,192,0.000000e+00
101,193,0.000000e+00
101,194,0.000000e+00
101,195,0.000000e+00
101,196,0.000000e+00
101,197,0.000000e+00
101,198,0.000000e+00
101,199,0.000000e+00
101,200,0.000000e+00
101,201,0.000000e+00
102,0,0.000000e+00
102,1,8.319924e-13
102,2,9.576150e-13
102,3,9.373030e-13
102,4,7.364569e-13
102,5,6.488467e-13
102,6,6.640478e-13
102,7,5.487369e-13
102,8,5.215845e-13
102,9,4.876894e-13
102,10,5.173273e-13
102,11,4.656616e-13
102,12,3.909791e-13
102,13,3.879641e-13
102,14,3.630778e-13
102,15,3.112343e-13
102,16,2.775503e-13
102,17,2.783103e-13
102,18,2.860360e-13
102,19,3.296027e-13
102,20,3.330115e-13
102,21,3.106127e-13
102,22,3.001508e-13
102,23,2.732802e-13
102,24,2.532557e-13
102,25,2.383388e-13
102,26,1.808754e-13
102,27,1.570850e-13
102,28,1.247324e-13
102,29,1.064750e-13
102,30,9.193084e-14
102,31,8.100084e-14
102,32,7.633101e-14
102,33,5.347067e-14
102,34,4.203584e-14
102,35,4.536303e-14
102,36,4.656622e-14
102,37,3.328822e-14
102,38,3.355921e-14
102,39,3.066620e-14
102,40,3.067403e-14
102,41,2.911256e-14
102,42,2.518322e-14
102,43,2.869319e-14
102,44,2.816474e-14
102,45,2.353192e-14
102,46,2.154977e-14
102,47,1.925364e-14
102,48,1.885741e-14
102,49,2.083073e-14
102,50,1.852275e-14
102,51,1.905169e-14
102,52,1.790091e-14
102,53,1.585071e-14
102,54,1.465280e-14
102,55,1.514842e-14
102,56,1.312405e-14
102,57,1.533912e-14
102,58,1.423881e-14
102,59,1.325181e-14
102,60,1.317462e-14
102,61,1.476251e-14
102,62,1.307248e-14
102,63,1.055197e-14
102,64,1.142528e-14
102,65,1.342871e-14
102,66,1.234226e-14
102,67,1.154985e-14
102,68,1.184875e-14
102,69,1.350137e-14
102,70,9.732937e-15
102,71,1.049119e-14
102,72,1.239851e-14
102,73,1.324469e-14
102,74,1.117631e-14
102,75,1.191399e-14
102,76,1.250162e-14
102,77,1.371177e-14
102,78,1.401916e-14
102,79,1.147668e-14
102,80,1.454317e-14
102,81,1.264053e-14
102,82,1.398371e-14
102,83,1.090774e-14
102,84,1.266862e-14
102,85,1.295382e-14
102,86,9.459331e-15
102,87,1.122329e-14
102,88,1.316822e-14
102,89,1.186775e-14
102,90,1.446519e-14
102,91,1.505134e-14
102,92,1.085763e-14
102,93,1.339883e-14
102,94,9.827845e-15
102,95,1.339200e-14
102,96,1.126900e-14
102,97,1.119175e-14
102,98,1.040675e-14
102,99,9.880563e-15
102,100,8.451892e-15
102,101,7.531576e-15
102,102,9.210211e-15
102,103,6.415368e-15
102,104,8.200745e-15
102,105,5.394158e-15
102,106,7.658801e-15
102,107,5.635546e-15
102,108,6.743704e-15
102,109,5.367049e-15
102,110,4.698606e-15
102,111,3.480901e-15
102,112,3.362569e-15
102,113,3.468122e-15
102,114,4.384310e-15
102,115,2.944960e-15
102,116,4.093027e-15
102,117,2.561623e-15
102,118,2.619554e-15
102,119,2.304130e-15
102,120,2.241445e-15
102,121,1.733371e-15
102,122,2.654857e-15
102,123,1.940742e-15
102,124,1.409455e-15
102,125,1.650639e-15
102,126,1.052814e-15
102,127,1.067386e-15
102,128,1.331960e-15
102,129,8.669468e-16
102,130,1.257443e-15
102,131,1.201398e-15
102,132,9.176909e-16
102,133,9.147631e-16
102,134,9.395797e-16
102,135,1.135767e-15
102,136,4.106024e-16
102,137,9.043984e-16
102,138,4.735084e-16
102,139,8.225838e-16
102,140,3.555356e-16
102,141,5.558493e-16
102,142,3.945518e-16
102,143,6.927419e-16
102,144,5.755412e-16
102,145,2.466490e-16
102,146,3.361399e-16
102,147,5.868680e-16
102,148,4.436576e-16
102,149,2.504113e-16
102,150,5.621100e-16
102,151,0.000000e+00
102,152,1.882000e-16
102,153,4.067066e-16
102,154,0.000000e+00
102,155,1.154390e-16
102,156,3.383419e-16
102,157,8.900537e-17
102,158,9.629339e-17
102,159,1.488464e-16
102,160,8.800377e-17
102,161,0.000000e+00
102,162,8.073140e-18
102,163,2.987550e-17
102,164,0.000000e+00
102,165,0.000000e+00
102,166,8.186006e-17
102,167,0.000000e+00
102,168,0.000000e+00
102,169,7.731642e-18
102,170,8.620649e-18
102,171,8.208272e-18
102,172,0.000000e+00
102,173,8.508310e-18
102,174,0.000000e+00
102,175,0.000000e+00
102,176,7.697349e-18
102,177,8.898742e-18
102,178,0.000000e+00
102,179,0.000000e+00
102,180,0.000000e+00
102,181,0.000000e+00
102,182,0.000000e+00
102,183,0.000000e+00
102,184,0.000000e+00
102,185,0.000000e+00
102,186,0.000000e+00
102,187,0.000000e+00
102,188,0.000000e+00
102,189,0.000000e+00
102,190,0.000000e+00
102,191,0.000000e+00
102,192,0.000000e+00
102,193,0.000000e+00
102,194,0.000000e+00
102,195,0.000000e+00
102,196,0.000000e+00
102,197,0.000000e+00
102,198,0.000000e+00
102,199,0.000000e+00
102,200,0.000000e+00
102,201,0.000000e+00
103,0,0.000000e+00
103,1,4.687155e-13
103,2,5.101114e-13
103,3,5.066998e-13
103,4,4.000136e-13
103,5,3.541879e-13
103,6,3.673740e-13
103,7,2.997765e-13
103,8,2.877282e-13
103,9,2.693245e-13
103,10,2.890184e-13
103,11,2.596613e-13
103,12,2.156262e-13
103,13,2.136319e-13
103,14,1.974029e-13
103,15,1.677409e-13
103,16,1.491253e-13
103,17,1.509383e-13
103,18,1.577711e-13
103,19,1.842552e-13
103,20,1.881504e-13
103,21,1.758201e-13
103,22,1.708263e-13
103,23,1.556798e-13
103,24,1.448248e-13
103,25,1.354122e-13
103,26,1.026852e-13
103,27,8.902434e-14
103,28,7.051948e-14
103,29,5.934106e-14
103,30,5.172676e-14
103,31,4.521945e-14
103,32,4.222099e-14
103,33,2.939163e-14
103,34,2.285170e-14
103,35,2.599546e-14
103,36,2.671291e-14
103,37,1.896477e-14
103,38,1.905231e-14
103,39,1.773251e-14
103,40,1.785866e-14
103,41,1.722731e-14
103,42,1.463186e-14
103,43,1.707947e-14
103,44,1.699592e-14
103,45,1.450441e-14
103,46,1.337795e-14
103,47,1.207527e-14
103,48,1.179310e-14
103,49,1.304106e-14
103,50,1.193560e-14
103,51,1.241973e-14
103,52,1.158496e-14
103,53,1.020223e-14
103,54,9.332939e-15
103,55,1.009758e-14
103,56,9.026583e-15
103,57,1.047044e-14
103,58,9.551123e-15
103,59,8.925852e-15
103,60,8.851851e-15
103,61,1.029797e-14
103,62,9.104443e-15
103,63,7.577366e-15
103,64,8.058002e-15
103,65,9.405719e-15
103,66,8.783828e-15
103,67,8.075759e-15
103,68,8.484115e-15
103,69,9.675545e-15
103,70,7.180559e-15
103,71,7.615874e-15
103,72,9.224043e-15
103,73,9.885792e-15
103,74,8.332504e-15
103,75,8.926342e-15
103,76,9.253424e-15
103,77,1.033160e-14
103,78,1.056135e-14
103,79,8.356559e-15
103,80,1.109149e-14
103,81,9.478841e-15
103,82,1.077338e-14
103,83,8.222335e-15
103,84,9.590928e-15
103,85,9.884377e-15
103,86,7.266600e-15
103,87,8.596458e-15
103,88,9.876779e-15
103,89,8.861361e-15
103,90,1.081313e-14
103,91,1.122113e-14
103,92,8.050700e-15
103,93,1.011908e-14
103,94,7.066841e-15
103,95,9.585917e-15
103,96,8.333630e-15
103,97,8.034875e-15
103,98,7.445254e-15
103,99,7.189284e-15
103,100,6.169608e-15
103,101,5.227952e-15
103,102,6.415368e-15
103,103,4.669112e-15
103,104,5.766838e-15
103,105,3.727201e-15
103,106,5.389197e-15
103,107,3.860525e-15
103,108,4.500958e-15
103,109,3.617329e-15
103,110,3.184234e-15
103,111,2.255297e-15
103,112,2.239700e-15
103,113,2.057785e-15
103,114,2.740471e-15
103,115,1.795389e-15
103,116,2.450557e-15
103,117,1.512468e-15
103,118,1.567165e-15
103,119,1.394265e-15
103,120,1.338405e-15
103,121,1.031929e-15
103,122,1.548567e-15
103,123,1.141247e-15
103,124,8.175279e-16
103,125,9.846185e-16
103,126,6.114297e-16
103,127,6.502308e-16
103,128,8.123656e-16
103,129,5.068476e-16
103,130,7.599598e-16
103,131,7.238303e-16
103,132,5.715083e-16
103,133,5.469506e-16
103,134,5.499288e-16
103,135,6.924952e-16
103,136,2.542670e-16
103,137,5.514325e-16
103,138,2.831764e-16
103,139,4.933674e-16
103,140,2.155538e-16
103,141,3.301960e-16
103,142,2.411553e-16
103,143,4.228036e-16
103,144,3.482045e-16
103,145,1.579470e-16
103,146,1.967652e-16
103,147,3.448869e-16
103,148,2.640429e-16
103,149,1.507170e-16
103,150,3.455007e-16
103,151,0.000000e+00
103,152,1.171959e-16
103,153,2.429950e-16
103,154,0.000000e+00
103,155,7.580717e-17
103,156,2.006921e-16
103,157,5.344969e-17
103,158,6.104197e-17
103,159,8.634296e-17
103,160,5.270897e-17
103,161,0.000000e+00
103,162,6.317379e-18
103,163,2.347031e-17
103,164,0.000000e+00
103,165,0.000000e+00
103,166,4.861052e-17
103,167,0.000000e+00
103,168,0.000000e+00
103,169,6.050151e-18
103,170,6.745815e-18
103,171,6.523700e-18
103,172,0.000000e+00
103,173,6.657908e-18
103,174,0.000000e+00
103,175,0.000000e+00
103,176,6.117632e-18
103,177,7.072465e-18
103,178,0.000000e+00
103,179,0.000000e+00
103,180,0.000000e+00
103,181,0.000000e+00
103,182,0.000000e+00
103,183,0.000000e+00
103,184,0.000000e+00
103,185,0.000000e+00
103,186,0.000000e+00
103,187,0.000000e+00
103,188,0.000000e+00
103,189,0.000000e+00
103,190,0.000000e+00
103,191,0.000000e+00
103,192,0.000000e+00
103,193,0.000000e+00
103,194,0.000000e+00
103,195,0.000000e+00
103,196,0.000000e+00
103,197,0.000000e+00
103,198,0.000000e+00
103,199,0.000000e+00
103,200,0.000000e+00
103,201,0.000000e+00
104,0,0.000000e+00
104,1,1.620177e-12
104,2,2.087196e-12
104,3,1.872039e-12
104,4,1.595531e-12
104,5,1.392622e-12
104,6,1.396609e-12
104,7,1.209266e-12
104,8,1.141837e-12
104,9,1.063374e-12
104,10,1.031858e-12
104,11,9.695612e-13
104,12,8.281811e-13
104,13,7.954112e-13
104,14,7.588185e-13
104,15,6.336674e-13
104,16,5.646824e-13
104,17,5.323194e-13
104,18,4.950429e-13
104,19,5.111040e-13
104,20,5.050703e-13
104,21,4.587934e-13
104,22,4.326021e-13
104,23,3.965630e-13
104,24,3.635311e-13
104,25,3.478435e-13
104,26,2.730056e-13
104,27,2.448900e-13
104,28,2.008513e-13
104,29,1.762048e-13
104,30,1.523661e-13
104,31,1.425613e-13
104,32,1.351840e-13
104,33,1.077504e-13
104,34,8.467185e-14
104,35,8.187077e-14
104,36,7.995371e-14
104,37,6.505671e-14
104,38,6.457284e-14
104,39,5.707878e-14
104,40,5.365792e-14
104,41,5.004949e-14
104,42,4.448185e-14
104,43,5.045328e-14
104,44,4.645754e-14
104,45,3.846622e-14
104,46,3.348256e-14
104,47,3.029849e-14
104,48,3.012223e-14
104,49,3.100411e-14
104,50,2.717585e-14
104,51,2.666805e-14
104,52,2.615938e-14
104,53,2.199966e-14
104,54,2.158338e-14
104,55,2.136621e-14
104,56,1.772332e-14
104,57,2.051658e-14
104,58,1.941492e-14
104,59,1.620342e-14
104,60,1.757048e-14
104,61,1.840834e-14
104,62,1.694690e-14
104,63,1.299253e-14
104,64,1.413993e-14
104,65,1.583984e-14
104,66,1.368948e-14
104,67,1.365808e-14
104,68,1.340783e-14
104,69,1.522188e-14
104,70,1.015025e-14
104,71,1.185242e-14
104,72,1.323976e-14
104,73,1.354029e-14
104,74,1.224608e-14
104,75,1.223235e-14
104,76,1.315841e-14
104,77,1.369939e-14
104,78,1.387669e-14
104,79,1.185657e-14
104,80,1.440542e-14
104,81,1.241635e-14
104,82,1.373668e-14
104,83,1.049817e-14
104,84,1.257018e-14
104,85,1.267781e-14
104,86,9.205398e-15
104,87,1.095361e-14
104,88,1.345376e-14
104,89,1.107390e-14
104,90,1.383137e-14
104,91,1.450493e-14
104,92,1.048099e-14
104,93,1.308333e-14
104,94,9.680325e-15
104,95,1.254655e-14
104,96,1.065624e-14
104,97,1.078039e-14
104,98,9.852596e-15
104,99,9.176984e-15
104,100,7.612707e-15
104,101,7.245458e-15
104,102,8.200745e-15
104,103,5.766838e-15
104,104,8.218874e-15
104,105,4.840158e-15
104,106,7.602823e-15
104,107,4.895949e-15
104,108,6.293409e-15
104,109,5.023591e-15
104,110,4.103489e-15
104,111,2.810275e-15
104,112,2.760119e-15
104,113,2.772928e-15
104,114,3.559983e-15
104,115,2.354398e-15
104,116,3.346219e-15
104,117,1.982179e-15
104,118,2.196397e-15
104,119,1.740705e-15
104,120,1.810587e-15
104,121,1.898699e-15
104,122,2.649860e-15
104,123,2.026059e-15
104,124,1.148995e-15
104,125,1.406865e-15
104,126,9.955240e-16
104,127,7.922602e-16
104,128,9.997494e-16
104,129,6.812270e-16
104,130,9.845161e-16
104,131,9.942266e-16
104,132,7.373724e-16
104,133,6.734786e-16
104,134,8.279390e-16
104,135,8.712328e-16
104,136,3.155334e-16
104,137,6.697167e-16
104,138,4.173225e-16
104,139,5.958614e-16
104,140,3.369978e-16
104,141,3.977660e-16
104,142,3.337223e-16
104,143,5.402409e-16
104,144,4.222312e-16
104,145,1.577411e-16
104,146,2.562154e-16
104,147,4.363335e-16
104,148,3.305866e-16
104,149,1.871111e-16
104,150,4.213911e-16
104,151,0.000000e+00
104,152,1.415621e-16
104,153,3.031382e-16
104,154,0.000000e+00
104,155,8.008252e-17
104,156,2.519297e-16
104,157,6.638794e-17
104,158,6.489159e-17
104,159,1.106896e-16
104,160,6.568169e-17
104,161,0.000000e+00
104,162,6.721580e-18
104,163,1.520676e-17
104,164,0.000000e+00
104,165,0.000000e+00
104,166,6.125733e-17
104,167,0.000000e+00
104,168,0.000000e+00
104,169,6.437254e-18
104,170,7.177428e-18
104,171,6.839269e-18
104,172,0.000000e+00
104,173,7.083896e-18
104,174,0.000000e+00
104,175,0.000000e+00
104,176,6.413559e-18
104,177,7.414579e-18
104,178,0.000000e+00
104,179,0.000000e+00
104,180,0.000000e+00
104,181,0.000000e+00
104,182,0.000000e+00
104,183,0.000000e+00
104,184,0.000000e+00
104,185,0.000000e+00
104,186,0.000000e+00
104,187,0.000000e+00
104,188,0.000000e+00
104,189,0.000000e+00
104,190,0.000000e+00
104,191,0.000000e+00
104,192,0.000000e+00
104,193,0.000000e+00
104,194,0.000000e+00
104,195,0.000000e+00
104,196,0.000000e+00
104,197,0.000000e+00
104,198,0.000000e+00
104,199,0.000000e+00
104,200,0.000000e+00
104,201,0.000000e+00
105,0,0.000000e+00
105,1,5.906888e-13
105,2,7.038003e-13
105,3,6.610353e-13
105,4,5.268590e-13
105,5,4.612431e-13
105,6,4.645422e-13
105,7,3.875384e-13
105,8,3.661555e-13
105,9,3.396304e-13
105,10,3.493993e-13
105,11,3.146112e-13
105,12,2.677272e-13
105,13,2.605199e-13
105,14,2.434949e-13
105,15,2.048488e-13
105,16,1.808565e-13
105,17,1.789547e-13
105,18,1.771142e-13
105,19,1.993152e-13
105,20,2.017374e-13
105,21,1.872303e-13
105,22,1.801529e-13
105,23,1.642484e-13
105,24,1.529482e-13
105,25,1.447520e-13
105,26,1.103240e-13
105,27,9.584007e-14
105,28,7.658515e-14
105,29,6.585471e-14
105,30,5.704253e-14
105,31,5.060078e-14
105,32,4.759850e-14
105,33,3.336657e-14
105,34,2.671125e-14
105,35,2.875264e-14
105,36,2.954238e-14
105,37,2.155327e-14
105,38,2.188762e-14
105,39,1.974401e-14
105,40,1.937464e-14
105,41,1.877347e-14
105,42,1.615927e-14
105,43,1.866061e-14
105,44,1.807459e-14
105,45,1.496447e-14
105,46,1.370764e-14
105,47,1.248347e-14
105,48,1.213116e-14
105,49,1.334630e-14
105,50,1.191269e-14
105,51,1.236788e-14
105,52,1.158424e-14
105,53,1.021177e-14
105,54,9.716260e-15
105,55,1.007835e-14
105,56,8.625853e-15
105,57,9.870659e-15
105,58,9.272129e-15
105,59,8.707473e-15
105,60,8.668414e-15
105,61,9.539244e-15
105,62,8.495476e-15
105,63,6.951303e-15
105,64,7.425294e-15
105,65,8.375863e-15
105,66,7.715653e-15
105,67,7.368971e-15
105,68,7.430544e-15
105,69,8.381862e-15
105,70,5.901426e-15
105,71,6.335935e-15
105,72,7.416423e-15
105,73,7.830494e-15
105,74,6.594818e-15
105,75,6.950361e-15
105,76,7.377082e-15
105,77,7.896783e-15
105,78,7.894341e-15
105,79,6.653371e-15
105,80,8.162488e-15
105,81,7.181010e-15
105,82,7.705449e-15
105,83,6.189031e-15
105,84,7.127232e-15
105,85,7.289281e-15
105,86,5.232448e-15
105,87,6.286277e-15
105,88,7.480766e-15
105,89,6.683905e-15
105,90,8.197265e-15
105,91,8.473925e-15
105,92,6.198511e-15
105,93,7.545698e-15
105,94,5.695472e-15
105,95,7.795591e-15
105,96,6.458410e-15
105,97,6.509557e-15
105,98,6.098150e-15
105,99,5.732580e-15
105,100,4.853039e-15
105,101,4.541394e-15
105,102,5.394158e-15
105,103,3.727201e-15
105,104,4.840158e-15
105,105,3.339120e-15
105,106,4.519228e-15
105,107,3.414585e-15
105,108,4.101943e-15
105,109,3.241839e-15
105,110,2.834133e-15
105,111,2.144290e-15
105,112,2.129102e-15
105,113,2.247127e-15
105,114,2.783108e-15
105,115,1.931197e-15
105,116,2.678145e-15
105,117,1.687584e-15
105,118,1.754539e-15
105,119,1.512924e-15
105,120,1.458440e-15
105,121,1.166113e-15
105,122,1.725140e-15
105,123,1.287224e-15
105,124,9.118619e-16
105,125,1.077364e-15
105,126,6.932613e-16
105,127,6.819723e-16
105,128,8.807228e-16
105,129,5.650385e-16
105,130,8.107305e-16
105,131,7.805721e-16
105,132,6.060683e-16
105,133,5.918300e-16
105,134,5.969680e-16
105,135,7.457758e-16
105,136,2.713240e-16
105,137,5.867314e-16
105,138,3.088969e-16
105,139,5.213866e-16
105,140,2.345751e-16
105,141,3.542517e-16
105,142,2.573164e-16
105,143,4.468415e-16
105,144,3.714102e-16
105,145,1.500496e-16
105,146,2.209368e-16
105,147,3.835900e-16
105,148,2.902850e-16
105,149,1.639866e-16
105,150,3.686410e-16
105,151,0.000000e+00
105,152,1.237746e-16
105,153,2.659878e-16
105,154,0.000000e+00
105,155,6.478432e-17
105,156,2.212956e-16
105,157,5.820884e-17
105,158,5.178390e-17
105,159,9.664658e-17
105,160,5.766985e-17
105,161,0.000000e+00
105,162,5.056746e-18
105,163,7.514469e-18
105,164,0.000000e+00
105,165,0.000000e+00
105,166,5.312468e-17
105,167,0.000000e+00
105,168,0.000000e+00
105,169,4.842843e-18
105,170,5.399687e-18
105,171,5.150882e-18
105,172,0.000000e+00
105,173,5.329322e-18
105,174,0.000000e+00
105,175,0.000000e+00
105,176,4.830265e-18
105,177,5.584167e-18
105,178,0.000000e+00
105,179,0.000000e+00
105,180,0.000000e+00
105,181,0.000000e+00
105,182,0.000000e+00
105,183,0.000000e+00
105,184,0.000000e+00
105,185,0.000000e+00
105,186,0.000000e+00
105,187,0.000000e+00
105,188,0.000000e+00
105,189,0.000000e+00
105,190,0.000000e+00
105,191,0.000000e+00
105,192,0.000000e+00
105,193,0.000000e+00
105,194,0.000000e+00
105,195,0.000000e+00
105,196,0.000000e+00
105,197,0.000000e+00
105,198,0.000000e+00
105,199,0.000000e+00
105,200,0.000000e+00
105,201,0.000000e+00
106,0,0.000000e+00
106,1,1.376523e-12
106,2,1.748310e-12
106,3,1.587089e-12
106,4,1.331967e-12
106,5,1.165478e-12
106,6,1.170894e-12
106,7,1.008450e-12
106,8,9.521732e-13
106,9,8.920992e-13
106,10,8.800650e-13
106,11,8.163827e-13
106,12,7.040052e-13
106,13,6.829816e-13
106,14,6.521740e-13
106,15,5.541506e-13
106,16,4.974658e-13
106,17,4.762853e-13
106,18,4.525555e-13
106,19,4.774212e-13
106,20,4.738639e-13
106,21,4.343266e-13
106,22,4.133466e-13
106,23,3.772266e-13
106,24,3.484962e-13
106,25,3.306007e-13
106,26,2.589895e-13
106,27,2.316833e-13
106,28,1.896132e-13
106,29,1.656085e-13
106,30,1.434455e-13
106,31,1.322771e-13
106,32,1.242689e-13
106,33,9.845462e-14
106,34,7.724025e-14
106,35,7.649942e-14
106,36,7.422539e-14
106,37,5.887535e-14
106,38,5.863104e-14
106,39,5.226777e-14
106,40,4.981111e-14
106,41,4.590829e-14
106,42,4.102629e-14
106,43,4.558660e-14
106,44,4.258428e-14
106,45,3.631136e-14
106,46,3.209791e-14
106,47,2.864488e-14
106,48,2.846890e-14
106,49,2.946847e-14
106,50,2.580577e-14
106,51,2.535561e-14
106,52,2.460202e-14
106,53,2.122381e-14
106,54,2.060845e-14
106,55,2.030251e-14
106,56,1.696824e-14
106,57,1.954598e-14
106,58,1.847447e-14
106,59,1.626735e-14
106,60,1.667064e-14
106,61,1.765785e-14
106,62,1.605522e-14
106,63,1.251915e-14
106,64,1.346419e-14
106,65,1.548071e-14
106,66,1.381445e-14
106,67,1.311030e-14
106,68,1.276757e-14
106,69,1.453543e-14
106,70,1.016184e-14
106,71,1.157377e-14
106,72,1.279141e-14
106,73,1.319009e-14
106,74,1.163198e-14
106,75,1.204284e-14
106,76,1.268727e-14
106,77,1.331847e-14
106,78,1.348719e-14
106,79,1.129000e-14
106,80,1.387986e-14
106,81,1.187763e-14
106,82,1.328903e-14
106,83,1.000939e-14
106,84,1.202183e-14
106,85,1.186542e-14
106,86,8.927390e-15
106,87,1.040599e-14
106,88,1.273118e-14
106,89,1.065790e-14
106,90,1.308025e-14
106,91,1.428639e-14
106,92,1.000578e-14
106,93,1.231351e-14
106,94,9.198360e-15
106,95,1.210947e-14
106,96,1.012656e-14
106,97,1.052841e-14
106,98,9.329908e-15
106,99,8.758991e-15
106,100,7.245825e-15
106,101,6.936698e-15
106,102,7.658801e-15
106,103,5.389197e-15
106,104,7.602823e-15
106,105,4.519228e-15
106,106,8.030326e-15
106,107,4.601846e-15
106,108,5.754458e-15
106,109,4.653528e-15
106,110,3.719592e-15
106,111,2.575612e-15
106,112,2.498590e-15
106,113,2.466550e-15
106,114,3.195590e-15
106,115,2.048967e-15
106,116,2.860156e-15
106,117,1.737493e-15
106,118,2.021004e-15
106,119,1.526986e-15
106,120,1.559312e-15
106,121,2.350901e-15
106,122,3.002154e-15
106,123,2.461058e-15
106,124,9.907061e-16
106,125,1.207616e-15
106,126,9.302117e-16
106,127,7.281370e-16
106,128,8.652916e-16
106,129,6.092506e-16
106,130,8.738218e-16
106,131,8.811934e-16
106,132,6.592758e-16
106,133,5.881570e-16
106,134,7.536388e-16
106,135,7.522947e-16
106,136,2.765112e-16
106,137,5.826083e-16
106,138,3.460353e-16
106,139,5.518225e-16
106,140,3.060666e-16
106,141,3.680822e-16
106,142,2.828618e-16
106,143,4.924621e-16
106,144,3.733686e-16
106,145,1.612668e-16
106,146,2.304614e-16
106,147,3.725184e-16
106,148,2.806757e-16
106,149,1.588956e-16
106,150,3.542232e-16
106,151,0.000000e+00
106,152,1.183076e-16
106,153,2.570081e-16
106,154,0.000000e+00
106,155,1.004592e-16
106,156,2.141285e-16
106,157,5.620125e-17
106,158,8.912208e-17
106,159,9.845637e-17
106,160,5.552976e-17
106,161,0.000000e+00
106,162,8.391444e-18
106,163,4.950122e-17
106,164,0.000000e+00
106,165,0.000000e+00
106,166,5.518817e-17
106,167,0.000000e+00
106,168,0.000000e+00
106,169,8.036481e-18
106,170,8.960539e-18
106,171,8.309738e-18
106,172,0.000000e+00
106,173,8.843771e-18
106,174,0.000000e+00
106,175,0.000000e+00
106,176,7.792499e-18
106,177,9.008742e-18
106,178,0.000000e+00
106,179,0.000000e+00
106,180,0.000000e+00
106,181,0.000000e+00
106,182,0.000000e+00
106,183,0.000000e+00
106,184,0.000000e+00
106,185,0.000000e+00
106,186,0.000000e+00
106,187,0.000000e+00
106,188,0.000000e+00
106,189,0.000000e+00
106,190,0.000000e+00
106,191,0.000000e+00
106,192,0.000000e+00
106,193,0.000000e+00
106,194,0.000000e+00
106,195,0.000000e+00
106,196,0.000000e+00
106,197,0.000000e+00
106,198,0.000000e+00
106,199,0.000000e+00
106,200,0.000000e+00
106,201,0.000000e+00
107,0,0.000000e+00
107,1,4.540120e-13
107,2,5.196235e-13
107,3,5.221543e-13
107,4,3.916827e-13
107,5,3.442587e-13
107,6,3.512598e-13
107,7,2.819928e-13
107,8,2.660672e-13
107,9,2.512365e-13
107,10,2.739560e-13
107,11,2.395332e-13
107,12,2.004840e-13
107,13,2.001611e-13
107,14,1.809798e-13
107,15,1.560362e-13
107,16,1.367630e-13
107,17,1.415634e-13
107,18,1.496277e-13
107,19,1.805996e-13
107,20,1.841844e-13
107,21,1.731850e-13
107,22,1.696758e-13
107,23,1.544920e-13
107,24,1.461221e-13
107,25,1.372158e-13
107,26,1.028597e-13
107,27,8.763283e-14
107,28,6.806443e-14
107,29,5.679817e-14
107,30,4.914092e-14
107,31,4.191756e-14
107,32,3.925300e-14
107,33,2.456061e-14
107,34,1.955852e-14
107,35,2.294433e-14
107,36,2.448378e-14
107,37,1.560422e-14
107,38,1.627703e-14
107,39,1.459697e-14
107,40,1.551700e-14
107,41,1.504128e-14
107,42,1.275415e-14
107,43,1.465403e-14
107,44,1.474180e-14
107,45,1.219394e-14
107,46,1.168807e-14
107,47,1.028245e-14
107,48,1.000274e-14
107,49,1.136298e-14
107,50,9.949679e-15
107,51,1.050228e-14
107,52,9.694470e-15
107,53,8.654018e-15
107,54,7.896617e-15
107,55,8.400850e-15
107,56,7.296018e-15
107,57,8.454052e-15
107,58,7.901654e-15
107,59,7.761879e-15
107,60,7.423513e-15
107,61,8.397752e-15
107,62,7.490145e-15
107,63,6.119427e-15
107,64,6.520865e-15
107,65,7.873542e-15
107,66,7.232107e-15
107,67,6.623931e-15
107,68,6.701714e-15
107,69,7.829919e-15
107,70,5.672647e-15
107,71,5.901250e-15
107,72,6.874201e-15
107,73,7.433527e-15
107,74,6.071059e-15
107,75,6.635147e-15
107,76,6.968061e-15
107,77,7.600450e-15
107,78,7.732134e-15
107,79,6.390760e-15
107,80,7.863344e-15
107,81,6.976841e-15
107,82,7.441752e-15
107,83,6.030685e-15
107,84,6.898284e-15
107,85,7.020126e-15
107,86,5.138638e-15
107,87,6.035230e-15
107,88,7.269392e-15
107,89,6.685057e-15
107,90,8.123953e-15
107,91,8.598259e-15
107,92,6.162788e-15
107,93,7.453146e-15
107,94,5.748818e-15
107,95,7.991560e-15
107,96,6.508214e-15
107,97,6.639012e-15
107,98,6.209511e-15
107,99,5.828841e-15
107,100,5.009842e-15
107,101,4.703237e-15
107,102,5.635546e-15
107,103,3.860525e-15
107,104,4.895949e-15
107,105,3.414585e-15
107,106,4.601846e-15
107,107,3.746664e-15
107,108,4.322168e-15
107,109,3.427383e-15
107,110,3.014610e-15
107,111,2.344498e-15
107,112,2.289790e-15
107,113,2.518838e-15
107,114,3.077174e-15
107,115,2.135255e-15
107,116,2.958937e-15
107,117,1.881813e-15
107,118,1.913283e-15
107,119,1.692859e-15
107,120,1.619303e-15
107,121,1.196523e-15
107,122,1.862726e-15
107,123,1.358524e-15
107,124,1.019013e-15
107,125,1.181201e-15
107,126,7.497131e-16
107,127,7.867605e-16
107,128,9.745174e-16
107,129,6.334001e-16
107,130,9.177717e-16
107,131,8.722347e-16
107,132,6.634062e-16
107,133,6.744487e-16
107,134,6.839993e-16
107,135,8.307368e-16
107,136,3.002965e-16
107,137,6.638440e-16
107,138,3.364913e-16
107,139,6.194229e-16
107,140,2.479429e-16
107,141,4.285467e-16
107,142,2.814812e-16
107,143,5.185381e-16
107,144,4.231395e-16
107,145,1.985267e-16
107,146,2.472543e-16
107,147,4.323398e-16
107,148,3.263610e-16
107,149,1.837306e-16
107,150,4.113197e-16
107,151,0.000000e+00
107,152,1.377525e-16
107,153,2.987633e-16
107,154,0.000000e+00
107,155,9.235564e-17
107,156,2.489669e-16
107,157,6.529692e-17
107,158,7.892018e-17
107,159,1.097175e-16
107,160,6.479162e-17
107,161,0.000000e+00
107,162,5.672526e-18
107,163,3.062269e-17
107,164,0.000000e+00
107,165,0.000000e+00
107,166,6.013756e-17
107,167,0.000000e+00
107,168,0.000000e+00
107,169,5.432576e-18
107,170,6.057229e-18
107,171,5.698409e-18
107,172,0.000000e+00
107,173,5.978295e-18
107,174,0.000000e+00
107,175,0.000000e+00
107,176,5.343712e-18
107,177,6.177752e-18
107,178,0.000000e+00
107,179,0.000000e+00
107,180,0.000000e+00
107,181,0.000000e+00
107,182,0.000000e+00
107,183,0.000000e+00
107,184,0.000000e+00
107,185,0.000000e+00
107,186,0.000000e+00
107,187,0.000000e+00
107,188,0.000000e+00
107,189,0.000000e+00
107,190,0.000000e+00
107,191,0.000000e+00
107,192,0.000000e+00
107,193,0.000000e+00
107,194,0.000000e+00
107,195,0.000000e+00
107,196,0.000000e+00
107,197,0.000000e+00
107,198,0.000000e+00
107,199,0.000000e+00
107,200,0.000000e+00
107,201,0.000000e+00
108,0,0.000000e+00
108,1,1.232118e-12
108,2,1.557751e-12
108,3,1.412527e-12
108,4,1.196138e-12
108,5,1.051394e-12
108,6,1.048135e-12
108,7,9.101123e-13
108,8,8.569038e-13
108,9,7.974225e-13
108,10,7.740381e-13
108,11,7.267433e-13
108,12,6.208288e-13
108,13,5.955013e-13
108,14,5.640874e-13
108,15,4.706543e-13
108,16,4.148316e-13
108,17,3.879022e-13
108,18,3.553641e-13
108,19,3.669648e-13
108,20,3.633687e-13
108,21,3.283108e-13
108,22,3.092693e-13
108,23,2.864233e-13
108,24,2.637211e-13
108,25,2.545017e-13
108,26,1.998208e-13
108,27,1.787865e-13
108,28,1.461408e-13
108,29,1.290714e-13
108,30,1.118358e-13
108,31,1.048258e-13
108,32,9.936269e-14
108,33,7.841849e-14
108,34,6.130745e-14
108,35,5.956625e-14
108,36,5.854561e-14
108,37,4.770742e-14
108,38,4.798716e-14
108,39,4.260197e-14
108,40,3.977658e-14
108,41,3.734315e-14
108,42,3.327691e-14
108,43,3.781971e-14
108,44,3.503171e-14
108,45,2.857390e-14
108,46,2.553890e-14
108,47,2.347770e-14
108,48,2.304109e-14
108,49,2.407844e-14
108,50,2.083646e-14
108,51,2.067301e-14
108,52,2.023211e-14
108,53,1.723202e-14
108,54,1.665908e-14
108,55,1.645827e-14
108,56,1.363815e-14
108,57,1.543226e-14
108,58,1.438254e-14
108,59,1.232515e-14
108,60,1.307036e-14
108,61,1.372535e-14
108,62,1.261325e-14
108,63,9.644033e-15
108,64,1.027770e-14
108,65,1.177519e-14
108,66,9.890864e-15
108,67,9.900234e-15
108,68,9.527674e-15
108,69,1.111295e-14
108,70,7.166540e-15
108,71,8.069472e-15
108,72,8.884411e-15
108,73,9.163340e-15
108,74,7.939661e-15
108,75,8.106415e-15
108,76,8.928919e-15
108,77,8.971448e-15
108,78,9.150346e-15
108,79,8.173050e-15
108,80,9.186875e-15
108,81,8.172132e-15
108,82,8.447476e-15
108,83,7.004578e-15
108,84,8.347580e-15
108,85,8.299769e-15
108,86,5.875705e-15
108,87,7.083806e-15
108,88,9.103899e-15
108,89,7.695999e-15
108,90,9.493089e-15
108,91,9.886851e-15
108,92,7.189421e-15
108,93,8.741212e-15
108,94,7.030265e-15
108,95,9.427812e-15
108,96,7.548727e-15
108,97,8.167503e-15
108,98,7.364517e-15
108,99,6.773568e-15
108,100,5.650289e-15
108,101,5.868959e-15
108,102,6.743704e-15
108,103,4.500958e-15
108,104,6.293409e-15
108,105,4.101943e-15
108,106,5.754458e-15
108,107,4.322168e-15
108,108,5.790166e-15
108,109,4.486747e-15
108,110,3.709074e-15
108,111,2.844387e-15
108,112,2.709507e-15
108,113,3.262450e-15
108,114,3.883481e-15
108,115,2.768733e-15
108,116,3.959097e-15
108,117,2.402386e-15
108,118,2.491094e-15
108,119,2.136398e-15
108,120,2.139496e-15
108,121,1.805037e-15
108,122,2.708471e-15
108,123,2.005312e-15
108,124,1.371986e-15
108,125,1.616065e-15
108,126,1.122283e-15
108,127,9.612170e-16
108,128,1.213911e-15
108,129,8.199806e-16
108,130,1.172886e-15
108,131,1.151868e-15
108,132,8.472929e-16
108,133,8.429418e-16
108,134,9.376071e-16
108,135,1.055453e-15
108,136,3.754166e-16
108,137,8.247282e-16
108,138,4.719674e-16
108,139,7.547166e-16
108,140,3.541119e-16
108,141,5.287554e-16
108,142,3.790354e-16
108,143,6.604505e-16
108,144,5.252001e-16
108,145,2.287545e-16
108,146,3.129454e-16
108,147,5.491830e-16
108,148,4.135933e-16
108,149,2.322416e-16
108,150,5.179878e-16
108,151,0.000000e+00
108,152,1.726511e-16
108,153,3.785894e-16
108,154,0.000000e+00
108,155,1.000857e-16
108,156,3.157874e-16
108,157,8.269941e-17
108,158,8.403662e-17
108,159,1.367708e-16
108,160,8.187378e-17
108,161,0.000000e+00
108,162,3.907883e-18
108,163,2.072239e-17
108,164,0.000000e+00
108,165,0.000000e+00
108,166,7.363428e-17
108,167,0.000000e+00
108,168,0.000000e+00
108,169,3.742577e-18
108,170,4.172910e-18
108,171,4.090330e-18
108,172,0.000000e+00
108,173,4.118531e-18
108,174,0.000000e+00
108,175,0.000000e+00
108,176,3.835728e-18
108,177,4.434403e-18
108,178,0.000000e+00
108,179,0.000000e+00
108,180,0.000000e+00
108,181,0.000000e+00
108,182,0.000000e+00
108,183,0.000000e+00
108,184,0.000000e+00
108,185,0.000000e+00
108,186,0.000000e+00
108,187,0.000000e+00
108,188,0.000000e+00
108,189,0.000000e+00
108,190,0.000000e+00
108,191,0.000000e+00
108,192,0.000000e+00
108,193,0.000000e+00
108,194,0.000000e+00
108,195,0.000000e+00
108,196,0.000000e+00
108,197,0.000000e+00
108,198,0.000000e+00
108,199,0.000000e+00
108,200,0.000000e+00
108,201,0.000000e+00
109,0,0.000000e+00
109,1,9.410970e-13
109,2,1.184019e-12
109,3,1.078320e-12
109,4,9.027914e-13
109,5,7.901981e-13
109,6,7.903453e-13
109,7,6.810189e-13
109,8,6.393292e-13
109,9,5.957317e-13
109,10,5.844290e-13
109,11,5.443600e-13
109,12,4.625669e-13
109,13,4.466800e-13
109,14,4.222374e-13
109,15,3.533942e-13
109,16,3.124466e-13
109,17,2.957540e-13
109,18,2.794311e-13
109,19,2.950028e-13
109,20,2.922044e-13
109,21,2.655917e-13
109,22,2.516035e-13
109,23,2.309722e-13
109,24,2.132841e-13
109,25,2.043735e-13
109,26,1.584189e-13
109,27,1.405033e-13
109,28,1.138884e-13
109,29,9.975179e-14
109,30,8.639192e-14
109,31,7.997749e-14
109,32,7.594472e-14
109,33,5.818453e-14
109,34,4.556416e-14
109,35,4.514761e-14
109,36,4.472544e-14
109,37,3.526640e-14
109,38,3.549318e-14
109,39,3.141717e-14
109,40,2.996571e-14
109,41,2.808893e-14
109,42,2.493410e-14
109,43,2.839422e-14
109,44,2.655473e-14
109,45,2.167219e-14
109,46,1.963062e-14
109,47,1.784687e-14
109,48,1.761109e-14
109,49,1.840664e-14
109,50,1.601002e-14
109,51,1.607430e-14
109,52,1.558075e-14
109,53,1.329639e-14
109,54,1.279677e-14
109,55,1.259096e-14
109,56,1.045156e-14
109,57,1.201383e-14
109,58,1.119258e-14
109,59,9.671269e-15
109,60,1.022645e-14
109,61,1.076675e-14
109,62,9.814734e-15
109,63,7.426867e-15
109,64,8.010972e-15
109,65,9.326351e-15
109,66,7.972319e-15
109,67,7.800395e-15
109,68,7.546327e-15
109,69,8.815380e-15
109,70,5.823525e-15
109,71,6.457544e-15
109,72,7.153202e-15
109,73,7.451317e-15
109,74,6.436026e-15
109,75,6.578226e-15
109,76,7.288058e-15
109,77,7.358549e-15
109,78,7.550328e-15
109,79,6.547558e-15
109,80,7.532656e-15
109,81,6.652334e-15
109,82,6.982837e-15
109,83,5.683125e-15
109,84,6.803728e-15
109,85,6.735933e-15
109,86,4.806265e-15
109,87,5.799523e-15
109,88,7.425186e-15
109,89,6.286623e-15
109,90,7.757438e-15
109,91,8.206289e-15
109,92,5.885473e-15
109,93,7.185042e-15
109,94,5.698224e-15
109,95,7.673032e-15
109,96,6.185078e-15
109,97,6.696358e-15
109,98,5.968264e-15
109,99,5.505180e-15
109,100,4.599249e-15
109,101,4.716374e-15
109,102,5.367049e-15
109,103,3.617329e-15
109,104,5.023591e-15
109,105,3.241839e-15
109,106,4.653528e-15
109,107,3.427383e-15
109,108,4.486747e-15
109,109,3.580750e-15
109,110,2.922867e-15
109,111,2.219134e-15
109,112,2.126432e-15
109,113,2.466413e-15
109,114,2.989037e-15
109,115,2.096316e-15
109,116,2.983421e-15
109,117,1.811607e-15
109,118,1.896860e-15
109,119,1.612589e-15
109,120,1.614131e-15
109,121,1.410332e-15
109,122,2.082159e-15
109,123,1.559669e-15
109,124,1.030392e-15
109,125,1.220201e-15
109,126,8.477111e-16
109,127,7.275839e-16
109,128,9.162787e-16
109,129,6.174640e-16
109,130,8.855781e-16
109,131,8.768565e-16
109,132,6.439757e-16
109,133,6.338450e-16
109,134,7.116422e-16
109,135,7.974081e-16
109,136,2.844439e-16
109,137,6.224131e-16
109,138,3.561068e-16
109,139,5.707068e-16
109,140,2.688538e-16
109,141,4.097508e-16
109,142,2.872231e-16
109,143,5.102919e-16
109,144,3.952900e-16
109,145,1.824540e-16
109,146,2.356470e-16
109,147,4.118653e-16
109,148,3.106270e-16
109,149,1.746810e-16
109,150,3.905313e-16
109,151,0.000000e+00
109,152,1.303711e-16
109,153,2.844069e-16
109,154,0.000000e+00
109,155,9.014453e-17
109,156,2.370772e-16
109,157,6.215953e-17
109,158,7.779499e-17
109,159,1.033048e-16
109,160,6.151246e-17
109,161,0.000000e+00
109,162,3.923688e-18
109,163,3.182180e-17
109,164,0.000000e+00
109,165,0.000000e+00
109,166,5.604379e-17
109,167,0.000000e+00
109,168,0.000000e+00
109,169,3.757714e-18
109,170,4.189787e-18
109,171,4.044084e-18
109,172,0.000000e+00
109,173,4.135188e-18
109,174,0.000000e+00
109,175,0.000000e+00
109,176,3.792360e-18
109,177,4.384267e-18
109,178,0.000000e+00
109,179,0.000000e+00
109,180,0.000000e+00
109,181,0.000000e+00
109,182,0.000000e+00
109,183,0.000000e+00
109,184,0.000000e+00
109,185,0.000000e+00
109,186,0.000000e+00
109,187,0.000000e+00
109,188,0.000000e+00
109,189,0.000000e+00
109,190,0.000000e+00
109,191,0.000000e+00
109,192,0.000000e+00
109,193,0.000000e+00
109,194,0.000000e+00
109,195,0.000000e+00
109,196,0.000000e+00
109,197,0.000000e+00
109,198,0.000000e+00
109,199,0.000000e+00
109,200,0.000000e+00
109,201,0.000000e+00
110,0,0.000000e+00
110,1,4.610570e-13
110,2,5.407950e-13
110,3,5.238455e-13
110,4,4.092990e-13
110,5,3.587644e-13
110,6,3.626800e-13
110,7,2.988053e-13
110,8,2.818752e-13
110,9,2.613042e-13
110,10,2.750871e-13
110,11,2.475017e-13
110,12,2.053194e-13
110,13,2.038690e-13
110,14,1.885765e-13
110,15,1.604816e-13
110,16,1.400749e-13
110,17,1.390561e-13
110,18,1.407164e-13
110,19,1.624038e-13
110,20,1.634239e-13
110,21,1.515336e-13
110,22,1.465620e-13
110,23,1.341967e-13
110,24,1.246750e-13
110,25,1.187335e-13
110,26,8.972238e-14
110,27,7.724421e-14
110,28,6.079412e-14
110,29,5.190911e-14
110,30,4.478289e-14
110,31,3.923441e-14
110,32,3.752193e-14
110,33,2.499100e-14
110,34,1.961961e-14
110,35,2.134598e-14
110,36,2.245670e-14
110,37,1.549736e-14
110,38,1.583481e-14
110,39,1.405367e-14
110,40,1.414849e-14
110,41,1.372880e-14
110,42,1.160814e-14
110,43,1.350939e-14
110,44,1.341964e-14
110,45,1.071020e-14
110,46,9.988511e-15
110,47,9.229316e-15
110,48,8.822391e-15
110,49,9.857525e-15
110,50,8.626860e-15
110,51,9.067344e-15
110,52,8.386436e-15
110,53,7.407543e-15
110,54,6.861503e-15
110,55,7.171222e-15
110,56,6.040821e-15
110,57,7.232332e-15
110,58,6.629361e-15
110,59,6.162550e-15
110,60,6.342537e-15
110,61,6.913224e-15
110,62,6.119621e-15
110,63,4.925107e-15
110,64,5.324728e-15
110,65,6.204689e-15
110,66,5.588531e-15
110,67,5.517580e-15
110,68,5.455001e-15
110,69,6.421914e-15
110,70,4.318227e-15
110,71,4.614116e-15
110,72,5.547643e-15
110,73,5.924782e-15
110,74,4.899164e-15
110,75,5.170886e-15
110,76,5.605756e-15
110,77,5.995653e-15
110,78,6.128992e-15
110,79,5.168250e-15
110,80,6.192861e-15
110,81,5.482989e-15
110,82,5.837666e-15
110,83,4.770120e-15
110,84,5.616332e-15
110,85,5.682448e-15
110,86,4.000667e-15
110,87,4.889488e-15
110,88,5.928940e-15
110,89,5.379175e-15
110,90,6.626467e-15
110,91,6.803605e-15
110,92,4.991878e-15
110,93,6.065912e-15
110,94,4.650084e-15
110,95,6.554119e-15
110,96,5.279079e-15
110,97,5.499997e-15
110,98,5.102445e-15
110,99,4.783446e-15
110,100,4.056245e-15
110,101,3.860610e-15
110,102,4.698606e-15
110,103,3.184234e-15
110,104,4.103489e-15
110,105,2.834133e-15
110,106,3.719592e-15
110,107,3.014610e-15
110,108,3.709074e-15
110,109,2.922867e-15
110,110,2.630249e-15
110,111,2.025706e-15
110,112,1.977952e-15
110,113,2.207336e-15
110,114,2.672365e-15
110,115,1.907719e-15
110,116,2.667107e-15
110,117,1.669545e-15
110,118,1.659740e-15
110,119,1.503955e-15
110,120,1.448850e-15
110,121,1.016168e-15
110,122,1.584592e-15
110,123,1.155427e-15
110,124,9.188166e-16
110,125,1.073275e-15
110,126,6.757144e-16
110,127,6.591501e-16
110,128,8.688093e-16
110,129,5.615145e-16
110,130,7.932324e-16
110,131,7.619834e-16
110,132,5.876832e-16
110,133,5.892978e-16
110,134,5.863408e-16
110,135,7.388706e-16
110,136,2.645423e-16
110,137,5.808508e-16
110,138,3.091341e-16
110,139,5.106465e-16
110,140,2.238093e-16
110,141,3.585652e-16
110,142,2.557703e-16
110,143,4.416642e-16
110,144,3.655051e-16
110,145,1.449849e-16
110,146,2.193641e-16
110,147,3.880255e-16
110,148,2.924598e-16
110,149,1.643558e-16
110,150,3.670231e-16
110,151,0.000000e+00
110,152,1.225747e-16
110,153,2.676448e-16
110,154,0.000000e+00
110,155,5.796020e-17
110,156,2.232309e-16
110,157,5.846788e-17
110,158,4.617687e-17
110,159,9.852303e-17
110,160,5.795424e-17
110,161,0.000000e+00
110,162,4.677598e-18
110,163,3.571873e-19
110,164,0.000000e+00
110,165,0.000000e+00
110,166,5.377105e-17
110,167,0.000000e+00
110,168,0.000000e+00
110,169,4.479733e-18
110,170,4.994826e-18
110,171,4.723423e-18
110,172,0.000000e+00
110,173,4.929736e-18
110,174,0.000000e+00
110,175,0.000000e+00
110,176,4.429414e-18
110,177,5.120752e-18
110,178,0.000000e+00
110,179,0.000000e+00
110,180,0.000000e+00
110,181,0.000000e+00
110,182,0.000000e+00
110,183,0.000000e+00
110,184,0.000000e+00
110,185,0.000000e+00
110,186,0.000000e+00
110,187,0.000000e+00
110,188,0.000000e+00
110,189,0.000000e+00
110,190,0.000000e+00
110,191,0.000000e+00
110,192,0.000000e+00
110,193,0.000000e+00
110,194,0.000000e+00
110,195,0.000000e+00
110,196,0.000000e+00
110,197,0.000000e+00
110,198,0.000000e+00
110,199,0.000000e+00
110,200,0.000000e+00
110,201,0.000000e+00
111,0,0.000000e+00
111,1,1.949309e-13
111,2,1.853172e-13
111,3,2.114112e-13
111,4,1.294667e-13
111,5,1.173970e-13
111,6,1.169769e-13
111,7,8.699147e-14
111,8,8.252381e-14
111,9,7.421893e-14
111,10,9.969028e-14
111,11,8.096886e-14
111,12,6.541870e-14
111,13,7.153659e-14
111,14,6.188489e-14
111,15,6.013713e-14
111,16,5.099265e-14
111,17,5.724256e-14
111,18,7.118258e-14
111,19,9.487452e-14
111,20,9.504302e-14
111,21,9.110390e-14
111,22,8.962798e-14
111,23,8.033292e-14
111,24,7.501190e-14
111,25,6.995440e-14
111,26,4.996257e-14
111,27,4.088109e-14
111,28,3.061779e-14
111,29,2.544544e-14
111,30,2.142595e-14
111,31,1.637942e-14
111,32,1.555102e-14
111,33,6.234839e-15
111,34,4.760176e-15
111,35,7.531308e-15
111,36,9.071337e-15
111,37,3.813374e-15
111,38,4.395870e-15
111,39,4.063096e-15
111,40,4.898044e-15
111,41,5.104641e-15
111,42,3.953789e-15
111,43,4.436627e-15
111,44,4.933414e-15
111,45,3.439832e-15
111,46,3.697101e-15
111,47,3.333675e-15
111,48,2.992982e-15
111,49,4.031384e-15
111,50,3.362926e-15
111,51,3.942749e-15
111,52,3.221817e-15
111,53,3.188253e-15
111,54,2.657931e-15
111,55,2.837397e-15
111,56,2.470651e-15
111,57,3.248925e-15
111,58,2.973569e-15
111,59,3.379557e-15
111,60,3.112069e-15
111,61,3.398334e-15
111,62,2.869584e-15
111,63,2.331501e-15
111,64,2.519859e-15
111,65,3.277895e-15
111,66,3.198977e-15
111,67,2.968743e-15
111,68,2.906750e-15
111,69,3.454608e-15
111,70,2.382221e-15
111,71,2.435917e-15
111,72,3.035545e-15
111,73,3.426116e-15
111,74,2.565733e-15
111,75,2.918185e-15
111,76,3.308850e-15
111,77,3.504675e-15
111,78,3.706585e-15
111,79,3.079080e-15
111,80,3.549894e-15
111,81,3.262213e-15
111,82,3.329007e-15
111,83,2.866068e-15
111,84,3.364830e-15
111,85,3.334788e-15
111,86,2.308667e-15
111,87,2.884556e-15
111,88,3.498869e-15
111,89,3.528605e-15
111,90,4.173104e-15
111,91,4.314371e-15
111,92,3.185399e-15
111,93,3.683573e-15
111,94,3.018131e-15
111,95,4.609969e-15
111,96,3.452327e-15
111,97,3.781014e-15
111,98,3.475672e-15
111,99,3.295927e-15
111,100,2.811288e-15
111,101,2.775342e-15
111,102,3.480901e-15
111,103,2.255297e-15
111,104,2.810275e-15
111,105,2.144290e-15
111,106,2.575612e-15
111,107,2.344498e-15
111,108,2.844387e-15
111,109,2.219134e-15
111,110,2.025706e-15
111,111,1.772729e-15
111,112,1.610976e-15
111,113,1.976031e-15
111,114,2.330310e-15
111,115,1.689486e-15
111,116,2.371391e-15
111,117,1.528478e-15
111,118,1.457754e-15
111,119,1.378539e-15
111,120,1.292992e-15
111,121,8.267335e-16
111,122,1.345395e-15
111,123,9.715744e-16
111,124,8.325722e-16
111,125,9.347818e-16
111,126,5.856396e-16
111,127,5.996878e-16
111,128,7.822256e-16
111,129,5.181007e-16
111,130,7.108434e-16
111,131,6.765364e-16
111,132,5.100670e-16
111,133,5.464816e-16
111,134,5.090927e-16
111,135,6.672024e-16
111,136,2.362846e-16
111,137,5.282650e-16
111,138,2.652895e-16
111,139,4.749689e-16
111,140,1.820500e-16
111,141,3.416867e-16
111,142,2.176161e-16
111,143,3.981046e-16
111,144,3.368076e-16
111,145,1.382099e-16
111,146,2.054008e-16
111,147,3.622232e-16
111,148,2.704483e-16
111,149,1.507874e-16
111,150,3.314512e-16
111,151,0.000000e+00
111,152,1.090237e-16
111,153,2.472573e-16
111,154,0.000000e+00
111,155,4.989297e-17
111,156,2.070080e-16
111,157,5.387272e-17
111,158,4.166482e-17
111,159,9.195169e-17
111,160,5.317494e-17
111,161,0.000000e+00
111,162,2.160189e-18
111,163,-2.207582e-18
111,164,0.000000e+00
111,165,0.000000e+00
111,166,4.899104e-17
111,167,0.000000e+00
111,168,0.000000e+00
111,169,2.068812e-18
111,170,2.306690e-18
111,171,2.189739e-18
111,172,0.000000e+00
111,173,2.276630e-18
111,174,0.000000e+00
111,175,0.000000e+00
111,176,2.053439e-18
111,177,2.373937e-18
111,178,0.000000e+00
111,179,0.000000e+00
111,180,0.000000e+00
111,181,0.000000e+00
111,182,0.000000e+00
111,183,0.000000e+00
111,184,0.000000e+00
111,185,0.000000e+00
111,186,0.000000e+00
111,187,0.000000e+00
111,188,0.000000e+00
111,189,0.000000e+00
111,190,0.000000e+00
111,191,0.000000e+00
111,192,0.000000e+00
111,193,0.000000e+00
111,194,0.000000e+00
111,195,0.000000e+00
111,196,0.000000e+00
111,197,0.000000e+00
111,198,0.000000e+00
111,199,0.000000e+00
111,200,0.000000e+00
111,201,0.000000e+00
112,0,0.000000e+00
112,1,1.919795e-13
112,2,1.746867e-13
112,3,1.930861e-13
112,4,1.202769e-13
112,5,1.036245e-13
112,6,1.072710e-13
112,7,7.402792e-14
112,8,7.089190e-14
112,9,6.320683e-14
112,10,8.569881e-14
112,11,6.656205e-14
112,12,5.001686e-14
112,13,5.578134e-14
112,14,4.618419e-14
112,15,4.177718e-14
112,16,3.417351e-14
112,17,4.106913e-14
112,18,5.510721e-14
112,19,7.832754e-14
112,20,8.048921e-14
112,21,7.737193e-14
112,22,7.673855e-14
112,23,6.875562e-14
112,24,6.487118e-14
112,25,6.065549e-14
112,26,4.326073e-14
112,27,3.419773e-14
112,28,2.504699e-14
112,29,1.951593e-14
112,30,1.697126e-14
112,31,1.216600e-14
112,32,1.183309e-14
112,33,2.997366e-15
112,34,2.494533e-15
112,35,5.256070e-15
112,36,7.563049e-15
112,37,2.325434e-15
112,38,2.835285e-15
112,39,2.331808e-15
112,40,3.290835e-15
112,41,3.829403e-15
112,42,2.456434e-15
112,43,3.284550e-15
112,44,4.265485e-15
112,45,2.919493e-15
112,46,3.292228e-15
112,47,3.023523e-15
112,48,2.502478e-15
112,49,3.656636e-15
112,50,3.195624e-15
112,51,3.945216e-15
112,52,3.225224e-15
112,53,2.941449e-15
112,54,2.733789e-15
112,55,3.328586e-15
112,56,2.867850e-15
112,57,3.553504e-15
112,58,3.200750e-15
112,59,3.572363e-15
112,60,3.591507e-15
112,61,3.966706e-15
112,62,3.443287e-15
112,63,3.147963e-15
112,64,3.342428e-15
112,65,3.807570e-15
112,66,3.637590e-15
112,67,3.594895e-15
112,68,3.605514e-15
112,69,4.268644e-15
112,70,2.940214e-15
112,71,2.793262e-15
112,72,3.545123e-15
112,73,3.883958e-15
112,74,3.022428e-15
112,75,3.273445e-15
112,76,3.590828e-15
112,77,3.847267e-15
112,78,3.919664e-15
112,79,3.257232e-15
112,80,3.768468e-15
112,81,3.471816e-15
112,82,3.425846e-15
112,83,3.085896e-15
112,84,3.421919e-15
112,85,3.498919e-15
112,86,2.398917e-15
112,87,3.027666e-15
112,88,3.633432e-15
112,89,3.508985e-15
112,90,4.290642e-15
112,91,4.379740e-15
112,92,3.253519e-15
112,93,3.816675e-15
112,94,3.112512e-15
112,95,4.554428e-15
112,96,3.524176e-15
112,97,3.797395e-15
112,98,3.614615e-15
112,99,3.308233e-15
112,100,2.794737e-15
112,101,2.779331e-15
112,102,3.362569e-15
112,103,2.239700e-15
112,104,2.760119e-15
112,105,2.129102e-15
112,106,2.498590e-15
112,107,2.289790e-15
112,108,2.709507e-15
112,109,2.126432e-15
112,110,1.977952e-15
112,111,1.610976e-15
112,112,1.692922e-15
112,113,1.850846e-15
112,114,2.179331e-15
112,115,1.607300e-15
112,116,2.224680e-15
112,117,1.424936e-15
112,118,1.414538e-15
112,119,1.293015e-15
112,120,1.203346e-15
112,121,7.536404e-16
112,122,1.188337e-15
112,123,8.746827e-16
112,124,7.515278e-16
112,125,8.734364e-16
112,126,5.381173e-16
112,127,5.588211e-16
112,128,7.561353e-16
112,129,4.684701e-16
112,130,6.600912e-16
112,131,6.296442e-16
112,132,5.024384e-16
112,133,5.022246e-16
112,134,4.624879e-16
112,135,6.324745e-16
112,136,2.281935e-16
112,137,5.005747e-16
112,138,2.485585e-16
112,139,4.357350e-16
112,140,1.757159e-16
112,141,3.179300e-16
112,142,2.126319e-16
112,143,3.811711e-16
112,144,3.110455e-16
112,145,1.368511e-16
112,146,1.871178e-16
112,147,3.315734e-16
112,148,2.505551e-16
112,149,1.409992e-16
112,150,3.163004e-16
112,151,0.000000e+00
112,152,1.059056e-16
112,153,2.294132e-16
112,154,0.000000e+00
112,155,4.918486e-17
112,156,1.911414e-16
112,157,5.016117e-17
112,158,3.850223e-17
112,159,8.714344e-17
112,160,4.969177e-17
112,161,0.000000e+00
112,162,6.996548e-18
112,163,-5.719786e-19
112,164,0.000000e+00
112,165,0.000000e+00
112,166,4.871291e-17
112,167,0.000000e+00
112,168,0.000000e+00
112,169,6.700590e-18
112,170,7.471044e-18
112,171,6.922228e-18
112,172,0.000000e+00
112,173,7.373686e-18
112,174,0.000000e+00
112,175,0.000000e+00
112,176,6.491354e-18
112,177,7.504517e-18
112,178,0.000000e+00
112,179,0.000000e+00
112,180,0.000000e+00
112,181,0.000000e+00
112,182,0.000000e+00
112,183,0.000000e+00
112,184,0.000000e+00
112,185,0.000000e+00
112,186,0.000000e+00
112,187,0.000000e+00
112,188,0.000000e+00
112,189,0.000000e+00
112,190,0.000000e+00
112,191,0.000000e+00
112,192,0.000000e+00
112,193,0.000000e+00
112,194,0.000000e+00
112,195,0.000000e+00
112,196,0.000000e+00
112,197,0.000000e+00
112,198,0.000000e+00
112,199,0.000000e+00
112,200,0.000000e+00
112,201,0.000000e+00
113,0,0.000000e+00
113,1,4.582600e-13
113,2,5.239180e-13
113,3,5.027757e-13
113,4,3.954438e-13
113,5,3.496509e-13
113,6,3.440741e-13
113,7,2.942507e-13
113,8,2.747321e-13
113,9,2.529041e-13
113,10,2.592178e-13
113,11,2.351067e-13
113,12,2.007796e-13
113,13,1.953601e-13
113,14,1.790829e-13
113,15,1.503823e-13
113,16,1.286890e-13
113,17,1.248104e-13
113,18,1.174274e-13
113,19,1.317479e-13
113,20,1.314952e-13
113,21,1.213636e-13
113,22,1.163518e-13
113,23,1.085411e-13
113,24,1.024868e-13
113,25,9.930695e-14
113,26,7.584780e-14
113,27,6.591780e-14
113,28,5.272813e-14
113,29,4.604889e-14
113,30,4.012556e-14
113,31,3.580703e-14
113,32,3.363178e-14
113,33,2.340678e-14
113,34,1.849004e-14
113,35,1.887257e-14
113,36,1.986551e-14
113,37,1.433691e-14
113,38,1.472255e-14
113,39,1.308652e-14
113,40,1.265195e-14
113,41,1.218520e-14
113,42,1.080734e-14
113,43,1.212222e-14
113,44,1.174649e-14
113,45,9.136505e-15
113,46,8.918560e-15
113,47,8.124615e-15
113,48,7.583193e-15
113,49,8.803463e-15
113,50,7.126570e-15
113,51,7.369656e-15
113,52,7.004190e-15
113,53,6.282672e-15
113,54,5.826359e-15
113,55,5.723286e-15
113,56,4.604320e-15
113,57,5.089666e-15
113,58,4.748118e-15
113,59,4.616063e-15
113,60,4.432069e-15
113,61,4.551363e-15
113,62,4.278111e-15
113,63,3.253599e-15
113,64,3.392114e-15
113,65,4.177304e-15
113,66,3.364805e-15
113,67,3.344627e-15
113,68,2.997342e-15
113,69,3.824836e-15
113,70,2.214482e-15
113,71,2.309120e-15
113,72,2.355267e-15
113,73,2.587410e-15
113,74,1.810154e-15
113,75,2.140540e-15
113,76,2.433190e-15
113,77,2.295434e-15
113,78,2.264401e-15
113,79,2.571281e-15
113,80,1.989386e-15
113,81,2.178233e-15
113,82,1.562251e-15
113,83,1.929787e-15
113,84,2.144771e-15
113,85,2.034957e-15
113,86,1.339143e-15
113,87,1.606767e-15
113,88,2.498319e-15
113,89,2.483625e-15
113,90,2.975466e-15
113,91,3.052309e-15
113,92,2.342183e-15
113,93,2.447417e-15
113,94,2.688492e-15
113,95,4.054764e-15
113,96,2.604417e-15
113,97,3.302404e-15
113,98,3.182741e-15
113,99,2.752870e-15
113,100,2.335105e-15
113,101,2.833683e-15
113,102,3.468122e-15
113,103,2.057785e-15
113,104,2.772928e-15
113,105,2.247127e-15
113,106,2.466550e-15
113,107,2.518838e-15
113,108,3.262450e-15
113,109,2.466413e-15
113,110,2.207336e-15
113,111,1.976031e-15
113,112,1.850846e-15
113,113,2.667720e-15
113,114,2.905653e-15
113,115,2.183891e-15
113,116,3.110730e-15
113,117,2.004487e-15
113,118,1.973115e-15
113,119,1.761434e-15
113,120,1.701966e-15
113,121,1.096758e-15
113,122,1.859374e-15
113,123,1.297324e-15
113,124,1.113734e-15
113,125,1.243506e-15
113,126,7.903802e-16
113,127,7.992121e-16
113,128,1.004473e-15
113,129,6.804086e-16
113,130,9.499881e-16
113,131,8.948048e-16
113,132,6.537109e-16
113,133,7.140338e-16
113,134,7.216821e-16
113,135,8.555239e-16
113,136,3.006243e-16
113,137,6.839295e-16
113,138,3.563862e-16
113,139,6.428829e-16
113,140,2.472035e-16
113,141,4.519669e-16
113,142,2.868076e-16
113,143,5.260375e-16
113,144,4.408365e-16
113,145,1.802472e-16
113,146,2.642914e-16
113,147,4.681432e-16
113,148,3.486491e-16
113,149,1.936154e-16
113,150,4.234796e-16
113,151,0.000000e+00
113,152,1.391816e-16
113,153,3.180561e-16
113,154,0.000000e+00
113,155,6.725190e-17
113,156,2.670301e-16
113,157,6.915861e-17
113,158,5.772006e-17
113,159,1.177509e-16
113,160,6.856366e-17
113,161,0.000000e+00
113,162,1.186557e-18
113,163,1.155892e-18
113,164,0.000000e+00
113,165,0.000000e+00
113,166,6.196422e-17
113,167,0.000000e+00
113,168,0.000000e+00
113,169,1.136365e-18
113,170,1.267027e-18
113,171,1.216885e-18
113,172,0.000000e+00
113,173,1.250516e-18
113,174,0.000000e+00
113,175,0.000000e+00
113,176,1.141140e-18
113,177,1.319248e-18
113,178,0.000000e+00
113,179,0.000000e+00
113,180,0.000000e+00
113,181,0.000000e+00
113,182,0.000000e+00
113,183,0.000000e+00
113,184,0.000000e+00
113,185,0.000000e+00
113,186,0.000000e+00
113,187,0.000000e+00
113,188,0.000000e+00
113,189,0.000000e+00
113,190,0.000000e+00
113,191,0.000000e+00
113,192,0.000000e+00
113,193,0.000000e+00
113,194,0.000000e+00
113,195,0.000000e+00
113,196,0.000000e+00
113,197,0.000000e+00
113,198,0.000000e+00
113,199,0.000000e+00
113,200,0.000000e+00
113,201,0.000000e+00
114,0,0.000000e+00
114,1,4.507692e-13
114,2,4.754962e-13
114,3,4.726587e-13
114,4,3.509669e-13
114,5,3.088952e-13
114,6,3.070576e-13
114,7,2.510706e-13
114,8,2.353112e-13
114,9,2.176412e-13
114,10,2.367849e-13
114,11,2.089723e-13
114,12,1.728780e-13
114,13,1.736916e-13
114,14,1.561398e-13
114,15,1.341712e-13
114,16,1.152663e-13
114,17,1.183493e-13
114,18,1.242200e-13
114,19,1.517942e-13
114,20,1.529826e-13
114,21,1.444792e-13
114,22,1.402798e-13
114,23,1.280289e-13
114,24,1.200903e-13
114,25,1.137345e-13
114,26,8.422335e-14
114,27,7.093592e-14
114,28,5.496893e-14
114,29,4.676281e-14
114,30,4.007770e-14
114,31,3.421697e-14
114,32,3.256363e-14
114,33,1.928940e-14
114,34,1.498936e-14
114,35,1.716798e-14
114,36,1.899556e-14
114,37,1.168086e-14
114,38,1.235299e-14
114,39,1.099529e-14
114,40,1.149900e-14
114,41,1.123710e-14
114,42,9.682738e-15
114,43,1.086052e-14
114,44,1.112155e-14
114,45,8.427147e-15
114,46,8.585275e-15
114,47,7.844793e-15
114,48,7.298501e-15
114,49,8.701849e-15
114,50,7.192464e-15
114,51,7.873144e-15
114,52,7.108571e-15
114,53,6.440881e-15
114,54,5.816587e-15
114,55,5.984698e-15
114,56,5.005652e-15
114,57,5.875230e-15
114,58,5.419832e-15
114,59,5.513970e-15
114,60,5.214829e-15
114,61,5.600711e-15
114,62,5.052514e-15
114,63,3.902770e-15
114,64,4.208337e-15
114,65,5.051828e-15
114,66,4.460306e-15
114,67,4.418657e-15
114,68,4.098082e-15
114,69,4.927073e-15
114,70,3.144543e-15
114,71,3.245134e-15
114,72,3.640469e-15
114,73,3.974460e-15
114,74,2.955594e-15
114,75,3.327320e-15
114,76,3.741042e-15
114,77,3.779960e-15
114,78,3.706049e-15
114,79,3.566703e-15
114,80,3.505155e-15
114,81,3.404119e-15
114,82,3.038254e-15
114,83,2.985888e-15
114,84,3.448034e-15
114,85,3.364763e-15
114,86,2.272656e-15
114,87,2.787654e-15
114,88,3.792892e-15
114,89,3.685833e-15
114,90,4.505175e-15
114,91,4.599023e-15
114,92,3.467464e-15
114,93,3.885479e-15
114,94,3.584117e-15
114,95,5.417286e-15
114,96,3.820970e-15
114,97,4.432955e-15
114,98,4.168294e-15
114,99,3.829160e-15
114,100,3.259268e-15
114,101,3.559388e-15
114,102,4.384310e-15
114,103,2.740471e-15
114,104,3.559983e-15
114,105,2.783108e-15
114,106,3.195590e-15
114,107,3.077174e-15
114,108,3.883481e-15
114,109,2.989037e-15
114,110,2.672365e-15
114,111,2.330310e-15
114,112,2.179331e-15
114,113,2.905653e-15
114,114,3.341530e-15
114,115,2.479095e-15
114,116,3.497299e-15
114,117,2.227469e-15
114,118,2.163874e-15
114,119,2.000476e-15
114,120,1.905690e-15
114,121,1.250985e-15
114,122,2.041509e-15
114,123,1.456981e-15
114,124,1.225042e-15
114,125,1.388456e-15
114,126,8.809953e-16
114,127,8.863018e-16
114,128,1.134088e-15
114,129,7.544132e-16
114,130,1.055546e-15
114,131,9.985532e-16
114,132,7.510506e-16
114,133,7.970954e-16
114,134,7.722439e-16
114,135,9.739007e-16
114,136,3.452417e-16
114,137,7.716213e-16
114,138,3.977827e-16
114,139,7.009950e-16
114,140,2.769759e-16
114,141,4.966012e-16
114,142,3.237114e-16
114,143,5.867941e-16
114,144,4.929373e-16
114,145,1.959456e-16
114,146,2.957902e-16
114,147,5.235439e-16
114,148,3.920725e-16
114,149,2.188637e-16
114,150,4.835688e-16
114,151,0.000000e+00
114,152,1.598494e-16
114,153,3.584265e-16
114,154,0.000000e+00
114,155,7.210903e-17
114,156,2.998640e-16
114,157,7.813587e-17
114,158,5.908928e-17
114,159,1.311314e-16
114,160,7.728148e-17
114,161,0.000000e+00
114,162,2.437978e-18
114,163,-4.037632e-18
114,164,0.000000e+00
114,165,0.000000e+00
114,166,6.975959e-17
114,167,0.000000e+00
114,168,0.000000e+00
114,169,2.334851e-18
114,170,2.603319e-18
114,171,2.546243e-18
114,172,0.000000e+00
114,173,2.569394e-18
114,174,0.000000e+00
114,175,0.000000e+00
114,176,2.387752e-18
114,177,2.760430e-18
114,178,0.000000e+00
114,179,0.000000e+00
114,180,0.000000e+00
114,181,0.000000e+00
114,182,0.000000e+00
114,183,0.000000e+00
114,184,0.000000e+00
114,185,0.000000e+00
114,186,0.000000e+00
114,187,0.000000e+00
114,188,0.000000e+00
114,189,0.000000e+00
114,190,0.000000e+00
114,191,0.000000e+00
114,192,0.000000e+00
114,193,0.000000e+00
114,194,0.000000e+00
114,195,0.000000e+00
114,196,0.000000e+00
114,197,0.000000e+00
114,198,0.000000e+00
114,199,0.000000e+00
114,200,0.000000e+00
114,201,0.000000e+00
115,0,0.000000e+00
115,1,3.064485e-13
115,2,3.216506e-13
115,3,3.126511e-13
115,4,2.296445e-13
115,5,1.995511e-13
115,6,1.964324e-13
115,7,1.568486e-13
115,8,1.459904e-13
115,9,1.343023e-13
115,10,1.463466e-13
115,11,1.287961e-13
115,12,1.034473e-13
115,13,1.049460e-13
115,14,9.330620e-14
115,15,7.758439e-14
115,16,6.460836e-14
115,17,6.651624e-14
115,18,6.891267e-14
115,19,8.586381e-14
115,20,8.770606e-14
115,21,8.264720e-14
115,22,8.082540e-14
115,23,7.483101e-14
115,24,7.067901e-14
115,25,6.800171e-14
115,26,4.994062e-14
115,27,4.109526e-14
115,28,3.118663e-14
115,29,2.662469e-14
115,30,2.259924e-14
115,31,1.915160e-14
115,32,1.865198e-14
115,33,9.549643e-15
115,34,7.154146e-15
115,35,8.838595e-15
115,36,1.030650e-14
115,37,5.612007e-15
115,38,6.273543e-15
115,39,5.239609e-15
115,40,5.574373e-15
115,41,5.898100e-15
115,42,4.684369e-15
115,43,5.753472e-15
115,44,6.000381e-15
115,45,3.923218e-15
115,46,4.151802e-15
115,47,4.132763e-15
115,48,3.573294e-15
115,49,4.594136e-15
115,50,3.655051e-15
115,51,4.345912e-15
115,52,3.747531e-15
115,53,3.403440e-15
115,54,3.074845e-15
115,55,3.467004e-15
115,56,2.813536e-15
115,57,3.548688e-15
115,58,3.180881e-15
115,59,3.314515e-15
115,60,3.324246e-15
115,61,3.534549e-15
115,62,3.204245e-15
115,63,2.524068e-15
115,64,2.740504e-15
115,65,3.077449e-15
115,66,2.661023e-15
115,67,2.988100e-15
115,68,2.666964e-15
115,69,3.196574e-15
115,70,1.837818e-15
115,71,1.830796e-15
115,72,2.156713e-15
115,73,2.330932e-15
115,74,1.682583e-15
115,75,1.816305e-15
115,76,2.158138e-15
115,77,2.065296e-15
115,78,1.889376e-15
115,79,2.038484e-15
115,80,1.718987e-15
115,81,1.771114e-15
115,82,1.296344e-15
115,83,1.590047e-15
115,84,1.849100e-15
115,85,1.780296e-15
115,86,1.044266e-15
115,87,1.411561e-15
115,88,2.098380e-15
115,89,2.021912e-15
115,90,2.614128e-15
115,91,2.483922e-15
115,92,1.994615e-15
115,93,2.163804e-15
115,94,2.162936e-15
115,95,3.393588e-15
115,96,2.287123e-15
115,97,2.807029e-15
115,98,2.615361e-15
115,99,2.437960e-15
115,100,2.045277e-15
115,101,2.412596e-15
115,102,2.944960e-15
115,103,1.795389e-15
115,104,2.354398e-15
115,105,1.931197e-15
115,106,2.048967e-15
115,107,2.135255e-15
115,108,2.768733e-15
115,109,2.096316e-15
115,110,1.907719e-15
115,111,1.689486e-15
115,112,1.607300e-15
115,113,2.183891e-15
115,114,2.479095e-15
115,115,1.940727e-15
115,116,2.713578e-15
115,117,1.703464e-15
115,118,1.643925e-15
115,119,1.561990e-15
115,120,1.472266e-15
115,121,9.665890e-16
115,122,1.529657e-15
115,123,1.113040e-15
115,124,9.334645e-16
115,125,1.078359e-15
115,126,6.711543e-16
115,127,6.666487e-16
115,128,8.841989e-16
115,129,5.745609e-16
115,130,8.032230e-16
115,131,7.612780e-16
115,132,5.937493e-16
115,133,6.093304e-16
115,134,5.675569e-16
115,135,7.623130e-16
115,136,2.720932e-16
115,137,5.969041e-16
115,138,3.094201e-16
115,139,5.170300e-16
115,140,2.175330e-16
115,141,3.659683e-16
115,142,2.547678e-16
115,143,4.434694e-16
115,144,3.760102e-16
115,145,1.339655e-16
115,146,2.274752e-16
115,147,4.036958e-16
115,148,3.039525e-16
115,149,1.702920e-16
115,150,3.798374e-16
115,151,0.000000e+00
115,152,1.263314e-16
115,153,2.782050e-16
115,154,0.000000e+00
115,155,3.894319e-17
115,156,2.321664e-16
115,157,6.076439e-17
115,158,2.707505e-17
115,159,1.013249e-16
115,160,6.006233e-17
115,161,0.000000e+00
115,162,3.209623e-18
115,163,-2.283124e-17
115,164,0.000000e+00
115,165,0.000000e+00
115,166,5.462680e-17
115,167,0.000000e+00
115,168,0.000000e+00
115,169,3.073854e-18
115,170,3.427295e-18
115,171,3.307708e-18
115,172,0.000000e+00
115,173,3.382633e-18
115,174,0.000000e+00
115,175,0.000000e+00
115,176,3.101820e-18
115,177,3.585948e-18
115,178,0.000000e+00
115,179,0.000000e+00
115,180,0.000000e+00
115,181,0.000000e+00
115,182,0.000000e+00
115,183,0.000000e+00
115,184,0.000000e+00
115,185,0.000000e+00
115,186,0.000000e+00
115,187,0.000000e+00
115,188,0.000000e+00
115,189,0.000000e+00
115,190,0.000000e+00
115,191,0.000000e+00
115,192,0.000000e+00
115,193,0.000000e+00
115,194,0.000000e+00
115,195,0.000000e+00
115,196,0.000000e+00
115,197,0.000000e+00
115,198,0.000000e+00
115,199,0.000000e+00
115,200,0.000000e+00
115,201,0.000000e+00
116,0,0.000000e+00
116,1,5.857721e-13
116,2,6.694294e-13
116,3,6.258749e-13
116,4,4.886704e-13
116,5,4.274820e-13
116,6,4.193463e-13
116,7,3.520168e-13
116,8,3.288324e-13
116,9,3.035068e-13
116,10,3.107080e-13
116,11,2.833519e-13
116,12,2.352730e-13
116,13,2.313354e-13
116,14,2.119407e-13
116,15,1.770319e-13
116,16,1.512970e-13
116,17,1.479091e-13
116,18,1.440899e-13
116,19,1.644688e-13
116,20,1.639881e-13
116,21,1.521407e-13
116,22,1.458457e-13
116,23,1.348098e-13
116,24,1.258148e-13
116,25,1.213930e-13
116,26,9.118593e-14
116,27,7.771817e-14
116,28,6.097113e-14
116,29,5.316982e-14
116,30,4.536906e-14
116,31,4.033398e-14
116,32,3.881600e-14
116,33,2.475416e-14
116,34,1.907711e-14
116,35,2.001718e-14
116,36,2.158446e-14
116,37,1.453689e-14
116,38,1.522134e-14
116,39,1.299163e-14
116,40,1.278701e-14
116,41,1.270799e-14
116,42,1.079108e-14
116,43,1.255766e-14
116,44,1.227115e-14
116,45,8.708379e-15
116,46,8.526846e-15
116,47,8.175663e-15
116,48,7.459827e-15
116,49,8.756157e-15
116,50,6.993098e-15
116,51,7.700085e-15
116,52,7.012555e-15
116,53,6.111976e-15
116,54,5.715593e-15
116,55,5.947648e-15
116,56,4.695846e-15
116,57,5.759352e-15
116,58,5.234886e-15
116,59,5.025154e-15
116,60,5.257919e-15
116,61,5.323305e-15
116,62,4.913481e-15
116,63,3.682048e-15
116,64,4.007452e-15
116,65,4.579200e-15
116,66,3.800019e-15
116,67,4.273969e-15
116,68,3.744370e-15
116,69,4.553482e-15
116,70,2.480821e-15
116,71,2.628573e-15
116,72,2.912227e-15
116,73,3.092759e-15
116,74,2.311611e-15
116,75,2.410601e-15
116,76,2.986981e-15
116,77,2.706891e-15
116,78,2.551123e-15
116,79,2.894699e-15
116,80,2.251828e-15
116,81,2.400188e-15
116,82,1.655674e-15
116,83,2.116921e-15
116,84,2.501708e-15
116,85,2.364573e-15
116,86,1.356850e-15
116,87,1.852743e-15
116,88,2.934241e-15
116,89,2.727063e-15
116,90,3.510630e-15
116,91,3.370489e-15
116,92,2.717259e-15
116,93,2.909571e-15
116,94,3.053519e-15
116,95,4.711731e-15
116,96,3.089178e-15
116,97,3.915818e-15
116,98,3.643569e-15
116,99,3.308479e-15
116,100,2.752933e-15
116,101,3.390750e-15
116,102,4.093027e-15
116,103,2.450557e-15
116,104,3.346219e-15
116,105,2.678145e-15
116,106,2.860156e-15
116,107,2.958937e-15
116,108,3.959097e-15
116,109,2.983421e-15
116,110,2.667107e-15
116,111,2.371391e-15
116,112,2.224680e-15
116,113,3.110730e-15
116,114,3.497299e-15
116,115,2.713578e-15
116,116,3.862816e-15
116,117,2.410724e-15
116,118,2.329209e-15
116,119,2.180148e-15
116,120,2.085607e-15
116,121,1.372519e-15
116,122,2.204985e-15
116,123,1.588076e-15
116,124,1.339222e-15
116,125,1.534458e-15
116,126,9.941007e-16
116,127,9.343851e-16
116,128,1.231715e-15
116,129,8.165093e-16
116,130,1.131409e-15
116,131,1.079593e-15
116,132,8.241572e-16
116,133,8.568170e-16
116,134,8.272540e-16
116,135,1.063302e-15
116,136,3.757612e-16
116,137,8.350447e-16
116,138,4.437031e-16
116,139,7.309946e-16
116,140,3.084767e-16
116,141,5.215456e-16
116,142,3.614828e-16
116,143,6.261510e-16
116,144,5.266446e-16
116,145,1.908418e-16
116,146,3.201206e-16
116,147,5.695676e-16
116,148,4.271856e-16
116,149,2.385514e-16
116,150,5.286667e-16
116,151,0.000000e+00
116,152,1.747976e-16
116,153,3.908349e-16
116,154,0.000000e+00
116,155,5.834706e-17
116,156,3.266565e-16
116,157,8.526819e-17
116,158,4.344820e-17
116,159,1.451747e-16
116,160,8.417916e-17
116,161,0.000000e+00
116,162,5.084472e-18
116,163,-2.708830e-17
116,164,0.000000e+00
116,165,0.000000e+00
116,166,7.821193e-17
116,167,0.000000e+00
116,168,0.000000e+00
116,169,4.869396e-18
116,170,5.429294e-18
116,171,5.138760e-18
116,172,0.000000e+00
116,173,5.358542e-18
116,174,0.000000e+00
116,175,0.000000e+00
116,176,4.818898e-18
116,177,5.571026e-18
116,178,0.000000e+00
116,179,0.000000e+00
116,180,0.000000e+00
116,181,0.000000e+00
116,182,0.000000e+00
116,183,0.000000e+00
116,184,0.000000e+00
116,185,0.000000e+00
116,186,0.000000e+00
116,187,0.000000e+00
116,188,0.000000e+00
116,189,0.000000e+00
116,190,0.000000e+00
116,191,0.000000e+00
116,192,0.000000e+00
116,193,0.000000e+00
116,194,0.000000e+00
116,195,0.000000e+00
116,196,0.000000e+00
116,197,0.000000e+00
116,198,0.000000e+00
116,199,0.000000e+00
116,200,0.000000e+00
116,201,0.000000e+00
117,0,0.000000e+00
117,1,2.529926e-13
117,2,2.676953e-13
117,3,2.701149e-13
117,4,1.892827e-13
117,5,1.667242e-13
117,6,1.620071e-13
117,7,1.302323e-13
117,8,1.200630e-13
117,9,1.099761e-13
117,10,1.239183e-13
117,11,1.066085e-13
117,12,8.760201e-14
117,13,8.933090e-14
117,14,7.860508e-14
117,15,6.910291e-14
117,16,5.782738e-14
117,17,6.049381e-14
117,18,6.498829e-14
117,19,8.232887e-14
117,20,8.235497e-14
117,21,7.815158e-14
117,22,7.643492e-14
117,23,6.984708e-14
117,24,6.606970e-14
117,25,6.318114e-14
117,26,4.620191e-14
117,27,3.826629e-14
117,28,2.904655e-14
117,29,2.484692e-14
117,30,2.121282e-14
117,31,1.745332e-14
117,32,1.668357e-14
117,33,8.439712e-15
117,34,6.581527e-15
117,35,8.074310e-15
117,36,9.584102e-15
117,37,5.081861e-15
117,38,5.577955e-15
117,39,4.827259e-15
117,40,5.282023e-15
117,41,5.341435e-15
117,42,4.452353e-15
117,43,4.986857e-15
117,44,5.359211e-15
117,45,3.720111e-15
117,46,3.948553e-15
117,47,3.739268e-15
117,48,3.260919e-15
117,49,4.279566e-15
117,50,3.378504e-15
117,51,3.872888e-15
117,52,3.377560e-15
117,53,3.151180e-15
117,54,2.831135e-15
117,55,2.876751e-15
117,56,2.270744e-15
117,57,2.748291e-15
117,58,2.582201e-15
117,59,2.816294e-15
117,60,2.612361e-15
117,61,2.659193e-15
117,62,2.377915e-15
117,63,1.826636e-15
117,64,1.967396e-15
117,65,2.379876e-15
117,66,2.092767e-15
117,67,2.212385e-15
117,68,1.909690e-15
117,69,2.395076e-15
117,70,1.337176e-15
117,71,1.355368e-15
117,72,1.515526e-15
117,73,1.690716e-15
117,74,1.113526e-15
117,75,1.312624e-15
117,76,1.553060e-15
117,77,1.496688e-15
117,78,1.403411e-15
117,79,1.632210e-15
117,80,1.211084e-15
117,81,1.368287e-15
117,82,9.013631e-16
117,83,1.215042e-15
117,84,1.373104e-15
117,85,1.287478e-15
117,86,7.709093e-16
117,87,1.011990e-15
117,88,1.562150e-15
117,89,1.674068e-15
117,90,2.053757e-15
117,91,2.022886e-15
117,92,1.624781e-15
117,93,1.648280e-15
117,94,1.823355e-15
117,95,2.945481e-15
117,96,1.859860e-15
117,97,2.340871e-15
117,98,2.263302e-15
117,99,2.029467e-15
117,100,1.712240e-15
117,101,2.051430e-15
117,102,2.561623e-15
117,103,1.512468e-15
117,104,1.982179e-15
117,105,1.687584e-15
117,106,1.737493e-15
117,107,1.881813e-15
117,108,2.402386e-15
117,109,1.811607e-15
117,110,1.669545e-15
117,111,1.528478e-15
117,112,1.424936e-15
117,113,2.004487e-15
117,114,2.227469e-15
117,115,1.703464e-15
117,116,2.410724e-15
117,117,1.557481e-15
117,118,1.494545e-15
117,119,1.387322e-15
117,120,1.314778e-15
117,121,8.179414e-16
117,122,1.360905e-15
117,123,9.621484e-16
117,124,8.532271e-16
117,125,9.556915e-16
117,126,5.957308e-16
117,127,6.030147e-16
117,128,7.887045e-16
117,129,5.265035e-16
117,130,7.209422e-16
117,131,6.800967e-16
117,132,5.129493e-16
117,133,5.526321e-16
117,134,5.223614e-16
117,135,6.720653e-16
117,136,2.372863e-16
117,137,5.315462e-16
117,138,2.730437e-16
117,139,4.766313e-16
117,140,1.872030e-16
117,141,3.382194e-16
117,142,2.214484e-16
117,143,3.960080e-16
117,144,3.391928e-16
117,145,1.201353e-16
117,146,2.077039e-16
117,147,3.671959e-16
117,148,2.738070e-16
117,149,1.522052e-16
117,150,3.337935e-16
117,151,0.000000e+00
117,152,1.096637e-16
117,153,2.500815e-16
117,154,0.000000e+00
117,155,3.805411e-17
117,156,2.096712e-16
117,157,5.443235e-17
117,158,3.009327e-17
117,159,9.280886e-17
117,160,5.382114e-17
117,161,0.000000e+00
117,162,1.459053e-18
117,163,-1.564697e-17
117,164,0.000000e+00
117,165,0.000000e+00
117,166,4.909592e-17
117,167,0.000000e+00
117,168,0.000000e+00
117,169,1.397334e-18
117,170,1.558003e-18
117,171,1.491744e-18
117,172,0.000000e+00
117,173,1.537700e-18
117,174,0.000000e+00
117,175,0.000000e+00
117,176,1.398891e-18
117,177,1.617228e-18
117,178,0.000000e+00
117,179,0.000000e+00
117,180,0.000000e+00
117,181,0.000000e+00
117,182,0.000000e+00
117,183,0.000000e+00
117,184,0.000000e+00
117,185,0.000000e+00
117,186,0.000000e+00
117,187,0.000000e+00
117,188,0.000000e+00
117,189,0.000000e+00
117,190,0.000000e+00
117,191,0.000000e+00
117,192,0.000000e+00
117,193,0.000000e+00
117,194,0.000000e+00
117,195,0.000000e+00
117,196,0.000000e+00
117,197,0.000000e+00
117,198,0.000000e+00
117,199,0.000000e+00
117,200,0.000000e+00
117,201,0.000000e+00
118,0,0.000000e+00
118,1,4.352764e-13
118,2,5.090162e-13
118,3,4.714198e-13
118,4,3.858341e-13
118,5,3.395505e-13
118,6,3.324027e-13
118,7,2.862861e-13
118,8,2.676171e-13
118,9,2.464269e-13
118,10,2.457407e-13
118,11,2.242108e-13
118,12,1.904045e-13
118,13,1.840002e-13
118,14,1.689857e-13
118,15,1.392667e-13
118,16,1.207690e-13
118,17,1.149640e-13
118,18,1.074002e-13
118,19,1.177933e-13
118,20,1.174052e-13
118,21,1.073438e-13
118,22,1.028199e-13
118,23,9.520104e-14
118,24,8.943586e-14
118,25,8.649673e-14
118,26,6.630474e-14
118,27,5.809764e-14
118,28,4.662859e-14
118,29,4.105458e-14
118,30,3.591235e-14
118,31,3.207760e-14
118,32,3.019397e-14
118,33,2.165496e-14
118,34,1.696929e-14
118,35,1.737613e-14
118,36,1.787308e-14
118,37,1.319216e-14
118,38,1.359562e-14
118,39,1.174398e-14
118,40,1.136673e-14
118,41,1.090069e-14
118,42,9.705807e-15
118,43,1.085052e-14
118,44,1.045959e-14
118,45,8.160446e-15
118,46,7.962224e-15
118,47,7.245954e-15
118,48,6.727434e-15
118,49,7.713929e-15
118,50,6.347113e-15
118,51,6.609601e-15
118,52,6.264341e-15
118,53,5.564903e-15
118,54,5.274211e-15
118,55,5.269265e-15
118,56,4.267240e-15
118,57,4.738517e-15
118,58,4.499443e-15
118,59,4.273183e-15
118,60,4.172730e-15
118,61,4.328896e-15
118,62,4.073176e-15
118,63,3.082969e-15
118,64,3.267754e-15
118,65,3.808439e-15
118,66,3.130560e-15
118,67,3.141979e-15
118,68,2.760379e-15
118,69,3.537371e-15
118,70,2.040530e-15
118,71,2.160761e-15
118,72,2.159171e-15
118,73,2.359391e-15
118,74,1.717907e-15
118,75,1.923273e-15
118,76,2.150449e-15
118,77,2.030808e-15
118,78,1.858902e-15
118,79,2.179642e-15
118,80,1.685888e-15
118,81,1.799198e-15
118,82,1.327349e-15
118,83,1.563902e-15
118,84,1.768995e-15
118,85,1.629332e-15
118,86,1.087478e-15
118,87,1.321910e-15
118,88,2.080161e-15
118,89,1.910587e-15
118,90,2.358240e-15
118,91,2.501551e-15
118,92,1.897976e-15
118,93,1.965167e-15
118,94,2.158312e-15
118,95,3.170921e-15
118,96,2.074226e-15
118,97,2.612518e-15
118,98,2.502228e-15
118,99,2.163085e-15
118,100,1.802056e-15
118,101,2.265782e-15
118,102,2.619554e-15
118,103,1.567165e-15
118,104,2.196397e-15
118,105,1.754539e-15
118,106,2.021004e-15
118,107,1.913283e-15
118,108,2.491094e-15
118,109,1.896860e-15
118,110,1.659740e-15
118,111,1.457754e-15
118,112,1.414538e-15
118,113,1.973115e-15
118,114,2.163874e-15
118,115,1.643925e-15
118,116,2.329209e-15
118,117,1.494545e-15
118,118,1.567242e-15
118,119,1.312761e-15
118,120,1.269900e-15
118,121,9.339706e-16
118,122,1.476191e-15
118,123,1.065423e-15
118,124,8.232524e-16
118,125,9.371615e-16
118,126,6.097215e-16
118,127,5.908817e-16
118,128,7.556070e-16
118,129,5.061905e-16
118,130,7.056995e-16
118,131,6.734854e-16
118,132,5.009644e-16
118,133,5.237715e-16
118,134,5.418606e-16
118,135,6.390385e-16
118,136,2.282451e-16
118,137,5.059026e-16
118,138,2.691272e-16
118,139,4.679397e-16
118,140,1.942894e-16
118,141,3.310378e-16
118,142,2.179160e-16
118,143,3.963482e-16
118,144,3.240091e-16
118,145,1.346999e-16
118,146,1.971000e-16
118,147,3.426565e-16
118,148,2.562336e-16
118,149,1.428919e-16
118,150,3.148727e-16
118,151,0.000000e+00
118,152,1.039028e-16
118,153,2.341273e-16
118,154,0.000000e+00
118,155,4.857303e-17
118,156,1.960505e-16
118,157,5.101088e-17
118,158,4.045511e-17
118,159,8.682458e-17
118,160,5.045267e-17
118,161,0.000000e+00
118,162,2.200372e-18
118,163,-8.065728e-19
118,164,0.000000e+00
118,165,0.000000e+00
118,166,4.635528e-17
118,167,0.000000e+00
118,168,0.000000e+00
118,169,2.107295e-18
118,170,2.349598e-18
118,171,2.233047e-18
118,172,0.000000e+00
118,173,2.318979e-18
118,174,0.000000e+00
118,175,0.000000e+00
118,176,2.094051e-18
118,177,2.420888e-18
118,178,0.000000e+00
118,179,0.000000e+00
118,180,0.000000e+00
118,181,0.000000e+00
118,182,0.000000e+00
118,183,0.000000e+00
118,184,0.000000e+00
118,185,0.000000e+00
118,186,0.000000e+00
118,187,0.000000e+00
118,188,0.000000e+00
118,189,0.000000e+00
118,190,0.000000e+00
118,191,0.000000e+00
118,192,0.000000e+00
118,193,0.000000e+00
118,194,0.000000e+00
118,195,0.000000e+00
118,196,0.000000e+00
118,197,0.000000e+00
118,198,0.000000e+00
118,199,0.000000e+00
118,200,0.000000e+00
118,201,0.000000e+00
119,0,0.000000e+00
119,1,1.231750e-13
119,2,8.913865e-14
119,3,1.071158e-13
119,4,5.372262e-14
119,5,4.686160e-14
119,6,4.438996e-14
119,7,2.499022e-14
119,8,2.282017e-14
119,9,2.049397e-14
119,10,3.691329e-14
119,11,2.562115e-14
119,12,1.589978e-14
119,13,2.095093e-14
119,14,1.348207e-14
119,15,1.161411e-14
119,16,6.977235e-15
119,17,1.351796e-14
119,18,2.160847e-14
119,19,3.862558e-14
119,20,4.127119e-14
119,21,4.122451e-14
119,22,4.227022e-14
119,23,3.883543e-14
119,24,3.753612e-14
119,25,3.561951e-14
119,26,2.438606e-14
119,27,1.838291e-14
119,28,1.253017e-14
119,29,1.010339e-14
119,30,8.251424e-15
119,31,5.452864e-15
119,32,5.445804e-15
119,33,-8.838598e-16
119,34,-8.934098e-16
119,35,1.184854e-15
119,36,2.711097e-15
119,37,-6.257488e-16
119,38,-6.069279e-17
119,39,-3.231629e-16
119,40,4.805214e-16
119,41,1.082174e-15
119,42,3.798118e-16
119,43,7.860130e-16
119,44,1.466931e-15
119,45,3.305067e-16
119,46,9.117421e-16
119,47,1.106691e-15
119,48,6.491121e-16
119,49,1.561161e-15
119,50,1.068280e-15
119,51,1.740769e-15
119,52,1.214277e-15
119,53,1.280463e-15
119,54,9.762868e-16
119,55,1.368645e-15
119,56,1.148274e-15
119,57,1.642165e-15
119,58,1.407289e-15
119,59,1.878922e-15
119,60,1.705869e-15
119,61,1.878240e-15
119,62,1.649665e-15
119,63,1.377984e-15
119,64,1.486515e-15
119,65,1.743419e-15
119,66,1.640191e-15
119,67,1.799556e-15
119,68,1.605326e-15
119,69,1.965492e-15
119,70,1.143960e-15
119,71,1.046187e-15
119,72,1.335061e-15
119,73,1.525298e-15
119,74,9.662400e-16
119,75,1.148289e-15
119,76,1.381414e-15
119,77,1.370901e-15
119,78,1.260949e-15
119,79,1.347203e-15
119,80,1.112628e-15
119,81,1.199420e-15
119,82,8.259339e-16
119,83,1.108075e-15
119,84,1.260387e-15
119,85,1.219718e-15
119,86,6.899383e-16
119,87,9.644770e-16
119,88,1.395743e-15
119,89,1.516895e-15
119,90,1.907445e-15
119,91,1.785880e-15
119,92,1.455554e-15
119,93,1.520099e-15
119,94,1.559618e-15
119,95,2.594910e-15
119,96,1.708316e-15
119,97,2.090406e-15
119,98,1.967300e-15
119,99,1.869022e-15
119,100,1.584608e-15
119,101,1.826822e-15
119,102,2.304130e-15
119,103,1.394265e-15
119,104,1.740705e-15
119,105,1.512924e-15
119,106,1.526986e-15
119,107,1.692859e-15
119,108,2.136398e-15
119,109,1.612589e-15
119,110,1.503955e-15
119,111,1.378539e-15
119,112,1.293015e-15
119,113,1.761434e-15
119,114,2.000476e-15
119,115,1.561990e-15
119,116,2.180148e-15
119,117,1.387322e-15
119,118,1.312761e-15
119,119,1.277975e-15
119,120,1.185444e-15
119,121,7.339313e-16
119,122,1.185015e-15
119,123,8.580863e-16
119,124,7.528426e-16
119,125,8.570870e-16
119,126,5.254023e-16
119,127,5.424729e-16
119,128,7.216632e-16
119,129,4.683409e-16
119,130,6.481968e-16
119,131,6.095673e-16
119,132,4.773280e-16
119,133,4.997476e-16
119,134,4.470600e-16
119,135,6.197113e-16
119,136,2.208640e-16
119,137,4.869934e-16
119,138,2.442107e-16
119,139,4.235818e-16
119,140,1.678137e-16
119,141,3.005391e-16
119,142,2.018274e-16
119,143,3.571996e-16
119,144,3.074168e-16
119,145,1.097777e-16
119,146,1.867855e-16
119,147,3.315429e-16
119,148,2.490881e-16
119,149,1.393060e-16
119,150,3.096907e-16
119,151,0.000000e+00
119,152,1.025367e-16
119,153,2.280547e-16
119,154,0.000000e+00
119,155,3.062304e-17
119,156,1.903937e-16
119,157,4.979584e-17
119,158,2.146918e-17
119,159,8.341992e-17
119,160,4.910371e-17
119,161,0.000000e+00
119,162,2.299337e-18
119,163,-1.983061e-17
119,164,0.000000e+00
119,165,0.000000e+00
119,166,4.477314e-17
119,167,0.000000e+00
119,168,0.000000e+00
119,169,2.202074e-18
119,170,2.455274e-18
119,171,2.384677e-18
119,172,0.000000e+00
119,173,2.423279e-18
119,174,0.000000e+00
119,175,0.000000e+00
119,176,2.236243e-18
119,177,2.585273e-18
119,178,0.000000e+00
119,179,0.000000e+00
119,180,0.000000e+00
119,181,0.000000e+00
119,182,0.000000e+00
119,183,0.000000e+00
119,184,0.000000e+00
119,185,0.000000e+00
119,186,0.000000e+00
119,187,0.000000e+00
119,188,0.000000e+00
119,189,0.000000e+00
119,190,0.000000e+00
119,191,0.000000e+00
119,192,0.000000e+00
119,193,0.000000e+00
119,194,0.000000e+00
119,195,0.000000e+00
119,196,0.000000e+00
119,197,0.000000e+00
119,198,0.000000e+00
119,199,0.000000e+00
119,200,0.000000e+00
119,201,0.000000e+00
120,0,0.000000e+00
120,1,2.965262e-13
120,2,3.341181e-13
120,3,3.154351e-13
120,4,2.425094e-13
120,5,2.116007e-13
120,6,2.076342e-13
120,7,1.732127e-13
120,8,1.607518e-13
120,9,1.489002e-13
120,10,1.533895e-13
120,11,1.385966e-13
120,12,1.142351e-13
120,13,1.124304e-13
120,14,1.022141e-13
120,15,8.455781e-14
120,16,7.194755e-14
120,17,7.104503e-14
120,18,6.942312e-14
120,19,8.130426e-14
120,20,8.207742e-14
120,21,7.659376e-14
120,22,7.406842e-14
120,23,6.858912e-14
120,24,6.424383e-14
120,25,6.205214e-14
120,26,4.626656e-14
120,27,3.926782e-14
120,28,3.058628e-14
120,29,2.659146e-14
120,30,2.261518e-14
120,31,2.009302e-14
120,32,1.933848e-14
120,33,1.202326e-14
120,34,9.317138e-15
120,35,9.836016e-15
120,36,1.075507e-14
120,37,6.994828e-15
120,38,7.368311e-15
120,39,6.256277e-15
120,40,6.288845e-15
120,41,6.246889e-15
120,42,5.264161e-15
120,43,6.205329e-15
120,44,6.108998e-15
120,45,4.294721e-15
120,46,4.293983e-15
120,47,4.091451e-15
120,48,3.695422e-15
120,49,4.466071e-15
120,50,3.517044e-15
120,51,3.868121e-15
120,52,3.526339e-15
120,53,3.163991e-15
120,54,2.886851e-15
120,55,3.023343e-15
120,56,2.371680e-15
120,57,2.939371e-15
120,58,2.673774e-15
120,59,2.586530e-15
120,60,2.651904e-15
120,61,2.740061e-15
120,62,2.517219e-15
120,63,1.865663e-15
120,64,2.042820e-15
120,65,2.395754e-15
120,66,1.974170e-15
120,67,2.171459e-15
120,68,1.911017e-15
120,69,2.362217e-15
120,70,1.296833e-15
120,71,1.363643e-15
120,72,1.502387e-15
120,73,1.609268e-15
120,74,1.176375e-15
120,75,1.271855e-15
120,76,1.524462e-15
120,77,1.417987e-15
120,78,1.337808e-15
120,79,1.539473e-15
120,80,1.194425e-15
120,81,1.279327e-15
120,82,8.917489e-16
120,83,1.133598e-15
120,84,1.335156e-15
120,85,1.266346e-15
120,86,7.482058e-16
120,87,9.852574e-16
120,88,1.560574e-15
120,89,1.486703e-15
120,90,1.899751e-15
120,91,1.830003e-15
120,92,1.465315e-15
120,93,1.559644e-15
120,94,1.647101e-15
120,95,2.552763e-15
120,96,1.664087e-15
120,97,2.107649e-15
120,98,1.973113e-15
120,99,1.792066e-15
120,100,1.506832e-15
120,101,1.826855e-15
120,102,2.241445e-15
120,103,1.338405e-15
120,104,1.810587e-15
120,105,1.458440e-15
120,106,1.559312e-15
120,107,1.619303e-15
120,108,2.139496e-15
120,109,1.614131e-15
120,110,1.448850e-15
120,111,1.292992e-15
120,112,1.203346e-15
120,113,1.701966e-15
120,114,1.905690e-15
120,115,1.472266e-15
120,116,2.085607e-15
120,117,1.314778e-15
120,118,1.269900e-15
120,119,1.185444e-15
120,120,1.139734e-15
120,121,7.396151e-16
120,122,1.204390e-15
120,123,8.596341e-16
120,124,7.317638e-16
120,125,8.330865e-16
120,126,5.244920e-16
120,127,5.135249e-16
120,128,6.687341e-16
120,129,4.460397e-16
120,130,6.202659e-16
120,131,5.884245e-16
120,132,4.449238e-16
120,133,4.691476e-16
120,134,4.541831e-16
120,135,5.775695e-16
120,136,2.039239e-16
120,137,4.541469e-16
120,138,2.399248e-16
120,139,4.040683e-16
120,140,1.671592e-16
120,141,2.856762e-16
120,142,1.944916e-16
120,143,3.414820e-16
120,144,2.885749e-16
120,145,1.063390e-16
120,146,1.745372e-16
120,147,3.102905e-16
120,148,2.325371e-16
120,149,1.297531e-16
120,150,2.871936e-16
120,151,0.000000e+00
120,152,9.477658e-17
120,153,2.127594e-16
120,154,0.000000e+00
120,155,3.355764e-17
120,156,1.778650e-16
120,157,4.641163e-17
120,158,2.568761e-17
120,159,7.771466e-17
120,160,4.576900e-17
120,161,0.000000e+00
120,162,1.371903e-18
120,163,-1.264525e-17
120,164,0.000000e+00
120,165,0.000000e+00
120,166,4.133302e-17
120,167,0.000000e+00
120,168,0.000000e+00
120,169,1.313871e-18
120,170,1.464944e-18
120,171,1.463630e-18
120,172,0.000000e+00
120,173,1.445854e-18
120,174,0.000000e+00
120,175,0.000000e+00
120,176,1.372527e-18
120,177,1.586749e-18
120,178,0.000000e+00
120,179,0.000000e+00
120,180,0.000000e+00
120,181,0.000000e+00
120,182,0.000000e+00
120,183,0.000000e+00
120,184,0.000000e+00
120,185,0.000000e+00
120,186,0.000000e+00
120,187,0.000000e+00
120,188,0.000000e+00
120,189,0.000000e+00
120,190,0.000000e+00
120,191,0.000000e+00
120,192,0.000000e+00
120,193,0.000000e+00
120,194,0.000000e+00
120,195,0.000000e+00
120,196,0.000000e+00
120,197,0.000000e+00
120,198,0.000000e+00
120,199,0.000000e+00
120,200,0.000000e+00
120,201,0.000000e+00
121,0,0.000000e+00
121,1,6.803243e-13
121,2,8.825101e-13
121,3,7.690758e-13
121,4,6.555309e-13
121,5,5.670054e-13
121,6,5.601012e-13
121,7,4.864653e-13
121,8,4.539832e-13
121,9,4.255607e-13
121,10,4.062718e-13
121,11,3.813983e-13
121,12,3.287527e-13
121,13,3.176463e-13
121,14,3.039281e-13
121,15,2.532959e-13
121,16,2.259680e-13
121,17,2.119082e-13
121,18,1.906932e-13
121,19,1.937346e-13
121,20,1.913302e-13
121,21,1.737253e-13
121,22,1.645107e-13
121,23,1.516303e-13
121,24,1.403224e-13
121,25,1.353920e-13
121,26,1.072249e-13
121,27,9.618039e-14
121,28,7.911697e-14
121,29,7.071460e-14
121,30,6.066271e-14
121,31,5.741027e-14
121,32,5.452014e-14
121,33,4.388940e-14
121,34,3.422880e-14
121,35,3.248521e-14
121,36,3.112453e-14
121,37,2.529821e-14
121,38,2.543014e-14
121,39,2.192745e-14
121,40,2.035752e-14
121,41,1.872249e-14
121,42,1.673526e-14
121,43,1.871648e-14
121,44,1.692048e-14
121,45,1.360384e-14
121,46,1.195694e-14
121,47,1.086580e-14
121,48,1.065055e-14
121,49,1.084025e-14
121,50,8.991786e-15
121,51,8.814164e-15
121,52,8.617131e-15
121,53,7.339141e-15
121,54,7.392918e-15
121,55,7.102655e-15
121,56,5.451937e-15
121,57,6.533985e-15
121,58,6.259380e-15
121,59,5.284993e-15
121,60,5.757500e-15
121,61,5.537028e-15
121,62,5.209603e-15
121,63,3.716688e-15
121,64,4.074405e-15
121,65,4.518748e-15
121,66,3.756642e-15
121,67,3.946818e-15
121,68,3.365854e-15
121,69,3.864876e-15
121,70,2.206778e-15
121,71,2.763459e-15
121,72,2.670906e-15
121,73,2.537320e-15
121,74,2.356917e-15
121,75,2.202491e-15
121,76,2.573894e-15
121,77,2.169372e-15
121,78,2.045513e-15
121,79,2.201122e-15
121,80,1.900960e-15
121,81,1.695915e-15
121,82,1.497862e-15
121,83,1.332527e-15
121,84,1.865522e-15
121,85,1.522936e-15
121,86,1.071537e-15
121,87,1.310235e-15
121,88,2.245149e-15
121,89,1.492621e-15
121,90,2.006874e-15
121,91,2.357688e-15
121,92,1.643753e-15
121,93,1.794369e-15
121,94,1.848173e-15
121,95,2.509005e-15
121,96,1.669020e-15
121,97,2.408158e-15
121,98,1.860731e-15
121,99,1.691348e-15
121,100,1.252624e-15
121,101,1.875149e-15
121,102,1.733371e-15
121,103,1.031929e-15
121,104,1.898699e-15
121,105,1.166113e-15
121,106,2.350901e-15
121,107,1.196523e-15
121,108,1.805037e-15
121,109,1.410332e-15
121,110,1.016168e-15
121,111,8.267335e-16
121,112,7.536404e-16
121,113,1.096758e-15
121,114,1.250985e-15
121,115,9.665890e-16
121,116,1.372519e-15
121,117,8.179414e-16
121,118,9.339706e-16
121,119,7.339313e-16
121,120,7.396151e-16
121,121,1.338886e-15
121,122,1.617800e-15
121,123,1.383409e-15
121,124,4.785500e-16
121,125,5.838766e-16
121,126,4.801009e-16
121,127,3.114284e-16
121,128,3.915797e-16
121,129,2.916226e-16
121,130,3.950167e-16
121,131,4.044360e-16
121,132,3.100392e-16
121,133,2.703264e-16
121,134,3.431132e-16
121,135,3.548072e-16
121,136,1.283476e-16
121,137,2.638465e-16
121,138,1.677796e-16
121,139,2.332886e-16
121,140,1.505129e-16
121,141,1.686830e-16
121,142,1.332682e-16
121,143,2.258053e-16
121,144,1.669511e-16
121,145,5.008439e-17
121,146,1.115771e-16
121,147,1.789840e-16
121,148,1.337757e-16
121,149,7.479707e-17
121,150,1.645818e-16
121,151,0.000000e+00
121,152,5.416583e-17
121,153,1.222264e-16
121,154,0.000000e+00
121,155,2.421264e-17
121,156,1.023680e-16
121,157,2.664222e-17
121,158,1.995848e-17
121,159,4.762363e-17
121,160,2.623998e-17
121,161,0.000000e+00
121,162,3.119112e-18
121,163,-1.708092e-18
121,164,0.000000e+00
121,165,0.000000e+00
121,166,2.614283e-17
121,167,0.000000e+00
121,168,0.000000e+00
121,169,2.987172e-18
121,170,3.330646e-18
121,171,3.050481e-18
121,172,0.000000e+00
121,173,3.287243e-18
121,174,0.000000e+00
121,175,0.000000e+00
121,176,2.860604e-18
121,177,3.307083e-18
121,178,0.000000e+00
121,179,0.000000e+00
121,180,0.000000e+00
121,181,0.000000e+00
121,182,0.000000e+00
121,183,0.000000e+00
121,184,0.000000e+00
121,185,0.000000e+00
121,186,0.000000e+00
121,187,0.000000e+00
121,188,0.000000e+00
121,189,0.000000e+00
121,190,0.000000e+00
121,191,0.000000e+00
121,192,0.000000e+00
121,193,0.000000e+00
121,194,0.000000e+00
121,195,0.000000e+00
121,196,0.000000e+00
121,197,0.000000e+00
121,198,0.000000e+00
121,199,0.000000e+00
121,200,0.000000e+00
121,201,0.000000e+00
122,0,0.000000e+00
122,1,8.726709e-13
122,2,1.117501e-12
122,3,9.904276e-13
122,4,8.382959e-13
122,5,7.281020e-13
122,6,7.198366e-13
122,7,6.270642e-13
122,8,5.838940e-13
122,9,5.466490e-13
122,10,5.256289e-13
122,11,4.921254e-13
122,12,4.248630e-13
122,13,4.097534e-13
122,14,3.902377e-13
122,15,3.260325e-13
122,16,2.891149e-13
122,17,2.714327e-13
122,18,2.443214e-13
122,19,2.492786e-13
122,20,2.457327e-13
122,21,2.230637e-13
122,22,2.105569e-13
122,23,1.948391e-13
122,24,1.811122e-13
122,25,1.748872e-13
122,26,1.378642e-13
122,27,1.239265e-13
122,28,1.018410e-13
122,29,9.085170e-14
122,30,7.816752e-14
122,31,7.410004e-14
122,32,7.001425e-14
122,33,5.647308e-14
122,34,4.388650e-14
122,35,4.146750e-14
122,36,4.006967e-14
122,37,3.261289e-14
122,38,3.265505e-14
122,39,2.868300e-14
122,40,2.671875e-14
122,41,2.435655e-14
122,42,2.220107e-14
122,43,2.454485e-14
122,44,2.228189e-14
122,45,1.815963e-14
122,46,1.631784e-14
122,47,1.461703e-14
122,48,1.438386e-14
122,49,1.493360e-14
122,50,1.226632e-14
122,51,1.192790e-14
122,52,1.180299e-14
122,53,1.014148e-14
122,54,9.938716e-15
122,55,9.344642e-15
122,56,7.232054e-15
122,57,8.379780e-15
122,58,8.028405e-15
122,59,6.733038e-15
122,60,7.087830e-15
122,61,6.923264e-15
122,62,6.572877e-15
122,63,4.539347e-15
122,64,4.936636e-15
122,65,5.857342e-15
122,66,4.645762e-15
122,67,4.681733e-15
122,68,3.969030e-15
122,69,4.786984e-15
122,70,2.718961e-15
122,71,3.379646e-15
122,72,3.072253e-15
122,73,3.009469e-15
122,74,2.654599e-15
122,75,2.657332e-15
122,76,3.034836e-15
122,77,2.591777e-15
122,78,2.496741e-15
122,79,2.874034e-15
122,80,2.276611e-15
122,81,2.188866e-15
122,82,1.803101e-15
122,83,1.731001e-15
122,84,2.313584e-15
122,85,1.911845e-15
122,86,1.402612e-15
122,87,1.572479e-15
122,88,2.844805e-15
122,89,2.065659e-15
122,90,2.640754e-15
122,91,3.105889e-15
122,92,2.175687e-15
122,93,2.320687e-15
122,94,2.562300e-15
122,95,3.521083e-15
122,96,2.237234e-15
122,97,3.194950e-15
122,98,2.651731e-15
122,99,2.316890e-15
122,100,1.814110e-15
122,101,2.594598e-15
122,102,2.654857e-15
122,103,1.548567e-15
122,104,2.649860e-15
122,105,1.725140e-15
122,106,3.002154e-15
122,107,1.862726e-15
122,108,2.708471e-15
122,109,2.082159e-15
122,110,1.584592e-15
122,111,1.345395e-15
122,112,1.188337e-15
122,113,1.859374e-15
122,114,2.041509e-15
122,115,1.529657e-15
122,116,2.204985e-15
122,117,1.360905e-15
122,118,1.476191e-15
122,119,1.185015e-15
122,120,1.204390e-15
122,121,1.617800e-15
122,122,2.171769e-15
122,123,1.732937e-15
122,124,7.977603e-16
122,125,9.231496e-16
122,126,7.010362e-16
122,127,5.444567e-16
122,128,6.446335e-16
122,129,4.818227e-16
122,130,6.671253e-16
122,131,6.556093e-16
122,132,4.711201e-16
122,133,4.679562e-16
122,134,5.759775e-16
122,135,5.728946e-16
122,136,2.028207e-16
122,137,4.463971e-16
122,138,2.664555e-16
122,139,4.307339e-16
122,140,2.174270e-16
122,141,3.012064e-16
122,142,2.085586e-16
122,143,3.736813e-16
122,144,2.900947e-16
122,145,1.120388e-16
122,146,1.820574e-16
122,147,3.037339e-16
122,148,2.253963e-16
122,149,1.249730e-16
122,150,2.715931e-16
122,151,0.000000e+00
122,152,8.853226e-17
122,153,2.056025e-16
122,154,0.000000e+00
122,155,5.220201e-17
122,156,1.728249e-16
122,157,4.468348e-17
122,158,4.697342e-17
122,159,7.863048e-17
122,160,4.408079e-17
122,161,0.000000e+00
122,162,2.007227e-18
122,163,1.082669e-17
122,164,0.000000e+00
122,165,0.000000e+00
122,166,4.172921e-17
122,167,0.000000e+00
122,168,0.000000e+00
122,169,1.922321e-18
122,170,2.143355e-18
122,171,1.955017e-18
122,172,0.000000e+00
122,173,2.115424e-18
122,174,0.000000e+00
122,175,0.000000e+00
122,176,1.833327e-18
122,177,2.119471e-18
122,178,0.000000e+00
122,179,0.000000e+00
122,180,0.000000e+00
122,181,0.000000e+00
122,182,0.000000e+00
122,183,0.000000e+00
122,184,0.000000e+00
122,185,0.000000e+00
122,186,0.000000e+00
122,187,0.000000e+00
122,188,0.000000e+00
122,189,0.000000e+00
122,190,0.000000e+00
122,191,0.000000e+00
122,192,0.000000e+00
122,193,0.000000e+00
122,194,0.000000e+00
122,195,0.000000e+00
122,196,0.000000e+00
122,197,0.000000e+00
122,198,0.000000e+00
122,199,0.000000e+00
122,200,0.000000e+00
122,201,0.000000e+00
123,0,0.000000e+00
123,1,6.780372e-13
123,2,8.627984e-13
123,3,7.570382e-13
123,4,6.369678e-13
123,5,5.497809e-13
123,6,5.436015e-13
123,7,4.697982e-13
123,8,4.373092e-13
123,9,4.098104e-13
123,10,3.950859e-13
123,11,3.686134e-13
123,12,3.175992e-13
123,13,3.083189e-13
123,14,2.951047e-13
123,15,2.469278e-13
123,16,2.199167e-13
123,17,2.077876e-13
123,18,1.894271e-13
123,19,1.950609e-13
123,20,1.930234e-13
123,21,1.758635e-13
123,22,1.664701e-13
123,23,1.533962e-13
123,24,1.421986e-13
123,25,1.369581e-13
123,26,1.076208e-13
123,27,9.609269e-14
123,28,7.869737e-14
123,29,7.015508e-14
123,30,5.995363e-14
123,31,5.666704e-14
123,32,5.366323e-14
123,33,4.257732e-14
123,34,3.299317e-14
123,35,3.153392e-14
123,36,3.040023e-14
123,37,2.434000e-14
123,38,2.455778e-14
123,39,2.132787e-14
123,40,1.995150e-14
123,41,1.826462e-14
123,42,1.644266e-14
123,43,1.829062e-14
123,44,1.666279e-14
123,45,1.344265e-14
123,46,1.203596e-14
123,47,1.087215e-14
123,48,1.068938e-14
123,49,1.101979e-14
123,50,9.069339e-15
123,51,8.940539e-15
123,52,8.722879e-15
123,53,7.494999e-15
123,54,7.463933e-15
123,55,7.089151e-15
123,56,5.458881e-15
123,57,6.546779e-15
123,58,6.222556e-15
123,59,5.318769e-15
123,60,5.681460e-15
123,61,5.502729e-15
123,62,5.167829e-15
123,63,3.663803e-15
123,64,3.981533e-15
123,65,4.612120e-15
123,66,3.802137e-15
123,67,3.894240e-15
123,68,3.301112e-15
123,69,3.867857e-15
123,70,2.241384e-15
123,71,2.743974e-15
123,72,2.606098e-15
123,73,2.525456e-15
123,74,2.274796e-15
123,75,2.187059e-15
123,76,2.572921e-15
123,77,2.169303e-15
123,78,2.162705e-15
123,79,2.262654e-15
123,80,1.896663e-15
123,81,1.755574e-15
123,82,1.488024e-15
123,83,1.385110e-15
123,84,1.883103e-15
123,85,1.539067e-15
123,86,1.092237e-15
123,87,1.315309e-15
123,88,2.294774e-15
123,89,1.601340e-15
123,90,2.096071e-15
123,91,2.489536e-15
123,92,1.716233e-15
123,93,1.844050e-15
123,94,1.972525e-15
123,95,2.732292e-15
123,96,1.766997e-15
123,97,2.597770e-15
123,98,2.016290e-15
123,99,1.816476e-15
123,100,1.370920e-15
123,101,2.021238e-15
123,102,1.940742e-15
123,103,1.141247e-15
123,104,2.026059e-15
123,105,1.287224e-15
123,106,2.461058e-15
123,107,1.358524e-15
123,108,2.005312e-15
123,109,1.559669e-15
123,110,1.155427e-15
123,111,9.715744e-16
123,112,8.746827e-16
123,113,1.297324e-15
123,114,1.456981e-15
123,115,1.113040e-15
123,116,1.588076e-15
123,117,9.621484e-16
123,118,1.065423e-15
123,119,8.580863e-16
123,120,8.596341e-16
123,121,1.383409e-15
123,122,1.732937e-15
123,123,1.470410e-15
123,124,5.615112e-16
123,125,6.668063e-16
123,126,5.342498e-16
123,127,3.739319e-16
123,128,4.615616e-16
123,129,3.434919e-16
123,130,4.651546e-16
123,131,4.729197e-16
123,132,3.520417e-16
123,133,3.248336e-16
123,134,4.063133e-16
123,135,4.135684e-16
123,136,1.485724e-16
123,137,3.139433e-16
123,138,1.909213e-16
123,139,2.937570e-16
123,140,1.650456e-16
123,141,2.121834e-16
123,142,1.514728e-16
123,143,2.701871e-16
123,144,2.007180e-16
123,145,8.360775e-17
123,146,1.316049e-16
123,147,2.140875e-16
123,148,1.593236e-16
123,149,8.870354e-17
123,150,1.937175e-16
123,151,0.000000e+00
123,152,6.339367e-17
123,153,1.454386e-16
123,154,0.000000e+00
123,155,4.130053e-17
123,156,1.220611e-16
123,157,3.164986e-17
123,158,3.711394e-17
123,159,5.664993e-17
123,160,3.118978e-17
123,161,0.000000e+00
123,162,2.902682e-18
123,163,1.218085e-17
123,164,0.000000e+00
123,165,0.000000e+00
123,166,3.069237e-17
123,167,0.000000e+00
123,168,0.000000e+00
123,169,2.779897e-18
123,170,3.099538e-18
123,171,2.824606e-18
123,172,0.000000e+00
123,173,3.059146e-18
123,174,0.000000e+00
123,175,0.000000e+00
123,176,2.648788e-18
123,177,3.062208e-18
123,178,0.000000e+00
123,179,0.000000e+00
123,180,0.000000e+00
123,181,0.000000e+00
123,182,0.000000e+00
123,183,0.000000e+00
123,184,0.000000e+00
123,185,0.000000e+00
123,186,0.000000e+00
123,187,0.000000e+00
123,188,0.000000e+00
123,189,0.000000e+00
123,190,0.000000e+00
123,191,0.000000e+00
123,192,0.000000e+00
123,193,0.000000e+00
123,194,0.000000e+00
123,195,0.000000e+00
123,196,0.000000e+00
123,197,0.000000e+00
123,198,0.000000e+00
123,199,0.000000e+00
123,200,0.000000e+00
123,201,0.000000e+00
124,0,0.000000e+00
124,1,2.258417e-13
124,2,2.680984e-13
124,3,2.524751e-13
124,4,1.983806e-13
124,5,1.750555e-13
124,6,1.712767e-13
124,7,1.467091e-13
124,8,1.365355e-13
124,9,1.264449e-13
124,10,1.277421e-13
124,11,1.166880e-13
124,12,9.876011e-14
124,13,9.608801e-14
124,14,8.879455e-14
124,15,7.487350e-14
124,16,6.448194e-14
124,17,6.213779e-14
124,18,5.895845e-14
124,19,6.554811e-14
124,20,6.487332e-14
124,21,5.992958e-14
124,22,5.717173e-14
124,23,5.297992e-14
124,24,4.939005e-14
124,25,4.787905e-14
124,26,3.636798e-14
124,27,3.161686e-14
124,28,2.507384e-14
124,29,2.216593e-14
124,30,1.895047e-14
124,31,1.708723e-14
124,32,1.630162e-14
124,33,1.124153e-14
124,34,8.810269e-15
124,35,8.800776e-15
124,36,9.175428e-15
124,37,6.577666e-15
124,38,6.767153e-15
124,39,5.895309e-15
124,40,5.735111e-15
124,41,5.471327e-15
124,42,4.828783e-15
124,43,5.406033e-15
124,44,5.187934e-15
124,45,3.896197e-15
124,46,3.685066e-15
124,47,3.438712e-15
124,48,3.217243e-15
124,49,3.672608e-15
124,50,2.938412e-15
124,51,3.030348e-15
124,52,2.863599e-15
124,53,2.558671e-15
124,54,2.374935e-15
124,55,2.264003e-15
124,56,1.750617e-15
124,57,2.084883e-15
124,58,1.957912e-15
124,59,1.816137e-15
124,60,1.825746e-15
124,61,1.793022e-15
124,62,1.664898e-15
124,63,1.156779e-15
124,64,1.260654e-15
124,65,1.547740e-15
124,66,1.237931e-15
124,67,1.334547e-15
124,68,1.121455e-15
124,69,1.419183e-15
124,70,7.327399e-16
124,71,8.358516e-16
124,72,8.493323e-16
124,73,9.047974e-16
124,74,6.505392e-16
124,75,7.194781e-16
124,76,8.771445e-16
124,77,7.854342e-16
124,78,7.627632e-16
124,79,9.539168e-16
124,80,6.506577e-16
124,81,7.362106e-16
124,82,4.780879e-16
124,83,6.376643e-16
124,84,7.736779e-16
124,85,7.046531e-16
124,86,4.191664e-16
124,87,5.420235e-16
124,88,9.283366e-16
124,89,8.955993e-16
124,90,1.115624e-15
124,91,1.104084e-15
124,92,8.839947e-16
124,93,9.048226e-16
124,94,1.031447e-15
124,95,1.607761e-15
124,96,9.966137e-16
124,97,1.307787e-15
124,98,1.233179e-15
124,99,1.089713e-15
124,100,9.122241e-16
124,101,1.145082e-15
124,102,1.409455e-15
124,103,8.175279e-16
124,104,1.148995e-15
124,105,9.118619e-16
124,106,9.907061e-16
124,107,1.019013e-15
124,108,1.371986e-15
124,109,1.030392e-15
124,110,9.188166e-16
124,111,8.325722e-16
124,112,7.515278e-16
124,113,1.113734e-15
124,114,1.225042e-15
124,115,9.334645e-16
124,116,1.339222e-15
124,117,8.532271e-16
124,118,8.232524e-16
124,119,7.528426e-16
124,120,7.317638e-16
124,121,4.785500e-16
124,122,7.977603e-16
124,123,5.615112e-16
124,124,4.817144e-16
124,125,5.378676e-16
124,126,3.431771e-16
124,127,3.294072e-16
124,128,4.242661e-16
124,129,2.923039e-16
124,130,3.985580e-16
124,131,3.798214e-16
124,132,2.779195e-16
124,133,3.021773e-16
124,134,3.027278e-16
124,135,3.651362e-16
124,136,1.275507e-16
124,137,2.882612e-16
124,138,1.550476e-16
124,139,2.622549e-16
124,140,1.069893e-16
124,141,1.853841e-16
124,142,1.234305e-16
124,143,2.178288e-16
124,144,1.848322e-16
124,145,6.506764e-17
124,146,1.135965e-16
124,147,2.010456e-16
124,148,1.494185e-16
124,149,8.282240e-17
124,150,1.805894e-16
124,151,0.000000e+00
124,152,5.897852e-17
124,153,1.364191e-16
124,154,0.000000e+00
124,155,2.171931e-17
124,156,1.145339e-16
124,157,2.966515e-17
124,158,1.792361e-17
124,159,5.067185e-17
124,160,2.927980e-17
124,161,0.000000e+00
124,162,2.398634e-19
124,163,-7.178509e-18
124,164,0.000000e+00
124,165,0.000000e+00
124,166,2.652330e-17
124,167,0.000000e+00
124,168,0.000000e+00
124,169,2.297170e-19
124,170,2.561306e-19
124,171,2.704322e-19
124,172,0.000000e+00
124,173,2.527928e-19
124,174,0.000000e+00
124,175,0.000000e+00
124,176,2.535992e-19
124,177,2.931807e-19
124,178,0.000000e+00
124,179,0.000000e+00
124,180,0.000000e+00
124,181,0.000000e+00
124,182,0.000000e+00
124,183,0.000000e+00
124,184,0.000000e+00
124,185,0.000000e+00
124,186,0.000000e+00
124,187,0.000000e+00
124,188,0.000000e+00
124,189,0.000000e+00
124,190,0.000000e+00
124,191,0.000000e+00
124,192,0.000000e+00
124,193,0.000000e+00
124,194,0.000000e+00
124,195,0.000000e+00
124,196,0.000000e+00
124,197,0.000000e+00
124,198,0.000000e+00
124,199,0.000000e+00
124,200,0.000000e+00
124,201,0.000000e+00
125,0,0.000000e+00
125,1,2.996536e-13
125,2,3.626543e-13
125,3,3.315516e-13
125,4,2.695705e-13
125,5,2.350897e-13
125,6,2.312742e-13
125,7,1.979017e-13
125,8,1.841484e-13
125,9,1.710245e-13
125,10,1.686375e-13
125,11,1.561210e-13
125,12,1.307677e-13
125,13,1.265150e-13
125,14,1.178440e-13
125,15,9.669766e-14
125,16,8.348934e-14
125,17,7.926732e-14
125,18,7.278482e-14
125,19,7.851471e-14
125,20,7.835340e-14
125,21,7.161404e-14
125,22,6.819633e-14
125,23,6.365484e-14
125,24,5.917564e-14
125,25,5.780969e-14
125,26,4.435730e-14
125,27,3.864963e-14
125,28,3.087392e-14
125,29,2.735778e-14
125,30,2.342724e-14
125,31,2.160368e-14
125,32,2.078354e-14
125,33,1.480347e-14
125,34,1.152099e-14
125,35,1.134699e-14
125,36,1.167443e-14
125,37,8.737760e-15
125,38,8.956786e-15
125,39,7.653574e-15
125,40,7.298943e-15
125,41,7.051424e-15
125,42,6.111872e-15
125,43,7.118285e-15
125,44,6.724838e-15
125,45,4.973473e-15
125,46,4.627546e-15
125,47,4.419433e-15
125,48,4.123563e-15
125,49,4.581988e-15
125,50,3.732729e-15
125,51,3.890864e-15
125,52,3.690361e-15
125,53,3.191282e-15
125,54,3.044963e-15
125,55,3.063211e-15
125,56,2.369909e-15
125,57,2.865749e-15
125,58,2.648041e-15
125,59,2.337040e-15
125,60,2.537100e-15
125,61,2.526369e-15
125,62,2.357048e-15
125,63,1.714593e-15
125,64,1.868579e-15
125,65,2.123597e-15
125,66,1.673259e-15
125,67,1.917985e-15
125,68,1.661676e-15
125,69,2.033087e-15
125,70,1.064289e-15
125,71,1.196890e-15
125,72,1.284495e-15
125,73,1.316790e-15
125,74,1.048033e-15
125,75,1.047186e-15
125,76,1.280553e-15
125,77,1.139017e-15
125,78,1.070882e-15
125,79,1.263660e-15
125,80,9.637821e-16
125,81,1.007088e-15
125,82,7.141238e-16
125,83,8.740261e-16
125,84,1.076023e-15
125,85,1.000187e-15
125,86,5.852243e-16
125,87,7.850545e-16
125,88,1.283608e-15
125,89,1.113715e-15
125,90,1.455531e-15
125,91,1.410129e-15
125,92,1.129267e-15
125,93,1.222376e-15
125,94,1.285621e-15
125,95,1.922832e-15
125,96,1.262518e-15
125,97,1.625277e-15
125,98,1.496943e-15
125,99,1.338478e-15
125,100,1.104543e-15
125,101,1.394107e-15
125,102,1.650639e-15
125,103,9.846185e-16
125,104,1.406865e-15
125,105,1.077364e-15
125,106,1.207616e-15
125,107,1.181201e-15
125,108,1.616065e-15
125,109,1.220201e-15
125,110,1.073275e-15
125,111,9.347818e-16
125,112,8.734364e-16
125,113,1.243506e-15
125,114,1.388456e-15
125,115,1.078359e-15
125,116,1.534458e-15
125,117,9.556915e-16
125,118,9.371615e-16
125,119,8.570870e-16
125,120,8.330865e-16
125,121,5.838766e-16
125,122,9.231496e-16
125,123,6.668063e-16
125,124,5.378676e-16
125,125,6.208294e-16
125,126,3.983338e-16
125,127,3.667845e-16
125,128,4.839596e-16
125,129,3.245870e-16
125,130,4.502081e-16
125,131,4.321434e-16
125,132,3.256711e-16
125,133,3.368859e-16
125,134,3.375998e-16
125,135,4.190713e-16
125,136,1.478405e-16
125,137,3.264450e-16
125,138,1.799909e-16
125,139,2.860599e-16
125,140,1.278335e-16
125,141,2.038131e-16
125,142,1.445969e-16
125,143,2.481274e-16
125,144,2.067475e-16
125,145,7.078785e-17
125,146,1.263028e-16
125,147,2.242095e-16
125,148,1.680556e-16
125,149,9.374234e-17
125,150,2.074926e-16
125,151,0.000000e+00
125,152,6.861398e-17
125,153,1.536567e-16
125,154,0.000000e+00
125,155,2.142294e-17
125,156,1.285230e-16
125,157,3.350336e-17
125,158,1.566659e-17
125,159,5.592532e-17
125,160,3.312844e-17
125,161,0.000000e+00
125,162,8.620437e-19
125,163,-1.225224e-17
125,164,0.000000e+00
125,165,0.000000e+00
125,166,2.969498e-17
125,167,0.000000e+00
125,168,0.000000e+00
125,169,8.255788e-19
125,170,9.205062e-19
125,171,9.243591e-19
125,172,0.000000e+00
125,173,9.085108e-19
125,174,0.000000e+00
125,175,0.000000e+00
125,176,8.668224e-19
125,177,1.002115e-18
125,178,0.000000e+00
125,179,0.000000e+00
125,180,0.000000e+00
125,181,0.000000e+00
125,182,0.000000e+00
125,183,0.000000e+00
125,184,0.000000e+00
125,185,0.000000e+00
125,186,0.000000e+00
125,187,0.000000e+00
125,188,0.000000e+00
125,189,0.000000e+00
125,190,0.000000e+00
125,191,0.000000e+00
125,192,0.000000e+00
125,193,0.000000e+00
125,194,0.000000e+00
125,195,0.000000e+00
125,196,0.000000e+00
125,197,0.000000e+00
125,198,0.000000e+00
125,199,0.000000e+00
125,200,0.000000e+00
125,201,0.000000e+00
126,0,0.000000e+00
126,1,3.179876e-13
126,2,4.069822e-13
126,3,3.619709e-13
126,4,3.066746e-13
126,5,2.684722e-13
126,6,2.638187e-13
126,7,2.303840e-13
126,8,2.154134e-13
126,9,1.999424e-13
126,10,1.925129e-13
126,11,1.814534e-13
126,12,1.549753e-13
126,13,1.484898e-13
126,14,1.402573e-13
126,15,1.174938e-13
126,16,1.030790e-13
126,17,9.557289e-14
126,18,8.660606e-14
126,19,8.801134e-14
126,20,8.596822e-14
126,21,7.751246e-14
126,22,7.261274e-14
126,23,6.721076e-14
126,24,6.186115e-14
126,25,6.024592e-14
126,26,4.723378e-14
126,27,4.236803e-14
126,28,3.472786e-14
126,29,3.108883e-14
126,30,2.681734e-14
126,31,2.522216e-14
126,32,2.405970e-14
126,33,1.885088e-14
126,34,1.479142e-14
126,35,1.395354e-14
126,36,1.376320e-14
126,37,1.121529e-14
126,38,1.130333e-14
126,39,9.777966e-15
126,40,9.172588e-15
126,41,8.499354e-15
126,42,7.752244e-15
126,43,8.587292e-15
126,44,7.859696e-15
126,45,6.238674e-15
126,46,5.650438e-15
126,47,5.225478e-15
126,48,5.107831e-15
126,49,5.257186e-15
126,50,4.398366e-15
126,51,4.369142e-15
126,52,4.275561e-15
126,53,3.577326e-15
126,54,3.571792e-15
126,55,3.364472e-15
126,56,2.656391e-15
126,57,3.018316e-15
126,58,2.842328e-15
126,59,2.427661e-15
126,60,2.631815e-15
126,61,2.496409e-15
126,62,2.365233e-15
126,63,1.683258e-15
126,64,1.810252e-15
126,65,2.051734e-15
126,66,1.623441e-15
126,67,1.754987e-15
126,68,1.499810e-15
126,69,1.786155e-15
126,70,9.725719e-16
126,71,1.162119e-15
126,72,1.104357e-15
126,73,1.073896e-15
126,74,9.287372e-16
126,75,8.769533e-16
126,76,1.141139e-15
126,77,8.887938e-16
126,78,8.893452e-16
126,79,1.010689e-15
126,80,7.357571e-16
126,81,7.641764e-16
126,82,5.356422e-16
126,83,6.273689e-16
126,84,8.085521e-16
126,85,6.932309e-16
126,86,4.174248e-16
126,87,5.672382e-16
126,88,1.008710e-15
126,89,7.616921e-16
126,90,9.745463e-16
126,91,1.061583e-15
126,92,7.885161e-16
126,93,8.501693e-16
126,94,9.512566e-16
126,95,1.336627e-15
126,96,8.527209e-16
126,97,1.214931e-15
126,98,1.028357e-15
126,99,8.778966e-16
126,100,6.867188e-16
126,101,1.004016e-15
126,102,1.052814e-15
126,103,6.114297e-16
126,104,9.955240e-16
126,105,6.932613e-16
126,106,9.302117e-16
126,107,7.497131e-16
126,108,1.122283e-15
126,109,8.477111e-16
126,110,6.757144e-16
126,111,5.856396e-16
126,112,5.381173e-16
126,113,7.903802e-16
126,114,8.809953e-16
126,115,6.711543e-16
126,116,9.941007e-16
126,117,5.957308e-16
126,118,6.097215e-16
126,119,5.254023e-16
126,120,5.244920e-16
126,121,4.801009e-16
126,122,7.010362e-16
126,123,5.342498e-16
126,124,3.431771e-16
126,125,3.983338e-16
126,126,3.195512e-16
126,127,2.243395e-16
126,128,2.920231e-16
126,129,2.050826e-16
126,130,2.800821e-16
126,131,2.787657e-16
126,132,2.010547e-16
126,133,2.049239e-16
126,134,2.299386e-16
126,135,2.563383e-16
126,136,8.955434e-17
126,137,1.967994e-16
126,138,1.164965e-16
126,139,1.791673e-16
126,140,8.571470e-17
126,141,1.323769e-16
126,142,9.100828e-17
126,143,1.607933e-16
126,144,1.254413e-16
126,145,5.425111e-17
126,146,7.861751e-17
126,147,1.370749e-16
126,148,1.021613e-16
126,149,5.680111e-17
126,150,1.244209e-16
126,151,0.000000e+00
126,152,4.084073e-17
126,153,9.329597e-17
126,154,0.000000e+00
126,155,1.982003e-17
126,156,7.824335e-17
126,157,2.030469e-17
126,158,1.696155e-17
126,159,3.443870e-17
126,160,2.006585e-17
126,161,0.000000e+00
126,162,3.285850e-19
126,163,3.989569e-19
126,164,0.000000e+00
126,165,0.000000e+00
126,166,1.813085e-17
126,167,0.000000e+00
126,168,0.000000e+00
126,169,3.146857e-19
126,170,3.508692e-19
126,171,3.523597e-19
126,172,0.000000e+00
126,173,3.462969e-19
126,174,0.000000e+00
126,175,0.000000e+00
126,176,3.304271e-19
126,177,3.819997e-19
126,178,0.000000e+00
126,179,0.000000e+00
126,180,0.000000e+00
126,181,0.000000e+00
126,182,0.000000e+00
126,183,0.000000e+00
126,184,0.000000e+00
126,185,0.000000e+00
126,186,0.000000e+00
126,187,0.000000e+00
126,188,0.000000e+00
126,189,0.000000e+00
126,190,0.000000e+00
126,191,0.000000e+00
126,192,0.000000e+00
126,193,0.000000e+00
126,194,0.000000e+00
126,195,0.000000e+00
126,196,0.000000e+00
126,197,0.000000e+00
126,198,0.000000e+00
126,199,0.000000e+00
126,200,0.000000e+00
126,201,0.000000e+00
127,0,0.000000e+00
127,1,5.990871e-14
127,2,3.990984e-14
127,3,5.348550e-14
127,4,2.981156e-14
127,5,2.711794e-14
127,6,2.749887e-14
127,7,1.959094e-14
127,8,1.747950e-14
127,9,1.668206e-14
127,10,2.465784e-14
127,11,1.827117e-14
127,12,1.466010e-14
127,13,1.621520e-14
127,14,1.240135e-14
127,15,1.092448e-14
127,16,8.466443e-15
127,17,1.141928e-14
127,18,1.431656e-14
127,19,2.191129e-14
127,20,2.328800e-14
127,21,2.307008e-14
127,22,2.311939e-14
127,23,2.139676e-14
127,24,2.126142e-14
127,25,1.981815e-14
127,26,1.417223e-14
127,27,1.151437e-14
127,28,8.476728e-15
127,29,6.847143e-15
127,30,6.021569e-15
127,31,4.746499e-15
127,32,4.275489e-15
127,33,1.685938e-15
127,34,1.105372e-15
127,35,1.927772e-15
127,36,2.451747e-15
127,37,8.910213e-16
127,38,1.075702e-15
127,39,1.106047e-15
127,40,1.403967e-15
127,41,1.391472e-15
127,42,1.239738e-15
127,43,1.377413e-15
127,44,1.581531e-15
127,45,1.251535e-15
127,46,1.594714e-15
127,47,1.331121e-15
127,48,1.179158e-15
127,49,1.686289e-15
127,50,1.249125e-15
127,51,1.477029e-15
127,52,1.294650e-15
127,53,1.270257e-15
127,54,9.918287e-16
127,55,1.098537e-15
127,56,9.710357e-16
127,57,1.070773e-15
127,58,9.419541e-16
127,59,1.089795e-15
127,60,8.568316e-16
127,61,1.091951e-15
127,62,9.997389e-16
127,63,7.724224e-16
127,64,8.012680e-16
127,65,1.111620e-15
127,66,9.402052e-16
127,67,8.259179e-16
127,68,7.794987e-16
127,69,1.007474e-15
127,70,7.015464e-16
127,71,6.225865e-16
127,72,6.353594e-16
127,73,7.704455e-16
127,74,4.566244e-16
127,75,6.477775e-16
127,76,6.575766e-16
127,77,7.084844e-16
127,78,6.539283e-16
127,79,7.082941e-16
127,80,6.066158e-16
127,81,6.582706e-16
127,82,4.871919e-16
127,83,5.882353e-16
127,84,6.049425e-16
127,85,5.949592e-16
127,86,4.301444e-16
127,87,4.542776e-16
127,88,6.864086e-16
127,89,7.474734e-16
127,90,8.957624e-16
127,91,9.319768e-16
127,92,6.915776e-16
127,93,7.284694e-16
127,94,7.766333e-16
127,95,1.196196e-15
127,96,7.883954e-16
127,97,9.384725e-16
127,98,9.238439e-16
127,99,8.415252e-16
127,100,7.472172e-16
127,101,8.308226e-16
127,102,1.067386e-15
127,103,6.502308e-16
127,104,7.922602e-16
127,105,6.819723e-16
127,106,7.281370e-16
127,107,7.867605e-16
127,108,9.612170e-16
127,109,7.275839e-16
127,110,6.591501e-16
127,111,5.996878e-16
127,112,5.588211e-16
127,113,7.992121e-16
127,114,8.863018e-16
127,115,6.666487e-16
127,116,9.343851e-16
127,117,6.030147e-16
127,118,5.908817e-16
127,119,5.424729e-16
127,120,5.135249e-16
127,121,3.114284e-16
127,122,5.444567e-16
127,123,3.739319e-16
127,124,3.294072e-16
127,125,3.667845e-16
127,126,2.243395e-16
127,127,2.609301e-16
127,128,3.079525e-16
127,129,2.046242e-16
127,130,2.970290e-16
127,131,2.718461e-16
127,132,2.048977e-16
127,133,2.224215e-16
127,134,2.170959e-16
127,135,2.637518e-16
127,136,9.403008e-17
127,137,2.174918e-16
127,138,1.038506e-16
127,139,2.082263e-16
127,140,7.199882e-17
127,141,1.418333e-16
127,142,8.793983e-17
127,143,1.643862e-16
127,144,1.395380e-16
127,145,6.665357e-17
127,146,7.980707e-17
127,147,1.414825e-16
127,148,1.061607e-16
127,149,5.933563e-17
127,150,1.315357e-16
127,151,0.000000e+00
127,152,4.360646e-17
127,153,9.705665e-17
127,154,0.000000e+00
127,155,2.674537e-17
127,156,8.115107e-17
127,157,2.116818e-17
127,158,2.310142e-17
127,159,3.738334e-17
127,160,2.095119e-17
127,161,0.000000e+00
127,162,2.520549e-18
127,163,6.768763e-18
127,164,0.000000e+00
127,165,0.000000e+00
127,166,2.060054e-17
127,167,0.000000e+00
127,168,0.000000e+00
127,169,2.413929e-18
127,170,2.691489e-18
127,171,2.466351e-18
127,172,0.000000e+00
127,173,2.656415e-18
127,174,0.000000e+00
127,175,0.000000e+00
127,176,2.312833e-18
127,177,2.673817e-18
127,178,0.000000e+00
127,179,0.000000e+00
127,180,0.000000e+00
127,181,0.000000e+00
127,182,0.000000e+00
127,183,0.000000e+00
127,184,0.000000e+00
127,185,0.000000e+00
127,186,0.000000e+00
127,187,0.000000e+00
127,188,0.000000e+00
127,189,0.000000e+00
127,190,0.000000e+00
127,191,0.000000e+00
127,192,0.000000e+00
127,193,0.000000e+00
127,194,0.000000e+00
127,195,0.000000e+00
127,196,0.000000e+00
127,197,0.000000e+00
127,198,0.000000e+00
127,199,0.000000e+00
127,200,0.000000e+00
127,201,0.000000e+00
128,0,0.000000e+00
128,1,6.757237e-14
128,2,4.603590e-14
128,3,5.846938e-14
128,4,2.850670e-14
128,5,2.621013e-14
128,6,2.497577e-14
128,7,1.421651e-14
128,8,1.353651e-14
128,9,1.249735e-14
128,10,2.177131e-14
128,11,1.466038e-14
128,12,9.930508e-15
128,13,1.262832e-14
128,14,8.468114e-15
128,15,7.083261e-15
128,16,4.978928e-15
128,17,8.895936e-15
128,18,1.276565e-14
128,19,2.220317e-14
128,20,2.363132e-14
128,21,2.338598e-14
128,22,2.415870e-14
128,23,2.217985e-14
128,24,2.183824e-14
128,25,2.092741e-14
128,26,1.483266e-14
128,27,1.150497e-14
128,28,7.949618e-15
128,29,6.694473e-15
128,30,5.713467e-15
128,31,3.960515e-15
128,32,3.837020e-15
128,33,3.035944e-16
128,34,2.406884e-16
128,35,1.452491e-15
128,36,2.194710e-15
128,37,3.817418e-16
128,38,6.625183e-16
128,39,4.072556e-16
128,40,8.976448e-16
128,41,1.122736e-15
128,42,8.169736e-16
128,43,1.010104e-15
128,44,1.535262e-15
128,45,8.269986e-16
128,46,1.129234e-15
128,47,1.245391e-15
128,48,9.020351e-16
128,49,1.466119e-15
128,50,1.125278e-15
128,51,1.521196e-15
128,52,1.225785e-15
128,53,1.161441e-15
128,54,1.016116e-15
128,55,1.192784e-15
128,56,1.019170e-15
128,57,1.203842e-15
128,58,1.068462e-15
128,59,1.332055e-15
128,60,1.174898e-15
128,61,1.329009e-15
128,62,1.139645e-15
128,63,9.884478e-16
128,64,1.043892e-15
128,65,1.167402e-15
128,66,1.091066e-15
128,67,1.186440e-15
128,68,1.050700e-15
128,69,1.304465e-15
128,70,7.521145e-16
128,71,6.942156e-16
128,72,8.671369e-16
128,73,9.914979e-16
128,74,6.487752e-16
128,75,7.427797e-16
128,76,8.654218e-16
128,77,8.745668e-16
128,78,8.067584e-16
128,79,8.488986e-16
128,80,7.137874e-16
128,81,7.833049e-16
128,82,5.447282e-16
128,83,6.979166e-16
128,84,7.715736e-16
128,85,7.582903e-16
128,86,4.336195e-16
128,87,6.166628e-16
128,88,8.517717e-16
128,89,9.139450e-16
128,90,1.158897e-15
128,91,1.087615e-15
128,92,8.811518e-16
128,93,9.336416e-16
128,94,9.500935e-16
128,95,1.517079e-15
128,96,1.050797e-15
128,97,1.247789e-15
128,98,1.199530e-15
128,99,1.105570e-15
128,100,9.297632e-16
128,101,1.074407e-15
128,102,1.331960e-15
128,103,8.123656e-16
128,104,9.997494e-16
128,105,8.807228e-16
128,106,8.652916e-16
128,107,9.745174e-16
128,108,1.213911e-15
128,109,9.162787e-16
128,110,8.688093e-16
128,111,7.822256e-16
128,112,7.561353e-16
128,113,1.004473e-15
128,114,1.134088e-15
128,115,8.841989e-16
128,116,1.231715e-15
128,117,7.887045e-16
128,118,7.556070e-16
128,119,7.216632e-16
128,120,6.687341e-16
128,121,3.915797e-16
128,122,6.446335e-16
128,123,4.615616e-16
128,124,4.242661e-16
128,125,4.839596e-16
128,126,2.920231e-16
128,127,3.079525e-16
128,128,4.236160e-16
128,129,2.638758e-16
128,130,3.666433e-16
128,131,3.434722e-16
128,132,2.707201e-16
128,133,2.827265e-16
128,134,2.512986e-16
128,135,3.508881e-16
128,136,1.252425e-16
128,137,2.764109e-16
128,138,1.377648e-16
128,139,2.396702e-16
128,140,9.433626e-17
128,141,1.704038e-16
128,142,1.146263e-16
128,143,2.025876e-16
128,144,1.741055e-16
128,145,6.223761e-17
128,146,1.052877e-16
128,147,1.876234e-16
128,148,1.410653e-16
128,149,7.897627e-17
128,150,1.757135e-16
128,151,0.000000e+00
128,152,5.837200e-17
128,153,1.290694e-16
128,154,0.000000e+00
128,155,1.558520e-17
128,156,1.077795e-16
128,157,2.817559e-17
128,158,1.022218e-17
128,159,4.729857e-17
128,160,2.786733e-17
128,161,0.000000e+00
128,162,1.555428e-18
128,163,-1.323494e-17
128,164,0.000000e+00
128,165,0.000000e+00
128,166,2.549529e-17
128,167,0.000000e+00
128,168,0.000000e+00
128,169,1.489632e-18
128,170,1.660915e-18
128,171,1.594147e-18
128,172,0.000000e+00
128,173,1.639271e-18
128,174,0.000000e+00
128,175,0.000000e+00
128,176,1.494919e-18
128,177,1.728244e-18
128,178,0.000000e+00
128,179,0.000000e+00
128,180,0.000000e+00
128,181,0.000000e+00
128,182,0.000000e+00
128,183,0.000000e+00
128,184,0.000000e+00
128,185,0.000000e+00
128,186,0.000000e+00
128,187,0.000000e+00
128,188,0.000000e+00
128,189,0.000000e+00
128,190,0.000000e+00
128,191,0.000000e+00
128,192,0.000000e+00
128,193,0.000000e+00
128,194,0.000000e+00
128,195,0.000000e+00
128,196,0.000000e+00
128,197,0.000000e+00
128,198,0.000000e+00
128,199,0.000000e+00
128,200,0.000000e+00
128,201,0.000000e+00
129,0,0.000000e+00
129,1,9.758564e-14
129,2,1.064686e-13
129,3,1.057605e-13
129,4,7.676324e-14
129,5,6.875533e-14
129,6,6.632538e-14
129,7,5.492596e-14
129,8,5.117750e-14
129,9,4.715356e-14
129,10,5.107996e-14
129,11,4.481123e-14
129,12,3.759385e-14
129,13,3.758339e-14
129,14,3.354983e-14
129,15,2.929465e-14
129,16,2.486898e-14
129,17,2.532226e-14
129,18,2.630455e-14
129,19,3.196172e-14
129,20,3.183657e-14
129,21,3.002109e-14
129,22,2.916786e-14
129,23,2.672991e-14
129,24,2.512644e-14
129,25,2.400760e-14
129,26,1.779336e-14
129,27,1.505151e-14
129,28,1.162899e-14
129,29,1.013388e-14
129,30,8.601994e-15
129,31,7.296272e-15
129,32,6.897265e-15
129,33,3.995468e-15
129,34,3.121383e-15
129,35,3.545142e-15
129,36,3.880105e-15
129,37,2.304243e-15
129,38,2.469940e-15
129,39,2.142764e-15
129,40,2.248758e-15
129,41,2.204289e-15
129,42,1.895559e-15
129,43,2.059930e-15
129,44,2.115781e-15
129,45,1.520299e-15
129,46,1.548492e-15
129,47,1.433321e-15
129,48,1.300576e-15
129,49,1.607230e-15
129,50,1.265069e-15
129,51,1.389643e-15
129,52,1.227988e-15
129,53,1.165971e-15
129,54,1.035297e-15
129,55,1.009572e-15
129,56,8.056165e-16
129,57,9.878302e-16
129,58,9.254716e-16
129,59,9.859366e-16
129,60,8.913222e-16
129,61,9.077253e-16
129,62,8.276632e-16
129,63,5.962735e-16
129,64,6.493867e-16
129,65,8.191015e-16
129,66,7.086408e-16
129,67,7.295013e-16
129,68,6.097196e-16
129,69,7.774299e-16
129,70,4.390643e-16
129,71,4.650182e-16
129,72,4.940172e-16
129,73,5.490224e-16
129,74,3.571763e-16
129,75,4.363314e-16
129,76,5.081524e-16
129,77,4.916576e-16
129,78,4.620285e-16
129,79,5.500671e-16
129,80,3.976951e-16
129,81,4.472146e-16
129,82,3.035819e-16
129,83,3.943905e-16
129,84,4.597417e-16
129,85,4.219178e-16
129,86,2.614749e-16
129,87,3.321994e-16
129,88,5.322047e-16
129,89,5.633550e-16
129,90,6.833377e-16
129,91,6.857164e-16
129,92,5.467925e-16
129,93,5.469448e-16
129,94,6.128780e-16
129,95,1.000828e-15
129,96,6.215525e-16
129,97,7.873954e-16
129,98,7.499718e-16
129,99,6.844628e-16
129,100,5.778857e-16
129,101,6.930529e-16
129,102,8.669468e-16
129,103,5.068476e-16
129,104,6.812270e-16
129,105,5.650385e-16
129,106,6.092506e-16
129,107,6.334001e-16
129,108,8.199806e-16
129,109,6.174640e-16
129,110,5.615145e-16
129,111,5.181007e-16
129,112,4.684701e-16
129,113,6.804086e-16
129,114,7.544132e-16
129,115,5.745609e-16
129,116,8.165093e-16
129,117,5.265035e-16
129,118,5.061905e-16
129,119,4.683409e-16
129,120,4.460397e-16
129,121,2.916226e-16
129,122,4.818227e-16
129,123,3.434919e-16
129,124,2.923039e-16
129,125,3.245870e-16
129,126,2.050826e-16
129,127,2.046242e-16
129,128,2.638758e-16
129,129,1.815171e-16
129,130,2.445546e-16
129,131,2.329669e-16
129,132,1.728049e-16
129,133,1.872950e-16
129,134,1.819503e-16
129,135,2.261460e-16
129,136,7.994102e-17
129,137,1.787768e-16
129,138,9.265913e-17
129,139,1.626725e-16
129,140,6.415070e-17
129,141,1.147666e-16
129,142,7.450578e-17
129,143,1.340604e-16
129,144,1.146048e-16
129,145,4.059334e-17
129,146,7.143108e-17
129,147,1.246762e-16
129,148,9.258776e-17
129,149,5.134722e-17
129,150,1.117967e-16
129,151,0.000000e+00
129,152,3.647649e-17
129,153,8.454185e-17
129,154,0.000000e+00
129,155,1.440682e-17
129,156,7.098094e-17
129,157,1.838361e-17
129,158,1.210672e-17
129,159,3.170452e-17
129,160,1.813505e-17
129,161,0.000000e+00
129,162,3.685555e-19
129,163,-3.380207e-18
129,164,0.000000e+00
129,165,0.000000e+00
129,166,1.667393e-17
129,167,0.000000e+00
129,168,0.000000e+00
129,169,3.529654e-19
129,170,3.935504e-19
129,171,3.758723e-19
129,172,0.000000e+00
129,173,3.884219e-19
129,174,0.000000e+00
129,175,0.000000e+00
129,176,3.524762e-19
129,177,4.074902e-19
129,178,0.000000e+00
129,179,0.000000e+00
129,180,0.000000e+00
129,181,0.000000e+00
129,182,0.000000e+00
129,183,0.000000e+00
129,184,0.000000e+00
129,185,0.000000e+00
129,186,0.000000e+00
129,187,0.000000e+00
129,188,0.000000e+00
129,189,0.000000e+00
129,190,0.000000e+00
129,191,0.000000e+00
129,192,0.000000e+00
129,193,0.000000e+00
129,194,0.000000e+00
129,195,0.000000e+00
129,196,0.000000e+00
129,197,0.000000e+00
129,198,0.000000e+00
129,199,0.000000e+00
129,200,0.000000e+00
129,201,0.000000e+00
130,0,0.000000e+00
130,1,1.299912e-13
130,2,1.284707e-13
130,3,1.289203e-13
130,4,9.583490e-14
130,5,8.352212e-14
130,6,8.315343e-14
130,7,6.788293e-14
130,8,6.218774e-14
130,9,5.800974e-14
130,10,6.299636e-14
130,11,5.506850e-14
130,12,4.499275e-14
130,13,4.498546e-14
130,14,3.974259e-14
130,15,3.233026e-14
130,16,2.701527e-14
130,17,2.794626e-14
130,18,2.805420e-14
130,19,3.502032e-14
130,20,3.620520e-14
130,21,3.423076e-14
130,22,3.340956e-14
130,23,3.116788e-14
130,24,3.000574e-14
130,25,2.872702e-14
130,26,2.112484e-14
130,27,1.773889e-14
130,28,1.358865e-14
130,29,1.160652e-14
130,30,9.999815e-15
130,31,8.750877e-15
130,32,8.274879e-15
130,33,4.887710e-15
130,34,3.626272e-15
130,35,4.184523e-15
130,36,4.735655e-15
130,37,2.889874e-15
130,38,3.090206e-15
130,39,2.834609e-15
130,40,2.956233e-15
130,41,2.872076e-15
130,42,2.541624e-15
130,43,2.948503e-15
130,44,2.976866e-15
130,45,2.243884e-15
130,46,2.421497e-15
130,47,2.202583e-15
130,48,2.021363e-15
130,49,2.531914e-15
130,50,1.995993e-15
130,51,2.209412e-15
130,52,2.048036e-15
130,53,1.867611e-15
130,54,1.623783e-15
130,55,1.698673e-15
130,56,1.416979e-15
130,57,1.603777e-15
130,58,1.458256e-15
130,59,1.466328e-15
130,60,1.342196e-15
130,61,1.513993e-15
130,62,1.403449e-15
130,63,1.041632e-15
130,64,1.110261e-15
130,65,1.410652e-15
130,66,1.140000e-15
130,67,1.117758e-15
130,68,1.019666e-15
130,69,1.294207e-15
130,70,7.949823e-16
130,71,7.775867e-16
130,72,8.052675e-16
130,73,9.128618e-16
130,74,6.116837e-16
130,75,7.517763e-16
130,76,8.219722e-16
130,77,8.162472e-16
130,78,7.630192e-16
130,79,8.645201e-16
130,80,6.982693e-16
130,81,7.527294e-16
130,82,5.422155e-16
130,83,6.706875e-16
130,84,7.416908e-16
130,85,7.162314e-16
130,86,4.754580e-16
130,87,5.460660e-16
130,88,8.632532e-16
130,89,8.601950e-16
130,90,1.063037e-15
130,91,1.066610e-15
130,92,8.197631e-16
130,93,8.757749e-16
130,94,9.291390e-16
130,95,1.417091e-15
130,96,9.297382e-16
130,97,1.145920e-15
130,98,1.098512e-15
130,99,9.941484e-16
130,100,8.608828e-16
130,101,1.005323e-15
130,102,1.257443e-15
130,103,7.599598e-16
130,104,9.845161e-16
130,105,8.107305e-16
130,106,8.738218e-16
130,107,9.177717e-16
130,108,1.172886e-15
130,109,8.855781e-16
130,110,7.932324e-16
130,111,7.108434e-16
130,112,6.600912e-16
130,113,9.499881e-16
130,114,1.055546e-15
130,115,8.032230e-16
130,116,1.131409e-15
130,117,7.209422e-16
130,118,7.056995e-16
130,119,6.481968e-16
130,120,6.202659e-16
130,121,3.950167e-16
130,122,6.671253e-16
130,123,4.651546e-16
130,124,3.985580e-16
130,125,4.502081e-16
130,126,2.800821e-16
130,127,2.970290e-16
130,128,3.666433e-16
130,129,2.445546e-16
130,130,3.513443e-16
130,131,3.262768e-16
130,132,2.434629e-16
130,133,2.618358e-16
130,134,2.594690e-16
130,135,3.159282e-16
130,136,1.121772e-16
130,137,2.533573e-16
130,138,1.288989e-16
130,139,2.381384e-16
130,140,9.020349e-17
130,141,1.649026e-16
130,142,1.051350e-16
130,143,1.941277e-16
130,144,1.629452e-16
130,145,7.046815e-17
130,146,9.525488e-17
130,147,1.692455e-16
130,148,1.270075e-16
130,149,7.089840e-17
130,150,1.572387e-16
130,151,0.000000e+00
130,152,5.210995e-17
130,153,1.161177e-16
130,154,0.000000e+00
130,155,2.539098e-17
130,156,9.709484e-17
130,157,2.532321e-17
130,158,2.099392e-17
130,159,4.203648e-17
130,160,2.506556e-17
130,161,0.000000e+00
130,162,6.233197e-19
130,163,8.223381e-19
130,164,0.000000e+00
130,165,0.000000e+00
130,166,2.232989e-17
130,167,0.000000e+00
130,168,0.000000e+00
130,169,5.969530e-19
130,170,6.655924e-19
130,171,6.706181e-19
130,172,0.000000e+00
130,173,6.569188e-19
130,174,0.000000e+00
130,175,0.000000e+00
130,176,6.288755e-19
130,177,7.270297e-19
130,178,0.000000e+00
130,179,0.000000e+00
130,180,0.000000e+00
130,181,0.000000e+00
130,182,0.000000e+00
130,183,0.000000e+00
130,184,0.000000e+00
130,185,0.000000e+00
130,186,0.000000e+00
130,187,0.000000e+00
130,188,0.000000e+00
130,189,0.000000e+00
130,190,0.000000e+00
130,191,0.000000e+00
130,192,0.000000e+00
130,193,0.000000e+00
130,194,0.000000e+00
130,195,0.000000e+00
130,196,0.000000e+00
130,197,0.000000e+00
130,198,0.000000e+00
130,199,0.000000e+00
130,200,0.000000e+00
130,201,0.000000e+00
131,0,0.000000e+00
131,1,1.820416e-13
131,2,2.029449e-13
131,3,1.918635e-13
131,4,1.508260e-13
131,5,1.317734e-13
131,6,1.298925e-13
131,7,1.094800e-13
131,8,1.011258e-13
131,9,9.317738e-14
131,10,9.586302e-14
131,11,8.662836e-14
131,12,7.252097e-14
131,13,7.151752e-14
131,14,6.587565e-14
131,15,5.600999e-14
131,16,4.817607e-14
131,17,4.671524e-14
131,18,4.672894e-14
131,19,5.299819e-14
131,20,5.258851e-14
131,21,4.839775e-14
131,22,4.607784e-14
131,23,4.235265e-14
131,24,3.934483e-14
131,25,3.752123e-14
131,26,2.802027e-14
131,27,2.395764e-14
131,28,1.882167e-14
131,29,1.637773e-14
131,30,1.399586e-14
131,31,1.258655e-14
131,32,1.194218e-14
131,33,7.899966e-15
131,34,5.972794e-15
131,35,6.305858e-15
131,36,6.740488e-15
131,37,4.544508e-15
131,38,4.776503e-15
131,39,4.231152e-15
131,40,4.149789e-15
131,41,3.984766e-15
131,42,3.466084e-15
131,43,3.986531e-15
131,44,3.860318e-15
131,45,2.892259e-15
131,46,2.898514e-15
131,47,2.628530e-15
131,48,2.474321e-15
131,49,2.899652e-15
131,50,2.329888e-15
131,51,2.487899e-15
131,52,2.336325e-15
131,53,2.088012e-15
131,54,1.920511e-15
131,55,1.937057e-15
131,56,1.575897e-15
131,57,1.877771e-15
131,58,1.729715e-15
131,59,1.638895e-15
131,60,1.617447e-15
131,61,1.714273e-15
131,62,1.606637e-15
131,63,1.178506e-15
131,64,1.239941e-15
131,65,1.574354e-15
131,66,1.263476e-15
131,67,1.259017e-15
131,68,1.130913e-15
131,69,1.407320e-15
131,70,8.431567e-16
131,71,8.654606e-16
131,72,8.874716e-16
131,73,9.678400e-16
131,74,7.142121e-16
131,75,7.942554e-16
131,76,9.286386e-16
131,77,8.617964e-16
131,78,8.619804e-16
131,79,9.187503e-16
131,80,7.500598e-16
131,81,7.819702e-16
131,82,5.735344e-16
131,83,6.826658e-16
131,84,7.778121e-16
131,85,7.299091e-16
131,86,4.760829e-16
131,87,5.797633e-16
131,88,9.368069e-16
131,89,8.470418e-16
131,90,1.065672e-15
131,91,1.100623e-15
131,92,8.285136e-16
131,93,8.918669e-16
131,94,9.497387e-16
131,95,1.426574e-15
131,96,9.273631e-16
131,97,1.195115e-15
131,98,1.089641e-15
131,99,9.808274e-16
131,100,8.245351e-16
131,101,1.011090e-15
131,102,1.201398e-15
131,103,7.238303e-16
131,104,9.942266e-16
131,105,7.805721e-16
131,106,8.811934e-16
131,107,8.722347e-16
131,108,1.151868e-15
131,109,8.768565e-16
131,110,7.619834e-16
131,111,6.765364e-16
131,112,6.296442e-16
131,113,8.948048e-16
131,114,9.985532e-16
131,115,7.612780e-16
131,116,1.079593e-15
131,117,6.800967e-16
131,118,6.734854e-16
131,119,6.095673e-16
131,120,5.884245e-16
131,121,4.044360e-16
131,122,6.556093e-16
131,123,4.729197e-16
131,124,3.798214e-16
131,125,4.321434e-16
131,126,2.787657e-16
131,127,2.718461e-16
131,128,3.434722e-16
131,129,2.329669e-16
131,130,3.262768e-16
131,131,3.261561e-16
131,132,2.311122e-16
131,133,2.433348e-16
131,134,2.507107e-16
131,135,2.971639e-16
131,136,1.058328e-16
131,137,2.350738e-16
131,138,1.244243e-16
131,139,2.202513e-16
131,140,8.877957e-17
131,141,1.591303e-16
131,142,1.002880e-16
131,143,1.879327e-16
131,144,1.506612e-16
131,145,6.672982e-17
131,146,9.067474e-17
131,147,1.592146e-16
131,148,1.192912e-16
131,149,6.654076e-17
131,150,1.472038e-16
131,151,0.000000e+00
131,152,4.862210e-17
131,153,1.091056e-16
131,154,0.000000e+00
131,155,3.125368e-17
131,156,9.124187e-17
131,157,2.379228e-17
131,158,2.739821e-17
131,159,3.952343e-17
131,160,2.350196e-17
131,161,0.000000e+00
131,162,4.029793e-19
131,163,9.046148e-18
131,164,0.000000e+00
131,165,0.000000e+00
131,166,2.090550e-17
131,167,0.000000e+00
131,168,0.000000e+00
131,169,3.859331e-19
131,170,4.303088e-19
131,171,4.535930e-19
131,172,0.000000e+00
131,173,4.247013e-19
131,174,0.000000e+00
131,175,0.000000e+00
131,176,4.253591e-19
131,177,4.917487e-19
131,178,0.000000e+00
131,179,0.000000e+00
131,180,0.000000e+00
131,181,0.000000e+00
131,182,0.000000e+00
131,183,0.000000e+00
131,184,0.000000e+00
131,185,0.000000e+00
131,186,0.000000e+00
131,187,0.000000e+00
131,188,0.000000e+00
131,189,0.000000e+00
131,190,0.000000e+00
131,191,0.000000e+00
131,192,0.000000e+00
131,193,0.000000e+00
131,194,0.000000e+00
131,195,0.000000e+00
131,196,0.000000e+00
131,197,0.000000e+00
131,198,0.000000e+00
131,199,0.000000e+00
131,200,0.000000e+00
131,201,0.000000e+00
132,0,0.000000e+00
132,1,8.165797e-14
132,2,7.613279e-14
132,3,7.589347e-14
132,4,5.269394e-14
132,5,4.522275e-14
132,6,4.446775e-14
132,7,3.316843e-14
132,8,3.077271e-14
132,9,2.890746e-14
132,10,3.355783e-14
132,11,2.822066e-14
132,12,2.142248e-14
132,13,2.247583e-14
132,14,1.920986e-14
132,15,1.502479e-14
132,16,1.225101e-14
132,17,1.406018e-14
132,18,1.541004e-14
132,19,2.146289e-14
132,20,2.287915e-14
132,21,2.209636e-14
132,22,2.211515e-14
132,23,2.062683e-14
132,24,1.981381e-14
132,25,1.899101e-14
132,26,1.382650e-14
132,27,1.107376e-14
132,28,8.194862e-15
132,29,6.855798e-15
132,30,5.796961e-15
132,31,4.697352e-15
132,32,4.592328e-15
132,33,1.812283e-15
132,34,1.296779e-15
132,35,1.996010e-15
132,36,2.467651e-15
132,37,1.030239e-15
132,38,1.198629e-15
132,39,9.050293e-16
132,40,1.095161e-15
132,41,1.276956e-15
132,42,8.906233e-16
132,43,1.208266e-15
132,44,1.400657e-15
132,45,8.333138e-16
132,46,9.649118e-16
132,47,9.847259e-16
132,48,7.909273e-16
132,49,1.124646e-15
132,50,8.627694e-16
132,51,1.130981e-15
132,52,9.054183e-16
132,53,8.365381e-16
132,54,7.337127e-16
132,55,9.541403e-16
132,56,7.968753e-16
132,57,1.044351e-15
132,58,9.119433e-16
132,59,9.904580e-16
132,60,9.981950e-16
132,61,1.117313e-15
132,62,1.012728e-15
132,63,8.464528e-16
132,64,9.196322e-16
132,65,9.954662e-16
132,66,8.817872e-16
132,67,9.977899e-16
132,68,9.114994e-16
132,69,1.085542e-15
132,70,6.619673e-16
132,71,6.308420e-16
132,72,7.642827e-16
132,73,8.151904e-16
132,74,6.047757e-16
132,75,6.453300e-16
132,76,7.320067e-16
132,77,7.278869e-16
132,78,6.466635e-16
132,79,6.671087e-16
132,80,6.157134e-16
132,81,6.076179e-16
132,82,4.685909e-16
132,83,5.477066e-16
132,84,6.169546e-16
132,85,6.110678e-16
132,86,3.667657e-16
132,87,4.856888e-16
132,88,6.979972e-16
132,89,6.566963e-16
132,90,8.673858e-16
132,91,8.171114e-16
132,92,6.572184e-16
132,93,7.199064e-16
132,94,6.910875e-16
132,95,1.074308e-15
132,96,7.509275e-16
132,97,8.894574e-16
132,98,8.291710e-16
132,99,7.917937e-16
132,100,6.617415e-16
132,101,7.605299e-16
132,102,9.176909e-16
132,103,5.715083e-16
132,104,7.373724e-16
132,105,6.060683e-16
132,106,6.592758e-16
132,107,6.634062e-16
132,108,8.472929e-16
132,109,6.439757e-16
132,110,5.876832e-16
132,111,5.100670e-16
132,112,5.024384e-16
132,113,6.537109e-16
132,114,7.510506e-16
132,115,5.937493e-16
132,116,8.241572e-16
132,117,5.129493e-16
132,118,5.009644e-16
132,119,4.773280e-16
132,120,4.449238e-16
132,121,3.100392e-16
132,122,4.711201e-16
132,123,3.520417e-16
132,124,2.779195e-16
132,125,3.256711e-16
132,126,2.010547e-16
132,127,2.048977e-16
132,128,2.707201e-16
132,129,1.728049e-16
132,130,2.434629e-16
132,131,2.311122e-16
132,132,1.894623e-16
132,133,1.837993e-16
132,134,1.692581e-16
132,135,2.330731e-16
132,136,8.461605e-17
132,137,1.845361e-16
132,138,9.335115e-17
132,139,1.555514e-16
132,140,6.770669e-17
132,141,1.098204e-16
132,142,8.020017e-17
132,143,1.357831e-16
132,144,1.137705e-16
132,145,4.095704e-17
132,146,6.897705e-17
132,147,1.212538e-16
132,148,9.181645e-17
132,149,5.169784e-17
132,150,1.164390e-16
132,151,0.000000e+00
132,152,3.898363e-17
132,153,8.416547e-17
132,154,0.000000e+00
132,155,1.238528e-17
132,156,7.002637e-17
132,157,1.842346e-17
132,158,8.266881e-18
132,159,3.272634e-17
132,160,1.819758e-17
132,161,0.000000e+00
132,162,3.373032e-18
132,163,-6.542992e-18
132,164,0.000000e+00
132,165,0.000000e+00
132,166,1.859559e-17
132,167,0.000000e+00
132,168,0.000000e+00
132,169,3.230351e-18
132,170,3.601787e-18
132,171,3.319750e-18
132,172,0.000000e+00
132,173,3.554850e-18
132,174,0.000000e+00
132,175,0.000000e+00
132,176,3.113112e-18
132,177,3.599003e-18
132,178,0.000000e+00
132,179,0.000000e+00
132,180,0.000000e+00
132,181,0.000000e+00
132,182,0.000000e+00
132,183,0.000000e+00
132,184,0.000000e+00
132,185,0.000000e+00
132,186,0.000000e+00
132,187,0.000000e+00
132,188,0.000000e+00
132,189,0.000000e+00
132,190,0.000000e+00
132,191,0.000000e+00
132,192,0.000000e+00
132,193,0.000000e+00
132,194,0.000000e+00
132,195,0.000000e+00
132,196,0.000000e+00
132,197,0.000000e+00
132,198,0.000000e+00
132,199,0.000000e+00
132,200,0.000000e+00
132,201,0.000000e+00
133,0,0.000000e+00
133,1,4.840787e-14
133,2,3.224630e-14
133,3,4.250102e-14
133,4,2.112269e-14
133,5,1.917289e-14
133,6,1.855133e-14
133,7,1.176450e-14
133,8,1.043586e-14
133,9,9.629189e-15
133,10,1.647764e-14
133,11,1.161262e-14
133,12,8.366694e-15
133,13,1.003275e-14
133,14,6.925817e-15
133,15,6.299118e-15
133,16,4.329514e-15
133,17,6.876379e-15
133,18,9.925174e-15
133,19,1.668351e-14
133,20,1.755246e-14
133,21,1.751527e-14
133,22,1.773270e-14
133,23,1.630651e-14
133,24,1.591212e-14
133,25,1.499866e-14
133,26,1.038563e-14
133,27,8.108037e-15
133,28,5.696754e-15
133,29,4.655053e-15
133,30,3.905833e-15
133,31,2.810921e-15
133,32,2.636293e-15
133,33,2.720973e-16
133,34,1.083012e-16
133,35,8.442774e-16
133,36,1.406659e-15
133,37,1.010890e-16
133,38,2.836846e-16
133,39,2.649651e-16
133,40,5.642704e-16
133,41,6.825006e-16
133,42,4.900073e-16
133,43,5.923225e-16
133,44,8.324337e-16
133,45,4.539213e-16
133,46,7.091068e-16
133,47,6.715528e-16
133,48,5.137811e-16
133,49,9.104055e-16
133,50,6.481244e-16
133,51,8.627527e-16
133,52,6.914043e-16
133,53,7.116805e-16
133,54,5.358091e-16
133,55,6.216034e-16
133,56,5.288348e-16
133,57,6.629916e-16
133,58,5.828163e-16
133,59,7.454180e-16
133,60,6.121253e-16
133,61,7.089147e-16
133,62,6.286392e-16
133,63,4.892342e-16
133,64,5.183372e-16
133,65,7.020273e-16
133,66,6.231846e-16
133,67,6.105881e-16
133,68,5.484900e-16
133,69,7.084777e-16
133,70,4.324414e-16
133,71,3.854128e-16
133,72,4.445241e-16
133,73,5.389232e-16
133,74,3.053429e-16
133,75,4.182409e-16
133,76,4.775777e-16
133,77,4.906664e-16
133,78,4.631951e-16
133,79,5.211421e-16
133,80,4.033186e-16
133,81,4.609759e-16
133,82,3.050191e-16
133,83,4.220762e-16
133,84,4.575068e-16
133,85,4.447195e-16
133,86,2.755169e-16
133,87,3.409628e-16
133,88,5.156824e-16
133,89,5.913832e-16
133,90,7.164124e-16
133,91,6.954675e-16
133,92,5.519416e-16
133,93,5.656360e-16
133,94,6.148430e-16
133,95,1.009204e-15
133,96,6.452577e-16
133,97,7.920593e-16
133,98,7.682365e-16
133,99,7.106414e-16
133,100,6.176379e-16
133,101,7.044589e-16
133,102,9.147631e-16
133,103,5.469506e-16
133,104,6.734786e-16
133,105,5.918300e-16
133,106,5.881570e-16
133,107,6.744487e-16
133,108,8.429418e-16
133,109,6.338450e-16
133,110,5.892978e-16
133,111,5.464816e-16
133,112,5.022246e-16
133,113,7.140338e-16
133,114,7.970954e-16
133,115,6.093304e-16
133,116,8.568170e-16
133,117,5.526321e-16
133,118,5.237715e-16
133,119,4.997476e-16
133,120,4.691476e-16
133,121,2.703264e-16
133,122,4.679562e-16
133,123,3.248336e-16
133,124,3.021773e-16
133,125,3.368859e-16
133,126,2.049239e-16
133,127,2.224215e-16
133,128,2.827265e-16
133,129,1.872950e-16
133,130,2.618358e-16
133,131,2.433348e-16
133,132,1.837993e-16
133,133,2.008663e-16
133,134,1.862048e-16
133,135,2.421457e-16
133,136,8.562852e-17
133,137,1.935875e-16
133,138,9.582886e-17
133,139,1.772441e-16
133,140,6.478794e-17
133,141,1.241469e-16
133,142,7.848817e-17
133,143,1.439727e-16
133,144,1.240967e-16
133,145,4.944793e-17
133,146,7.384268e-17
133,147,1.315095e-16
133,148,9.838760e-17
133,149,5.482259e-17
133,150,1.209815e-16
133,151,0.000000e+00
133,152,3.985965e-17
133,153,8.998309e-17
133,154,0.000000e+00
133,155,1.688227e-17
133,156,7.528502e-17
133,157,1.961553e-17
133,158,1.374681e-17
133,159,3.291939e-17
133,160,1.935938e-17
133,161,0.000000e+00
133,162,4.511453e-19
133,163,-2.283048e-18
133,164,0.000000e+00
133,165,0.000000e+00
133,166,1.743641e-17
133,167,0.000000e+00
133,168,0.000000e+00
133,169,4.320616e-19
133,170,4.817413e-19
133,171,4.843311e-19
133,172,0.000000e+00
133,173,4.754636e-19
133,174,0.000000e+00
133,175,0.000000e+00
133,176,4.541839e-19
133,177,5.250724e-19
133,178,0.000000e+00
133,179,0.000000e+00
133,180,0.000000e+00
133,181,0.000000e+00
133,182,0.000000e+00
133,183,0.000000e+00
133,184,0.000000e+00
133,185,0.000000e+00
133,186,0.000000e+00
133,187,0.000000e+00
133,188,0.000000e+00
133,189,0.000000e+00
133,190,0.000000e+00
133,191,0.000000e+00
133,192,0.000000e+00
133,193,0.000000e+00
133,194,0.000000e+00
133,195,0.000000e+00
133,196,0.000000e+00
133,197,0.000000e+00
133,198,0.000000e+00
133,199,0.000000e+00
133,200,0.000000e+00
133,201,0.000000e+00
134,0,0.000000e+00
134,1,2.242365e-13
134,2,2.801170e-13
134,3,2.565695e-13
134,4,2.133379e-13
134,5,1.855479e-13
134,6,1.834412e-13
134,7,1.599914e-13
134,8,1.481170e-13
134,9,1.378763e-13
134,10,1.355302e-13
134,11,1.252673e-13
134,12,1.080857e-13
134,13,1.042373e-13
134,14,9.812930e-14
134,15,8.206052e-14
134,16,7.187660e-14
134,17,6.769798e-14
134,18,6.067680e-14
134,19,6.304653e-14
134,20,6.210434e-14
134,21,5.604866e-14
134,22,5.281055e-14
134,23,4.929550e-14
134,24,4.653085e-14
134,25,4.490121e-14
134,26,3.499062e-14
134,27,3.160625e-14
134,28,2.582288e-14
134,29,2.285355e-14
134,30,1.983819e-14
134,31,1.874041e-14
134,32,1.752376e-14
134,33,1.376552e-14
134,34,1.083031e-14
134,35,1.007104e-14
134,36,1.005905e-14
134,37,8.057933e-15
134,38,8.124372e-15
134,39,7.318040e-15
134,40,6.920280e-15
134,41,6.353999e-15
134,42,5.949523e-15
134,43,6.495044e-15
134,44,5.966625e-15
134,45,4.938448e-15
134,46,4.751975e-15
134,47,4.106062e-15
134,48,4.076810e-15
134,49,4.320041e-15
134,50,3.533993e-15
134,51,3.468345e-15
134,52,3.449564e-15
134,53,3.009085e-15
134,54,2.806089e-15
134,55,2.587062e-15
134,56,2.096154e-15
134,57,2.248134e-15
134,58,2.113206e-15
134,59,1.789352e-15
134,60,1.780805e-15
134,61,1.833576e-15
134,62,1.774185e-15
134,63,1.182732e-15
134,64,1.249749e-15
134,65,1.662707e-15
134,66,1.207705e-15
134,67,1.135153e-15
134,68,9.915402e-16
134,69,1.298248e-15
134,70,7.965298e-16
134,71,8.511880e-16
134,72,7.232984e-16
134,73,7.681855e-16
134,74,5.930129e-16
134,75,6.778370e-16
134,76,7.632691e-16
134,77,6.678408e-16
134,78,7.135332e-16
134,79,8.113713e-16
134,80,5.803946e-16
134,81,6.517268e-16
134,82,4.502874e-16
134,83,5.425201e-16
134,84,6.080665e-16
134,85,5.509334e-16
134,86,4.046788e-16
134,87,4.191952e-16
134,88,7.881856e-16
134,89,6.681345e-16
134,90,8.050702e-16
134,91,9.215061e-16
134,92,6.579448e-16
134,93,6.959881e-16
134,94,8.260810e-16
134,95,1.128806e-15
134,96,7.072412e-16
134,97,9.748194e-16
134,98,8.891329e-16
134,99,7.378880e-16
134,100,6.194384e-16
134,101,8.153153e-16
134,102,9.395797e-16
134,103,5.499288e-16
134,104,8.279390e-16
134,105,5.969680e-16
134,106,7.536388e-16
134,107,6.839993e-16
134,108,9.376071e-16
134,109,7.116422e-16
134,110,5.863408e-16
134,111,5.090927e-16
134,112,4.624879e-16
134,113,7.216821e-16
134,114,7.722439e-16
134,115,5.675569e-16
134,116,8.272540e-16
134,117,5.223614e-16
134,118,5.418606e-16
134,119,4.470600e-16
134,120,4.541831e-16
134,121,3.431132e-16
134,122,5.759775e-16
134,123,4.063133e-16
134,124,3.027278e-16
134,125,3.375998e-16
134,126,2.299386e-16
134,127,2.170959e-16
134,128,2.512986e-16
134,129,1.819503e-16
134,130,2.594690e-16
134,131,2.507107e-16
134,132,1.692581e-16
134,133,1.862048e-16
134,134,2.535274e-16
134,135,2.178078e-16
134,136,7.630839e-17
134,137,1.765534e-16
134,138,9.844455e-17
134,139,2.094443e-16
134,140,7.094926e-17
134,141,1.349423e-16
134,142,7.713517e-17
134,143,1.548704e-16
134,144,1.157383e-16
134,145,6.696690e-17
134,146,6.814336e-17
134,147,1.192064e-16
134,148,8.852450e-17
134,149,4.903924e-17
134,150,1.067594e-16
134,151,0.000000e+00
134,152,3.489042e-17
134,153,8.077956e-17
134,154,0.000000e+00
134,155,3.392520e-17
134,156,6.786007e-17
134,157,1.755542e-17
134,158,3.197457e-17
134,159,2.995565e-17
134,160,1.736755e-17
134,161,0.000000e+00
134,162,4.935122e-20
134,163,1.905469e-17
134,164,0.000000e+00
134,165,0.000000e+00
134,166,1.563542e-17
134,167,0.000000e+00
134,168,0.000000e+00
134,169,4.726364e-20
134,170,5.269815e-20
134,171,6.381821e-20
134,172,0.000000e+00
134,173,5.201142e-20
134,174,0.000000e+00
134,175,0.000000e+00
134,176,5.984585e-20
134,177,6.918652e-20
134,178,0.000000e+00
134,179,0.000000e+00
134,180,0.000000e+00
134,181,0.000000e+00
134,182,0.000000e+00
134,183,0.000000e+00
134,184,0.000000e+00
134,185,0.000000e+00
134,186,0.000000e+00
134,187,0.000000e+00
134,188,0.000000e+00
134,189,0.000000e+00
134,190,0.000000e+00
134,191,0.000000e+00
134,192,0.000000e+00
134,193,0.000000e+00
134,194,0.000000e+00
134,195,0.000000e+00
134,196,0.000000e+00
134,197,0.000000e+00
134,198,0.000000e+00
134,199,0.000000e+00
134,200,0.000000e+00
134,201,0.000000e+00
135,0,0.000000e+00
135,1,7.602660e-14
135,2,6.329685e-14
135,3,6.850269e-14
135,4,4.219303e-14
135,5,3.671526e-14
135,6,3.566405e-14
135,7,2.493590e-14
135,8,2.312907e-14
135,9,2.114043e-14
135,10,2.777824e-14
135,11,2.216303e-14
135,12,1.595924e-14
135,13,1.766997e-14
135,14,1.376813e-14
135,15,1.100887e-14
135,16,8.139712e-15
135,17,1.064054e-14
135,18,1.352474e-14
135,19,2.116776e-14
135,20,2.247610e-14
135,21,2.208286e-14
135,22,2.233394e-14
135,23,2.062513e-14
135,24,1.981269e-14
135,25,1.889411e-14
135,26,1.326192e-14
135,27,1.027876e-14
135,28,7.293673e-15
135,29,6.000647e-15
135,30,5.002637e-15
135,31,3.727278e-15
135,32,3.677174e-15
135,33,5.785423e-16
135,34,3.372257e-16
135,35,1.238104e-15
135,36,1.925627e-15
135,37,3.213531e-16
135,38,5.925497e-16
135,39,3.849056e-16
135,40,6.860138e-16
135,41,9.663119e-16
135,42,5.755857e-16
135,43,8.744973e-16
135,44,1.131517e-15
135,45,5.083071e-16
135,46,7.468689e-16
135,47,8.246678e-16
135,48,5.922049e-16
135,49,1.024207e-15
135,50,7.528447e-16
135,51,1.073052e-15
135,52,8.268285e-16
135,53,8.019084e-16
135,54,6.601921e-16
135,55,8.673587e-16
135,56,7.206444e-16
135,57,9.681533e-16
135,58,8.312098e-16
135,59,1.002673e-15
135,60,9.571291e-16
135,61,1.056766e-15
135,62,9.437283e-16
135,63,7.789774e-16
135,64,8.396085e-16
135,65,9.592284e-16
135,66,8.672325e-16
135,67,9.667397e-16
135,68,8.753657e-16
135,69,1.059264e-15
135,70,6.180036e-16
135,71,5.737819e-16
135,72,7.198659e-16
135,73,8.069560e-16
135,74,5.393593e-16
135,75,6.143499e-16
135,76,7.343242e-16
135,77,7.221308e-16
135,78,6.617041e-16
135,79,7.044959e-16
135,80,5.957986e-16
135,81,6.299370e-16
135,82,4.453820e-16
135,83,5.805605e-16
135,84,6.575789e-16
135,85,6.443400e-16
135,86,3.673330e-16
135,87,5.083990e-16
135,88,7.328602e-16
135,89,7.629093e-16
135,90,9.721993e-16
135,91,9.040164e-16
135,92,7.359833e-16
135,93,7.862759e-16
135,94,7.897629e-16
135,95,1.280035e-15
135,96,8.589797e-16
135,97,1.041560e-15
135,98,9.817697e-16
135,99,9.275397e-16
135,100,7.868303e-16
135,101,9.070462e-16
135,102,1.135767e-15
135,103,6.924952e-16
135,104,8.712328e-16
135,105,7.457758e-16
135,106,7.522947e-16
135,107,8.307368e-16
135,108,1.055453e-15
135,109,7.974081e-16
135,110,7.388706e-16
135,111,6.672024e-16
135,112,6.324745e-16
135,113,8.555239e-16
135,114,9.739007e-16
135,115,7.623130e-16
135,116,1.063302e-15
135,117,6.720653e-16
135,118,6.390385e-16
135,119,6.197113e-16
135,120,5.775695e-16
135,121,3.548072e-16
135,122,5.728946e-16
135,123,4.135684e-16
135,124,3.651362e-16
135,125,4.190713e-16
135,126,2.563383e-16
135,127,2.637518e-16
135,128,3.508881e-16
135,129,2.261460e-16
135,130,3.159282e-16
135,131,2.971639e-16
135,132,2.330731e-16
135,133,2.421457e-16
135,134,2.178078e-16
135,135,3.019419e-16
135,136,1.077131e-16
135,137,2.368151e-16
135,138,1.196894e-16
135,139,2.052204e-16
135,140,8.268084e-17
135,141,1.455850e-16
135,142,9.899760e-17
135,143,1.743864e-16
135,144,1.492525e-16
135,145,5.367653e-17
135,146,9.004974e-17
135,147,1.603652e-16
135,148,1.207507e-16
135,149,6.764670e-17
135,150,1.509363e-16
135,151,0.000000e+00
135,152,5.016700e-17
135,153,1.105649e-16
135,154,0.000000e+00
135,155,1.523858e-17
135,156,9.223607e-17
135,157,2.415451e-17
135,158,1.052323e-17
135,159,4.009555e-17
135,160,2.385299e-17
135,161,0.000000e+00
135,162,1.122158e-18
135,163,-9.336314e-18
135,164,0.000000e+00
135,165,0.000000e+00
135,166,2.156389e-17
135,167,0.000000e+00
135,168,0.000000e+00
135,169,1.074690e-18
135,170,1.198261e-18
135,171,1.171108e-18
135,172,0.000000e+00
135,173,1.182646e-18
135,174,0.000000e+00
135,175,0.000000e+00
135,176,1.098212e-18
135,177,1.269620e-18
135,178,0.000000e+00
135,179,0.000000e+00
135,180,0.000000e+00
135,181,0.000000e+00
135,182,0.000000e+00
135,183,0.000000e+00
135,184,0.000000e+00
135,185,0.000000e+00
135,186,0.000000e+00
135,187,0.000000e+00
135,188,0.000000e+00
135,189,0.000000e+00
135,190,0.000000e+00
135,191,0.000000e+00
135,192,0.000000e+00
135,193,0.000000e+00
135,194,0.000000e+00
135,195,0.000000e+00
135,196,0.000000e+00
135,197,0.000000e+00
135,198,0.000000e+00
135,199,0.000000e+00
135,200,0.000000e+00
135,201,0.000000e+00
136,0,0.000000e+00
136,1,2.062333e-14
136,2,1.180825e-14
136,3,1.493662e-14
136,4,7.050689e-15
136,5,5.995551e-15
136,6,5.701145e-15
136,7,2.354195e-15
136,8,2.064429e-15
136,9,1.916486e-15
136,10,4.687767e-15
136,11,2.788784e-15
136,12,1.035497e-15
136,13,1.938306e-15
136,14,6.318256e-16
136,15,1.997896e-16
136,16,-3.787188e-16
136,17,8.280928e-16
136,18,2.347555e-15
136,19,5.322307e-15
136,20,5.993419e-15
136,21,6.073326e-15
136,22,6.372750e-15
136,23,5.885063e-15
136,24,5.750212e-15
136,25,5.411594e-15
136,26,3.645076e-15
136,27,2.615597e-15
136,28,1.696704e-15
136,29,1.306266e-15
136,30,1.062047e-15
136,31,6.126877e-16
136,32,6.370446e-16
136,33,-4.059116e-16
136,34,-3.806105e-16
136,35,3.776261e-17
136,36,3.117364e-16
136,37,-2.481599e-16
136,38,-1.368274e-16
136,39,-1.742194e-16
136,40,-2.757348e-17
136,41,1.004695e-16
136,42,-2.734228e-17
136,43,6.524145e-17
136,44,1.990043e-16
136,45,1.140902e-17
136,46,1.303354e-16
136,47,1.726458e-16
136,48,9.016196e-17
136,49,2.505366e-16
136,50,1.786786e-16
136,51,3.143272e-16
136,52,2.115746e-16
136,53,2.188341e-16
136,54,1.675324e-16
136,55,2.669700e-16
136,56,2.323821e-16
136,57,3.217674e-16
136,58,2.716699e-16
136,59,3.488003e-16
136,60,3.221182e-16
136,61,3.774442e-16
136,62,3.362659e-16
136,63,2.893972e-16
136,64,3.123628e-16
136,65,3.504089e-16
136,66,3.223203e-16
136,67,3.589101e-16
136,68,3.287443e-16
136,69,3.983808e-16
136,70,2.441042e-16
136,71,2.194638e-16
136,72,2.821288e-16
136,73,3.159695e-16
136,74,2.133528e-16
136,75,2.441672e-16
136,76,2.778422e-16
136,77,2.865555e-16
136,78,2.552917e-16
136,79,2.634137e-16
136,80,2.393520e-16
136,81,2.444679e-16
136,82,1.839167e-16
136,83,2.268686e-16
136,84,2.517506e-16
136,85,2.505376e-16
136,86,1.477759e-16
136,87,1.993663e-16
136,88,2.779270e-16
136,89,2.860596e-16
136,90,3.666320e-16
136,91,3.417031e-16
136,92,2.772217e-16
136,93,2.988140e-16
136,94,2.894552e-16
136,95,4.697236e-16
136,96,3.225461e-16
136,97,3.784556e-16
136,98,3.582148e-16
136,99,3.455913e-16
136,100,2.936215e-16
136,101,3.293069e-16
136,102,4.106024e-16
136,103,2.542670e-16
136,104,3.155334e-16
136,105,2.713240e-16
136,106,2.765112e-16
136,107,3.002965e-16
136,108,3.754166e-16
136,109,2.844439e-16
136,110,2.645423e-16
136,111,2.362846e-16
136,112,2.281935e-16
136,113,3.006243e-16
136,114,3.452417e-16
136,115,2.720932e-16
136,116,3.757612e-16
136,117,2.372863e-16
136,118,2.282451e-16
136,119,2.208640e-16
136,120,2.039239e-16
136,121,1.283476e-16
136,122,2.028207e-16
136,123,1.485724e-16
136,124,1.275507e-16
136,125,1.478405e-16
136,126,8.955434e-17
136,127,9.403008e-17
136,128,1.252425e-16
136,129,7.994102e-17
136,130,1.121772e-16
136,131,1.058328e-16
136,132,8.461605e-17
136,133,8.562852e-17
136,134,7.630839e-17
136,135,1.077131e-16
136,136,3.910055e-17
136,137,8.437234e-17
136,138,4.209721e-17
136,139,7.256533e-17
136,140,2.980485e-17
136,141,5.132141e-17
136,142,3.522587e-17
136,143,6.240390e-17
136,144,5.293750e-17
136,145,1.920975e-17
136,146,3.220117e-17
136,147,5.653207e-17
136,148,4.271303e-17
136,149,2.399683e-17
136,150,5.384961e-17
136,151,0.000000e+00
136,152,1.798527e-17
136,153,3.913106e-17
136,154,0.000000e+00
136,155,5.652734e-18
136,156,3.259554e-17
136,157,8.557998e-18
136,158,3.835510e-18
136,159,1.419502e-17
136,160,8.457596e-18
136,161,0.000000e+00
136,162,5.679679e-19
136,163,-3.102265e-18
136,164,0.000000e+00
136,165,0.000000e+00
136,166,7.719406e-18
136,167,0.000000e+00
136,168,0.000000e+00
136,169,5.439425e-19
136,170,6.064866e-19
136,171,5.830322e-19
136,172,0.000000e+00
136,173,5.985833e-19
136,174,0.000000e+00
136,175,0.000000e+00
136,176,5.467414e-19
136,177,6.320761e-19
136,178,0.000000e+00
136,179,0.000000e+00
136,180,0.000000e+00
136,181,0.000000e+00
136,182,0.000000e+00
136,183,0.000000e+00
136,184,0.000000e+00
136,185,0.000000e+00
136,186,0.000000e+00
136,187,0.000000e+00
136,188,0.000000e+00
136,189,0.000000e+00
136,190,0.000000e+00
136,191,0.000000e+00
136,192,0.000000e+00
136,193,0.000000e+00
136,194,0.000000e+00
136,195,0.000000e+00
136,196,0.000000e+00
136,197,0.000000e+00
136,198,0.000000e+00
136,199,0.000000e+00
136,200,0.000000e+00
136,201,0.000000e+00
137,0,0.000000e+00
137,1,4.008604e-14
137,2,2.131324e-14
137,3,3.216355e-14
137,4,1.156202e-14
137,5,9.841832e-15
137,6,1.010953e-14
137,7,3.384565e-15
137,8,2.638197e-15
137,9,2.116167e-15
137,10,1.022169e-14
137,11,5.621585e-15
137,12,2.872312e-15
137,13,5.465531e-15
137,14,2.920653e-15
137,15,3.486663e-15
137,16,1.789457e-15
137,17,4.665359e-15
137,18,8.689644e-15
137,19,1.565636e-14
137,20,1.648436e-14
137,21,1.647148e-14
137,22,1.665403e-14
137,23,1.527710e-14
137,24,1.495193e-14
137,25,1.396240e-14
137,26,9.457180e-15
137,27,7.031260e-15
137,28,4.754649e-15
137,29,3.638175e-15
137,30,3.024831e-15
137,31,1.919643e-15
137,32,1.882490e-15
137,33,-5.325803e-16
137,34,-6.315110e-16
137,35,2.304111e-16
137,36,9.151555e-16
137,37,-4.036980e-16
137,38,-1.832951e-16
137,39,-9.634546e-17
137,40,1.938534e-16
137,41,3.705708e-16
137,42,1.832118e-16
137,43,2.921880e-16
137,44,5.799625e-16
137,45,2.407499e-16
137,46,5.414793e-16
137,47,5.146193e-16
137,48,3.567948e-16
137,49,7.697840e-16
137,50,5.282113e-16
137,51,8.007407e-16
137,52,5.921749e-16
137,53,6.097753e-16
137,54,4.421805e-16
137,55,5.879410e-16
137,56,5.107415e-16
137,57,6.690032e-16
137,58,5.596956e-16
137,59,7.339068e-16
137,60,6.378008e-16
137,61,7.625140e-16
137,62,6.623369e-16
137,63,5.459697e-16
137,64,5.877784e-16
137,65,7.374134e-16
137,66,6.696598e-16
137,67,6.929773e-16
137,68,6.378027e-16
137,69,7.856451e-16
137,70,4.955120e-16
137,71,4.316147e-16
137,72,5.211657e-16
137,73,6.162642e-16
137,74,3.801324e-16
137,75,4.790388e-16
137,76,5.464154e-16
137,77,5.662695e-16
137,78,5.178379e-16
137,79,5.491518e-16
137,80,4.711219e-16
137,81,5.079525e-16
137,82,3.566218e-16
137,83,4.625057e-16
137,84,4.934177e-16
137,85,4.902761e-16
137,86,3.016217e-16
137,87,3.773155e-16
137,88,5.500829e-16
137,89,6.007430e-16
137,90,7.523289e-16
137,91,7.187911e-16
137,92,5.717668e-16
137,93,6.067763e-16
137,94,6.225340e-16
137,95,1.004430e-15
137,96,6.689758e-16
137,97,7.999116e-16
137,98,7.738347e-16
137,99,7.254513e-16
137,100,6.272986e-16
137,101,7.038145e-16
137,102,9.043984e-16
137,103,5.514325e-16
137,104,6.697167e-16
137,105,5.867314e-16
137,106,5.826083e-16
137,107,6.638440e-16
137,108,8.247282e-16
137,109,6.224131e-16
137,110,5.808508e-16
137,111,5.282650e-16
137,112,5.005747e-16
137,113,6.839295e-16
137,114,7.716213e-16
137,115,5.969041e-16
137,116,8.350447e-16
137,117,5.315462e-16
137,118,5.059026e-16
137,119,4.869934e-16
137,120,4.541469e-16
137,121,2.638465e-16
137,122,4.463971e-16
137,123,3.139433e-16
137,124,2.882612e-16
137,125,3.264450e-16
137,126,1.967994e-16
137,127,2.174918e-16
137,128,2.764109e-16
137,129,1.787768e-16
137,130,2.533573e-16
137,131,2.350738e-16
137,132,1.845361e-16
137,133,1.935875e-16
137,134,1.765534e-16
137,135,2.368151e-16
137,136,8.437234e-17
137,137,1.915549e-16
137,138,9.296539e-17
137,139,1.701788e-16
137,140,6.345312e-17
137,141,1.187119e-16
137,142,7.928205e-17
137,143,1.398734e-16
137,144,1.203050e-16
137,145,4.829569e-17
137,146,7.072976e-17
137,147,1.264328e-16
137,148,9.513846e-17
137,149,5.326504e-17
137,150,1.187152e-16
137,151,0.000000e+00
137,152,3.942986e-17
137,153,8.709316e-17
137,154,0.000000e+00
137,155,1.509228e-17
137,156,7.268394e-17
137,157,1.902125e-17
137,158,1.147752e-17
137,159,3.376853e-17
137,160,1.878801e-17
137,161,0.000000e+00
137,162,2.724586e-18
137,163,-3.905963e-18
137,164,0.000000e+00
137,165,0.000000e+00
137,166,1.881626e-17
137,167,0.000000e+00
137,168,0.000000e+00
137,169,2.609335e-18
137,170,2.909363e-18
137,171,2.673358e-18
137,172,0.000000e+00
137,173,2.871450e-18
137,174,0.000000e+00
137,175,0.000000e+00
137,176,2.506955e-18
137,177,2.898237e-18
137,178,0.000000e+00
137,179,0.000000e+00
137,180,0.000000e+00
137,181,0.000000e+00
137,182,0.000000e+00
137,183,0.000000e+00
137,184,0.000000e+00
137,185,0.000000e+00
137,186,0.000000e+00
137,187,0.000000e+00
137,188,0.000000e+00
137,189,0.000000e+00
137,190,0.000000e+00
137,191,0.000000e+00
137,192,0.000000e+00
137,193,0.000000e+00
137,194,0.000000e+00
137,195,0.000000e+00
137,196,0.000000e+00
137,197,0.000000e+00
137,198,0.000000e+00
137,199,0.000000e+00
137,200,0.000000e+00
137,201,0.000000e+00
138,0,0.000000e+00
138,1,1.050626e-13
138,2,1.295295e-13
138,3,1.156976e-13
138,4,9.667695e-14
138,5,8.407111e-14
138,6,8.273908e-14
138,7,7.133999e-14
138,8,6.668851e-14
138,9,6.168783e-14
138,10,5.967563e-14
138,11,5.607226e-14
138,12,4.718253e-14
138,13,4.540421e-14
138,14,4.256051e-14
138,15,3.478029e-14
138,16,3.013876e-14
138,17,2.829848e-14
138,18,2.555265e-14
138,19,2.663928e-14
138,20,2.628082e-14
138,21,2.379687e-14
138,22,2.241826e-14
138,23,2.086876e-14
138,24,1.930504e-14
138,25,1.884653e-14
138,26,1.457083e-14
138,27,1.283568e-14
138,28,1.039909e-14
138,29,9.214411e-15
138,30,7.912450e-15
138,31,7.437312e-15
138,32,7.137717e-15
138,33,5.335229e-15
138,34,4.141047e-15
138,35,3.957724e-15
138,36,4.008901e-15
138,37,3.146487e-15
138,38,3.177380e-15
138,39,2.729012e-15
138,40,2.531238e-15
138,41,2.445517e-15
138,42,2.139099e-15
138,43,2.482398e-15
138,44,2.291618e-15
138,45,1.702149e-15
138,46,1.562020e-15
138,47,1.478764e-15
138,48,1.402071e-15
138,49,1.510062e-15
138,50,1.234266e-15
138,51,1.270651e-15
138,52,1.222446e-15
138,53,1.018462e-15
138,54,9.929831e-16
138,55,9.992695e-16
138,56,7.657042e-16
138,57,9.226435e-16
138,58,8.558513e-16
138,59,7.121680e-16
138,60,8.109578e-16
138,61,7.960278e-16
138,62,7.583341e-16
138,63,5.423234e-16
138,64,5.939857e-16
138,65,6.600616e-16
138,66,5.061264e-16
138,67,5.920300e-16
138,68,5.095718e-16
138,69,6.282468e-16
138,70,3.132454e-16
138,71,3.702849e-16
138,72,3.856876e-16
138,73,3.906293e-16
138,74,3.268831e-16
138,75,3.095337e-16
138,76,3.894949e-16
138,77,3.335235e-16
138,78,3.133605e-16
138,79,3.794603e-16
138,80,2.829041e-16
138,81,2.962188e-16
138,82,2.080385e-16
138,83,2.529703e-16
138,84,3.195326e-16
138,85,2.959790e-16
138,86,1.694271e-16
138,87,2.295292e-16
138,88,3.889321e-16
138,89,3.146572e-16
138,90,4.201592e-16
138,91,4.032962e-16
138,92,3.279996e-16
138,93,3.608497e-16
138,94,3.771263e-16
138,95,5.519867e-16
138,96,3.617659e-16
138,97,4.687494e-16
138,98,4.332683e-16
138,99,3.828459e-16
138,100,3.127068e-16
138,101,4.049352e-16
138,102,4.735084e-16
138,103,2.831764e-16
138,104,4.173225e-16
138,105,3.088969e-16
138,106,3.460353e-16
138,107,3.364913e-16
138,108,4.719674e-16
138,109,3.561068e-16
138,110,3.091341e-16
138,111,2.652895e-16
138,112,2.485585e-16
138,113,3.563862e-16
138,114,3.977827e-16
138,115,3.094201e-16
138,116,4.437031e-16
138,117,2.730437e-16
138,118,2.691272e-16
138,119,2.442107e-16
138,120,2.399248e-16
138,121,1.677796e-16
138,122,2.664555e-16
138,123,1.909213e-16
138,124,1.550476e-16
138,125,1.799909e-16
138,126,1.164965e-16
138,127,1.038506e-16
138,128,1.377648e-16
138,129,9.265913e-17
138,130,1.288989e-16
138,131,1.244243e-16
138,132,9.335115e-17
138,133,9.582886e-17
138,134,9.844455e-17
138,135,1.196894e-16
138,136,4.209721e-17
138,137,9.296539e-17
138,138,5.314085e-17
138,139,8.085695e-17
138,140,3.736627e-17
138,141,5.764682e-17
138,142,4.202643e-17
138,143,7.089744e-17
138,144,5.878983e-17
138,145,1.974234e-17
138,146,3.575793e-17
138,147,6.380364e-17
138,148,4.789279e-17
138,149,2.674297e-17
138,150,5.936707e-17
138,151,0.000000e+00
138,152,1.963252e-17
138,153,4.384031e-17
138,154,0.000000e+00
138,155,5.960415e-18
138,156,3.661791e-17
138,157,9.568466e-18
138,158,4.256346e-18
138,159,1.583015e-17
138,160,9.439457e-18
138,161,0.000000e+00
138,162,2.033406e-19
138,163,-3.699101e-18
138,164,0.000000e+00
138,165,0.000000e+00
138,166,8.401463e-18
138,167,0.000000e+00
138,168,0.000000e+00
138,169,1.947392e-19
138,170,2.171308e-19
138,171,2.293899e-19
138,172,0.000000e+00
138,173,2.143013e-19
138,174,0.000000e+00
138,175,0.000000e+00
138,176,2.151115e-19
138,177,2.486859e-19
138,178,0.000000e+00
138,179,0.000000e+00
138,180,0.000000e+00
138,181,0.000000e+00
138,182,0.000000e+00
138,183,0.000000e+00
138,184,0.000000e+00
138,185,0.000000e+00
138,186,0.000000e+00
138,187,0.000000e+00
138,188,0.000000e+00
138,189,0.000000e+00
138,190,0.000000e+00
138,191,0.000000e+00
138,192,0.000000e+00
138,193,0.000000e+00
138,194,0.000000e+00
138,195,0.000000e+00
138,196,0.000000e+00
138,197,0.000000e+00
138,198,0.000000e+00
138,199,0.000000e+00
138,200,0.000000e+00
138,201,0.000000e+00
139,0,0.000000e+00
139,1,4.058226e-14
139,2,2.325168e-14
139,3,3.638214e-14
139,4,1.631918e-14
139,5,1.306698e-14
139,6,1.412888e-14
139,7,8.182769e-15
139,8,6.007880e-15
139,9,5.228635e-15
139,10,1.420241e-14
139,11,8.419316e-15
139,12,7.073576e-15
139,13,9.458646e-15
139,14,7.046002e-15
139,15,7.573360e-15
139,16,5.730551e-15
139,17,8.098677e-15
139,18,1.048674e-14
139,19,1.663099e-14
139,20,1.734523e-14
139,21,1.685464e-14
139,22,1.681800e-14
139,23,1.563261e-14
139,24,1.590087e-14
139,25,1.460331e-14
139,26,1.014738e-14
139,27,8.316769e-15
139,28,6.051320e-15
139,29,4.805803e-15
139,30,4.162424e-15
139,31,3.266693e-15
139,32,2.832786e-15
139,33,8.361036e-16
139,34,5.075166e-16
139,35,1.001211e-15
139,36,1.618782e-15
139,37,4.118248e-16
139,38,6.240794e-16
139,39,8.906458e-16
139,40,1.143035e-15
139,41,1.072232e-15
139,42,1.106609e-15
139,43,1.100716e-15
139,44,1.240114e-15
139,45,1.068830e-15
139,46,1.474711e-15
139,47,1.125937e-15
139,48,1.082210e-15
139,49,1.487126e-15
139,50,1.134321e-15
139,51,1.294047e-15
139,52,1.184882e-15
139,53,1.175286e-15
139,54,9.098504e-16
139,55,8.878616e-16
139,56,8.303620e-16
139,57,8.194418e-16
139,58,7.260962e-16
139,59,8.739727e-16
139,60,6.262270e-16
139,61,8.077694e-16
139,62,7.396905e-16
139,63,5.281615e-16
139,64,5.259291e-16
139,65,8.762618e-16
139,66,7.043817e-16
139,67,5.277301e-16
139,68,5.146149e-16
139,69,6.915353e-16
139,70,5.430392e-16
139,71,4.234029e-16
139,72,3.872198e-16
139,73,5.127628e-16
139,74,2.576753e-16
139,75,4.378384e-16
139,76,4.578801e-16
139,77,4.762420e-16
139,78,5.198946e-16
139,79,5.102928e-16
139,80,4.070296e-16
139,81,4.869055e-16
139,82,3.201004e-16
139,83,4.382403e-16
139,84,4.082096e-16
139,85,4.050079e-16
139,86,3.081658e-16
139,87,3.007726e-16
139,88,4.856748e-16
139,89,5.688519e-16
139,90,6.427518e-16
139,91,7.102974e-16
139,92,5.027536e-16
139,93,5.175415e-16
139,94,6.068839e-16
139,95,9.140359e-16
139,96,5.821703e-16
139,97,7.475125e-16
139,98,7.110461e-16
139,99,6.295652e-16
139,100,5.621537e-16
139,101,6.396009e-16
139,102,8.225838e-16
139,103,4.933674e-16
139,104,5.958614e-16
139,105,5.213866e-16
139,106,5.518225e-16
139,107,6.194229e-16
139,108,7.547166e-16
139,109,5.707068e-16
139,110,5.106465e-16
139,111,4.749689e-16
139,112,4.357350e-16
139,113,6.428829e-16
139,114,7.009950e-16
139,115,5.170300e-16
139,116,7.309946e-16
139,117,4.766313e-16
139,118,4.679397e-16
139,119,4.235818e-16
139,120,4.040683e-16
139,121,2.332886e-16
139,122,4.307339e-16
139,123,2.937570e-16
139,124,2.622549e-16
139,125,2.860599e-16
139,126,1.791673e-16
139,127,2.082263e-16
139,128,2.396702e-16
139,129,1.626725e-16
139,130,2.381384e-16
139,131,2.202513e-16
139,132,1.555514e-16
139,133,1.772441e-16
139,134,2.094443e-16
139,135,2.052204e-16
139,136,7.256533e-17
139,137,1.701788e-16
139,138,8.085695e-17
139,139,1.994480e-16
139,140,5.506419e-17
139,141,1.276066e-16
139,142,6.652110e-17
139,143,1.415439e-16
139,144,1.115696e-16
139,145,6.816351e-17
139,146,6.272215e-17
139,147,1.117036e-16
139,148,8.350559e-17
139,149,4.650529e-17
139,150,1.024580e-16
139,151,0.000000e+00
139,152,3.377959e-17
139,153,7.630966e-17
139,154,0.000000e+00
139,155,3.204928e-17
139,156,6.390052e-17
139,157,1.662340e-17
139,158,2.964532e-17
139,159,2.790923e-17
139,160,1.644284e-17
139,161,0.000000e+00
139,162,3.233787e-19
139,163,1.768481e-17
139,164,0.000000e+00
139,165,0.000000e+00
139,166,1.474966e-17
139,167,0.000000e+00
139,168,0.000000e+00
139,169,3.096996e-19
139,170,3.453098e-19
139,171,3.458546e-19
139,172,0.000000e+00
139,173,3.408099e-19
139,174,0.000000e+00
139,175,0.000000e+00
139,176,3.243269e-19
139,177,3.749474e-19
139,178,0.000000e+00
139,179,0.000000e+00
139,180,0.000000e+00
139,181,0.000000e+00
139,182,0.000000e+00
139,183,0.000000e+00
139,184,0.000000e+00
139,185,0.000000e+00
139,186,0.000000e+00
139,187,0.000000e+00
139,188,0.000000e+00
139,189,0.000000e+00
139,190,0.000000e+00
139,191,0.000000e+00
139,192,0.000000e+00
139,193,0.000000e+00
139,194,0.000000e+00
139,195,0.000000e+00
139,196,0.000000e+00
139,197,0.000000e+00
139,198,0.000000e+00
139,199,0.000000e+00
139,200,0.000000e+00
139,201,0.000000e+00
140,0,0.000000e+00
140,1,9.420241e-14
140,2,1.179499e-13
140,3,1.047403e-13
140,4,8.862939e-14
140,5,7.644750e-14
140,6,7.538802e-14
140,7,6.481810e-14
140,8,5.991929e-14
140,9,5.589723e-14
140,10,5.368114e-14
140,11,5.013941e-14
140,12,4.199399e-14
140,13,4.014925e-14
140,14,3.799506e-14
140,15,3.038081e-14
140,16,2.654705e-14
140,17,2.474264e-14
140,18,2.164959e-14
140,19,2.221515e-14
140,20,2.244625e-14
140,21,2.025490e-14
140,22,1.922052e-14
140,23,1.808038e-14
140,24,1.680062e-14
140,25,1.654175e-14
140,26,1.292862e-14
140,27,1.144126e-14
140,28,9.281371e-15
140,29,8.314952e-15
140,30,7.122844e-15
140,31,6.794340e-15
140,32,6.518384e-15
140,33,5.025178e-15
140,34,3.867094e-15
140,35,3.722239e-15
140,36,3.693133e-15
140,37,2.957799e-15
140,38,2.997716e-15
140,39,2.577528e-15
140,40,2.398850e-15
140,41,2.270094e-15
140,42,2.009379e-15
140,43,2.346677e-15
140,44,2.155152e-15
140,45,1.658723e-15
140,46,1.475599e-15
140,47,1.396230e-15
140,48,1.340604e-15
140,49,1.426263e-15
140,50,1.193325e-15
140,51,1.202711e-15
140,52,1.176669e-15
140,53,9.979642e-16
140,54,9.821816e-16
140,55,9.820735e-16
140,56,7.629441e-16
140,57,9.109023e-16
140,58,8.587030e-16
140,59,7.007811e-16
140,60,7.867904e-16
140,61,7.905706e-16
140,62,7.486222e-16
140,63,5.390862e-16
140,64,5.925051e-16
140,65,6.523793e-16
140,66,4.986463e-16
140,67,5.735165e-16
140,68,5.036553e-16
140,69,6.001461e-16
140,70,3.269551e-16
140,71,3.819618e-16
140,72,3.945600e-16
140,73,3.819880e-16
140,74,3.417275e-16
140,75,3.173364e-16
140,76,3.687271e-16
140,77,3.278906e-16
140,78,3.017703e-16
140,79,3.492890e-16
140,80,2.871079e-16
140,81,2.778055e-16
140,82,2.185697e-16
140,83,2.347045e-16
140,84,2.909998e-16
140,85,2.714342e-16
140,86,1.701873e-16
140,87,2.171607e-16
140,88,3.566659e-16
140,89,2.639274e-16
140,90,3.621173e-16
140,91,3.587464e-16
140,92,2.819951e-16
140,93,3.165252e-16
140,94,3.193189e-16
140,95,4.392036e-16
140,96,3.024127e-16
140,97,3.896129e-16
140,98,3.466873e-16
140,99,3.090218e-16
140,100,2.477976e-16
140,101,3.229730e-16
140,102,3.555356e-16
140,103,2.155538e-16
140,104,3.369978e-16
140,105,2.345751e-16
140,106,3.060666e-16
140,107,2.479429e-16
140,108,3.541119e-16
140,109,2.688538e-16
140,110,2.238093e-16
140,111,1.820500e-16
140,112,1.757159e-16
140,113,2.472035e-16
140,114,2.769759e-16
140,115,2.175330e-16
140,116,3.084767e-16
140,117,1.872030e-16
140,118,1.942894e-16
140,119,1.678137e-16
140,120,1.671592e-16
140,121,1.505129e-16
140,122,2.174270e-16
140,123,1.650456e-16
140,124,1.069893e-16
140,125,1.278335e-16
140,126,8.571470e-17
140,127,7.199882e-17
140,128,9.433626e-17
140,129,6.415070e-17
140,130,9.020349e-17
140,131,8.877957e-17
140,132,6.770669e-17
140,133,6.478794e-17
140,134,7.094926e-17
140,135,8.268084e-17
140,136,2.980485e-17
140,137,6.345312e-17
140,138,3.736627e-17
140,139,5.506419e-17
140,140,2.951149e-17
140,141,3.905701e-17
140,142,2.992607e-17
140,143,5.037073e-17
140,144,3.997251e-17
140,145,1.304232e-17
140,146,2.481354e-17
140,147,4.286287e-17
140,148,3.232275e-17
140,149,1.811690e-17
140,150,4.051946e-17
140,151,0.000000e+00
140,152,1.350297e-17
140,153,2.958655e-17
140,154,0.000000e+00
140,155,4.877398e-18
140,156,2.467932e-17
140,157,6.464238e-18
140,158,3.580256e-18
140,159,1.066474e-17
140,160,6.393318e-18
140,161,0.000000e+00
140,162,2.915385e-19
140,163,-1.639377e-18
140,164,0.000000e+00
140,165,0.000000e+00
140,166,5.737889e-18
140,167,0.000000e+00
140,168,0.000000e+00
140,169,2.792063e-19
140,170,3.113102e-19
140,171,3.068281e-19
140,172,0.000000e+00
140,173,3.072534e-19
140,174,0.000000e+00
140,175,0.000000e+00
140,176,2.877296e-19
140,177,3.326381e-19
140,178,0.000000e+00
140,179,0.000000e+00
140,180,0.000000e+00
140,181,0.000000e+00
140,182,0.000000e+00
140,183,0.000000e+00
140,184,0.000000e+00
140,185,0.000000e+00
140,186,0.000000e+00
140,187,0.000000e+00
140,188,0.000000e+00
140,189,0.000000e+00
140,190,0.000000e+00
140,191,0.000000e+00
140,192,0.000000e+00
140,193,0.000000e+00
140,194,0.000000e+00
140,195,0.000000e+00
140,196,0.000000e+00
140,197,0.000000e+00
140,198,0.000000e+00
140,199,0.000000e+00
140,200,0.000000e+00
140,201,0.000000e+00
141,0,0.000000e+00
141,1,3.043160e-14
141,2,1.416034e-14
141,3,2.366931e-14
141,4,9.002123e-15
141,5,6.394354e-15
141,6,6.887019e-15
141,7,2.969966e-15
141,8,4.045944e-16
141,9,-5.229283e-16
141,10,5.154128e-15
141,11,1.159213e-15
141,12,-8.240220e-16
141,13,1.107034e-15
141,14,-7.907133e-16
141,15,1.558177e-15
141,16,8.655753e-16
141,17,2.726595e-15
141,18,9.112776e-15
141,19,1.543144e-14
141,20,1.500263e-14
141,21,1.450529e-14
141,22,1.395299e-14
141,23,1.206325e-14
141,24,1.129172e-14
141,25,9.901070e-15
141,26,6.111776e-15
141,27,4.512535e-15
141,28,2.785965e-15
141,29,2.096404e-15
141,30,1.705549e-15
141,31,9.857983e-16
141,32,8.346400e-16
141,33,-8.064100e-16
141,34,-8.188786e-16
141,35,-3.128856e-16
141,36,2.849447e-16
141,37,-8.141439e-16
141,38,-5.949379e-16
141,39,-5.578993e-16
141,40,-2.582755e-16
141,41,-2.132290e-16
141,42,-2.791736e-16
141,43,-3.048755e-16
141,44,2.659012e-17
141,45,-8.191990e-17
141,46,3.047239e-16
141,47,6.532719e-17
141,48,-2.360000e-17
141,49,2.275122e-16
141,50,2.974812e-17
141,51,2.077630e-16
141,52,9.131537e-17
141,53,1.544537e-16
141,54,-8.501271e-18
141,55,4.780569e-17
141,56,5.811469e-17
141,57,2.041941e-16
141,58,5.816883e-17
141,59,2.041708e-16
141,60,1.637362e-16
141,61,2.426729e-16
141,62,2.493751e-16
141,63,1.665103e-16
141,64,1.769002e-16
141,65,5.055182e-16
141,66,3.758550e-16
141,67,2.271357e-16
141,68,2.759335e-16
141,69,4.374161e-16
141,70,3.543711e-16
141,71,2.328176e-16
141,72,1.982130e-16
141,73,2.986604e-16
141,74,1.489282e-16
141,75,2.346900e-16
141,76,3.139133e-16
141,77,2.788396e-16
141,78,4.133444e-16
141,79,3.251963e-16
141,80,2.381326e-16
141,81,3.277293e-16
141,82,1.581967e-16
141,83,2.989749e-16
141,84,2.536493e-16
141,85,2.457230e-16
141,86,1.626547e-16
141,87,1.979698e-16
141,88,3.179489e-16
141,89,3.744473e-16
141,90,4.161138e-16
141,91,4.901212e-16
141,92,3.274631e-16
141,93,3.236598e-16
141,94,4.253248e-16
141,95,6.449582e-16
141,96,3.933581e-16
141,97,5.564117e-16
141,98,4.880580e-16
141,99,4.190233e-16
141,100,3.687841e-16
141,101,4.707455e-16
141,102,5.558493e-16
141,103,3.301960e-16
141,104,3.977660e-16
141,105,3.542517e-16
141,106,3.680822e-16
141,107,4.285467e-16
141,108,5.287554e-16
141,109,4.097508e-16
141,110,3.585652e-16
141,111,3.416867e-16
141,112,3.179300e-16
141,113,4.519669e-16
141,114,4.966012e-16
141,115,3.659683e-16
141,116,5.215456e-16
141,117,3.382194e-16
141,118,3.310378e-16
141,119,3.005391e-16
141,120,2.856762e-16
141,121,1.686830e-16
141,122,3.012064e-16
141,123,2.121834e-16
141,124,1.853841e-16
141,125,2.038131e-16
141,126,1.323769e-16
141,127,1.418333e-16
141,128,1.704038e-16
141,129,1.147666e-16
141,130,1.649026e-16
141,131,1.591303e-16
141,132,1.098204e-16
141,133,1.241469e-16
141,134,1.349423e-16
141,135,1.455850e-16
141,136,5.132141e-17
141,137,1.187119e-16
141,138,5.764682e-17
141,139,1.276066e-16
141,140,3.905701e-17
141,141,1.427918e-16
141,142,4.710083e-17
141,143,1.458639e-16
141,144,7.727048e-17
141,145,6.506613e-17
141,146,4.453686e-17
141,147,7.942629e-17
141,148,5.934791e-17
141,149,3.300474e-17
141,150,7.267795e-17
141,151,0.000000e+00
141,152,2.391494e-17
141,153,5.425482e-17
141,154,0.000000e+00
141,155,2.953344e-17
141,156,4.543121e-17
141,157,1.181964e-17
141,158,2.796123e-17
141,159,1.968952e-17
141,160,1.167515e-17
141,161,0.000000e+00
141,162,3.674337e-20
141,163,2.005924e-17
141,164,0.000000e+00
141,165,0.000000e+00
141,166,1.032905e-17
141,167,0.000000e+00
141,168,0.000000e+00
141,169,3.518911e-20
141,170,3.923526e-20
141,171,6.301916e-20
141,172,0.000000e+00
141,173,3.872397e-20
141,174,0.000000e+00
141,175,0.000000e+00
141,176,5.909654e-20
141,177,6.832025e-20
141,178,0.000000e+00
141,179,0.000000e+00
141,180,0.000000e+00
141,181,0.000000e+00
141,182,0.000000e+00
141,183,0.000000e+00
141,184,0.000000e+00
141,185,0.000000e+00
141,186,0.000000e+00
141,187,0.000000e+00
141,188,0.000000e+00
141,189,0.000000e+00
141,190,0.000000e+00
141,191,0.000000e+00
141,192,0.000000e+00
141,193,0.000000e+00
141,194,0.000000e+00
141,195,0.000000e+00
141,196,0.000000e+00
141,197,0.000000e+00
141,198,0.000000e+00
141,199,0.000000e+00
141,200,0.000000e+00
141,201,0.000000e+00
142,0,0.000000e+00
142,1,6.362936e-14
142,2,7.556957e-14
142,3,6.977193e-14
142,4,5.546775e-14
142,5,4.826872e-14
142,6,4.758973e-14
142,7,4.027634e-14
142,8,3.749311e-14
142,9,3.508772e-14
142,10,3.509207e-14
142,11,3.222927e-14
142,12,2.667404e-14
142,13,2.606735e-14
142,14,2.418152e-14
142,15,1.981171e-14
142,16,1.704935e-14
142,17,1.656970e-14
142,18,1.560498e-14
142,19,1.739008e-14
142,20,1.752910e-14
142,21,1.618041e-14
142,22,1.552049e-14
142,23,1.450322e-14
142,24,1.360783e-14
142,25,1.321921e-14
142,26,1.008187e-14
142,27,8.651346e-15
142,28,6.835309e-15
142,29,5.952233e-15
142,30,5.119626e-15
142,31,4.635714e-15
142,32,4.483247e-15
142,33,3.003721e-15
142,34,2.319937e-15
142,35,2.340809e-15
142,36,2.458348e-15
142,37,1.729545e-15
142,38,1.777197e-15
142,39,1.488084e-15
142,40,1.437163e-15
142,41,1.422154e-15
142,42,1.191730e-15
142,43,1.429497e-15
142,44,1.381320e-15
142,45,1.000082e-15
142,46,9.535732e-16
142,47,9.049468e-16
142,48,8.254434e-16
142,49,9.475331e-16
142,50,7.436038e-16
142,51,8.121851e-16
142,52,7.429260e-16
142,53,6.366921e-16
142,54,5.966601e-16
142,55,6.464112e-16
142,56,4.998145e-16
142,57,6.311248e-16
142,58,5.596498e-16
142,59,4.993590e-16
142,60,5.671849e-16
142,61,5.865971e-16
142,62,5.426259e-16
142,63,4.126340e-16
142,64,4.549258e-16
142,65,5.016042e-16
142,66,4.042611e-16
142,67,4.763623e-16
142,68,4.238961e-16
142,69,5.123301e-16
142,70,2.823133e-16
142,71,2.968671e-16
142,72,3.339837e-16
142,73,3.435350e-16
142,74,2.771076e-16
142,75,2.745408e-16
142,76,3.270390e-16
142,77,3.026615e-16
142,78,2.753958e-16
142,79,3.089003e-16
142,80,2.588787e-16
142,81,2.614458e-16
142,82,1.910931e-16
142,83,2.273083e-16
142,84,2.678306e-16
142,85,2.583885e-16
142,86,1.509901e-16
142,87,2.014119e-16
142,88,3.179317e-16
142,89,2.709316e-16
142,90,3.671739e-16
142,91,3.490075e-16
142,92,2.804748e-16
142,93,3.107134e-16
142,94,3.116125e-16
142,95,4.591971e-16
142,96,3.153627e-16
142,97,3.899947e-16
142,98,3.638045e-16
142,99,3.295636e-16
142,100,2.727034e-16
142,101,3.331027e-16
142,102,3.945518e-16
142,103,2.411553e-16
142,104,3.337223e-16
142,105,2.573164e-16
142,106,2.828618e-16
142,107,2.814812e-16
142,108,3.790354e-16
142,109,2.872231e-16
142,110,2.557703e-16
142,111,2.176161e-16
142,112,2.126319e-16
142,113,2.868076e-16
142,114,3.237114e-16
142,115,2.547678e-16
142,116,3.614828e-16
142,117,2.214484e-16
142,118,2.179160e-16
142,119,2.018274e-16
142,120,1.944916e-16
142,121,1.332682e-16
142,122,2.085586e-16
142,123,1.514728e-16
142,124,1.234305e-16
142,125,1.445969e-16
142,126,9.100828e-17
142,127,8.793983e-17
142,128,1.146263e-16
142,129,7.450578e-17
142,130,1.051350e-16
142,131,1.002880e-16
142,132,8.020017e-17
142,133,7.848817e-17
142,134,7.713517e-17
142,135,9.899760e-17
142,136,3.522587e-17
142,137,7.928205e-17
142,138,4.202643e-17
142,139,6.652110e-17
142,140,2.992607e-17
142,141,4.710083e-17
142,142,3.617012e-17
142,143,5.833002e-17
142,144,4.841200e-17
142,145,1.732256e-17
142,146,2.903769e-17
142,147,5.190610e-17
142,148,3.920490e-17
142,149,2.201765e-17
142,150,4.939292e-17
142,151,0.000000e+00
142,152,1.646658e-17
142,153,3.593149e-17
142,154,0.000000e+00
142,155,4.737022e-18
142,156,2.992461e-17
142,157,7.859742e-18
142,158,3.083725e-18
142,159,1.479416e-17
142,160,7.753470e-18
142,161,0.000000e+00
142,162,2.037411e-18
142,163,-3.339608e-18
142,164,0.000000e+00
142,165,0.000000e+00
142,166,8.580924e-18
142,167,0.000000e+00
142,168,0.000000e+00
142,169,1.951227e-18
142,170,2.175585e-18
142,171,1.982728e-18
142,172,0.000000e+00
142,173,2.147234e-18
142,174,0.000000e+00
142,175,0.000000e+00
142,176,1.859313e-18
142,177,2.149512e-18
142,178,0.000000e+00
142,179,0.000000e+00
142,180,0.000000e+00
142,181,0.000000e+00
142,182,0.000000e+00
142,183,0.000000e+00
142,184,0.000000e+00
142,185,0.000000e+00
142,186,0.000000e+00
142,187,0.000000e+00
142,188,0.000000e+00
142,189,0.000000e+00
142,190,0.000000e+00
142,191,0.000000e+00
142,192,0.000000e+00
142,193,0.000000e+00
142,194,0.000000e+00
142,195,0.000000e+00
142,196,0.000000e+00
142,197,0.000000e+00
142,198,0.000000e+00
142,199,0.000000e+00
142,200,0.000000e+00
142,201,0.000000e+00
143,0,0.000000e+00
143,1,7.118081e-14
143,2,6.508741e-14
143,3,6.704085e-14
143,4,4.763518e-14
143,5,3.969909e-14
143,6,3.977745e-14
143,7,3.134880e-14
143,8,2.693745e-14
143,9,2.442557e-14
143,10,2.826402e-14
143,11,2.320211e-14
143,12,1.742669e-14
143,13,1.829656e-14
143,14,1.550853e-14
143,15,1.379909e-14
143,16,1.150671e-14
143,17,1.234355e-14
143,18,1.642593e-14
143,19,2.215937e-14
143,20,2.217167e-14
143,21,2.079874e-14
143,22,1.994902e-14
143,23,1.797827e-14
143,24,1.683033e-14
143,25,1.550853e-14
143,26,1.071539e-14
143,27,8.650231e-15
143,28,6.256796e-15
143,29,5.203664e-15
143,30,4.406286e-15
143,31,3.670351e-15
143,32,3.444822e-15
143,33,1.358351e-15
143,34,8.424268e-16
143,35,1.265116e-15
143,36,1.789054e-15
143,37,5.201282e-16
143,38,7.355198e-16
143,39,5.760796e-16
143,40,7.563760e-16
143,41,7.801138e-16
143,42,5.789212e-16
143,43,7.581023e-16
143,44,9.755811e-16
143,45,6.365355e-16
143,46,9.301505e-16
143,47,7.019842e-16
143,48,5.833745e-16
143,49,8.500357e-16
143,50,5.763959e-16
143,51,7.655066e-16
143,52,6.377743e-16
143,53,6.044768e-16
143,54,4.486546e-16
143,55,5.537019e-16
143,56,4.591031e-16
143,57,6.698171e-16
143,58,4.928925e-16
143,59,5.477060e-16
143,60,5.633578e-16
143,61,6.700123e-16
143,62,6.495341e-16
143,63,4.824871e-16
143,64,5.181718e-16
143,65,8.253176e-16
143,66,6.279475e-16
143,67,5.442841e-16
143,68,5.568372e-16
143,69,7.587637e-16
143,70,5.310265e-16
143,71,4.343832e-16
143,72,4.314207e-16
143,73,5.203888e-16
143,74,3.537275e-16
143,75,4.192548e-16
143,76,5.132896e-16
143,77,4.695291e-16
143,78,5.603714e-16
143,79,4.945939e-16
143,80,4.085957e-16
143,81,4.709969e-16
143,82,2.955482e-16
143,83,4.230620e-16
143,84,4.145193e-16
143,85,4.032927e-16
143,86,2.611906e-16
143,87,3.240694e-16
143,88,5.040520e-16
143,89,4.948752e-16
143,90,5.987337e-16
143,91,6.554052e-16
143,92,4.621846e-16
143,93,4.912461e-16
143,94,5.598296e-16
143,95,8.187852e-16
143,96,5.346497e-16
143,97,7.147287e-16
143,98,6.300658e-16
143,99,5.570503e-16
143,100,4.787150e-16
143,101,6.000815e-16
143,102,6.927419e-16
143,103,4.228036e-16
143,104,5.402409e-16
143,105,4.468415e-16
143,106,4.924621e-16
143,107,5.185381e-16
143,108,6.604505e-16
143,109,5.102919e-16
143,110,4.416642e-16
143,111,3.981046e-16
143,112,3.811711e-16
143,113,5.260375e-16
143,114,5.867941e-16
143,115,4.434694e-16
143,116,6.261510e-16
143,117,3.960080e-16
143,118,3.963482e-16
143,119,3.571996e-16
143,120,3.414820e-16
143,121,2.258053e-16
143,122,3.736813e-16
143,123,2.701871e-16
143,124,2.178288e-16
143,125,2.481274e-16
143,126,1.607933e-16
143,127,1.643862e-16
143,128,2.025876e-16
143,129,1.340604e-16
143,130,1.941277e-16
143,131,1.879327e-16
143,132,1.357831e-16
143,133,1.439727e-16
143,134,1.548704e-16
143,135,1.743864e-16
143,136,6.240390e-17
143,137,1.398734e-16
143,138,7.089744e-17
143,139,1.415439e-16
143,140,5.037073e-17
143,141,1.458639e-16
143,142,5.833002e-17
143,143,1.561827e-16
143,144,8.983840e-17
143,145,6.555982e-17
143,146,5.214652e-17
143,147,9.226656e-17
143,148,6.951358e-17
143,149,3.893920e-17
143,150,8.700304e-17
143,151,0.000000e+00
143,152,2.889271e-17
143,153,6.370058e-17
143,154,0.000000e+00
143,155,2.854531e-17
143,156,5.310061e-17
143,157,1.392419e-17
143,158,2.604472e-17
143,159,2.283564e-17
143,160,1.372412e-17
143,161,0.000000e+00
143,162,4.359604e-19
143,163,1.644726e-17
143,164,0.000000e+00
143,165,0.000000e+00
143,166,1.221188e-17
143,167,0.000000e+00
143,168,0.000000e+00
143,169,4.175191e-19
143,170,4.655266e-19
143,171,4.795166e-19
143,172,0.000000e+00
143,173,4.594602e-19
143,174,0.000000e+00
143,175,0.000000e+00
143,176,4.496691e-19
143,177,5.198529e-19
143,178,0.000000e+00
143,179,0.000000e+00
143,180,0.000000e+00
143,181,0.000000e+00
143,182,0.000000e+00
143,183,0.000000e+00
143,184,0.000000e+00
143,185,0.000000e+00
143,186,0.000000e+00
143,187,0.000000e+00
143,188,0.000000e+00
143,189,0.000000e+00
143,190,0.000000e+00
143,191,0.000000e+00
143,192,0.000000e+00
143,193,0.000000e+00
143,194,0.000000e+00
143,195,0.000000e+00
143,196,0.000000e+00
143,197,0.000000e+00
143,198,0.000000e+00
143,199,0.000000e+00
143,200,0.000000e+00
143,201,0.000000e+00
144,0,0.000000e+00
144,1,2.916546e-14
144,2,1.733328e-14
144,3,2.409662e-14
144,4,1.075911e-14
144,5,9.276612e-15
144,6,9.553087e-15
144,7,5.192816e-15
144,8,4.367310e-15
144,9,3.433086e-15
144,10,8.756462e-15
144,11,5.670767e-15
144,12,4.079330e-15
144,13,5.575108e-15
144,14,3.935794e-15
144,15,4.284415e-15
144,16,2.932093e-15
144,17,4.416437e-15
144,18,6.714113e-15
144,19,1.077437e-14
144,20,1.108924e-14
144,21,1.091432e-14
144,22,1.082468e-14
144,23,9.917117e-15
144,24,9.655224e-15
144,25,8.971626e-15
144,26,6.108096e-15
144,27,4.666473e-15
144,28,3.272643e-15
144,29,2.570294e-15
144,30,2.152971e-15
144,31,1.502065e-15
144,32,1.406668e-15
144,33,6.011950e-18
144,34,-1.703095e-16
144,35,3.539088e-16
144,36,7.593414e-16
144,37,-2.741300e-17
144,38,1.065942e-16
144,39,2.281813e-16
144,40,3.662784e-16
144,41,4.233217e-16
144,42,3.460190e-16
144,43,3.915694e-16
144,44,5.364065e-16
144,45,3.301397e-16
144,46,5.248869e-16
144,47,4.702165e-16
144,48,3.856292e-16
144,49,6.578816e-16
144,50,4.967583e-16
144,51,6.442366e-16
144,52,5.336429e-16
144,53,5.390098e-16
144,54,4.156832e-16
144,55,4.720566e-16
144,56,4.132611e-16
144,57,4.883348e-16
144,58,4.321901e-16
144,59,5.356832e-16
144,60,4.327270e-16
144,61,5.213101e-16
144,62,4.574798e-16
144,63,3.596315e-16
144,64,3.765044e-16
144,65,5.041784e-16
144,66,4.451781e-16
144,67,4.224025e-16
144,68,3.878556e-16
144,69,4.851654e-16
144,70,3.154069e-16
144,71,2.768503e-16
144,72,3.107903e-16
144,73,3.801693e-16
144,74,2.204248e-16
144,75,2.997979e-16
144,76,3.345999e-16
144,77,3.479437e-16
144,78,3.253410e-16
144,79,3.519984e-16
144,80,2.905884e-16
144,81,3.207453e-16
144,82,2.248360e-16
144,83,2.902596e-16
144,84,3.075948e-16
144,85,3.012239e-16
144,86,1.971324e-16
144,87,2.303719e-16
144,88,3.417298e-16
144,89,3.830867e-16
144,90,4.642886e-16
144,91,4.571350e-16
144,92,3.557934e-16
144,93,3.736723e-16
144,94,3.957100e-16
144,95,6.355833e-16
144,96,4.128576e-16
144,97,5.012130e-16
144,98,4.859077e-16
144,99,4.511073e-16
144,100,3.945686e-16
144,101,4.436358e-16
144,102,5.755412e-16
144,103,3.482045e-16
144,104,4.222312e-16
144,105,3.714102e-16
144,106,3.733686e-16
144,107,4.231395e-16
144,108,5.252001e-16
144,109,3.952900e-16
144,110,3.655051e-16
144,111,3.368076e-16
144,112,3.110455e-16
144,113,4.408365e-16
144,114,4.929373e-16
144,115,3.760102e-16
144,116,5.266446e-16
144,117,3.391928e-16
144,118,3.240091e-16
144,119,3.074168e-16
144,120,2.885749e-16
144,121,1.669511e-16
144,122,2.900947e-16
144,123,2.007180e-16
144,124,1.848322e-16
144,125,2.067475e-16
144,126,1.254413e-16
144,127,1.395380e-16
144,128,1.741055e-16
144,129,1.146048e-16
144,130,1.629452e-16
144,131,1.506612e-16
144,132,1.137705e-16
144,133,1.240967e-16
144,134,1.157383e-16
144,135,1.492525e-16
144,136,5.293750e-17
144,137,1.203050e-16
144,138,5.878983e-17
144,139,1.115696e-16
144,140,3.997251e-17
144,141,7.727048e-17
144,142,4.841200e-17
144,143,8.983840e-17
144,144,7.746450e-17
144,145,3.282914e-17
144,146,4.502537e-17
144,147,8.035704e-17
144,148,6.028783e-17
144,149,3.367890e-17
144,150,7.468743e-17
144,151,0.000000e+00
144,152,2.469836e-17
144,153,5.517340e-17
144,154,0.000000e+00
144,155,1.159709e-17
144,156,4.609608e-17
144,157,1.203986e-17
144,158,9.511666e-18
144,159,2.000325e-17
144,160,1.188157e-17
144,161,0.000000e+00
144,162,3.129278e-19
144,163,-1.239050e-19
144,164,0.000000e+00
144,165,0.000000e+00
144,166,1.063467e-17
144,167,0.000000e+00
144,168,0.000000e+00
144,169,2.996908e-19
144,170,3.341501e-19
144,171,3.390548e-19
144,172,0.000000e+00
144,173,3.297957e-19
144,174,0.000000e+00
144,175,0.000000e+00
144,176,3.179504e-19
144,177,3.675757e-19
144,178,0.000000e+00
144,179,0.000000e+00
144,180,0.000000e+00
144,181,0.000000e+00
144,182,0.000000e+00
144,183,0.000000e+00
144,184,0.000000e+00
144,185,0.000000e+00
144,186,0.000000e+00
144,187,0.000000e+00
144,188,0.000000e+00
144,189,0.000000e+00
144,190,0.000000e+00
144,191,0.000000e+00
144,192,0.000000e+00
144,193,0.000000e+00
144,194,0.000000e+00
144,195,0.000000e+00
144,196,0.000000e+00
144,197,0.000000e+00
144,198,0.000000e+00
144,199,0.000000e+00
144,200,0.000000e+00
144,201,0.000000e+00
145,0,0.000000e+00
145,1,-4.707315e-14
145,2,-5.964039e-14
145,3,-4.357534e-14
145,4,-4.033399e-14
145,5,-3.606927e-14
145,6,-3.107183e-14
145,7,-2.861219e-14
145,8,-2.853437e-14
145,9,-2.484019e-14
145,10,-2.178359e-14
145,11,-2.287352e-14
145,12,-2.023623e-14
145,13,-1.826383e-14
145,14,-1.805615e-14
145,15,-1.492164e-14
145,16,-1.319408e-14
145,17,-1.065458e-14
145,18,-5.571171e-15
145,19,-1.837512e-15
145,20,-6.787058e-16
145,21,1.472406e-16
145,22,-4.863724e-16
145,23,-9.782248e-16
145,24,-8.570864e-16
145,25,-1.728068e-15
145,26,-2.615852e-15
145,27,-2.758861e-15
145,28,-3.027301e-15
145,29,-3.220058e-15
145,30,-2.894401e-15
145,31,-2.633398e-15
145,32,-2.599655e-15
145,33,-2.516916e-15
145,34,-2.272242e-15
145,35,-1.907813e-15
145,36,-1.588822e-15
145,37,-1.718173e-15
145,38,-1.628880e-15
145,39,-1.418492e-15
145,40,-9.488159e-16
145,41,-1.084407e-15
145,42,-9.187195e-16
145,43,-9.965945e-16
145,44,-7.312293e-16
145,45,-4.422209e-16
145,46,1.157697e-16
145,47,-1.238457e-16
145,48,-1.494682e-16
145,49,1.162554e-17
145,50,-1.441797e-16
145,51,-2.552180e-17
145,52,-6.452650e-17
145,53,2.764394e-17
145,54,-9.211631e-17
145,55,-2.966613e-17
145,56,8.338659e-17
145,57,4.055004e-17
145,58,-5.083901e-17
145,59,5.905686e-18
145,60,-9.326732e-18
145,61,1.704450e-16
145,62,1.220623e-16
145,63,1.445372e-16
145,64,9.225057e-17
145,65,4.353398e-16
145,66,2.638204e-16
145,67,3.373805e-17
145,68,1.509192e-16
145,69,2.835130e-16
145,70,3.624202e-16
145,71,1.769553e-16
145,72,8.884804e-17
145,73,2.231918e-16
145,74,8.410087e-17
145,75,1.741416e-16
145,76,2.554642e-16
145,77,1.882191e-16
145,78,3.626610e-16
145,79,2.008415e-16
145,80,1.827753e-16
145,81,2.379781e-16
145,82,1.516596e-16
145,83,2.117529e-16
145,84,1.505881e-16
145,85,1.610333e-16
145,86,1.446090e-16
145,87,1.340210e-16
145,88,2.154431e-16
145,89,2.218223e-16
145,90,2.287656e-16
145,91,3.502797e-16
145,92,1.640981e-16
145,93,1.868073e-16
145,94,2.374233e-16
145,95,3.169392e-16
145,96,1.904348e-16
145,97,2.712118e-16
145,98,2.165375e-16
145,99,1.848183e-16
145,100,1.872234e-16
145,101,2.255634e-16
145,102,2.466490e-16
145,103,1.579470e-16
145,104,1.577411e-16
145,105,1.500496e-16
145,106,1.612668e-16
145,107,1.985267e-16
145,108,2.287545e-16
145,109,1.824540e-16
145,110,1.449849e-16
145,111,1.382099e-16
145,112,1.368511e-16
145,113,1.802472e-16
145,114,1.959456e-16
145,115,1.339655e-16
145,116,1.908418e-16
145,117,1.201353e-16
145,118,1.346999e-16
145,119,1.097777e-16
145,120,1.063390e-16
145,121,5.008439e-17
145,122,1.120388e-16
145,123,8.360775e-17
145,124,6.506764e-17
145,125,7.078785e-17
145,126,5.425111e-17
145,127,6.665357e-17
145,128,6.223761e-17
145,129,4.059334e-17
145,130,7.046815e-17
145,131,6.672982e-17
145,132,4.095704e-17
145,133,4.944793e-17
145,134,6.696690e-17
145,135,5.367653e-17
145,136,1.920975e-17
145,137,4.829569e-17
145,138,1.974234e-17
145,139,6.816351e-17
145,140,1.304232e-17
145,141,6.506613e-17
145,142,1.732256e-17
145,143,6.555982e-17
145,144,3.282914e-17
145,145,1.502730e-16
145,146,1.451611e-17
145,147,2.702892e-17
145,148,2.081804e-17
145,149,1.188880e-17
145,150,2.759107e-17
145,151,0.000000e+00
145,152,9.300403e-18
145,153,1.930558e-17
145,154,0.000000e+00
145,155,3.718212e-17
145,156,1.582259e-17
145,157,4.268078e-18
145,158,3.631626e-17
145,159,6.321861e-18
145,160,4.143841e-18
145,161,0.000000e+00
145,162,1.064051e-19
145,163,3.625207e-17
145,164,0.000000e+00
145,165,0.000000e+00
145,166,3.449816e-18
145,167,0.000000e+00
145,168,0.000000e+00
145,169,1.019041e-19
145,170,1.136213e-19
145,171,1.474745e-19
145,172,0.000000e+00
145,173,1.121407e-19
145,174,0.000000e+00
145,175,0.000000e+00
145,176,1.382949e-19
145,177,1.598798e-19
145,178,0.000000e+00
145,179,0.000000e+00
145,180,0.000000e+00
145,181,0.000000e+00
145,182,0.000000e+00
145,183,0.000000e+00
145,184,0.000000e+00
145,185,0.000000e+00
145,186,0.000000e+00
145,187,0.000000e+00
145,188,0.000000e+00
145,189,0.000000e+00
145,190,0.000000e+00
145,191,0.000000e+00
145,192,0.000000e+00
145,193,0.000000e+00
145,194,0.000000e+00
145,195,0.000000e+00
145,196,0.000000e+00
145,197,0.000000e+00
145,198,0.000000e+00
145,199,0.000000e+00
145,200,0.000000e+00
145,201,0.000000e+00
146,0,0.000000e+00
146,1,2.295367e-14
146,2,2.078133e-14
146,3,2.333359e-14
146,4,1.388405e-14
146,5,1.280732e-14
146,6,1.190716e-14
146,7,8.714545e-15
146,8,8.178699e-15
146,9,7.460374e-15
146,10,9.926390e-15
146,11,7.808848e-15
146,12,6.189736e-15
146,13,6.797587e-15
146,14,5.493705e-15
146,15,5.261682e-15
146,16,4.258527e-15
146,17,5.026510e-15
146,18,6.425004e-15
146,19,9.154301e-15
146,20,9.200482e-15
146,21,8.935533e-15
146,22,8.909610e-15
146,23,8.058349e-15
146,24,7.620510e-15
146,25,7.195439e-15
146,26,5.131180e-15
146,27,4.114864e-15
146,28,3.006773e-15
146,29,2.565453e-15
146,30,2.134703e-15
146,31,1.581453e-15
146,32,1.514074e-15
146,33,4.343046e-16
146,34,3.356397e-16
146,35,6.352363e-16
146,36,8.309673e-16
146,37,2.257816e-16
146,38,3.195716e-16
146,39,2.519697e-16
146,40,3.632084e-16
146,41,4.034722e-16
146,42,3.005334e-16
146,43,3.150724e-16
146,44,4.075862e-16
146,45,2.307761e-16
146,46,2.806336e-16
146,47,2.765229e-16
146,48,2.203879e-16
146,49,3.435241e-16
146,50,2.580898e-16
146,51,3.336953e-16
146,52,2.471411e-16
146,53,2.627782e-16
146,54,2.186482e-16
146,55,2.268580e-16
146,56,1.812846e-16
146,57,2.517843e-16
146,58,2.342562e-16
146,59,3.051310e-16
146,60,2.546265e-16
146,61,2.575653e-16
146,62,2.258101e-16
146,63,1.717903e-16
146,64,1.916680e-16
146,65,2.411515e-16
146,66,2.310981e-16
146,67,2.455426e-16
146,68,2.010056e-16
146,69,2.557519e-16
146,70,1.446047e-16
146,71,1.457527e-16
146,72,1.743954e-16
146,73,1.981972e-16
146,74,1.194969e-16
146,75,1.523531e-16
146,76,1.779213e-16
146,77,1.818362e-16
146,78,1.684118e-16
146,79,1.932811e-16
146,80,1.440474e-16
146,81,1.622640e-16
146,82,1.101402e-16
146,83,1.477024e-16
146,84,1.700816e-16
146,85,1.572474e-16
146,86,9.252370e-17
146,87,1.264917e-16
146,88,1.896297e-16
146,89,2.175444e-16
146,90,2.614664e-16
146,91,2.558731e-16
146,92,2.093317e-16
146,93,2.051563e-16
146,94,2.259338e-16
146,95,3.891860e-16
146,96,2.428653e-16
146,97,3.004125e-16
146,98,2.868732e-16
146,99,2.696713e-16
146,100,2.269910e-16
146,101,2.648041e-16
146,102,3.361399e-16
146,103,1.967652e-16
146,104,2.562154e-16
146,105,2.209368e-16
146,106,2.304614e-16
146,107,2.472543e-16
146,108,3.129454e-16
146,109,2.356470e-16
146,110,2.193641e-16
146,111,2.054008e-16
146,112,1.871178e-16
146,113,2.642914e-16
146,114,2.957902e-16
146,115,2.274752e-16
146,116,3.201206e-16
146,117,2.077039e-16
146,118,1.971000e-16
146,119,1.867855e-16
146,120,1.745372e-16
146,121,1.115771e-16
146,122,1.820574e-16
146,123,1.316049e-16
146,124,1.135965e-16
146,125,1.263028e-16
146,126,7.861751e-17
146,127,7.980707e-17
146,128,1.052877e-16
146,129,7.143108e-17
146,130,9.525488e-17
146,131,9.067474e-17
146,132,6.897705e-17
146,133,7.384268e-17
146,134,6.814336e-17
146,135,9.004974e-17
146,136,3.220117e-17
146,137,7.072976e-17
146,138,3.575793e-17
146,139,6.272215e-17
146,140,2.481354e-17
146,141,4.453686e-17
146,142,2.903769e-17
146,143,5.214652e-17
146,144,4.502537e-17
146,145,1.451611e-17
146,146,2.873521e-17
146,147,4.962262e-17
146,148,3.685119e-17
146,149,2.043577e-17
146,150,4.447885e-17
146,151,0.000000e+00
146,152,1.454261e-17
146,153,3.362161e-17
146,154,0.000000e+00
146,155,4.567534e-18
146,156,2.824711e-17
146,157,7.307266e-18
146,158,3.631892e-18
146,159,1.271331e-17
146,160,7.227725e-18
146,161,0.000000e+00
146,162,2.460492e-19
146,163,-2.630155e-18
146,164,0.000000e+00
146,165,0.000000e+00
146,166,6.722553e-18
146,167,0.000000e+00
146,168,0.000000e+00
146,169,2.356412e-19
146,170,2.627359e-19
146,171,2.415712e-19
146,172,0.000000e+00
146,173,2.593121e-19
146,174,0.000000e+00
146,175,0.000000e+00
146,176,2.265346e-19
146,177,2.618918e-19
146,178,0.000000e+00
146,179,0.000000e+00
146,180,0.000000e+00
146,181,0.000000e+00
146,182,0.000000e+00
146,183,0.000000e+00
146,184,0.000000e+00
146,185,0.000000e+00
146,186,0.000000e+00
146,187,0.000000e+00
146,188,0.000000e+00
146,189,0.000000e+00
146,190,0.000000e+00
146,191,0.000000e+00
146,192,0.000000e+00
146,193,0.000000e+00
146,194,0.000000e+00
146,195,0.000000e+00
146,196,0.000000e+00
146,197,0.000000e+00
146,198,0.000000e+00
146,199,0.000000e+00
146,200,0.000000e+00
146,201,0.000000e+00
147,0,0.000000e+00
147,1,3.509062e-14
147,2,2.961600e-14
147,3,3.466645e-14
147,4,1.917673e-14
147,5,1.753352e-14
147,6,1.653016e-14
147,7,1.156803e-14
147,8,1.082062e-14
147,9,9.735281e-15
147,10,1.393900e-14
147,11,1.071031e-14
147,12,8.135786e-15
147,13,9.184378e-15
147,14,7.124670e-15
147,15,6.632410e-15
147,16,5.045738e-15
147,17,6.483911e-15
147,18,8.560904e-15
147,19,1.304048e-14
147,20,1.330327e-14
147,21,1.307656e-14
147,22,1.311240e-14
147,23,1.195359e-14
147,24,1.138506e-14
147,25,1.084857e-14
147,26,7.605888e-15
147,27,5.984558e-15
147,28,4.256255e-15
147,29,3.586206e-15
147,30,2.969528e-15
147,31,2.142688e-15
147,32,2.090584e-15
147,33,3.417232e-16
147,34,2.661401e-16
147,35,7.329867e-16
147,36,1.110380e-15
147,37,1.818380e-16
147,38,3.337422e-16
147,39,2.457324e-16
147,40,4.359893e-16
147,41,5.384057e-16
147,42,3.669880e-16
147,43,4.337542e-16
147,44,5.883235e-16
147,45,2.865976e-16
147,46,3.930397e-16
147,47,4.126232e-16
147,48,3.044931e-16
147,49,5.290787e-16
147,50,3.806304e-16
147,51,5.192811e-16
147,52,3.900111e-16
147,53,4.074912e-16
147,54,3.267053e-16
147,55,3.604878e-16
147,56,2.911708e-16
147,57,3.984275e-16
147,58,3.571773e-16
147,59,4.737142e-16
147,60,4.098537e-16
147,61,4.206938e-16
147,62,3.668221e-16
147,63,2.862200e-16
147,64,3.128717e-16
147,65,3.909577e-16
147,66,3.657433e-16
147,67,4.011787e-16
147,68,3.425308e-16
147,69,4.291665e-16
147,70,2.329048e-16
147,71,2.232996e-16
147,72,2.783335e-16
147,73,3.222299e-16
147,74,1.864694e-16
147,75,2.376996e-16
147,76,2.952143e-16
147,77,2.900645e-16
147,78,2.747177e-16
147,79,3.169292e-16
147,80,2.276661e-16
147,81,2.672042e-16
147,82,1.638970e-16
147,83,2.465195e-16
147,84,2.798384e-16
147,85,2.666818e-16
147,86,1.454780e-16
147,87,2.080494e-16
147,88,3.134669e-16
147,89,3.668869e-16
147,90,4.470111e-16
147,91,4.177448e-16
147,92,3.478022e-16
147,93,3.482192e-16
147,94,3.830458e-16
147,95,6.536159e-16
147,96,4.112348e-16
147,97,5.119335e-16
147,98,4.931207e-16
147,99,4.571334e-16
147,100,3.886452e-16
147,101,4.538860e-16
147,102,5.868680e-16
147,103,3.448869e-16
147,104,4.363335e-16
147,105,3.835900e-16
147,106,3.725184e-16
147,107,4.323398e-16
147,108,5.491830e-16
147,109,4.118653e-16
147,110,3.880255e-16
147,111,3.622232e-16
147,112,3.315734e-16
147,113,4.681432e-16
147,114,5.235439e-16
147,115,4.036958e-16
147,116,5.695676e-16
147,117,3.671959e-16
147,118,3.426565e-16
147,119,3.315429e-16
147,120,3.102905e-16
147,121,1.789840e-16
147,122,3.037339e-16
147,123,2.140875e-16
147,124,2.010456e-16
147,125,2.242095e-16
147,126,1.370749e-16
147,127,1.414825e-16
147,128,1.876234e-16
147,129,1.246762e-16
147,130,1.692455e-16
147,131,1.592146e-16
147,132,1.212538e-16
147,133,1.315095e-16
147,134,1.192064e-16
147,135,1.603652e-16
147,136,5.653207e-17
147,137,1.264328e-16
147,138,6.380364e-17
147,139,1.117036e-16
147,140,4.286287e-17
147,141,7.942629e-17
147,142,5.190610e-17
147,143,9.226656e-17
147,144,8.035704e-17
147,145,2.702892e-17
147,146,4.962262e-17
147,147,8.815190e-17
147,148,6.567423e-17
147,149,3.647089e-17
147,150,7.983008e-17
147,151,0.000000e+00
147,152,2.624425e-17
147,153,5.992138e-17
147,154,0.000000e+00
147,155,7.942887e-18
147,156,5.029679e-17
147,157,1.303135e-17
147,158,6.074032e-18
147,159,2.225863e-17
147,160,1.291736e-17
147,161,0.000000e+00
147,162,3.093160e-19
147,163,-5.014834e-18
147,164,0.000000e+00
147,165,0.000000e+00
147,166,1.174860e-17
147,167,0.000000e+00
147,168,0.000000e+00
147,169,2.962318e-19
147,170,3.302934e-19
147,171,3.120261e-19
147,172,0.000000e+00
147,173,3.259892e-19
147,174,0.000000e+00
147,175,0.000000e+00
147,176,2.926040e-19
147,177,3.382733e-19
147,178,0.000000e+00
147,179,0.000000e+00
147,180,0.000000e+00
147,181,0.000000e+00
147,182,0.000000e+00
147,183,0.000000e+00
147,184,0.000000e+00
147,185,0.000000e+00
147,186,0.000000e+00
147,187,0.000000e+00
147,188,0.000000e+00
147,189,0.000000e+00
147,190,0.000000e+00
147,191,0.000000e+00
147,192,0.000000e+00
147,193,0.000000e+00
147,194,0.000000e+00
147,195,0.000000e+00
147,196,0.000000e+00
147,197,0.000000e+00
147,198,0.000000e+00
147,199,0.000000e+00
147,200,0.000000e+00
147,201,0.000000e+00
148,0,0.000000e+00
148,1,2.481147e-14
148,2,1.914739e-14
148,3,2.296816e-14
148,4,1.208924e-14
148,5,1.088426e-14
148,6,1.030698e-14
148,7,6.666085e-15
148,8,6.165806e-15
148,9,5.544919e-15
148,10,8.683001e-15
148,11,6.408513e-15
148,12,4.500485e-15
148,13,5.341985e-15
148,14,3.851228e-15
148,15,3.451301e-15
148,16,2.412559e-15
148,17,3.571732e-15
148,18,5.108496e-15
148,19,8.419505e-15
148,20,8.770430e-15
148,21,8.697362e-15
148,22,8.808574e-15
148,23,8.068416e-15
148,24,7.736834e-15
148,25,7.375735e-15
148,26,5.100162e-15
148,27,3.924913e-15
148,28,2.723912e-15
148,29,2.255228e-15
148,30,1.854087e-15
148,31,1.285450e-15
148,32,1.272345e-15
148,33,1.550312e-17
148,34,-5.580506e-18
148,35,3.604493e-16
148,36,6.563932e-16
148,37,-3.114576e-18
148,38,1.086820e-16
148,39,5.433266e-17
148,40,2.026187e-16
148,41,2.990766e-16
148,42,1.696171e-16
148,43,2.365402e-16
148,44,3.607453e-16
148,45,1.388079e-16
148,46,2.344606e-16
148,47,2.625887e-16
148,48,1.771659e-16
148,49,3.505508e-16
148,50,2.467438e-16
148,51,3.621895e-16
148,52,2.654009e-16
148,53,2.763898e-16
148,54,2.156008e-16
148,55,2.626073e-16
148,56,2.154667e-16
148,57,2.989933e-16
148,58,2.611741e-16
148,59,3.463220e-16
148,60,3.079307e-16
148,61,3.276515e-16
148,62,2.863314e-16
148,63,2.303764e-16
148,64,2.505350e-16
148,65,3.048848e-16
148,66,2.825740e-16
148,67,3.136462e-16
148,68,2.749226e-16
148,69,3.415504e-16
148,70,1.895075e-16
148,71,1.758923e-16
148,72,2.241750e-16
148,73,2.587679e-16
148,74,1.553259e-16
148,75,1.913962e-16
148,76,2.355847e-16
148,77,2.328752e-16
148,78,2.180987e-16
148,79,2.450485e-16
148,80,1.860569e-16
148,81,2.118353e-16
148,82,1.348038e-16
148,83,1.963867e-16
148,84,2.212517e-16
148,85,2.145965e-16
148,86,1.176475e-16
148,87,1.671390e-16
148,88,2.474346e-16
148,89,2.814703e-16
148,90,3.485467e-16
148,91,3.222317e-16
148,92,2.676849e-16
148,93,2.740803e-16
148,94,2.923645e-16
148,95,4.925503e-16
148,96,3.165051e-16
148,97,3.896205e-16
148,98,3.741667e-16
148,99,3.493847e-16
148,100,2.976500e-16
148,101,3.444872e-16
148,102,4.436576e-16
148,103,2.640429e-16
148,104,3.305866e-16
148,105,2.902850e-16
148,106,2.806757e-16
148,107,3.263610e-16
148,108,4.135933e-16
148,109,3.106270e-16
148,110,2.924598e-16
148,111,2.704483e-16
148,112,2.505551e-16
148,113,3.486491e-16
148,114,3.920725e-16
148,115,3.039525e-16
148,116,4.271856e-16
148,117,2.738070e-16
148,118,2.562336e-16
148,119,2.490881e-16
148,120,2.325371e-16
148,121,1.337757e-16
148,122,2.253963e-16
148,123,1.593236e-16
148,124,1.494185e-16
148,125,1.680556e-16
148,126,1.021613e-16
148,127,1.061607e-16
148,128,1.410653e-16
148,129,9.258776e-17
148,130,1.270075e-16
148,131,1.192912e-16
148,132,9.181645e-17
148,133,9.838760e-17
148,134,8.852450e-17
148,135,1.207507e-16
148,136,4.271303e-17
148,137,9.513846e-17
148,138,4.789279e-17
148,139,8.350559e-17
148,140,3.232275e-17
148,141,5.934791e-17
148,142,3.920490e-17
148,143,6.951358e-17
148,144,6.028783e-17
148,145,2.081804e-17
148,146,3.685119e-17
148,147,6.567423e-17
148,148,4.911157e-17
148,149,2.735035e-17
148,150,6.027970e-17
148,151,0.000000e+00
148,152,1.989452e-17
148,153,4.486342e-17
148,154,0.000000e+00
148,155,5.984487e-18
148,156,3.757835e-17
148,157,9.771862e-18
148,158,4.406987e-18
148,159,1.651221e-17
148,160,9.674278e-18
148,161,0.000000e+00
148,162,2.948323e-19
148,163,-3.815012e-18
148,164,0.000000e+00
148,165,0.000000e+00
148,166,8.766381e-18
148,167,0.000000e+00
148,168,0.000000e+00
148,169,2.823607e-19
148,170,3.148274e-19
148,171,3.037002e-19
148,172,0.000000e+00
148,173,3.107247e-19
148,174,0.000000e+00
148,175,0.000000e+00
148,176,2.847964e-19
148,177,3.292471e-19
148,178,0.000000e+00
148,179,0.000000e+00
148,180,0.000000e+00
148,181,0.000000e+00
148,182,0.000000e+00
148,183,0.000000e+00
148,184,0.000000e+00
148,185,0.000000e+00
148,186,0.000000e+00
148,187,0.000000e+00
148,188,0.000000e+00
148,189,0.000000e+00
148,190,0.000000e+00
148,191,0.000000e+00
148,192,0.000000e+00
148,193,0.000000e+00
148,194,0.000000e+00
148,195,0.000000e+00
148,196,0.000000e+00
148,197,0.000000e+00
148,198,0.000000e+00
148,199,0.000000e+00
148,200,0.000000e+00
148,201,0.000000e+00
149,0,0.000000e+00
149,1,1.399496e-14
149,2,1.041251e-14
149,3,1.242231e-14
149,4,6.505827e-15
149,5,5.859488e-15
149,6,5.548705e-15
149,7,3.537332e-15
149,8,3.309118e-15
149,9,2.949489e-15
149,10,4.671864e-15
149,11,3.430762e-15
149,12,2.364396e-15
149,13,2.814429e-15
149,14,1.975857e-15
149,15,1.708897e-15
149,16,1.147482e-15
149,17,1.802219e-15
149,18,2.610398e-15
149,19,4.417315e-15
149,20,4.662449e-15
149,21,4.647549e-15
149,22,4.722824e-15
149,23,4.339034e-15
149,24,4.172797e-15
149,25,3.967322e-15
149,26,2.746591e-15
149,27,2.102870e-15
149,28,1.461098e-15
149,29,1.198465e-15
149,30,9.910673e-16
149,31,6.819858e-16
149,32,6.726795e-16
149,33,-1.056413e-17
149,34,-2.074001e-17
149,35,1.893637e-16
149,36,3.480564e-16
149,37,-8.059441e-18
149,38,5.273331e-17
149,39,2.259134e-17
149,40,1.002954e-16
149,41,1.623525e-16
149,42,8.622618e-17
149,43,1.300985e-16
149,44,1.985315e-16
149,45,7.380431e-17
149,46,1.307687e-16
149,47,1.481827e-16
149,48,9.808703e-17
149,49,1.943498e-16
149,50,1.385603e-16
149,51,2.059849e-16
149,52,1.510837e-16
149,53,1.562132e-16
149,54,1.218257e-16
149,55,1.578856e-16
149,56,1.320097e-16
149,57,1.801327e-16
149,58,1.545626e-16
149,59,2.029269e-16
149,60,1.822508e-16
149,61,2.000670e-16
149,62,1.759004e-16
149,63,1.455858e-16
149,64,1.568000e-16
149,65,1.841260e-16
149,66,1.707657e-16
149,67,1.891317e-16
149,68,1.688446e-16
149,69,2.066626e-16
149,70,1.187145e-16
149,71,1.081095e-16
149,72,1.383890e-16
149,73,1.585689e-16
149,74,9.843912e-17
149,75,1.184243e-16
149,76,1.432086e-16
149,77,1.419918e-16
149,78,1.314363e-16
149,79,1.433163e-16
149,80,1.148389e-16
149,81,1.267914e-16
149,82,8.436522e-17
149,83,1.177296e-16
149,84,1.317103e-16
149,85,1.294071e-16
149,86,7.184904e-17
149,87,1.012292e-16
149,88,1.461573e-16
149,89,1.625782e-16
149,90,2.034584e-16
149,91,1.872391e-16
149,92,1.548460e-16
149,93,1.613759e-16
149,94,1.672592e-16
149,95,2.785269e-16
149,96,1.824847e-16
149,97,2.220262e-16
149,98,2.125172e-16
149,99,1.998630e-16
149,100,1.703579e-16
149,101,1.953355e-16
149,102,2.504113e-16
149,103,1.507170e-16
149,104,1.871111e-16
149,105,1.639866e-16
149,106,1.588956e-16
149,107,1.837306e-16
149,108,2.322416e-16
149,109,1.746810e-16
149,110,1.643558e-16
149,111,1.507874e-16
149,112,1.409992e-16
149,113,1.936154e-16
149,114,2.188637e-16
149,115,1.702920e-16
149,116,2.385514e-16
149,117,1.522052e-16
149,118,1.428919e-16
149,119,1.393060e-16
149,120,1.297531e-16
149,121,7.479707e-17
149,122,1.249730e-16
149,123,8.870354e-17
149,124,8.282240e-17
149,125,9.374234e-17
149,126,5.680111e-17
149,127,5.933563e-17
149,128,7.897627e-17
149,129,5.134722e-17
149,130,7.089840e-17
149,131,6.654076e-17
149,132,5.169784e-17
149,133,5.482259e-17
149,134,4.903924e-17
149,135,6.764670e-17
149,136,2.399683e-17
149,137,5.326504e-17
149,138,2.674297e-17
149,139,4.650529e-17
149,140,1.811690e-17
149,141,3.300474e-17
149,142,2.201765e-17
149,143,3.893920e-17
149,144,3.367890e-17
149,145,1.188880e-17
149,146,2.043577e-17
149,147,3.647089e-17
149,148,2.735035e-17
149,149,1.527626e-17
149,150,3.384330e-17
149,151,0.000000e+00
149,152,1.119594e-17
149,153,2.501736e-17
149,154,0.000000e+00
149,155,3.404181e-18
149,156,2.091315e-17
149,157,5.457230e-18
149,158,2.445325e-18
149,159,9.156002e-18
149,160,5.391449e-18
149,161,0.000000e+00
149,162,2.073296e-19
149,163,-2.099534e-18
149,164,0.000000e+00
149,165,0.000000e+00
149,166,4.889932e-18
149,167,0.000000e+00
149,168,0.000000e+00
149,169,1.985595e-19
149,170,2.213904e-19
149,171,2.155220e-19
149,172,0.000000e+00
149,173,2.185054e-19
149,174,0.000000e+00
149,175,0.000000e+00
149,176,2.021069e-19
149,177,2.336515e-19
149,178,0.000000e+00
149,179,0.000000e+00
149,180,0.000000e+00
149,181,0.000000e+00
149,182,0.000000e+00
149,183,0.000000e+00
149,184,0.000000e+00
149,185,0.000000e+00
149,186,0.000000e+00
149,187,0.000000e+00
149,188,0.000000e+00
149,189,0.000000e+00
149,190,0.000000e+00
149,191,0.000000e+00
149,192,0.000000e+00
149,193,0.000000e+00
149,194,0.000000e+00
149,195,0.000000e+00
149,196,0.000000e+00
149,197,0.000000e+00
149,198,0.000000e+00
149,199,0.000000e+00
149,200,0.000000e+00
149,201,0.000000e+00
150,0,0.000000e+00
150,1,2.771966e-14
150,2,1.611267e-14
150,3,2.067202e-14
150,4,9.123712e-15
150,5,7.759037e-15
150,6,7.447067e-15
150,7,3.182838e-15
150,8,2.786382e-15
150,9,2.452580e-15
150,10,6.262367e-15
150,11,3.841119e-15
150,12,1.540208e-15
150,13,2.677550e-15
150,14,9.476447e-16
150,15,3.207082e-16
150,16,-5.769236e-16
150,17,1.066862e-15
150,18,2.838746e-15
150,19,6.749403e-15
150,20,7.623987e-15
150,21,7.808865e-15
150,22,8.163714e-15
150,23,7.600962e-15
150,24,7.447910e-15
150,25,7.080097e-15
150,26,4.718976e-15
150,27,3.383816e-15
150,28,2.175340e-15
150,29,1.672828e-15
150,30,1.346233e-15
150,31,7.784848e-16
150,32,8.137567e-16
150,33,-5.788529e-16
150,34,-5.210172e-16
150,35,-2.017233e-17
150,36,3.613412e-16
150,37,-3.455616e-16
150,38,-2.191233e-16
150,39,-2.569837e-16
150,40,-7.247971e-17
150,41,1.099999e-16
150,42,-6.056795e-17
150,43,7.174878e-17
150,44,2.436419e-16
150,45,-2.368347e-17
150,46,1.391676e-16
150,47,2.086531e-16
150,48,8.822191e-17
150,49,3.133457e-16
150,50,2.078199e-16
150,51,3.823967e-16
150,52,2.615098e-16
150,53,2.698028e-16
150,54,1.927324e-16
150,55,3.211633e-16
150,56,2.745558e-16
150,57,3.905721e-16
150,58,3.190884e-16
150,59,4.209130e-16
150,60,3.977636e-16
150,61,4.620928e-16
150,62,4.064499e-16
150,63,3.500807e-16
150,64,3.754200e-16
150,65,4.275834e-16
150,66,3.916580e-16
150,67,4.416708e-16
150,68,4.081218e-16
150,69,4.958140e-16
150,70,2.918960e-16
150,71,2.536717e-16
150,72,3.362725e-16
150,73,3.851750e-16
150,74,2.493421e-16
150,75,2.879333e-16
150,76,3.454105e-16
150,77,3.453512e-16
150,78,3.154095e-16
150,79,3.317051e-16
150,80,2.858598e-16
150,81,3.040628e-16
150,82,2.112269e-16
150,83,2.842941e-16
150,84,3.150711e-16
150,85,3.169620e-16
150,86,1.766468e-16
150,87,2.470985e-16
150,88,3.493184e-16
150,89,3.726178e-16
150,90,4.784693e-16
150,91,4.329091e-16
150,92,3.570085e-16
150,93,3.844412e-16
150,94,3.807260e-16
150,95,6.212257e-16
150,96,4.208115e-16
150,97,5.035476e-16
150,98,4.792004e-16
150,99,4.565516e-16
150,100,3.904217e-16
150,101,4.410892e-16
150,102,5.621100e-16
150,103,3.455007e-16
150,104,4.213911e-16
150,105,3.686410e-16
150,106,3.542232e-16
150,107,4.113197e-16
150,108,5.179878e-16
150,109,3.905313e-16
150,110,3.670231e-16
150,111,3.314512e-16
150,112,3.163004e-16
150,113,4.234796e-16
150,114,4.835688e-16
150,115,3.798374e-16
150,116,5.286667e-16
150,117,3.337935e-16
150,118,3.148727e-16
150,119,3.096907e-16
150,120,2.871936e-16
150,121,1.645818e-16
150,122,2.715931e-16
150,123,1.937175e-16
150,124,1.805894e-16
150,125,2.074926e-16
150,126,1.244209e-16
150,127,1.315357e-16
150,128,1.757135e-16
150,129,1.117967e-16
150,130,1.572387e-16
150,131,1.472038e-16
150,132,1.164390e-16
150,133,1.209815e-16
150,134,1.067594e-16
150,135,1.509363e-16
150,136,5.384961e-17
150,137,1.187152e-16
150,138,5.936707e-17
150,139,1.024580e-16
150,140,4.051946e-17
150,141,7.267795e-17
150,142,4.939292e-17
150,143,8.700304e-17
150,144,7.468743e-17
150,145,2.759107e-17
150,146,4.447885e-17
150,147,7.983008e-17
150,148,6.027970e-17
150,149,3.384330e-17
150,150,7.591305e-17
150,151,0.000000e+00
150,152,2.526162e-17
150,153,5.528262e-17
150,154,0.000000e+00
150,155,7.589065e-18
150,156,4.601925e-17
150,157,1.209640e-17
150,158,5.075917e-18
150,159,1.988205e-17
150,160,1.190905e-17
150,161,0.000000e+00
150,162,5.877984e-19
150,163,-4.792567e-18
150,164,0.000000e+00
150,165,0.000000e+00
150,166,1.073102e-17
150,167,0.000000e+00
150,168,0.000000e+00
150,169,5.629342e-19
150,170,6.276621e-19
150,171,6.237323e-19
150,172,0.000000e+00
150,173,6.194827e-19
150,174,0.000000e+00
150,175,0.000000e+00
150,176,5.849081e-19
150,177,6.761999e-19
150,178,0.000000e+00
150,179,0.000000e+00
150,180,0.000000e+00
150,181,0.000000e+00
150,182,0.000000e+00
150,183,0.000000e+00
150,184,0.000000e+00
150,185,0.000000e+00
150,186,0.000000e+00
150,187,0.000000e+00
150,188,0.000000e+00
150,189,0.000000e+00
150,190,0.000000e+00
150,191,0.000000e+00
150,192,0.000000e+00
150,193,0.000000e+00
150,194,0.000000e+00
150,195,0.000000e+00
150,196,0.000000e+00
150,197,0.000000e+00
150,198,0.000000e+00
150,199,0.000000e+00
150,200,0.000000e+00
150,201,0.000000e+00
151,0,0.000000e+00
151,1,0.000000e+00
151,2,0.000000e+00
151,3,0.000000e+00
151,4,0.000000e+00
151,5,0.000000e+00
151,6,0.000000e+00
151,7,0.000000e+00
151,8,0.000000e+00
151,9,0.000000e+00
151,10,0.000000e+00
151,11,0.000000e+00
151,12,0.000000e+00
151,13,0.000000e+00
151,14,0.000000e+00
151,15,0.000000e+00
151,16,0.000000e+00
151,17,0.000000e+00
151,18,0.000000e+00
151,19,0.000000e+00
151,20,0.000000e+00
151,21,0.000000e+00
151,22,0.000000e+00
151,23,0.000000e+00
151,24,0.000000e+00
151,25,0.000000e+00
151,26,0.000000e+00
151,27,0.000000e+00
151,28,0.000000e+00
151,29,0.000000e+00
151,30,0.000000e+00
151,31,0.000000e+00
151,32,0.000000e+00
151,33,0.000000e+00
151,34,0.000000e+00
151,35,0.000000e+00
151,36,0.000000e+00
151,37,0.000000e+00
151,38,0.000000e+00
151,39,0.000000e+00
151,40,0.000000e+00
151,41,0.000000e+00
151,42,0.000000e+00
151,43,0.000000e+00
151,44,0.000000e+00
151,45,0.000000e+00
151,46,0.000000e+00
151,47,0.000000e+00
151,48,0.000000e+00
151,49,0.000000e+00
151,50,0.000000e+00
151,51,0.000000e+00
151,52,0.000000e+00
151,53,0.000000e+00
151,54,0.000000e+00
151,55,0.000000e+00
151,56,0.000000e+00
151,57,0.000000e+00
151,58,0.000000e+00
151,59,0.000000e+00
151,60,0.000000e+00
151,61,0.000000e+00
151,62,0.000000e+00
151,63,0.000000e+00
151,64,0.000000e+00
151,65,0.000000e+00
151,66,0.000000e+00
151,67,0.000000e+00
151,68,0.000000e+00
151,69,0.000000e+00
151,70,0.000000e+00
151,71,0.000000e+00
151,72,0.000000e+00
151,73,0.000000e+00
151,74,0.000000e+00
151,75,0.000000e+00
151,76,0.000000e+00
151,77,0.000000e+00
151,78,0.000000e+00
151,79,0.000000e+00
151,80,0.000000e+00
151,81,0.000000e+00
151,82,0.000000e+00
151,83,0.000000e+00
151,84,0.000000e+00
151,85,0.000000e+00
151,86,0.000000e+00
151,87,0.000000e+00
151,88,0.000000e+00
151,89,0.000000e+00
151,90,0.000000e+00
151,91,0.000000e+00
151,92,0.000000e+00
151,93,0.000000e+00
151,94,0.000000e+00
151,95,0.000000e+00
151,96,0.000000e+00
151,97,0.000000e+00
151,98,0.000000e+00
151,99,0.000000e+00
151,100,0.000000e+00
151,101,0.000000e+00
151,102,0.000000e+00
151,103,0.000000e+00
151,104,0.000000e+00
151,105,0.000000e+00
151,106,0.000000e+00
151,107,0.000000e+00
151,108,0.000000e+00
151,109,0.000000e+00
151,110,0.000000e+00
151,111,0.000000e+00
151,112,0.000000e+00
151,113,0.000000e+00
151,114,0.000000e+00
151,115,0.000000e+00
151,116,0.000000e+00
151,117,0.000000e+00
151,118,0.000000e+00
151,119,0.000000e+00
151,120,0.000000e+00
151,121,0.000000e+00
151,122,0.000000e+00
151,123,0.000000e+00
151,124,0.000000e+00
151,125,0.000000e+00
151,126,0.000000e+00
151,127,0.000000e+00
151,128,0.000000e+00
151,129,0.000000e+00
151,130,0.000000e+00
151,131,0.000000e+00
151,132,0.000000e+00
151,133,0.000000e+00
151,134,0.000000e+00
151,135,0.000000e+00
151,136,0.000000e+00
151,137,0.000000e+00
151,138,0.000000e+00
151,139,0.000000e+00
151,140,0.000000e+00
151,141,0.000000e+00
151,142,0.000000e+00
151,143,0.000000e+00
151,144,0.000000e+00
151,145,0.000000e+00
151,146,0.000000e+00
151,147,0.000000e+00
151,148,0.000000e+00
151,149,0.000000e+00
151,150,0.000000e+00
151,151,0.000000e+00
151,152,0.000000e+00
151,153,0.000000e+00
151,154,0.000000e+00
151,155,0.000000e+00
151,156,0.000000e+00
151,157,0.000000e+00
151,158,0.000000e+00
151,159,0.000000e+00
151,160,0.000000e+00
151,161,0.000000e+00
151,162,0.000000e+00
151,163,0.000000e+00
151,164,0.000000e+00
151,165,0.000000e+00
151,166,0.000000e+00
151,167,0.000000e+00
151,168,0.000000e+00
151,169,0.000000e+00
151,170,0.000000e+00
151,171,0.000000e+00
151,172,0.000000e+00
151,173,0.000000e+00
151,174,0.000000e+00
151,175,0.000000e+00
151,176,0.000000e+00
151,177,0.000000e+00
151,178,0.000000e+00
151,179,0.000000e+00
151,180,0.000000e+00
151,181,0.000000e+00
151,182,0.000000e+00
151,183,0.000000e+00
151,184,0.000000e+00
151,185,0.000000e+00
151,186,0.000000e+00
151,187,0.000000e+00
151,188,0.000000e+00
151,189,0.000000e+00
151,190,0.000000e+00
151,191,0.000000e+00
151,192,0.000000e+00
151,193,0.000000e+00
151,194,0.000000e+00
151,195,0.000000e+00
151,196,0.000000e+00
151,197,0.000000e+00
151,198,0.000000e+00
151,199,0.000000e+00
151,200,0.000000e+00
151,201,0.000000e+00
152,0,0.000000e+00
152,1,8.036453e-15
152,2,3.456230e-15
152,3,5.032975e-15
152,4,1.744200e-15
152,5,1.338399e-15
152,6,1.366892e-15
152,7,1.843156e-17
152,8,-4.929499e-17
152,9,-7.327165e-17
152,10,1.158100e-15
152,11,4.264546e-16
152,12,-2.995375e-16
152,13,1.061370e-16
152,14,-4.299361e-16
152,15,-6.571101e-16
152,16,-8.722303e-16
152,17,-2.920043e-16
152,18,2.923104e-16
152,19,1.564109e-15
152,20,1.928406e-15
152,21,2.035500e-15
152,22,2.196691e-15
152,23,2.070018e-15
152,24,2.066310e-15
152,25,1.967974e-15
152,26,1.271347e-15
152,27,8.460080e-16
152,28,4.886700e-16
152,29,3.382166e-16
152,30,2.677405e-16
152,31,1.025405e-16
152,32,1.315498e-16
152,33,-3.036072e-16
152,34,-2.646004e-16
152,35,-8.823807e-17
152,36,4.551793e-17
152,37,-1.723987e-16
152,38,-1.248605e-16
152,39,-1.336357e-16
152,40,-6.887824e-17
152,41,1.468102e-19
152,42,-5.677622e-17
152,43,-1.662671e-18
152,44,5.712102e-17
152,45,-2.666858e-17
152,46,3.361831e-17
152,47,6.044163e-17
152,48,1.956233e-17
152,49,9.529589e-17
152,50,6.300473e-17
152,51,1.272893e-16
152,52,8.627027e-17
152,53,8.666060e-17
152,54,6.212732e-17
152,55,1.147440e-16
152,56,1.018654e-16
152,57,1.383461e-16
152,58,1.116991e-16
152,59,1.452117e-16
152,60,1.397612e-16
152,61,1.679167e-16
152,62,1.493599e-16
152,63,1.319276e-16
152,64,1.400693e-16
152,65,1.545682e-16
152,66,1.393759e-16
152,67,1.591467e-16
152,68,1.509645e-16
152,69,1.803645e-16
152,70,1.085988e-16
152,71,9.355515e-17
152,72,1.241504e-16
152,73,1.404158e-16
152,74,9.345467e-17
152,75,1.058675e-16
152,76,1.249034e-16
152,77,1.255094e-16
152,78,1.130882e-16
152,79,1.158742e-16
152,80,1.046943e-16
152,81,1.088266e-16
152,82,7.771131e-17
152,83,1.020049e-16
152,84,1.117424e-16
152,85,1.140466e-16
152,86,6.413856e-17
152,87,8.897133e-17
152,88,1.235081e-16
152,89,1.281561e-16
152,90,1.665134e-16
152,91,1.493691e-16
152,92,1.227192e-16
152,93,1.352771e-16
152,94,1.298614e-16
152,95,2.081065e-16
152,96,1.449024e-16
152,97,1.702703e-16
152,98,1.622749e-16
152,99,1.549610e-16
152,100,1.327910e-16
152,101,1.486851e-16
152,102,1.882000e-16
152,103,1.171959e-16
152,104,1.415621e-16
152,105,1.237746e-16
152,106,1.183076e-16
152,107,1.377525e-16
152,108,1.726511e-16
152,109,1.303711e-16
152,110,1.225747e-16
152,111,1.090237e-16
152,112,1.059056e-16
152,113,1.391816e-16
152,114,1.598494e-16
152,115,1.263314e-16
152,116,1.747976e-16
152,117,1.096637e-16
152,118,1.039028e-16
152,119,1.025367e-16
152,120,9.477658e-17
152,121,5.416583e-17
152,122,8.853226e-17
152,123,6.339367e-17
152,124,5.897852e-17
152,125,6.861398e-17
152,126,4.084073e-17
152,127,4.360646e-17
152,128,5.837200e-17
152,129,3.647649e-17
152,130,5.210995e-17
152,131,4.862210e-17
152,132,3.898363e-17
152,133,3.985965e-17
152,134,3.489042e-17
152,135,5.016700e-17
152,136,1.798527e-17
152,137,3.942986e-17
152,138,1.963252e-17
152,139,3.377959e-17
152,140,1.350297e-17
152,141,2.391494e-17
152,142,1.646658e-17
152,143,2.889271e-17
152,144,2.469836e-17
152,145,9.300403e-18
152,146,1.454261e-17
152,147,2.624425e-17
152,148,1.989452e-17
152,149,1.119594e-17
152,150,2.526162e-17
152,151,0.000000e+00
152,152,8.478812e-18
152,153,1.822956e-17
152,154,0.000000e+00
152,155,2.594639e-18
152,156,1.516859e-17
152,157,3.989736e-18
152,158,1.685147e-18
152,159,6.498142e-18
152,160,3.950131e-18
152,161,0.000000e+00
152,162,2.334080e-19
152,163,-1.522404e-18
152,164,0.000000e+00
152,165,0.000000e+00
152,166,3.532458e-18
152,167,0.000000e+00
152,168,0.000000e+00
152,169,2.235347e-19
152,170,2.492374e-19
152,171,2.435563e-19
152,172,0.000000e+00
152,173,2.459895e-19
152,174,0.000000e+00
152,175,0.000000e+00
152,176,2.283962e-19
152,177,2.640440e-19
152,178,0.000000e+00
152,179,0.000000e+00
152,180,0.000000e+00
152,181,0.000000e+00
152,182,0.000000e+00
152,183,0.000000e+00
152,184,0.000000e+00
152,185,0.000000e+00
152,186,0.000000e+00
152,187,0.000000e+00
152,188,0.000000e+00
152,189,0.000000e+00
152,190,0.000000e+00
152,191,0.000000e+00
152,192,0.000000e+00
152,193,0.000000e+00
152,194,0.000000e+00
152,195,0.000000e+00
152,196,0.000000e+00
152,197,0.000000e+00
152,198,0.000000e+00
152,199,0.000000e+00
152,200,0.000000e+00
152,201,0.000000e+00
153,0,0.000000e+00
153,1,2.315424e-14
153,2,1.744474e-14
153,3,2.085197e-14
153,4,1.085197e-14
153,5,9.746269e-15
153,6,9.207866e-15
153,7,5.873747e-15
153,8,5.406780e-15
153,9,4.866998e-15
153,10,7.743085e-15
153,11,5.694758e-15
153,12,3.947822e-15
153,13,4.720660e-15
153,14,3.352907e-15
153,15,3.000286e-15
153,16,2.064635e-15
153,17,3.138810e-15
153,18,4.535055e-15
153,19,7.549143e-15
153,20,7.883609e-15
153,21,7.828569e-15
153,22,7.937703e-15
153,23,7.278049e-15
153,24,6.986667e-15
153,25,6.648225e-15
153,26,4.591235e-15
153,27,3.522980e-15
153,28,2.443529e-15
153,29,2.018236e-15
153,30,1.654546e-15
153,31,1.142586e-15
153,32,1.124819e-15
153,33,-1.430199e-17
153,34,-3.219257e-17
153,35,3.040780e-16
153,36,5.711828e-16
153,37,-2.380327e-17
153,38,7.068796e-17
153,39,2.206067e-17
153,40,1.544627e-16
153,41,2.490127e-16
153,42,1.278316e-16
153,43,1.894767e-16
153,44,3.053258e-16
153,45,9.986131e-17
153,46,1.912829e-16
153,47,2.203132e-16
153,48,1.402336e-16
153,49,3.001718e-16
153,50,2.078312e-16
153,51,3.146890e-16
153,52,2.264324e-16
153,53,2.375810e-16
153,54,1.812002e-16
153,55,2.306212e-16
153,56,1.881130e-16
153,57,2.687843e-16
153,58,2.319443e-16
153,59,3.093853e-16
153,60,2.777068e-16
153,61,2.983175e-16
153,62,2.597727e-16
153,63,2.104681e-16
153,64,2.288198e-16
153,65,2.782833e-16
153,66,2.588821e-16
153,67,2.870881e-16
153,68,2.523271e-16
153,69,3.138334e-16
153,70,1.753402e-16
153,71,1.603807e-16
153,72,2.064593e-16
153,73,2.393575e-16
153,74,1.448593e-16
153,75,1.769316e-16
153,76,2.179588e-16
153,77,2.155981e-16
153,78,2.017977e-16
153,79,2.251088e-16
153,80,1.733629e-16
153,81,1.958468e-16
153,82,1.260441e-16
153,83,1.817115e-16
153,84,2.046479e-16
153,85,1.992467e-16
153,86,1.092714e-16
153,87,1.552684e-16
153,88,2.286071e-16
153,89,2.584360e-16
153,90,3.217267e-16
153,91,2.967872e-16
153,92,2.463986e-16
153,93,2.534058e-16
153,94,2.683110e-16
153,95,4.510032e-16
153,96,2.909808e-16
153,97,3.576619e-16
153,98,3.425821e-16
153,99,3.213661e-16
153,100,2.738090e-16
153,101,3.158512e-16
153,102,4.067066e-16
153,103,2.429950e-16
153,104,3.031382e-16
153,105,2.659878e-16
153,106,2.570081e-16
153,107,2.987633e-16
153,108,3.785894e-16
153,109,2.844069e-16
153,110,2.676448e-16
153,111,2.472573e-16
153,112,2.294132e-16
153,113,3.180561e-16
153,114,3.584265e-16
153,115,2.782050e-16
153,116,3.908349e-16
153,117,2.500815e-16
153,118,2.341273e-16
153,119,2.280547e-16
153,120,2.127594e-16
153,121,1.222264e-16
153,122,2.056025e-16
153,123,1.454386e-16
153,124,1.364191e-16
153,125,1.536567e-16
153,126,9.329597e-17
153,127,9.705665e-17
153,128,1.290694e-16
153,129,8.454185e-17
153,130,1.161177e-16
153,131,1.091056e-16
153,132,8.416547e-17
153,133,8.998309e-17
153,134,8.077956e-17
153,135,1.105649e-16
153,136,3.913106e-17
153,137,8.709316e-17
153,138,4.384031e-17
153,139,7.630966e-17
153,140,2.958655e-17
153,141,5.425482e-17
153,142,3.593149e-17
153,143,6.370058e-17
153,144,5.517340e-17
153,145,1.930558e-17
153,146,3.362161e-17
153,147,5.992138e-17
153,148,4.486342e-17
153,149,2.501736e-17
153,150,5.528262e-17
153,151,0.000000e+00
153,152,1.822956e-17
153,153,4.104265e-17
153,154,0.000000e+00
153,155,5.491531e-18
153,156,3.432239e-17
153,157,8.950072e-18
153,158,3.999870e-18
153,159,1.505147e-17
153,160,8.830801e-18
153,161,0.000000e+00
153,162,2.772553e-19
153,163,-3.501802e-18
153,164,0.000000e+00
153,165,0.000000e+00
153,166,8.004520e-18
153,167,0.000000e+00
153,168,0.000000e+00
153,169,2.655273e-19
153,170,2.960584e-19
153,171,2.916698e-19
153,172,0.000000e+00
153,173,2.922003e-19
153,174,0.000000e+00
153,175,0.000000e+00
153,176,2.735148e-19
153,177,3.162047e-19
153,178,0.000000e+00
153,179,0.000000e+00
153,180,0.000000e+00
153,181,0.000000e+00
153,182,0.000000e+00
153,183,0.000000e+00
153,184,0.000000e+00
153,185,0.000000e+00
153,186,0.000000e+00
153,187,0.000000e+00
153,188,0.000000e+00
153,189,0.000000e+00
153,190,0.000000e+00
153,191,0.000000e+00
153,192,0.000000e+00
153,193,0.000000e+00
153,194,0.000000e+00
153,195,0.000000e+00
153,196,0.000000e+00
153,197,0.000000e+00
153,198,0.000000e+00
153,199,0.000000e+00
153,200,0.000000e+00
153,201,0.000000e+00
154,0,0.000000e+00
154,1,0.000000e+00
154,2,0.000000e+00
154,3,0.000000e+00
154,4,0.000000e+00
154,5,0.000000e+00
154,6,0.000000e+00
154,7,0.000000e+00
154,8,0.000000e+00
154,9,0.000000e+00
154,10,0.000000e+00
154,11,0.000000e+00
154,12,0.000000e+00
154,13,0.000000e+00
154,14,0.000000e+00
154,15,0.000000e+00
154,16,0.000000e+00
154,17,0.000000e+00
154,18,0.000000e+00
154,19,0.000000e+00
154,20,0.000000e+00
154,21,0.000000e+00
154,22,0.000000e+00
154,23,0.000000e+00
154,24,0.000000e+00
154,25,0.000000e+00
154,26,0.000000e+00
154,27,0.000000e+00
154,28,0.000000e+00
154,29,0.000000e+00
154,30,0.000000e+00
154,31,0.000000e+00
154,32,0.000000e+00
154,33,0.000000e+00
154,34,0.000000e+00
154,35,0.000000e+00
154,36,0.000000e+00
154,37,0.000000e+00
154,38,0.000000e+00
154,39,0.000000e+00
154,40,0.000000e+00
154,41,0.000000e+00
154,42,0.000000e+00
154,43,0.000000e+00
154,44,0.000000e+00
154,45,0.000000e+00
154,46,0.000000e+00
154,47,0.000000e+00
154,48,0.000000e+00
154,49,0.000000e+00
154,50,0.000000e+00
154,51,0.000000e+00
154,52,0.000000e+00
154,53,0.000000e+00
154,54,0.000000e+00
154,55,0.000000e+00
154,56,0.000000e+00
154,57,0.000000e+00
154,58,0.000000e+00
154,59,0.000000e+00
154,60,0.000000e+00
154,61,0.000000e+00
154,62,0.000000e+00
154,63,0.000000e+00
154,64,0.000000e+00
154,65,0.000000e+00
154,66,0.000000e+00
154,67,0.000000e+00
154,68,0.000000e+00
154,69,0.000000e+00
154,70,0.000000e+00
154,71,0.000000e+00
154,72,0.000000e+00
154,73,0.000000e+00
154,74,0.000000e+00
154,75,0.000000e+00
154,76,0.000000e+00
154,77,0.000000e+00
154,78,0.000000e+00
154,79,0.000000e+00
154,80,0.000000e+00
154,81,0.000000e+00
154,82,0.000000e+00
154,83,0.000000e+00
154,84,0.000000e+00
154,85,0.000000e+00
154,86,0.000000e+00
154,87,0.000000e+00
154,88,0.000000e+00
154,89,0.000000e+00
154,90,0.000000e+00
154,91,0.000000e+00
154,92,0.000000e+00
154,93,0.000000e+00
154,94,0.000000e+00
154,95,0.000000e+00
154,96,0.000000e+00
154,97,0.000000e+00
154,98,0.000000e+00
154,99,0.000000e+00
154,100,0.000000e+00
154,101,0.000000e+00
154,102,0.000000e+00
154,103,0.000000e+00
154,104,0.000000e+00
154,105,0.000000e+00
154,106,0.000000e+00
154,107,0.000000e+00
154,108,0.000000e+00
154,109,0.000000e+00
154,110,0.000000e+00
154,111,0.000000e+00
154,112,0.000000e+00
154,113,0.000000e+00
154,114,0.000000e+00
154,115,0.000000e+00
154,116,0.000000e+00
154,117,0.000000e+00
154,118,0.000000e+00
154,119,0.000000e+00
154,120,0.000000e+00
154,121,0.000000e+00
154,122,0.000000e+00
154,123,0.000000e+00
154,124,0.000000e+00
154,125,0.000000e+00
154,126,0.000000e+00
154,127,0.000000e+00
154,128,0.000000e+00
154,129,0.000000e+00
154,130,0.000000e+00
154,131,0.000000e+00
154,132,0.000000e+00
154,133,0.000000e+00
154,134,0.000000e+00
154,135,0.000000e+00
154,136,0.000000e+00
154,137,0.000000e+00
154,138,0.000000e+00
154,139,0.000000e+00
154,140,0.000000e+00
154,141,0.000000e+00
154,142,0.000000e+00
154,143,0.000000e+00
154,144,0.000000e+00
154,145,0.000000e+00
154,146,0.000000e+00
154,147,0.000000e+00
154,148,0.000000e+00
154,149,0.000000e+00
154,150,0.000000e+00
154,151,0.000000e+00
154,152,0.000000e+00
154,153,0.000000e+00
154,154,0.000000e+00
154,155,0.000000e+00
154,156,0.000000e+00
154,157,0.000000e+00
154,158,0.000000e+00
154,159,0.000000e+00
154,160,0.000000e+00
154,161,0.000000e+00
154,162,0.000000e+00
154,163,0.000000e+00
154,164,0.000000e+00
154,165,0.000000e+00
154,166,0.000000e+00
154,167,0.000000e+00
154,168,0.000000e+00
154,169,0.000000e+00
154,170,0.000000e+00
154,171,0.000000e+00
154,172,0.000000e+00
154,173,0.000000e+00
154,174,0.000000e+00
154,175,0.000000e+00
154,176,0.000000e+00
154,177,0.000000e+00
154,178,0.000000e+00
154,179,0.000000e+00
154,180,0.000000e+00
154,181,0.000000e+00
154,182,0.000000e+00
154,183,0.000000e+00
154,184,0.000000e+00
154,185,0.000000e+00
154,186,0.000000e+00
154,187,0.000000e+00
154,188,0.000000e+00
154,189,0.000000e+00
154,190,0.000000e+00
154,191,0.000000e+00
154,192,0.000000e+00
154,193,0.000000e+00
154,194,0.000000e+00
154,195,0.000000e+00
154,196,0.000000e+00
154,197,0.000000e+00
154,198,0.000000e+00
154,199,0.000000e+00
154,200,0.000000e+00
154,201,0.000000e+00
155,0,0.000000e+00
155,1,5.635707e-15
155,2,-7.628994e-15
155,3,-4.317907e-15
155,4,-4.938415e-15
155,5,-6.389050e-15
155,6,-4.659237e-15
155,7,-5.061472e-15
155,8,-5.936702e-15
155,9,-3.981279e-15
155,10,-3.711865e-15
155,11,-4.790814e-15
155,12,-4.069709e-15
155,13,-3.343200e-15
155,14,-2.924035e-15
155,15,-3.386231e-15
155,16,-2.309091e-15
155,17,-5.504395e-16
155,18,1.293002e-15
155,19,3.543099e-15
155,20,4.420085e-15
155,21,4.572724e-15
155,22,4.428937e-15
155,23,3.509926e-15
155,24,3.112202e-15
155,25,1.936162e-15
155,26,8.165840e-16
155,27,4.847726e-16
155,28,3.742929e-16
155,29,-2.140179e-16
155,30,-2.576830e-16
155,31,-9.461017e-17
155,32,-3.670385e-16
155,33,-4.290330e-16
155,34,-4.531213e-16
155,35,-2.679748e-16
155,36,-3.833633e-16
155,37,-5.552282e-16
155,38,-5.733467e-16
155,39,-5.655606e-16
155,40,-5.791230e-16
155,41,-5.230299e-16
155,42,-5.488578e-16
155,43,-5.138991e-16
155,44,-5.907758e-16
155,45,-4.222776e-16
155,46,-1.231155e-16
155,47,-3.381991e-16
155,48,-2.487845e-16
155,49,-2.112941e-16
155,50,-2.852423e-16
155,51,-2.082026e-16
155,52,-2.215930e-16
155,53,-1.120659e-16
155,54,-2.279979e-16
155,55,-1.102336e-16
155,56,-6.486220e-17
155,57,3.968861e-18
155,58,-5.292596e-17
155,59,-8.858573e-17
155,60,-1.060066e-16
155,61,6.804498e-17
155,62,1.063899e-16
155,63,5.399249e-17
155,64,-1.058999e-17
155,65,2.739101e-16
155,66,1.453994e-16
155,67,-4.447468e-17
155,68,5.013866e-17
155,69,1.553889e-16
155,70,2.206133e-16
155,71,1.073659e-16
155,72,5.657322e-17
155,73,1.195594e-16
155,74,5.057214e-17
155,75,1.191012e-16
155,76,1.150656e-16
155,77,1.211132e-16
155,78,2.482598e-16
155,79,1.196389e-16
155,80,1.265478e-16
155,81,1.513304e-16
155,82,1.142374e-16
155,83,1.283968e-16
155,84,8.331464e-17
155,85,9.206971e-17
155,86,1.046434e-16
155,87,8.696201e-17
155,88,1.361271e-16
155,89,1.207877e-16
155,90,1.311590e-16
155,91,2.153964e-16
155,92,9.559552e-17
155,93,1.116582e-16
155,94,1.370017e-16
155,95,1.671718e-16
155,96,9.247598e-17
155,97,1.768213e-16
155,98,1.127949e-16
155,99,9.105809e-17
155,100,9.223294e-17
155,101,1.124486e-16
155,102,1.154390e-16
155,103,7.580717e-17
155,104,8.008252e-17
155,105,6.478432e-17
155,106,1.004592e-16
155,107,9.235564e-17
155,108,1.000857e-16
155,109,9.014453e-17
155,110,5.796020e-17
155,111,4.989297e-17
155,112,4.918486e-17
155,113,6.725190e-17
155,114,7.210903e-17
155,115,3.894319e-17
155,116,5.834706e-17
155,117,3.805411e-17
155,118,4.857303e-17
155,119,3.062304e-17
155,120,3.355764e-17
155,121,2.421264e-17
155,122,5.220201e-17
155,123,4.130053e-17
155,124,2.171931e-17
155,125,2.142294e-17
155,126,1.982003e-17
155,127,2.674537e-17
155,128,1.558520e-17
155,129,1.440682e-17
155,130,2.539098e-17
155,131,3.125368e-17
155,132,1.238528e-17
155,133,1.688227e-17
155,134,3.392520e-17
155,135,1.523858e-17
155,136,5.652734e-18
155,137,1.509228e-17
155,138,5.960415e-18
155,139,3.204928e-17
155,140,4.877398e-18
155,141,2.953344e-17
155,142,4.737022e-18
155,143,2.854531e-17
155,144,1.159709e-17
155,145,3.718212e-17
155,146,4.567534e-18
155,147,7.942887e-18
155,148,5.984487e-18
155,149,3.404181e-18
155,150,7.589065e-18
155,151,0.000000e+00
155,152,2.594639e-18
155,153,5.491531e-18
155,154,0.000000e+00
155,155,8.216091e-17
155,156,4.554981e-18
155,157,1.199592e-18
155,158,8.282853e-17
155,159,1.493981e-18
155,160,1.219759e-18
155,161,0.000000e+00
155,162,-3.069175e-19
155,163,8.944833e-17
155,164,0.000000e+00
155,165,0.000000e+00
155,166,6.820515e-19
155,167,0.000000e+00
155,168,0.000000e+00
155,169,-2.939347e-19
155,170,-3.277322e-19
155,171,-2.926221e-19
155,172,0.000000e+00
155,173,-3.234614e-19
155,174,0.000000e+00
155,175,0.000000e+00
155,176,-2.744078e-19
155,177,-3.172371e-19
155,178,0.000000e+00
155,179,0.000000e+00
155,180,0.000000e+00
155,181,0.000000e+00
155,182,0.000000e+00
155,183,0.000000e+00
155,184,0.000000e+00
155,185,0.000000e+00
155,186,0.000000e+00
155,187,0.000000e+00
155,188,0.000000e+00
155,189,0.000000e+00
155,190,0.000000e+00
155,191,0.000000e+00
155,192,0.000000e+00
155,193,0.000000e+00
155,194,0.000000e+00
155,195,0.000000e+00
155,196,0.000000e+00
155,197,0.000000e+00
155,198,0.000000e+00
155,199,0.000000e+00
155,200,0.000000e+00
155,201,0.000000e+00
156,0,0.000000e+00
156,1,1.926557e-14
156,2,1.523681e-14
156,3,1.815472e-14
156,4,9.678503e-15
156,5,8.745397e-15
156,6,8.267334e-15
156,7,5.465613e-15
156,8,5.064918e-15
156,9,4.559735e-15
156,10,6.965039e-15
156,11,5.200498e-15
156,12,3.733382e-15
156,13,4.367120e-15
156,14,3.216634e-15
156,15,2.918865e-15
156,16,2.095713e-15
156,17,2.967895e-15
156,18,4.147889e-15
156,19,6.689834e-15
156,20,6.928692e-15
156,21,6.854859e-15
156,22,6.924298e-15
156,23,6.334459e-15
156,24,6.062629e-15
156,25,5.779405e-15
156,26,4.008559e-15
156,27,3.102555e-15
156,28,2.167240e-15
156,29,1.803008e-15
156,30,1.483656e-15
156,31,1.040083e-15
156,32,1.025266e-15
156,33,5.398840e-17
156,34,3.141797e-17
156,35,3.072986e-16
156,36,5.317099e-16
156,37,2.081118e-17
156,38,1.056822e-16
156,39,6.223262e-17
156,40,1.748081e-16
156,41,2.447921e-16
156,42,1.461401e-16
156,43,1.936104e-16
156,44,2.874983e-16
156,45,1.166126e-16
156,46,1.870513e-16
156,47,2.066468e-16
156,48,1.419857e-16
156,49,2.738977e-16
156,50,1.932258e-16
156,51,2.792356e-16
156,52,2.053982e-16
156,53,2.143667e-16
156,54,1.678179e-16
156,55,1.995283e-16
156,56,1.626521e-16
156,57,2.263427e-16
156,58,1.987803e-16
156,59,2.640112e-16
156,60,2.334875e-16
156,61,2.459358e-16
156,62,2.145726e-16
156,63,1.711429e-16
156,64,1.865913e-16
156,65,2.290841e-16
156,66,2.128588e-16
156,67,2.357173e-16
156,68,2.051265e-16
156,69,2.557776e-16
156,70,1.408202e-16
156,71,1.315601e-16
156,72,1.670878e-16
156,73,1.932792e-16
156,74,1.148403e-16
156,75,1.426679e-16
156,76,1.763730e-16
156,77,1.740480e-16
156,78,1.635690e-16
156,79,1.852611e-16
156,80,1.384691e-16
156,81,1.590263e-16
156,82,1.000630e-16
156,83,1.473011e-16
156,84,1.663460e-16
156,85,1.606306e-16
156,86,8.781307e-17
156,87,1.250637e-16
156,88,1.862258e-16
156,89,2.134525e-16
156,90,2.633308e-16
156,91,2.439988e-16
156,92,2.029063e-16
156,93,2.064801e-16
156,94,2.221575e-16
156,95,3.756872e-16
156,96,2.399283e-16
156,97,2.964279e-16
156,98,2.848264e-16
156,99,2.655541e-16
156,100,2.261352e-16
156,101,2.623708e-16
156,102,3.383419e-16
156,103,2.006921e-16
156,104,2.519297e-16
156,105,2.212956e-16
156,106,2.141285e-16
156,107,2.489669e-16
156,108,3.157874e-16
156,109,2.370772e-16
156,110,2.232309e-16
156,111,2.070080e-16
156,112,1.911414e-16
156,113,2.670301e-16
156,114,2.998640e-16
156,115,2.321664e-16
156,116,3.266565e-16
156,117,2.096712e-16
156,118,1.960505e-16
156,119,1.903937e-16
156,120,1.778650e-16
156,121,1.023680e-16
156,122,1.728249e-16
156,123,1.220611e-16
156,124,1.145339e-16
156,125,1.285230e-16
156,126,7.824335e-17
156,127,8.115107e-17
156,128,1.077795e-16
156,129,7.098094e-17
156,130,9.709484e-17
156,131,9.124187e-17
156,132,7.002637e-17
156,133,7.528502e-17
156,134,6.786007e-17
156,135,9.223607e-17
156,136,3.259554e-17
156,137,7.268394e-17
156,138,3.661791e-17
156,139,6.390052e-17
156,140,2.467932e-17
156,141,4.543121e-17
156,142,2.992461e-17
156,143,5.310061e-17
156,144,4.609608e-17
156,145,1.582259e-17
156,146,2.824711e-17
156,147,5.029679e-17
156,148,3.757835e-17
156,149,2.091315e-17
156,150,4.601925e-17
156,151,0.000000e+00
156,152,1.516859e-17
156,153,3.432239e-17
156,154,0.000000e+00
156,155,4.554981e-18
156,156,2.876063e-17
156,157,7.473718e-18
156,158,3.382194e-18
156,159,1.265927e-17
156,160,7.397887e-18
156,161,0.000000e+00
156,162,2.110723e-19
156,163,-2.925282e-18
156,164,0.000000e+00
156,165,0.000000e+00
156,166,6.710469e-18
156,167,0.000000e+00
156,168,0.000000e+00
156,169,2.021438e-19
156,170,2.253869e-19
156,171,2.172141e-19
156,172,0.000000e+00
156,173,2.224498e-19
156,174,0.000000e+00
156,175,0.000000e+00
156,176,2.036936e-19
156,177,2.354858e-19
156,178,0.000000e+00
156,179,0.000000e+00
156,180,0.000000e+00
156,181,0.000000e+00
156,182,0.000000e+00
156,183,0.000000e+00
156,184,0.000000e+00
156,185,0.000000e+00
156,186,0.000000e+00
156,187,0.000000e+00
156,188,0.000000e+00
156,189,0.000000e+00
156,190,0.000000e+00
156,191,0.000000e+00
156,192,0.000000e+00
156,193,0.000000e+00
156,194,0.000000e+00
156,195,0.000000e+00
156,196,0.000000e+00
156,197,0.000000e+00
156,198,0.000000e+00
156,199,0.000000e+00
156,200,0.000000e+00
156,201,0.000000e+00
157,0,0.000000e+00
157,1,5.057139e-15
157,2,3.694505e-15
157,3,4.424320e-15
157,4,2.264441e-15
157,5,2.024201e-15
157,6,1.910204e-15
157,7,1.186301e-15
157,8,1.086752e-15
157,9,9.780147e-16
157,10,1.604842e-15
157,11,1.167267e-15
157,12,7.858488e-16
157,13,9.554129e-16
157,14,6.579197e-16
157,15,5.791782e-16
157,16,3.819977e-16
157,17,6.208700e-16
157,18,9.213008e-16
157,19,1.573886e-15
157,20,1.655567e-15
157,21,1.649330e-15
157,22,1.677150e-15
157,23,1.540606e-15
157,24,1.482091e-15
157,25,1.408599e-15
157,26,9.693379e-16
157,27,7.390473e-16
157,28,5.101441e-16
157,29,4.187849e-16
157,30,3.422576e-16
157,31,2.335928e-16
157,32,2.298379e-16
157,33,-1.491071e-17
157,34,-1.750516e-17
157,35,5.657608e-17
157,36,1.146217e-16
157,37,-1.250651e-17
157,38,6.977614e-18
157,39,-3.008710e-18
157,40,2.547004e-17
157,41,4.774650e-17
157,42,2.085443e-17
157,43,3.508077e-17
157,44,6.085793e-17
157,45,1.581034e-17
157,46,3.686322e-17
157,47,4.414292e-17
157,48,2.619754e-17
157,49,6.137684e-17
157,50,4.187612e-17
157,51,6.577900e-17
157,52,4.655839e-17
157,53,4.903389e-17
157,54,3.659241e-17
157,55,4.915956e-17
157,56,4.011652e-17
157,57,5.841435e-17
157,58,4.971650e-17
157,59,6.648632e-17
157,60,6.035755e-17
157,61,6.573150e-17
157,62,5.717304e-17
157,63,4.682707e-17
157,64,5.084982e-17
157,65,6.134334e-17
157,66,5.711547e-17
157,67,6.341245e-17
157,68,5.611757e-17
157,69,6.968322e-17
157,70,3.930560e-17
157,71,3.542699e-17
157,72,4.604517e-17
157,73,5.345546e-17
157,74,3.275049e-17
157,75,3.953672e-17
157,76,4.860385e-17
157,77,4.814729e-17
157,78,4.493018e-17
157,79,4.961014e-17
157,80,3.898506e-17
157,81,4.355389e-17
157,82,2.844924e-17
157,83,4.046997e-17
157,84,4.550040e-17
157,85,4.455705e-17
157,86,2.447572e-17
157,87,3.472520e-17
157,88,5.075451e-17
157,89,5.682918e-17
157,90,7.119794e-17
157,91,6.545226e-17
157,92,5.429230e-17
157,93,5.623666e-17
157,94,5.888514e-17
157,95,9.857905e-17
157,96,6.404759e-17
157,97,7.847021e-17
157,98,7.498454e-17
157,99,7.065497e-17
157,100,6.022677e-17
157,101,6.919799e-17
157,102,8.900537e-17
157,103,5.344969e-17
157,104,6.638794e-17
157,105,5.820884e-17
157,106,5.620125e-17
157,107,6.529692e-17
157,108,8.269941e-17
157,109,6.215953e-17
157,110,5.846788e-17
157,111,5.387272e-17
157,112,5.016117e-17
157,113,6.915861e-17
157,114,7.813587e-17
157,115,6.076439e-17
157,116,8.526819e-17
157,117,5.443235e-17
157,118,5.101088e-17
157,119,4.979584e-17
157,120,4.641163e-17
157,121,2.664222e-17
157,122,4.468348e-17
157,123,3.164986e-17
157,124,2.966515e-17
157,125,3.350336e-17
157,126,2.030469e-17
157,127,2.116818e-17
157,128,2.817559e-17
157,129,1.838361e-17
157,130,2.532321e-17
157,131,2.379228e-17
157,132,1.842346e-17
157,133,1.961553e-17
157,134,1.755542e-17
157,135,2.415451e-17
157,136,8.557998e-18
157,137,1.902125e-17
157,138,9.568466e-18
157,139,1.662340e-17
157,140,6.464238e-18
157,141,1.181964e-17
157,142,7.859742e-18
157,143,1.392419e-17
157,144,1.203986e-17
157,145,4.268078e-18
157,146,7.307266e-18
157,147,1.303135e-17
157,148,9.771862e-18
157,149,5.457230e-18
157,150,1.209640e-17
157,151,0.000000e+00
157,152,3.989736e-18
157,153,8.950072e-18
157,154,0.000000e+00
157,155,1.199592e-18
157,156,7.473718e-18
157,157,1.953817e-18
157,158,8.600045e-19
157,159,3.269212e-18
157,160,1.922983e-18
157,161,0.000000e+00
157,162,6.498169e-20
157,163,-7.698845e-19
157,164,0.000000e+00
157,165,0.000000e+00
157,166,1.742956e-18
157,167,0.000000e+00
157,168,0.000000e+00
157,169,6.223293e-20
157,170,6.938866e-20
157,171,6.928292e-20
157,172,0.000000e+00
157,173,6.848442e-20
157,174,0.000000e+00
157,175,0.000000e+00
157,176,6.497041e-20
157,177,7.511091e-20
157,178,0.000000e+00
157,179,0.000000e+00
157,180,0.000000e+00
157,181,0.000000e+00
157,182,0.000000e+00
157,183,0.000000e+00
157,184,0.000000e+00
157,185,0.000000e+00
157,186,0.000000e+00
157,187,0.000000e+00
157,188,0.000000e+00
157,189,0.000000e+00
157,190,0.000000e+00
157,191,0.000000e+00
157,192,0.000000e+00
157,193,0.000000e+00
157,194,0.000000e+00
157,195,0.000000e+00
157,196,0.000000e+00
157,197,0.000000e+00
157,198,0.000000e+00
157,199,0.000000e+00
157,200,0.000000e+00
157,201,0.000000e+00
158,0,0.000000e+00
158,1,5.992681e-15
158,2,-5.740231e-15
158,3,-2.509648e-15
158,4,-3.436957e-15
158,5,-4.909851e-15
158,6,-3.292574e-15
158,7,-3.651428e-15
158,8,-4.599877e-15
158,9,-2.744225e-15
158,10,-2.557593e-15
158,11,-3.694299e-15
158,12,-2.923482e-15
158,13,-2.256175e-15
158,14,-1.821277e-15
158,15,-2.232256e-15
158,16,-1.236801e-15
158,17,4.318545e-16
158,18,2.275634e-15
158,19,4.488127e-15
158,20,5.219047e-15
158,21,5.287106e-15
158,22,5.064370e-15
158,23,4.046404e-15
158,24,3.570770e-15
158,25,2.364537e-15
158,26,1.164709e-15
158,27,8.345035e-16
158,28,6.784874e-16
158,29,7.405128e-17
158,30,-1.387984e-17
158,31,1.279623e-16
158,32,-1.671179e-16
158,33,-2.359366e-16
158,34,-2.887918e-16
158,35,-1.316411e-16
158,36,-2.660250e-16
158,37,-4.502445e-16
158,38,-4.717442e-16
158,39,-4.710970e-16
158,40,-4.919741e-16
158,41,-4.584436e-16
158,42,-4.770438e-16
158,43,-4.612810e-16
158,44,-5.491139e-16
158,45,-3.742487e-16
158,46,-8.906914e-17
158,47,-3.181803e-16
158,48,-2.204110e-16
158,49,-1.920809e-16
158,50,-2.700776e-16
158,51,-2.070701e-16
158,52,-2.164344e-16
158,53,-1.037651e-16
158,54,-2.186850e-16
158,55,-1.233529e-16
158,56,-7.970531e-17
158,57,-1.574359e-17
158,58,-6.438940e-17
158,59,-1.026017e-16
158,60,-1.259448e-16
158,61,3.642654e-17
158,62,7.799833e-17
158,63,2.324773e-17
158,64,-4.284369e-17
158,65,2.479300e-16
158,66,1.221194e-16
158,67,-7.530142e-17
158,68,1.702625e-17
158,69,1.195320e-16
158,70,1.968159e-16
158,71,8.918155e-17
158,72,2.883387e-17
158,73,8.965618e-17
158,74,2.646109e-17
158,75,9.616558e-17
158,76,8.974404e-17
158,77,9.484911e-17
158,78,2.279902e-16
158,79,1.023222e-16
158,80,1.028667e-16
158,81,1.313077e-16
158,82,9.606117e-17
158,83,1.089574e-16
158,84,6.256649e-17
158,85,6.841564e-17
158,86,9.128538e-17
158,87,6.861496e-17
158,88,1.143965e-16
158,89,1.036975e-16
158,90,1.045122e-16
158,91,1.948440e-16
158,92,7.843734e-17
158,93,8.804071e-17
158,94,1.214845e-16
158,95,1.470527e-16
158,96,7.221047e-17
158,97,1.576199e-16
158,98,9.478013e-17
158,99,7.153027e-17
158,100,7.528110e-17
158,101,9.625766e-17
158,102,9.629339e-17
158,103,6.104197e-17
158,104,6.489159e-17
158,105,5.178390e-17
158,106,8.912208e-17
158,107,7.892018e-17
158,108,8.403662e-17
158,109,7.779499e-17
158,110,4.617687e-17
158,111,4.166482e-17
158,112,3.850223e-17
158,113,5.772006e-17
158,114,5.908928e-17
158,115,2.707505e-17
158,116,4.344820e-17
158,117,3.009327e-17
158,118,4.045511e-17
158,119,2.146918e-17
158,120,2.568761e-17
158,121,1.995848e-17
158,122,4.697342e-17
158,123,3.711394e-17
158,124,1.792361e-17
158,125,1.566659e-17
158,126,1.696155e-17
158,127,2.310142e-17
158,128,1.022218e-17
158,129,1.210672e-17
158,130,2.099392e-17
158,131,2.739821e-17
158,132,8.266881e-18
158,133,1.374681e-17
158,134,3.197457e-17
158,135,1.052323e-17
158,136,3.835510e-18
158,137,1.147752e-17
158,138,4.256346e-18
158,139,2.964532e-17
158,140,3.580256e-18
158,141,2.796123e-17
158,142,3.083725e-18
158,143,2.604472e-17
158,144,9.511666e-18
158,145,3.631626e-17
158,146,3.631892e-18
158,147,6.074032e-18
158,148,4.406987e-18
158,149,2.445325e-18
158,150,5.075917e-18
158,151,0.000000e+00
158,152,1.685147e-18
158,153,3.999870e-18
158,154,0.000000e+00
158,155,8.282853e-17
158,156,3.382194e-18
158,157,8.600045e-19
158,158,8.373726e-17
158,159,1.081813e-18
158,160,8.931378e-19
158,161,0.000000e+00
158,162,-3.938347e-19
158,163,9.063412e-17
158,164,0.000000e+00
158,165,0.000000e+00
158,166,4.070304e-19
158,167,0.000000e+00
158,168,0.000000e+00
158,169,-3.771752e-19
158,170,-4.205440e-19
158,171,-3.855886e-19
158,172,0.000000e+00
158,173,-4.150637e-19
158,174,0.000000e+00
158,175,0.000000e+00
158,176,-3.615876e-19
158,177,-4.180238e-19
158,178,0.000000e+00
158,179,0.000000e+00
158,180,0.000000e+00
158,181,0.000000e+00
158,182,0.000000e+00
158,183,0.000000e+00
158,184,0.000000e+00
158,185,0.000000e+00
158,186,0.000000e+00
158,187,0.000000e+00
158,188,0.000000e+00
158,189,0.000000e+00
158,190,0.000000e+00
158,191,0.000000e+00
158,192,0.000000e+00
158,193,0.000000e+00
158,194,0.000000e+00
158,195,0.000000e+00
158,196,0.000000e+00
158,197,0.000000e+00
158,198,0.000000e+00
158,199,0.000000e+00
158,200,0.000000e+00
158,201,0.000000e+00
159,0,0.000000e+00
159,1,6.759234e-15
159,2,6.726953e-15
159,3,9.088335e-15
159,4,3.638419e-15
159,5,3.649921e-15
159,6,3.254866e-15
159,7,2.026719e-15
159,8,2.004044e-15
159,9,1.999887e-15
159,10,3.622682e-15
159,11,2.530840e-15
159,12,2.032378e-15
159,13,2.596495e-15
159,14,2.087893e-15
159,15,2.502262e-15
159,16,2.069429e-15
159,17,2.745402e-15
159,18,3.873412e-15
159,19,5.573067e-15
159,20,5.490944e-15
159,21,5.404074e-15
159,22,5.371206e-15
159,23,4.819467e-15
159,24,4.607777e-15
159,25,4.312997e-15
159,26,3.093593e-15
159,27,2.470540e-15
159,28,1.798392e-15
159,29,1.475775e-15
159,30,1.252651e-15
159,31,8.802943e-16
159,32,8.519657e-16
159,33,1.861284e-16
159,34,1.516565e-16
159,35,2.963969e-16
159,36,4.111206e-16
159,37,3.815446e-17
159,38,7.730041e-17
159,39,3.741893e-17
159,40,1.101223e-16
159,41,1.334779e-16
159,42,7.827722e-17
159,43,6.547535e-17
159,44,1.304894e-16
159,45,6.615866e-17
159,46,9.330821e-17
159,47,7.134667e-17
159,48,4.222242e-17
159,49,1.066909e-16
159,50,4.427215e-17
159,51,8.901281e-17
159,52,3.262994e-17
159,53,4.916501e-17
159,54,2.492402e-17
159,55,3.290372e-17
159,56,1.752795e-17
159,57,6.100937e-17
159,58,4.447953e-17
159,59,8.654712e-17
159,60,7.861054e-17
159,61,7.451749e-17
159,62,5.831410e-17
159,63,4.580534e-17
159,64,6.070481e-17
159,65,7.967849e-17
159,66,8.795287e-17
159,67,1.023341e-16
159,68,8.219017e-17
159,69,1.040339e-16
159,70,5.949734e-17
159,71,5.683990e-17
159,72,7.176376e-17
159,73,8.109686e-17
159,74,4.925951e-17
159,75,6.276355e-17
159,76,7.458063e-17
159,77,7.903555e-17
159,78,7.079718e-17
159,79,8.018691e-17
159,80,6.113211e-17
159,81,7.001517e-17
159,82,4.306317e-17
159,83,6.101851e-17
159,84,6.581204e-17
159,85,6.137716e-17
159,86,3.415218e-17
159,87,4.805929e-17
159,88,7.521621e-17
159,89,9.025712e-17
159,90,1.129313e-16
159,91,1.107385e-16
159,92,9.190919e-17
159,93,8.760642e-17
159,94,9.909856e-17
159,95,1.721494e-16
159,96,1.082872e-16
159,97,1.313638e-16
159,98,1.298571e-16
159,99,1.196227e-16
159,100,9.994147e-17
159,101,1.157839e-16
159,102,1.488464e-16
159,103,8.634296e-17
159,104,1.106896e-16
159,105,9.664658e-17
159,106,9.845637e-17
159,107,1.097175e-16
159,108,1.367708e-16
159,109,1.033048e-16
159,110,9.852303e-17
159,111,9.195169e-17
159,112,8.714344e-17
159,113,1.177509e-16
159,114,1.311314e-16
159,115,1.013249e-16
159,116,1.451747e-16
159,117,9.280886e-17
159,118,8.682458e-17
159,119,8.341992e-17
159,120,7.771466e-17
159,121,4.762363e-17
159,122,7.863048e-17
159,123,5.664993e-17
159,124,5.067185e-17
159,125,5.592532e-17
159,126,3.443870e-17
159,127,3.738334e-17
159,128,4.729857e-17
159,129,3.170452e-17
159,130,4.203648e-17
159,131,3.952343e-17
159,132,3.272634e-17
159,133,3.291939e-17
159,134,2.995565e-17
159,135,4.009555e-17
159,136,1.419502e-17
159,137,3.376853e-17
159,138,1.583015e-17
159,139,2.790923e-17
159,140,1.066474e-17
159,141,1.968952e-17
159,142,1.479416e-17
159,143,2.283564e-17
159,144,2.000325e-17
159,145,6.321861e-18
159,146,1.271331e-17
159,147,2.225863e-17
159,148,1.651221e-17
159,149,9.156002e-18
159,150,1.988205e-17
159,151,0.000000e+00
159,152,6.498142e-18
159,153,1.505147e-17
159,154,0.000000e+00
159,155,1.493981e-18
159,156,1.265927e-17
159,157,3.269212e-18
159,158,1.081813e-18
159,159,7.657825e-18
159,160,3.236767e-18
159,161,0.000000e+00
159,162,1.814150e-18
159,163,-1.778619e-18
159,164,0.000000e+00
159,165,0.000000e+00
159,166,4.680524e-18
159,167,0.000000e+00
159,168,0.000000e+00
159,169,1.737410e-18
159,170,1.937183e-18
159,171,1.731570e-18
159,172,0.000000e+00
159,173,1.911939e-18
159,174,0.000000e+00
159,175,0.000000e+00
159,176,1.623788e-18
159,177,1.877227e-18
159,178,0.000000e+00
159,179,0.000000e+00
159,180,0.000000e+00
159,181,0.000000e+00
159,182,0.000000e+00
159,183,0.000000e+00
159,184,0.000000e+00
159,185,0.000000e+00
159,186,0.000000e+00
159,187,0.000000e+00
159,188,0.000000e+00
159,189,0.000000e+00
159,190,0.000000e+00
159,191,0.000000e+00
159,192,0.000000e+00
159,193,0.000000e+00
159,194,0.000000e+00
159,195,0.000000e+00
159,196,0.000000e+00
159,197,0.000000e+00
159,198,0.000000e+00
159,199,0.000000e+00
159,200,0.000000e+00
159,201,0.000000e+00
160,0,0.000000e+00
160,1,4.638304e-15
160,2,3.285409e-15
160,3,4.060993e-15
160,4,2.049164e-15
160,5,1.825732e-15
160,6,1.751471e-15
160,7,1.047307e-15
160,8,9.632860e-16
160,9,8.647959e-16
160,10,1.476181e-15
160,11,1.045884e-15
160,12,6.846891e-16
160,13,8.618817e-16
160,14,5.786186e-16
160,15,5.038431e-16
160,16,3.203794e-16
160,17,5.576663e-16
160,18,8.673538e-16
160,19,1.517884e-15
160,20,1.599352e-15
160,21,1.592998e-15
160,22,1.625096e-15
160,23,1.491360e-15
160,24,1.436953e-15
160,25,1.370394e-15
160,26,9.417373e-16
160,27,7.122843e-16
160,28,4.835337e-16
160,29,3.953606e-16
160,30,3.253645e-16
160,31,2.179571e-16
160,32,2.192926e-16
160,33,-2.348164e-17
160,34,-2.252565e-17
160,35,5.275658e-17
160,36,1.130553e-16
160,37,-1.395255e-17
160,38,9.841301e-18
160,39,-5.733769e-19
160,40,2.975786e-17
160,41,5.073665e-17
160,42,2.494598e-17
160,43,4.081069e-17
160,44,6.575434e-17
160,45,2.335903e-17
160,46,4.361634e-17
160,47,4.963964e-17
160,48,3.278342e-17
160,49,6.731993e-17
160,50,4.739419e-17
160,51,7.177139e-17
160,52,5.231627e-17
160,53,5.391789e-17
160,54,4.235805e-17
160,55,5.385134e-17
160,56,4.524112e-17
160,57,6.103758e-17
160,58,5.313387e-17
160,59,6.998097e-17
160,60,6.277479e-17
160,61,6.825938e-17
160,62,6.010297e-17
160,63,4.932418e-17
160,64,5.308803e-17
160,65,6.341047e-17
160,66,5.813166e-17
160,67,6.506015e-17
160,68,5.812302e-17
160,69,7.127172e-17
160,70,4.028573e-17
160,71,3.713764e-17
160,72,4.732694e-17
160,73,5.413970e-17
160,74,3.322841e-17
160,75,4.034250e-17
160,76,4.902355e-17
160,77,4.863838e-17
160,78,4.514343e-17
160,79,4.987639e-17
160,80,3.908805e-17
160,81,4.380868e-17
160,82,2.843102e-17
160,83,4.064253e-17
160,84,4.537891e-17
160,85,4.442291e-17
160,86,2.453502e-17
160,87,3.466341e-17
160,88,5.064897e-17
160,89,5.668357e-17
160,90,7.063624e-17
160,91,6.504410e-17
160,92,5.388734e-17
160,93,5.597184e-17
160,94,5.867425e-17
160,95,9.783874e-17
160,96,6.383479e-17
160,97,7.767599e-17
160,98,7.474460e-17
160,99,6.979618e-17
160,100,5.951294e-17
160,101,6.856435e-17
160,102,8.800377e-17
160,103,5.270897e-17
160,104,6.568169e-17
160,105,5.766985e-17
160,106,5.552976e-17
160,107,6.479162e-17
160,108,8.187378e-17
160,109,6.151246e-17
160,110,5.795424e-17
160,111,5.317494e-17
160,112,4.969177e-17
160,113,6.856366e-17
160,114,7.728148e-17
160,115,6.006233e-17
160,116,8.417916e-17
160,117,5.382114e-17
160,118,5.045267e-17
160,119,4.910371e-17
160,120,4.576900e-17
160,121,2.623998e-17
160,122,4.408079e-17
160,123,3.118978e-17
160,124,2.927980e-17
160,125,3.312844e-17
160,126,2.006585e-17
160,127,2.095119e-17
160,128,2.786733e-17
160,129,1.813505e-17
160,130,2.506556e-17
160,131,2.350196e-17
160,132,1.819758e-17
160,133,1.935938e-17
160,134,1.736755e-17
160,135,2.385299e-17
160,136,8.457596e-18
160,137,1.878801e-17
160,138,9.439457e-18
160,139,1.644284e-17
160,140,6.393318e-18
160,141,1.167515e-17
160,142,7.753470e-18
160,143,1.372412e-17
160,144,1.188157e-17
160,145,4.143841e-18
160,146,7.227725e-18
160,147,1.291736e-17
160,148,9.674278e-18
160,149,5.391449e-18
160,150,1.190905e-17
160,151,0.000000e+00
160,152,3.950131e-18
160,153,8.830801e-18
160,154,0.000000e+00
160,155,1.219759e-18
160,156,7.397887e-18
160,157,1.922983e-18
160,158,8.931378e-19
160,159,3.236767e-18
160,160,1.911970e-18
160,161,0.000000e+00
160,162,6.502801e-20
160,163,-7.131727e-19
160,164,0.000000e+00
160,165,0.000000e+00
160,166,1.722825e-18
160,167,0.000000e+00
160,168,0.000000e+00
160,169,6.227729e-20
160,170,6.943812e-20
160,171,6.585515e-20
160,172,0.000000e+00
160,173,6.853324e-20
160,174,0.000000e+00
160,175,0.000000e+00
160,176,6.175600e-20
160,177,7.139480e-20
160,178,0.000000e+00
160,179,0.000000e+00
160,180,0.000000e+00
160,181,0.000000e+00
160,182,0.000000e+00
160,183,0.000000e+00
160,184,0.000000e+00
160,185,0.000000e+00
160,186,0.000000e+00
160,187,0.000000e+00
160,188,0.000000e+00
160,189,0.000000e+00
160,190,0.000000e+00
160,191,0.000000e+00
160,192,0.000000e+00
160,193,0.000000e+00
160,194,0.000000e+00
160,195,0.000000e+00
160,196,0.000000e+00
160,197,0.000000e+00
160,198,0.000000e+00
160,199,0.000000e+00
160,200,0.000000e+00
160,201,0.000000e+00
161,0,0.000000e+00
161,1,0.000000e+00
161,2,0.000000e+00
161,3,0.000000e+00
161,4,0.000000e+00
161,5,0.000000e+00
161,6,0.000000e+00
161,7,0.000000e+00
161,8,0.000000e+00
161,9,0.000000e+00
161,10,0.000000e+00
161,11,0.000000e+00
161,12,0.000000e+00
161,13,0.000000e+00
161,14,0.000000e+00
161,15,0.000000e+00
161,16,0.000000e+00
161,17,0.000000e+00
161,18,0.000000e+00
161,19,0.000000e+00
161,20,0.000000e+00
161,21,0.000000e+00
161,22,0.000000e+00
161,23,0.000000e+00
161,24,0.000000e+00
161,25,0.000000e+00
161,26,0.000000e+00
161,27,0.000000e+00
161,28,0.000000e+00
161,29,0.000000e+00
161,30,0.000000e+00
161,31,0.000000e+00
161,32,0.000000e+00
161,33,0.000000e+00
161,34,0.000000e+00
161,35,0.000000e+00
161,36,0.000000e+00
161,37,0.000000e+00
161,38,0.000000e+00
161,39,0.000000e+00
161,40,0.000000e+00
161,41,0.000000e+00
161,42,0.000000e+00
161,43,0.000000e+00
161,44,0.000000e+00
161,45,0.000000e+00
161,46,0.000000e+00
161,47,0.000000e+00
161,48,0.000000e+00
161,49,0.000000e+00
161,50,0.000000e+00
161,51,0.000000e+00
161,52,0.000000e+00
161,53,0.000000e+00
161,54,0.000000e+00
161,55,0.000000e+00
161,56,0.000000e+00
161,57,0.000000e+00
161,58,0.000000e+00
161,59,0.000000e+00
161,60,0.000000e+00
161,61,0.000000e+00
161,62,0.000000e+00
161,63,0.000000e+00
161,64,0.000000e+00
161,65,0.000000e+00
161,66,0.000000e+00
161,67,0.000000e+00
161,68,0.000000e+00
161,69,0.000000e+00
161,70,0.000000e+00
161,71,0.000000e+00
161,72,0.000000e+00
161,73,0.000000e+00
161,74,0.000000e+00
161,75,0.000000e+00
161,76,0.000000e+00
161,77,0.000000e+00
161,78,0.000000e+00
161,79,0.000000e+00
161,80,0.000000e+00
161,81,0.000000e+00
161,82,0.000000e+00
161,83,0.000000e+00
161,84,0.000000e+00
161,85,0.000000e+00
161,86,0.000000e+00
161,87,0.000000e+00
161,88,0.000000e+00
161,89,0.000000e+00
161,90,0.000000e+00
161,91,0.000000e+00
161,92,0.000000e+00
161,93,0.000000e+00
161,94,0.000000e+00
161,95,0.000000e+00
161,96,0.000000e+00
161,97,0.000000e+00
161,98,0.000000e+00
161,99,0.000000e+00
161,100,0.000000e+00
161,101,0.000000e+00
161,102,0.000000e+00
161,103,0.000000e+00
161,104,0.000000e+00
161,105,0.000000e+00
161,106,0.000000e+00
161,107,0.000000e+00
161,108,0.000000e+00
161,109,0.000000e+00
161,110,0.000000e+00
161,111,0.000000e+00
161,112,0.000000e+00
161,113,0.000000e+00
161,114,0.000000e+00
161,115,0.000000e+00
161,116,0.000000e+00
161,117,0.000000e+00
161,118,0.000000e+00
161,119,0.000000e+00
161,120,0.000000e+00
161,121,0.000000e+00
161,122,0.000000e+00
161,123,0.000000e+00
161,124,0.000000e+00
161,125,0.000000e+00
161,126,0.000000e+00
161,127,0.000000e+00
161,128,0.000000e+00
161,129,0.000000e+00
161,130,0.000000e+00
161,131,0.000000e+00
161,132,0.000000e+00
161,133,0.000000e+00
161,134,0.000000e+00
161,135,0.000000e+00
161,136,0.000000e+00
161,137,0.000000e+00
161,138,0.000000e+00
161,139,0.000000e+00
161,140,0.000000e+00
161,141,0.000000e+00
161,142,0.000000e+00
161,143,0.000000e+00
161,144,0.000000e+00
161,145,0.000000e+00
161,146,0.000000e+00
161,147,0.000000e+00
161,148,0.000000e+00
161,149,0.000000e+00
161,150,0.000000e+00
161,151,0.000000e+00
161,152,0.000000e+00
161,153,0.000000e+00
161,154,0.000000e+00
161,155,0.000000e+00
161,156,0.000000e+00
161,157,0.000000e+00
161,158,0.000000e+00
161,159,0.000000e+00
161,160,0.000000e+00
161,161,0.000000e+00
161,162,0.000000e+00
161,163,0.000000e+00
161,164,0.000000e+00
161,165,0.000000e+00
161,166,0.000000e+00
161,167,0.000000e+00
161,168,0.000000e+00
161,169,0.000000e+00
161,170,0.000000e+00
161,171,0.000000e+00
161,172,0.000000e+00
161,173,0.000000e+00
161,174,0.000000e+00
161,175,0.000000e+00
161,176,0.000000e+00
161,177,0.000000e+00
161,178,0.000000e+00
161,179,0.000000e+00
161,180,0.000000e+00
161,181,0.000000e+00
161,182,0.000000e+00
161,183,0.000000e+00
161,184,0.000000e+00
161,185,0.000000e+00
161,186,0.000000e+00
161,187,0.000000e+00
161,188,0.000000e+00
161,189,0.000000e+00
161,190,0.000000e+00
161,191,0.000000e+00
161,192,0.000000e+00
161,193,0.000000e+00
161,194,0.000000e+00
161,195,0.000000e+00
161,196,0.000000e+00
161,197,0.000000e+00
161,198,0.000000e+00
161,199,0.000000e+00
161,200,0.000000e+00
161,201,0.000000e+00
162,0,0.000000e+00
162,1,-2.604053e-15
162,2,-2.514478e-15
162,3,-1.530874e-15
162,4,-2.411625e-15
162,5,-2.000234e-15
162,6,-2.004450e-15
162,7,-1.945465e-15
162,8,-1.730399e-15
162,9,-1.403811e-15
162,10,-9.143742e-16
162,11,-1.088158e-15
162,12,-9.443127e-16
162,13,-6.499069e-16
162,14,-6.197088e-16
162,15,-1.883431e-16
162,16,-1.295459e-16
162,17,2.018335e-16
162,18,7.186361e-16
162,19,1.204476e-15
162,20,1.182207e-15
162,21,1.219507e-15
162,22,1.236850e-15
162,23,1.084584e-15
162,24,1.083172e-15
162,25,9.623133e-16
162,26,7.021390e-16
162,27,5.302142e-16
162,28,3.748070e-16
162,29,2.542143e-16
162,30,2.364744e-16
162,31,1.183045e-16
162,32,1.206337e-16
162,33,-4.999223e-17
162,34,-4.222239e-17
162,35,-2.054933e-18
162,36,2.247362e-17
162,37,-8.075423e-17
162,38,-7.696672e-17
162,39,-8.708751e-17
162,40,-6.291202e-17
162,41,-5.031174e-17
162,42,-6.411985e-17
162,43,-7.574872e-17
162,44,-4.899905e-17
162,45,-3.710888e-17
162,46,-2.654907e-17
162,47,-4.350632e-17
162,48,-4.853943e-17
162,49,-3.842304e-17
162,50,-5.660536e-17
162,51,-3.899828e-17
162,52,-6.160181e-17
162,53,-5.307121e-17
162,54,-5.673276e-17
162,55,-4.090832e-17
162,56,-3.665367e-17
162,57,-2.098262e-17
162,58,-3.211800e-17
162,59,-2.050692e-17
162,60,-9.728819e-18
162,61,-5.489899e-18
162,62,-8.988420e-18
162,63,-3.674228e-19
162,64,6.869357e-18
162,65,2.754264e-18
162,66,1.227405e-17
162,67,2.069377e-17
162,68,1.923582e-17
162,69,2.079097e-17
162,70,1.876132e-17
162,71,1.403708e-17
162,72,2.056909e-17
162,73,2.025953e-17
162,74,1.879517e-17
162,75,1.876839e-17
162,76,1.711006e-17
162,77,2.294607e-17
162,78,1.569413e-17
162,79,1.069191e-17
162,80,1.954281e-17
162,81,1.563715e-17
162,82,1.433822e-17
162,83,1.183915e-17
162,84,8.677037e-18
162,85,1.004931e-17
162,86,7.051977e-18
162,87,8.151093e-18
162,88,1.014040e-17
162,89,7.366427e-18
162,90,1.536279e-17
162,91,1.669407e-17
162,92,1.286677e-17
162,93,1.394511e-17
162,94,1.011984e-17
162,95,1.444949e-17
162,96,1.473659e-17
162,97,1.104060e-17
162,98,1.299428e-17
162,99,1.298907e-17
162,100,9.864586e-18
162,101,8.172442e-18
162,102,8.073140e-18
162,103,6.317379e-18
162,104,6.721580e-18
162,105,5.056746e-18
162,106,8.391444e-18
162,107,5.672526e-18
162,108,3.907883e-18
162,109,3.923688e-18
162,110,4.677598e-18
162,111,2.160189e-18
162,112,6.996548e-18
162,113,1.186557e-18
162,114,2.437978e-18
162,115,3.209623e-18
162,116,5.084472e-18
162,117,1.459053e-18
162,118,2.200372e-18
162,119,2.299337e-18
162,120,1.371903e-18
162,121,3.119112e-18
162,122,2.007227e-18
162,123,2.902682e-18
162,124,2.398634e-19
162,125,8.620437e-19
162,126,3.285850e-19
162,127,2.520549e-18
162,128,1.555428e-18
162,129,3.685555e-19
162,130,6.233197e-19
162,131,4.029793e-19
162,132,3.373032e-18
162,133,4.511453e-19
162,134,4.935122e-20
162,135,1.122158e-18
162,136,5.679679e-19
162,137,2.724586e-18
162,138,2.033406e-19
162,139,3.233787e-19
162,140,2.915385e-19
162,141,3.674337e-20
162,142,2.037411e-18
162,143,4.359604e-19
162,144,3.129278e-19
162,145,1.064051e-19
162,146,2.460492e-19
162,147,3.093160e-19
162,148,2.948323e-19
162,149,2.073296e-19
162,150,5.877984e-19
162,151,0.000000e+00
162,152,2.334080e-19
162,153,2.772553e-19
162,154,0.000000e+00
162,155,-3.069175e-19
162,156,2.110723e-19
162,157,6.498169e-20
162,158,-3.938347e-19
162,159,1.814150e-18
162,160,6.502801e-20
162,161,0.000000e+00
162,162,1.578607e-18
162,163,-4.450201e-19
162,164,0.000000e+00
162,165,0.000000e+00
162,166,1.556347e-18
162,167,0.000000e+00
162,168,0.000000e+00
162,169,1.511831e-18
162,170,1.685665e-18
162,171,1.508134e-18
162,172,0.000000e+00
162,173,1.663699e-18
162,174,0.000000e+00
162,175,0.000000e+00
162,176,1.414261e-18
162,177,1.634997e-18
162,178,0.000000e+00
162,179,0.000000e+00
162,180,0.000000e+00
162,181,0.000000e+00
162,182,0.000000e+00
162,183,0.000000e+00
162,184,0.000000e+00
162,185,0.000000e+00
162,186,0.000000e+00
162,187,0.000000e+00
162,188,0.000000e+00
162,189,0.000000e+00
162,190,0.000000e+00
162,191,0.000000e+00
162,192,0.000000e+00
162,193,0.000000e+00
162,194,0.000000e+00
162,195,0.000000e+00
162,196,0.000000e+00
162,197,0.000000e+00
162,198,0.000000e+00
162,199,0.000000e+00
162,200,0.000000e+00
162,201,0.000000e+00
163,0,0.000000e+00
163,1,1.460884e-15
163,2,-1.104831e-14
163,3,-8.173750e-15
163,4,-6.898381e-15
163,5,-8.267994e-15
163,6,-6.312966e-15
163,7,-6.023256e-15
163,8,-6.925525e-15
163,9,-4.718425e-15
163,10,-5.079237e-15
163,11,-5.862096e-15
163,12,-4.669806e-15
163,13,-4.067539e-15
163,14,-3.307537e-15
163,15,-3.709907e-15
163,16,-2.373543e-15
163,17,-7.201523e-16
163,18,1.010935e-15
163,19,2.823376e-15
163,20,3.632616e-15
163,21,3.763868e-15
163,22,3.538816e-15
163,23,2.613349e-15
163,24,2.194654e-15
163,25,9.580859e-16
163,26,1.196244e-16
163,27,-1.806448e-17
163,28,6.315607e-17
163,29,-5.016797e-16
163,30,-4.970217e-16
163,31,-2.215264e-16
163,32,-5.293365e-16
163,33,-3.602080e-16
163,34,-3.986887e-16
163,35,-2.820988e-16
163,36,-4.758270e-16
163,37,-5.457075e-16
163,38,-5.871184e-16
163,39,-5.724551e-16
163,40,-6.193164e-16
163,41,-5.905050e-16
163,42,-5.891265e-16
163,43,-5.744410e-16
163,44,-6.896154e-16
163,45,-4.572749e-16
163,46,-1.560181e-16
163,47,-4.064173e-16
163,48,-2.864611e-16
163,49,-2.843244e-16
163,50,-3.483161e-16
163,51,-2.941590e-16
163,52,-2.879713e-16
163,53,-1.683473e-16
163,54,-2.830590e-16
163,55,-1.768896e-16
163,56,-1.189812e-16
163,57,-6.343049e-17
163,58,-1.133779e-16
163,59,-1.703420e-16
163,60,-1.861933e-16
163,61,-5.970213e-18
163,62,4.615209e-17
163,63,-2.312705e-18
163,64,-7.801651e-17
163,65,2.275104e-16
163,66,9.190157e-17
163,67,-1.267688e-16
163,68,-1.675515e-17
163,69,8.422412e-17
163,70,1.918944e-16
163,71,7.391516e-17
163,72,2.964193e-18
163,73,6.390640e-17
163,74,1.137805e-17
163,75,8.054745e-17
163,76,6.605950e-17
163,77,7.267486e-17
163,78,2.185773e-16
163,79,7.406177e-17
163,80,8.899475e-17
163,81,1.135371e-16
163,82,8.856969e-17
163,83,9.165481e-17
163,84,3.651922e-17
163,85,4.563904e-17
163,86,8.429364e-17
163,87,5.233267e-17
163,88,8.889787e-17
163,89,6.835144e-17
163,90,6.093536e-17
163,91,1.621711e-16
163,92,4.317143e-17
163,93,5.570968e-17
163,94,8.496015e-17
163,95,7.680477e-17
163,96,2.859184e-17
163,97,1.076417e-16
163,98,4.124941e-17
163,99,2.095203e-17
163,100,3.376288e-17
163,101,4.750500e-17
163,102,2.987550e-17
163,103,2.347031e-17
163,104,1.520676e-17
163,105,7.514469e-18
163,106,4.950122e-17
163,107,3.062269e-17
163,108,2.072239e-17
163,109,3.182180e-17
163,110,3.571873e-19
163,111,-2.207582e-18
163,112,-5.719786e-19
163,113,1.155892e-18
163,114,-4.037632e-18
163,115,-2.283124e-17
163,116,-2.708830e-17
163,117,-1.564697e-17
163,118,-8.065728e-19
163,119,-1.983061e-17
163,120,-1.264525e-17
163,121,-1.708092e-18
163,122,1.082669e-17
163,123,1.218085e-17
163,124,-7.178509e-18
163,125,-1.225224e-17
163,126,3.989569e-19
163,127,6.768763e-18
163,128,-1.323494e-17
163,129,-3.380207e-18
163,130,8.223381e-19
163,131,9.046148e-18
163,132,-6.542992e-18
163,133,-2.283048e-18
163,134,1.905469e-17
163,135,-9.336314e-18
163,136,-3.102265e-18
163,137,-3.905963e-18
163,138,-3.699101e-18
163,139,1.768481e-17
163,140,-1.639377e-18
163,141,2.005924e-17
163,142,-3.339608e-18
163,143,1.644726e-17
163,144,-1.239050e-19
163,145,3.625207e-17
163,146,-2.630155e-18
163,147,-5.014834e-18
163,148,-3.815012e-18
163,149,-2.099534e-18
163,150,-4.792567e-18
163,151,0.000000e+00
163,152,-1.522404e-18
163,153,-3.501802e-18
163,154,0.000000e+00
163,155,8.944833e-17
163,156,-2.925282e-18
163,157,-7.698845e-19
163,158,9.063412e-17
163,159,-1.778619e-18
163,160,-7.131727e-19
163,161,0.000000e+00
163,162,-4.450201e-19
163,163,9.964927e-17
163,164,0.000000e+00
163,165,0.000000e+00
163,166,-1.101234e-18
163,167,0.000000e+00
163,168,0.000000e+00
163,169,-4.261955e-19
163,170,-4.752007e-19
163,171,-4.361235e-19
163,172,0.000000e+00
163,173,-4.690082e-19
163,174,0.000000e+00
163,175,0.000000e+00
163,176,-4.089770e-19
163,177,-4.728097e-19
163,178,0.000000e+00
163,179,0.000000e+00
163,180,0.000000e+00
163,181,0.000000e+00
163,182,0.000000e+00
163,183,0.000000e+00
163,184,0.000000e+00
163,185,0.000000e+00
163,186,0.000000e+00
163,187,0.000000e+00
163,188,0.000000e+00
163,189,0.000000e+00
163,190,0.000000e+00
163,191,0.000000e+00
163,192,0.000000e+00
163,193,0.000000e+00
163,194,0.000000e+00
163,195,0.000000e+00
163,196,0.000000e+00
163,197,0.000000e+00
163,198,0.000000e+00
163,199,0.000000e+00
163,200,0.000000e+00
163,201,0.000000e+00
164,0,0.000000e+00
164,1,0.000000e+00
164,2,0.000000e+00
164,3,0.000000e+00
164,4,0.000000e+00
164,5,0.000000e+00
164,6,0.000000e+00
164,7,0.000000e+00
164,8,0.000000e+00
164,9,0.000000e+00
164,10,0.000000e+00
164,11,0.000000e+00
164,12,0.000000e+00
164,13,0.000000e+00
164,14,0.000000e+00
164,15,0.000000e+00
164,16,0.000000e+00
164,17,0.000000e+00
164,18,0.000000e+00
164,19,0.000000e+00
164,20,0.000000e+00
164,21,0.000000e+00
164,22,0.000000e+00
164,23,0.000000e+00
164,24,0.000000e+00
164,25,0.000000e+00
164,26,0.000000e+00
164,27,0.000000e+00
164,28,0.000000e+00
164,29,0.000000e+00
164,30,0.000000e+00
164,31,0.000000e+00
164,32,0.000000e+00
164,33,0.000000e+00
164,34,0.000000e+00
164,35,0.000000e+00
164,36,0.000000e+00
164,37,0.000000e+00
164,38,0.000000e+00
164,39,0.000000e+00
164,40,0.000000e+00
164,41,0.000000e+00
164,42,0.000000e+00
164,43,0.000000e+00
164,44,0.000000e+00
164,45,0.000000e+00
164,46,0.000000e+00
164,47,0.000000e+00
164,48,0.000000e+00
164,49,0.000000e+00
164,50,0.000000e+00
164,51,0.000000e+00
164,52,0.000000e+00
164,53,0.000000e+00
164,54,0.000000e+00
164,55,0.000000e+00
164,56,0.000000e+00
164,57,0.000000e+00
164,58,0.000000e+00
164,59,0.000000e+00
164,60,0.000000e+00
164,61,0.000000e+00
164,62,0.000000e+00
164,63,0.000000e+00
164,64,0.000000e+00
164,65,0.000000e+00
164,66,0.000000e+00
164,67,0.000000e+00
164,68,0.000000e+00
164,69,0.000000e+00
164,70,0.000000e+00
164,71,0.000000e+00
164,72,0.000000e+00
164,73,0.000000e+00
164,74,0.000000e+00
164,75,0.000000e+00
164,76,0.000000e+00
164,77,0.000000e+00
164,78,0.000000e+00
164,79,0.000000e+00
164,80,0.000000e+00
164,81,0.000000e+00
164,82,0.000000e+00
164,83,0.000000e+00
164,84,0.000000e+00
164,85,0.000000e+00
164,86,0.000000e+00
164,87,0.000000e+00
164,88,0.000000e+00
164,89,0.000000e+00
164,90,0.000000e+00
164,91,0.000000e+00
164,92,0.000000e+00
164,93,0.000000e+00
164,94,0.000000e+00
164,95,0.000000e+00
164,96,0.000000e+00
164,97,0.000000e+00
164,98,0.000000e+00
164,99,0.000000e+00
164,100,0.000000e+00
164,101,0.000000e+00
164,102,0.000000e+00
164,103,0.000000e+00
164,104,0.000000e+00
164,105,0.000000e+00
164,106,0.000000e+00
164,107,0.000000e+00
164,108,0.000000e+00
164,109,0.000000e+00
164,110,0.000000e+00
164,111,0.000000e+00
164,112,0.000000e+00
164,113,0.000000e+00
164,114,0.000000e+00
164,115,0.000000e+00
164,116,0.000000e+00
164,117,0.000000e+00
164,118,0.000000e+00
164,119,0.000000e+00
164,120,0.000000e+00
164,121,0.000000e+00
164,122,0.000000e+00
164,123,0.000000e+00
164,124,0.000000e+00
164,125,0.000000e+00
164,126,0.000000e+00
164,127,0.000000e+00
164,128,0.000000e+00
164,129,0.000000e+00
164,130,0.000000e+00
164,131,0.000000e+00
164,132,0.000000e+00
164,133,0.000000e+00
164,134,0.000000e+00
164,135,0.000000e+00
164,136,0.000000e+00
164,137,0.000000e+00
164,138,0.000000e+00
164,139,0.000000e+00
164,140,0.000000e+00
164,141,0.000000e+00
164,142,0.000000e+00
164,143,0.000000e+00
164,144,0.000000e+00
164,145,0.000000e+00
164,146,0.000000e+00
164,147,0.000000e+00
164,148,0.000000e+00
164,149,0.000000e+00
164,150,0.000000e+00
164,151,0.000000e+00
164,152,0.000000e+00
164,153,0.000000e+00
164,154,0.000000e+00
164,155,0.000000e+00
164,156,0.000000e+00
164,157,0.000000e+00
164,158,0.000000e+00
164,159,0.000000e+00
164,160,0.000000e+00
164,161,0.000000e+00
164,162,0.000000e+00
164,163,0.000000e+00
164,164,0.000000e+00
164,165,0.000000e+00
164,166,0.000000e+00
164,167,0.000000e+00
164,168,0.000000e+00
164,169,0.000000e+00
164,170,0.000000e+00
164,171,0.000000e+00
164,172,0.000000e+00
164,173,0.000000e+00
164,174,0.000000e+00
164,175,0.000000e+00
164,176,0.000000e+00
164,177,0.000000e+00
164,178,0.000000e+00
164,179,0.000000e+00
164,180,0.000000e+00
164,181,0.000000e+00
164,182,0.000000e+00
164,183,0.000000e+00
164,184,0.000000e+00
164,185,0.000000e+00
164,186,0.000000e+00
164,187,0.000000e+00
164,188,0.000000e+00
164,189,0.000000e+00
164,190,0.000000e+00
164,191,0.000000e+00
164,192,0.000000e+00
164,193,0.000000e+00
164,194,0.000000e+00
164,195,0.000000e+00
164,196,0.000000e+00
164,197,0.000000e+00
164,198,0.000000e+00
164,199,0.000000e+00
164,200,0.000000e+00
164,201,0.000000e+00
165,0,0.000000e+00
165,1,0.000000e+00
165,2,0.000000e+00
165,3,0.000000e+00
165,4,0.000000e+00
165,5,0.000000e+00
165,6,0.000000e+00
165,7,0.000000e+00
165,8,0.000000e+00
165,9,0.000000e+00
165,10,0.000000e+00
165,11,0.000000e+00
165,12,0.000000e+00
165,13,0.000000e+00
165,14,0.000000e+00
165,15,0.000000e+00
165,16,0.000000e+00
165,17,0.000000e+00
165,18,0.000000e+00
165,19,0.000000e+00
165,20,0.000000e+00
165,21,0.000000e+00
165,22,0.000000e+00
165,23,0.000000e+00
165,24,0.000000e+00
165,25,0.000000e+00
165,26,0.000000e+00
165,27,0.000000e+00
165,28,0.000000e+00
165,29,0.000000e+00
165,30,0.000000e+00
165,31,0.000000e+00
165,32,0.000000e+00
165,33,0.000000e+00
165,34,0.000000e+00
165,35,0.000000e+00
165,36,0.000000e+00
165,37,0.000000e+00
165,38,0.000000e+00
165,39,0.000000e+00
165,40,0.000000e+00
165,41,0.000000e+00
165,42,0.000000e+00
165,43,0.000000e+00
165,44,0.000000e+00
165,45,0.000000e+00
165,46,0.000000e+00
165,47,0.000000e+00
165,48,0.000000e+00
165,49,0.000000e+00
165,50,0.000000e+00
165,51,0.000000e+00
165,52,0.000000e+00
165,53,0.000000e+00
165,54,0.000000e+00
165,55,0.000000e+00
165,56,0.000000e+00
165,57,0.000000e+00
165,58,0.000000e+00
165,59,0.000000e+00
165,60,0.000000e+00
165,61,0.000000e+00
165,62,0.000000e+00
165,63,0.000000e+00
165,64,0.000000e+00
165,65,0.000000e+00
165,66,0.000000e+00
165,67,0.000000e+00
165,68,0.000000e+00
165,69,0.000000e+00
165,70,0.000000e+00
165,71,0.000000e+00
165,72,0.000000e+00
165,73,0.000000e+00
165,74,0.000000e+00
165,75,0.000000e+00
165,76,0.000000e+00
165,77,0.000000e+00
165,78,0.000000e+00
165,79,0.000000e+00
165,80,0.000000e+00
165,81,0.000000e+00
165,82,0.000000e+00
165,83,0.000000e+00
165,84,0.000000e+00
165,85,0.000000e+00
165,86,0.000000e+00
165,87,0.000000e+00
165,88,0.000000e+00
165,89,0.000000e+00
165,90,0.000000e+00
165,91,0.000000e+00
165,92,0.000000e+00
165,93,0.000000e+00
165,94,0.000000e+00
165,95,0.000000e+00
165,96,0.000000e+00
165,97,0.000000e+00
165,98,0.000000e+00
165,99,0.000000e+00
165,100,0.000000e+00
165,101,0.000000e+00
165,102,0.000000e+00
165,103,0.000000e+00
165,104,0.000000e+00
165,105,0.000000e+00
165,106,0.000000e+00
165,107,0.000000e+00
165,108,0.000000e+00
165,109,0.000000e+00
165,110,0.000000e+00
165,111,0.000000e+00
165,112,0.000000e+00
165,113,0.000000e+00
165,114,0.000000e+00
165,115,0.000000e+00
165,116,0.000000e+00
165,117,0.000000e+00
165,118,0.000000e+00
165,119,0.000000e+00
165,120,0.000000e+00
165,121,0.000000e+00
165,122,0.000000e+00
165,123,0.000000e+00
165,124,0.000000e+00
165,125,0.000000e+00
165,126,0.000000e+00
165,127,0.000000e+00
165,128,0.000000e+00
165,129,0.000000e+00
165,130,0.000000e+00
165,131,0.000000e+00
165,132,0.000000e+00
165,133,0.000000e+00
165,134,0.000000e+00
165,135,0.000000e+00
165,136,0.000000e+00
165,137,0.000000e+00
165,138,0.000000e+00
165,139,0.000000e+00
165,140,0.000000e+00
165,141,0.000000e+00
165,142,0.000000e+00
165,143,0.000000e+00
165,144,0.000000e+00
165,145,0.000000e+00
165,146,0.000000e+00
165,147,0.000000e+00
165,148,0.000000e+00
165,149,0.000000e+00
165,150,0.000000e+00
165,151,0.000000e+00
165,152,0.000000e+00
165,153,0.000000e+00
165,154,0.000000e+00
165,155,0.000000e+00
165,156,0.000000e+00
165,157,0.000000e+00
165,158,0.000000e+00
165,159,0.000000e+00
165,160,0.000000e+00
165,161,0.000000e+00
165,162,0.000000e+00
165,163,0.000000e+00
165,164,0.000000e+00
165,165,0.000000e+00
165,166,0.000000e+00
165,167,0.000000e+00
165,168,0.000000e+00
165,169,0.000000e+00
165,170,0.000000e+00
165,171,0.000000e+00
165,172,0.000000e+00
165,173,0.000000e+00
165,174,0.000000e+00
165,175,0.000000e+00
165,176,0.000000e+00
165,177,0.000000e+00
165,178,0.000000e+00
165,179,0.000000e+00
165,180,0.000000e+00
165,181,0.000000e+00
165,182,0.000000e+00
165,183,0.000000e+00
165,184,0.000000e+00
165,185,0.000000e+00
165,186,0.000000e+00
165,187,0.000000e+00
165,188,0.000000e+00
165,189,0.000000e+00
165,190,0.000000e+00
165,191,0.000000e+00
165,192,0.000000e+00
165,193,0.000000e+00
165,194,0.000000e+00
165,195,0.000000e+00
165,196,0.000000e+00
165,197,0.000000e+00
165,198,0.000000e+00
165,199,0.000000e+00
165,200,0.000000e+00
165,201,0.000000e+00
166,0,0.000000e+00
166,1,2.452201e-15
166,2,2.241958e-15
166,3,3.844444e-15
166,4,7.358312e-16
166,5,9.029499e-16
166,6,7.131056e-16
166,7,1.009007e-16
166,8,1.798132e-16
166,9,3.211156e-16
166,10,1.353959e-15
166,11,7.337508e-16
166,12,5.297087e-16
166,13,9.414607e-16
166,14,6.907717e-16
166,15,1.066427e-15
166,16,8.788074e-16
166,17,1.368268e-15
166,18,2.150387e-15
166,19,3.217997e-15
166,20,3.185354e-15
166,21,3.165829e-15
166,22,3.164908e-15
166,23,2.833286e-15
166,24,2.732955e-15
166,25,2.535700e-15
166,26,1.818030e-15
166,27,1.431087e-15
166,28,1.032074e-15
166,29,8.207496e-16
166,30,7.044855e-16
166,31,4.705580e-16
166,32,4.586690e-16
166,33,5.197700e-17
166,34,4.066073e-17
166,35,1.339541e-16
166,36,2.040807e-16
166,37,-2.574825e-17
166,38,-4.425470e-18
166,39,-2.802491e-17
166,40,1.923306e-17
166,41,3.920696e-17
166,42,4.406879e-18
166,43,-4.466043e-18
166,44,4.058725e-17
166,45,1.152277e-17
166,46,3.181449e-17
166,47,1.546420e-17
166,48,-2.417057e-18
166,49,3.576458e-17
166,50,-2.805729e-18
166,51,2.878235e-17
166,52,-9.422115e-18
166,53,2.258993e-18
166,54,-1.190968e-17
166,55,1.511587e-18
166,56,-4.402494e-18
166,57,2.494929e-17
166,58,1.095645e-17
166,59,3.726950e-17
166,60,3.832270e-17
166,61,3.959638e-17
166,62,2.956926e-17
166,63,2.686190e-17
166,64,3.740136e-17
166,65,4.516861e-17
166,66,5.272198e-17
166,67,6.398139e-17
166,68,5.352283e-17
166,69,6.580776e-17
166,70,4.094993e-17
166,71,3.677291e-17
166,72,4.811709e-17
166,73,5.319500e-17
166,74,3.556977e-17
166,75,4.237043e-17
166,76,4.809762e-17
166,77,5.277425e-17
166,78,4.518640e-17
166,79,4.746365e-17
166,80,4.201647e-17
166,81,4.460449e-17
166,82,3.004817e-17
166,83,3.841513e-17
166,84,3.972727e-17
166,85,3.838194e-17
166,86,2.200970e-17
166,87,3.016397e-17
166,88,4.530240e-17
166,89,5.130370e-17
166,90,6.727519e-17
166,91,6.602517e-17
166,92,5.431308e-17
166,93,5.335005e-17
166,94,5.675848e-17
166,95,9.643946e-17
166,96,6.378478e-17
166,97,7.414572e-17
166,98,7.386446e-17
166,99,6.885617e-17
166,100,5.724026e-17
166,101,6.459350e-17
166,102,8.186006e-17
166,103,4.861052e-17
166,104,6.125733e-17
166,105,5.312468e-17
166,106,5.518817e-17
166,107,6.013756e-17
166,108,7.363428e-17
166,109,5.604379e-17
166,110,5.377105e-17
166,111,4.899104e-17
166,112,4.871291e-17
166,113,6.196422e-17
166,114,6.975959e-17
166,115,5.462680e-17
166,116,7.821193e-17
166,117,4.909592e-17
166,118,4.635528e-17
166,119,4.477314e-17
166,120,4.133302e-17
166,121,2.614283e-17
166,122,4.172921e-17
166,123,3.069237e-17
166,124,2.652330e-17
166,125,2.969498e-17
166,126,1.813085e-17
166,127,2.060054e-17
166,128,2.549529e-17
166,129,1.667393e-17
166,130,2.232989e-17
166,131,2.090550e-17
166,132,1.859559e-17
166,133,1.743641e-17
166,134,1.563542e-17
166,135,2.156389e-17
166,136,7.719406e-18
166,137,1.881626e-17
166,138,8.401463e-18
166,139,1.474966e-17
166,140,5.737889e-18
166,141,1.032905e-17
166,142,8.580924e-18
166,143,1.221188e-17
166,144,1.063467e-17
166,145,3.449816e-18
166,146,6.722553e-18
166,147,1.174860e-17
166,148,8.766381e-18
166,149,4.889932e-18
166,150,1.073102e-17
166,151,0.000000e+00
166,152,3.532458e-18
166,153,8.004520e-18
166,154,0.000000e+00
166,155,6.820515e-19
166,156,6.710469e-18
166,157,1.742956e-18
166,158,4.070304e-19
166,159,4.680524e-18
166,160,1.722825e-18
166,161,0.000000e+00
166,162,1.556347e-18
166,163,-1.101234e-18
166,164,0.000000e+00
166,165,0.000000e+00
166,166,3.038932e-18
166,167,0.000000e+00
166,168,0.000000e+00
166,169,1.490513e-18
166,170,1.661896e-18
166,171,1.487631e-18
166,172,0.000000e+00
166,173,1.640240e-18
166,174,0.000000e+00
166,175,0.000000e+00
166,176,1.395034e-18
166,177,1.612769e-18
166,178,0.000000e+00
166,179,0.000000e+00
166,180,0.000000e+00
166,181,0.000000e+00
166,182,0.000000e+00
166,183,0.000000e+00
166,184,0.000000e+00
166,185,0.000000e+00
166,186,0.000000e+00
166,187,0.000000e+00
166,188,0.000000e+00
166,189,0.000000e+00
166,190,0.000000e+00
166,191,0.000000e+00
166,192,0.000000e+00
166,193,0.000000e+00
166,194,0.000000e+00
166,195,0.000000e+00
166,196,0.000000e+00
166,197,0.000000e+00
166,198,0.000000e+00
166,199,0.000000e+00
166,200,0.000000e+00
166,201,0.000000e+00
167,0,0.000000e+00
167,1,0.000000e+00
167,2,0.000000e+00
167,3,0.000000e+00
167,4,0.000000e+00
167,5,0.000000e+00
167,6,0.000000e+00
167,7,0.000000e+00
167,8,0.000000e+00
167,9,0.000000e+00
167,10,0.000000e+00
167,11,0.000000e+00
167,12,0.000000e+00
167,13,0.000000e+00
167,14,0.000000e+00
167,15,0.000000e+00
167,16,0.000000e+00
167,17,0.000000e+00
167,18,0.000000e+00
167,19,0.000000e+00
167,20,0.000000e+00
167,21,0.000000e+00
167,22,0.000000e+00
167,23,0.000000e+00
167,24,0.000000e+00
167,25,0.000000e+00
167,26,0.000000e+00
167,27,0.000000e+00
167,28,0.000000e+00
167,29,0.000000e+00
167,30,0.000000e+00
167,31,0.000000e+00
167,32,0.000000e+00
167,33,0.000000e+00
167,34,0.000000e+00
167,35,0.000000e+00
167,36,0.000000e+00
167,37,0.000000e+00
167,38,0.000000e+00
167,39,0.000000e+00
167,40,0.000000e+00
167,41,0.000000e+00
167,42,0.000000e+00
167,43,0.000000e+00
167,44,0.000000e+00
167,45,0.000000e+00
167,46,0.000000e+00
167,47,0.000000e+00
167,48,0.000000e+00
167,49,0.000000e+00
167,50,0.000000e+00
167,51,0.000000e+00
167,52,0.000000e+00
167,53,0.000000e+00
167,54,0.000000e+00
167,55,0.000000e+00
167,56,0.000000e+00
167,57,0.000000e+00
167,58,0.000000e+00
167,59,0.000000e+00
167,60,0.000000e+00
167,61,0.000000e+00
167,62,0.000000e+00
167,63,0.000000e+00
167,64,0.000000e+00
167,65,0.000000e+00
167,66,0.000000e+00
167,67,0.000000e+00
167,68,0.000000e+00
167,69,0.000000e+00
167,70,0.000000e+00
167,71,0.000000e+00
167,72,0.000000e+00
167,73,0.000000e+00
167,74,0.000000e+00
167,75,0.000000e+00
167,76,0.000000e+00
167,77,0.000000e+00
167,78,0.000000e+00
167,79,0.000000e+00
167,80,0.000000e+00
167,81,0.000000e+00
167,82,0.000000e+00
167,83,0.000000e+00
167,84,0.000000e+00
167,85,0.000000e+00
167,86,0.000000e+00
167,87,0.000000e+00
167,88,0.000000e+00
167,89,0.000000e+00
167,90,0.000000e+00
167,91,0.000000e+00
167,92,0.000000e+00
167,93,0.000000e+00
167,94,0.000000e+00
167,95,0.000000e+00
167,96,0.000000e+00
167,97,0.000000e+00
167,98,0.000000e+00
167,99,0.000000e+00
167,100,0.000000e+00
167,101,0.000000e+00
167,102,0.000000e+00
167,103,0.000000e+00
167,104,0.000000e+00
167,105,0.000000e+00
167,106,0.000000e+00
167,107,0.000000e+00
167,108,0.000000e+00
167,109,0.000000e+00
167,110,0.000000e+00
167,111,0.000000e+00
167,112,0.000000e+00
167,113,0.000000e+00
167,114,0.000000e+00
167,115,0.000000e+00
167,116,0.000000e+00
167,117,0.000000e+00
167,118,0.000000e+00
167,119,0.000000e+00
167,120,0.000000e+00
167,121,0.000000e+00
167,122,0.000000e+00
167,123,0.000000e+00
167,124,0.000000e+00
167,125,0.000000e+00
167,126,0.000000e+00
167,127,0.000000e+00
167,128,0.000000e+00
167,129,0.000000e+00
167,130,0.000000e+00
167,131,0.000000e+00
167,132,0.000000e+00
167,133,0.000000e+00
167,134,0.000000e+00
167,135,0.000000e+00
167,136,0.000000e+00
167,137,0.000000e+00
167,138,0.000000e+00
167,139,0.000000e+00
167,140,0.000000e+00
167,141,0.000000e+00
167,142,0.000000e+00
167,143,0.000000e+00
167,144,0.000000e+00
167,145,0.000000e+00
167,146,0.000000e+00
167,147,0.000000e+00
167,148,0.000000e+00
167,149,0.000000e+00
167,150,0.000000e+00
167,151,0.000000e+00
167,152,0.000000e+00
167,153,0.000000e+00
167,154,0.000000e+00
167,155,0.000000e+00
167,156,0.000000e+00
167,157,0.000000e+00
167,158,0.000000e+00
167,159,0.000000e+00
167,160,0.000000e+00
167,161,0.000000e+00
167,162,0.000000e+00
167,163,0.000000e+00
167,164,0.000000e+00
167,165,0.000000e+00
167,166,0.000000e+00
167,167,0.000000e+00
167,168,0.000000e+00
167,169,0.000000e+00
167,170,0.000000e+00
167,171,0.000000e+00
167,172,0.000000e+00
167,173,0.000000e+00
167,174,0.000000e+00
167,175,0.000000e+00
167,176,0.000000e+00
167,177,0.000000e+00
167,178,0.000000e+00
167,179,0.000000e+00
167,180,0.000000e+00
167,181,0.000000e+00
167,182,0.000000e+00
167,183,0.000000e+00
167,184,0.000000e+00
167,185,0.000000e+00
167,186,0.000000e+00
167,187,0.000000e+00
167,188,0.000000e+00
167,189,0.000000e+00
167,190,0.000000e+00
167,191,0.000000e+00
167,192,0.000000e+00
167,193,0.000000e+00
167,194,0.000000e+00
167,195,0.000000e+00
167,196,0.000000e+00
167,197,0.000000e+00
167,198,0.000000e+00
167,199,0.000000e+00
167,200,0.000000e+00
167,201,0.000000e+00
168,0,0.000000e+00
168,1,0.000000e+00
168,2,0.000000e+00
168,3,0.000000e+00
168,4,0.000000e+00
168,5,0.000000e+00
168,6,0.000000e+00
168,7,0.000000e+00
168,8,0.000000e+00
168,9,0.000000e+00
168,10,0.000000e+00
168,11,0.000000e+00
168,12,0.000000e+00
168,13,0.000000e+00
168,14,0.000000e+00
168,15,0.000000e+00
168,16,0.000000e+00
168,17,0.000000e+00
168,18,0.000000e+00
168,19,0.000000e+00
168,20,0.000000e+00
168,21,0.000000e+00
168,22,0.000000e+00
168,23,0.000000e+00
168,24,0.000000e+00
168,25,0.000000e+00
168,26,0.000000e+00
168,27,0.000000e+00
168,28,0.000000e+00
168,29,0.000000e+00
168,30,0.000000e+00
168,31,0.000000e+00
168,32,0.000000e+00
168,33,0.000000e+00
168,34,0.000000e+00
168,35,0.000000e+00
168,36,0.000000e+00
168,37,0.000000e+00
168,38,0.000000e+00
168,39,0.000000e+00
168,40,0.000000e+00
168,41,0.000000e+00
168,42,0.000000e+00
168,43,0.000000e+00
168,44,0.000000e+00
168,45,0.000000e+00
168,46,0.000000e+00
168,47,0.000000e+00
168,48,0.000000e+00
168,49,0.000000e+00
168,50,0.000000e+00
168,51,0.000000e+00
168,52,0.000000e+00
168,53,0.000000e+00
168,54,0.000000e+00
168,55,0.000000e+00
168,56,0.000000e+00
168,57,0.000000e+00
168,58,0.000000e+00
168,59,0.000000e+00
168,60,0.000000e+00
168,61,0.000000e+00
168,62,0.000000e+00
168,63,0.000000e+00
168,64,0.000000e+00
168,65,0.000000e+00
168,66,0.000000e+00
168,67,0.000000e+00
168,68,0.000000e+00
168,69,0.000000e+00
168,70,0.000000e+00
168,71,0.000000e+00
168,72,0.000000e+00
168,73,0.000000e+00
168,74,0.000000e+00
168,75,0.000000e+00
168,76,0.000000e+00
168,77,0.000000e+00
168,78,0.000000e+00
168,79,0.000000e+00
168,80,0.000000e+00
168,81,0.000000e+00
168,82,0.000000e+00
168,83,0.000000e+00
168,84,0.000000e+00
168,85,0.000000e+00
168,86,0.000000e+00
168,87,0.000000e+00
168,88,0.000000e+00
168,89,0.000000e+00
168,90,0.000000e+00
168,91,0.000000e+00
168,92,0.000000e+00
168,93,0.000000e+00
168,94,0.000000e+00
168,95,0.000000e+00
168,96,0.000000e+00
168,97,0.000000e+00
168,98,0.000000e+00
168,99,0.000000e+00
168,100,0.000000e+00
168,101,0.000000e+00
168,102,0.000000e+00
168,103,0.000000e+00
168,104,0.000000e+00
168,105,0.000000e+00
168,106,0.000000e+00
168,107,0.000000e+00
168,108,0.000000e+00
168,109,0.000000e+00
168,110,0.000000e+00
168,111,0.000000e+00
168,112,0.000000e+00
168,113,0.000000e+00
168,114,0.000000e+00
168,115,0.000000e+00
168,116,0.000000e+00
168,117,0.000000e+00
168,118,0.000000e+00
168,119,0.000000e+00
168,120,0.000000e+00
168,121,0.000000e+00
168,122,0.000000e+00
168,123,0.000000e+00
168,124,0.000000e+00
168,125,0.000000e+00
168,126,0.000000e+00
168,127,0.000000e+00
168,128,0.000000e+00
168,129,0.000000e+00
168,130,0.000000e+00
168,131,0.000000e+00
168,132,0.000000e+00
168,133,0.000000e+00
168,134,0.000000e+00
168,135,0.000000e+00
168,136,0.000000e+00
168,137,0.000000e+00
168,138,0.000000e+00
168,139,0.000000e+00
168,140,0.000000e+00
168,141,0.000000e+00
168,142,0.000000e+00
168,143,0.000000e+00
168,144,0.000000e+00
168,145,0.000000e+00
168,146,0.000000e+00
168,147,0.000000e+00
168,148,0.000000e+00
168,149,0.000000e+00
168,150,0.000000e+00
168,151,0.000000e+00
168,152,0.000000e+00
168,153,0.000000e+00
168,154,0.000000e+00
168,155,0.000000e+00
168,156,0.000000e+00
168,157,0.000000e+00
168,158,0.000000e+00
168,159,0.000000e+00
168,160,0.000000e+00
168,161,0.000000e+00
168,162,0.000000e+00
168,163,0.000000e+00
168,164,0.000000e+00
168,165,0.000000e+00
168,166,0.000000e+00
168,167,0.000000e+00
168,168,0.000000e+00
168,169,0.000000e+00
168,170,0.000000e+00
168,171,0.000000e+00
168,172,0.000000e+00
168,173,0.000000e+00
168,174,0.000000e+00
168,175,0.000000e+00
168,176,0.000000e+00
168,177,0.000000e+00
168,178,0.000000e+00
168,179,0.000000e+00
168,180,0.000000e+00
168,181,0.000000e+00
168,182,0.000000e+00
168,183,0.000000e+00
168,184,0.000000e+00
168,185,0.000000e+00
168,186,0.000000e+00
168,187,0.000000e+00
168,188,0.000000e+00
168,189,0.000000e+00
168,190,0.000000e+00
168,191,0.000000e+00
168,192,0.000000e+00
168,193,0.000000e+00
168,194,0.000000e+00
168,195,0.000000e+00
168,196,0.000000e+00
168,197,0.000000e+00
168,198,0.000000e+00
168,199,0.000000e+00
168,200,0.000000e+00
168,201,0.000000e+00
169,0,0.000000e+00
169,1,-2.493900e-15
169,2,-2.408114e-15
169,3,-1.466117e-15
169,4,-2.309612e-15
169,5,-1.915623e-15
169,6,-1.919661e-15
169,7,-1.863171e-15
169,8,-1.657202e-15
169,9,-1.344429e-15
169,10,-8.756957e-16
169,11,-1.042129e-15
169,12,-9.043678e-16
169,13,-6.224155e-16
169,14,-5.934948e-16
169,15,-1.803761e-16
169,16,-1.240660e-16
169,17,1.932958e-16
169,18,6.882374e-16
169,19,1.153526e-15
169,20,1.132199e-15
169,21,1.167922e-15
169,22,1.184531e-15
169,23,1.038706e-15
169,24,1.037353e-15
169,25,9.216070e-16
169,26,6.724382e-16
169,27,5.077859e-16
169,28,3.589524e-16
169,29,2.434609e-16
169,30,2.264714e-16
169,31,1.133001e-16
169,32,1.155309e-16
169,33,-4.787753e-17
169,34,-4.043636e-17
169,35,-1.968009e-18
169,36,2.152298e-17
169,37,-7.733829e-17
169,38,-7.371099e-17
169,39,-8.340366e-17
169,40,-6.025081e-17
169,41,-4.818352e-17
169,42,-6.140754e-17
169,43,-7.254451e-17
169,44,-4.692636e-17
169,45,-3.553915e-17
169,46,-2.542603e-17
169,47,-4.166598e-17
169,48,-4.648619e-17
169,49,-3.679772e-17
169,50,-5.421093e-17
169,51,-3.734863e-17
169,52,-5.899603e-17
169,53,-5.082627e-17
169,54,-5.433294e-17
169,55,-3.917787e-17
169,56,-3.510320e-17
169,57,-2.009504e-17
169,58,-3.075939e-17
169,59,-1.963946e-17
169,60,-9.317285e-18
169,61,-5.257673e-18
169,62,-8.608206e-18
169,63,-3.518806e-19
169,64,6.578780e-18
169,65,2.637757e-18
169,66,1.175485e-17
169,67,1.981841e-17
169,68,1.842213e-17
169,69,1.991150e-17
169,70,1.796771e-17
169,71,1.344330e-17
169,72,1.969900e-17
169,73,1.940254e-17
169,74,1.800012e-17
169,75,1.797448e-17
169,76,1.638629e-17
169,77,2.197544e-17
169,78,1.503026e-17
169,79,1.023964e-17
169,80,1.871613e-17
169,81,1.497569e-17
169,82,1.373170e-17
169,83,1.133834e-17
169,84,8.309994e-18
169,85,9.624217e-18
169,86,6.753675e-18
169,87,7.806297e-18
169,88,9.711458e-18
169,89,7.054824e-18
169,90,1.471293e-17
169,91,1.598790e-17
169,92,1.232250e-17
169,93,1.335523e-17
169,94,9.691763e-18
169,95,1.383827e-17
169,96,1.411322e-17
169,97,1.057357e-17
169,98,1.244461e-17
169,99,1.243963e-17
169,100,9.447309e-18
169,101,7.826744e-18
169,102,7.731642e-18
169,103,6.050151e-18
169,104,6.437254e-18
169,105,4.842843e-18
169,106,8.036481e-18
169,107,5.432576e-18
169,108,3.742577e-18
169,109,3.757714e-18
169,110,4.479733e-18
169,111,2.068812e-18
169,112,6.700590e-18
169,113,1.136365e-18
169,114,2.334851e-18
169,115,3.073854e-18
169,116,4.869396e-18
169,117,1.397334e-18
169,118,2.107295e-18
169,119,2.202074e-18
169,120,1.313871e-18
169,121,2.987172e-18
169,122,1.922321e-18
169,123,2.779897e-18
169,124,2.297170e-19
169,125,8.255788e-19
169,126,3.146857e-19
169,127,2.413929e-18
169,128,1.489632e-18
169,129,3.529654e-19
169,130,5.969530e-19
169,131,3.859331e-19
169,132,3.230351e-18
169,133,4.320616e-19
169,134,4.726364e-20
169,135,1.074690e-18
169,136,5.439425e-19
169,137,2.609335e-18
169,138,1.947392e-19
169,139,3.096996e-19
169,140,2.792063e-19
169,141,3.518911e-20
169,142,1.951227e-18
169,143,4.175191e-19
169,144,2.996908e-19
169,145,1.019041e-19
169,146,2.356412e-19
169,147,2.962318e-19
169,148,2.823607e-19
169,149,1.985595e-19
169,150,5.629342e-19
169,151,0.000000e+00
169,152,2.235347e-19
169,153,2.655273e-19
169,154,0.000000e+00
169,155,-2.939347e-19
169,156,2.021438e-19
169,157,6.223293e-20
169,158,-3.771752e-19
169,159,1.737410e-18
169,160,6.227729e-20
169,161,0.000000e+00
169,162,1.511831e-18
169,163,-4.261955e-19
169,164,0.000000e+00
169,165,0.000000e+00
169,166,1.490513e-18
169,167,0.000000e+00
169,168,0.000000e+00
169,169,1.447879e-18
169,170,1.614361e-18
169,171,1.444340e-18
169,172,0.000000e+00
169,173,1.593323e-18
169,174,0.000000e+00
169,175,0.000000e+00
169,176,1.354437e-18
169,177,1.565836e-18
169,178,0.000000e+00
169,179,0.000000e+00
169,180,0.000000e+00
169,181,0.000000e+00
169,182,0.000000e+00
169,183,0.000000e+00
169,184,0.000000e+00
169,185,0.000000e+00
169,186,0.000000e+00
169,187,0.000000e+00
169,188,0.000000e+00
169,189,0.000000e+00
169,190,0.000000e+00
169,191,0.000000e+00
169,192,0.000000e+00
169,193,0.000000e+00
169,194,0.000000e+00
169,195,0.000000e+00
169,196,0.000000e+00
169,197,0.000000e+00
169,198,0.000000e+00
169,199,0.000000e+00
169,200,0.000000e+00
169,201,0.000000e+00
170,0,0.000000e+00
170,1,-2.780656e-15
170,2,-2.685006e-15
170,3,-1.634695e-15
170,4,-2.575178e-15
170,5,-2.135887e-15
170,6,-2.140389e-15
170,7,-2.077404e-15
170,8,-1.847752e-15
170,9,-1.499016e-15
170,10,-9.763858e-16
170,11,-1.161956e-15
170,12,-1.008355e-15
170,13,-6.939827e-16
170,14,-6.617366e-16
170,15,-2.011163e-16
170,16,-1.383315e-16
170,17,2.155215e-16
170,18,7.673730e-16
170,19,1.286162e-15
170,20,1.262383e-15
170,21,1.302213e-15
170,22,1.320732e-15
170,23,1.158139e-15
170,24,1.156631e-15
170,25,1.027576e-15
170,26,7.497571e-16
170,27,5.661726e-16
170,28,4.002258e-16
170,29,2.714548e-16
170,30,2.525118e-16
170,31,1.263277e-16
170,32,1.288149e-16
170,33,-5.338263e-17
170,34,-4.508585e-17
170,35,-2.194296e-18
170,36,2.399775e-17
170,37,-8.623087e-17
170,38,-8.218649e-17
170,39,-9.299366e-17
170,40,-6.717863e-17
170,41,-5.372381e-17
170,42,-6.846836e-17
170,43,-8.088589e-17
170,44,-5.232209e-17
170,45,-3.962555e-17
170,46,-2.834959e-17
170,47,-4.645686e-17
170,48,-5.183131e-17
170,49,-4.102883e-17
170,50,-6.044426e-17
170,51,-4.164309e-17
170,52,-6.577956e-17
170,53,-5.667042e-17
170,54,-6.058030e-17
170,55,-4.368266e-17
170,56,-3.913947e-17
170,57,-2.240563e-17
170,58,-3.429619e-17
170,59,-2.189767e-17
170,60,-1.038861e-17
170,61,-5.862216e-18
170,62,-9.598002e-18
170,63,-3.923409e-19
170,64,7.335227e-18
170,65,2.941054e-18
170,66,1.310646e-17
170,67,2.209719e-17
170,68,2.054036e-17
170,69,2.220098e-17
170,70,2.003369e-17
170,71,1.498906e-17
170,72,2.196405e-17
170,73,2.163350e-17
170,74,2.006983e-17
170,75,2.004123e-17
170,76,1.827044e-17
170,77,2.450224e-17
170,78,1.675848e-17
170,79,1.141702e-17
170,80,2.086817e-17
170,81,1.669764e-17
170,82,1.531062e-17
170,83,1.264206e-17
170,84,9.265501e-18
170,85,1.073084e-17
170,86,7.530232e-18
170,87,8.703888e-18
170,88,1.082811e-17
170,89,7.866008e-18
170,90,1.640467e-17
170,91,1.782624e-17
170,92,1.373937e-17
170,93,1.489085e-17
170,94,1.080615e-17
170,95,1.542943e-17
170,96,1.573600e-17
170,97,1.178936e-17
170,98,1.387553e-17
170,99,1.386997e-17
170,100,1.053359e-17
170,101,8.726686e-18
170,102,8.620649e-18
170,103,6.745815e-18
170,104,7.177428e-18
170,105,5.399687e-18
170,106,8.960539e-18
170,107,6.057229e-18
170,108,4.172910e-18
170,109,4.189787e-18
170,110,4.994826e-18
170,111,2.306690e-18
170,112,7.471044e-18
170,113,1.267027e-18
170,114,2.603319e-18
170,115,3.427295e-18
170,116,5.429294e-18
170,117,1.558003e-18
170,118,2.349598e-18
170,119,2.455274e-18
170,120,1.464944e-18
170,121,3.330646e-18
170,122,2.143355e-18
170,123,3.099538e-18
170,124,2.561306e-19
170,125,9.205062e-19
170,126,3.508692e-19
170,127,2.691489e-18
170,128,1.660915e-18
170,129,3.935504e-19
170,130,6.655924e-19
170,131,4.303088e-19
170,132,3.601787e-18
170,133,4.817413e-19
170,134,5.269815e-20
170,135,1.198261e-18
170,136,6.064866e-19
170,137,2.909363e-18
170,138,2.171308e-19
170,139,3.453098e-19
170,140,3.113102e-19
170,141,3.923526e-20
170,142,2.175585e-18
170,143,4.655266e-19
170,144,3.341501e-19
170,145,1.136213e-19
170,146,2.627359e-19
170,147,3.302934e-19
170,148,3.148274e-19
170,149,2.213904e-19
170,150,6.276621e-19
170,151,0.000000e+00
170,152,2.492374e-19
170,153,2.960584e-19
170,154,0.000000e+00
170,155,-3.277322e-19
170,156,2.253869e-19
170,157,6.938866e-20
170,158,-4.205440e-19
170,159,1.937183e-18
170,160,6.943812e-20
170,161,0.000000e+00
170,162,1.685665e-18
170,163,-4.752007e-19
170,164,0.000000e+00
170,165,0.000000e+00
170,166,1.661896e-18
170,167,0.000000e+00
170,168,0.000000e+00
170,169,1.614361e-18
170,170,1.799985e-18
170,171,1.610414e-18
170,172,0.000000e+00
170,173,1.776528e-18
170,174,0.000000e+00
170,175,0.000000e+00
170,176,1.510174e-18
170,177,1.745880e-18
170,178,0.000000e+00
170,179,0.000000e+00
170,180,0.000000e+00
170,181,0.000000e+00
170,182,0.000000e+00
170,183,0.000000e+00
170,184,0.000000e+00
170,185,0.000000e+00
170,186,0.000000e+00
170,187,0.000000e+00
170,188,0.000000e+00
170,189,0.000000e+00
170,190,0.000000e+00
170,191,0.000000e+00
170,192,0.000000e+00
170,193,0.000000e+00
170,194,0.000000e+00
170,195,0.000000e+00
170,196,0.000000e+00
170,197,0.000000e+00
170,198,0.000000e+00
170,199,0.000000e+00
170,200,0.000000e+00
170,201,0.000000e+00
171,0,0.000000e+00
171,1,-2.454937e-15
171,2,-2.437704e-15
171,3,-1.511551e-15
171,4,-2.342262e-15
171,5,-1.951204e-15
171,6,-1.955067e-15
171,7,-1.902049e-15
171,8,-1.695040e-15
171,9,-1.376267e-15
171,10,-9.080527e-16
171,11,-1.069689e-15
171,12,-9.359248e-16
171,13,-6.553713e-16
171,14,-6.279287e-16
171,15,-2.238001e-16
171,16,-1.630931e-16
171,17,1.562019e-16
171,18,6.399454e-16
171,19,1.099624e-15
171,20,1.085701e-15
171,21,1.126088e-15
171,22,1.146561e-15
171,23,1.007052e-15
171,24,1.010174e-15
171,25,8.962328e-16
171,26,6.540441e-16
171,27,4.919879e-16
171,28,3.476335e-16
171,29,2.334986e-16
171,30,2.180705e-16
171,31,1.069136e-16
171,32,1.087662e-16
171,33,-5.210341e-17
171,34,-4.416611e-17
171,35,-5.641569e-18
171,36,1.778761e-17
171,37,-7.859369e-17
171,38,-7.597949e-17
171,39,-8.501870e-17
171,40,-6.214632e-17
171,41,-4.951853e-17
171,42,-6.265697e-17
171,43,-7.341776e-17
171,44,-4.725368e-17
171,45,-3.641753e-17
171,46,-2.562159e-17
171,47,-4.099827e-17
171,48,-4.630002e-17
171,49,-3.648913e-17
171,50,-5.345515e-17
171,51,-3.624861e-17
171,52,-5.779419e-17
171,53,-4.997520e-17
171,54,-5.369363e-17
171,55,-3.772912e-17
171,56,-3.364884e-17
171,57,-1.845056e-17
171,58,-2.961013e-17
171,59,-1.857800e-17
171,60,-8.093117e-18
171,61,-3.419904e-18
171,62,-7.044648e-18
171,63,1.213333e-18
171,64,8.186068e-18
171,65,3.832405e-18
171,66,1.286460e-17
171,67,2.106598e-17
171,68,1.977610e-17
171,69,2.134779e-17
171,70,1.907296e-17
171,71,1.408701e-17
171,72,2.078562e-17
171,73,2.058100e-17
171,74,1.900699e-17
171,75,1.885452e-17
171,76,1.740555e-17
171,77,2.292930e-17
171,78,1.572934e-17
171,79,1.072669e-17
171,80,1.956785e-17
171,81,1.564765e-17
171,82,1.442285e-17
171,83,1.201174e-17
171,84,9.045177e-18
171,85,1.055279e-17
171,86,7.276299e-18
171,87,8.514157e-18
171,88,1.049486e-17
171,89,7.563088e-18
171,90,1.562802e-17
171,91,1.663593e-17
171,92,1.285591e-17
171,93,1.417197e-17
171,94,1.009845e-17
171,95,1.425277e-17
171,96,1.469048e-17
171,97,1.114069e-17
171,98,1.284263e-17
171,99,1.303244e-17
171,100,9.971805e-18
171,101,8.242361e-18
171,102,8.208272e-18
171,103,6.523700e-18
171,104,6.839269e-18
171,105,5.150882e-18
171,106,8.309738e-18
171,107,5.698409e-18
171,108,4.090330e-18
171,109,4.044084e-18
171,110,4.723423e-18
171,111,2.189739e-18
171,112,6.922228e-18
171,113,1.216885e-18
171,114,2.546243e-18
171,115,3.307708e-18
171,116,5.138760e-18
171,117,1.491744e-18
171,118,2.233047e-18
171,119,2.384677e-18
171,120,1.463630e-18
171,121,3.050481e-18
171,122,1.955017e-18
171,123,2.824606e-18
171,124,2.704322e-19
171,125,9.243591e-19
171,126,3.523597e-19
171,127,2.466351e-18
171,128,1.594147e-18
171,129,3.758723e-19
171,130,6.706181e-19
171,131,4.535930e-19
171,132,3.319750e-18
171,133,4.843311e-19
171,134,6.381821e-20
171,135,1.171108e-18
171,136,5.830322e-19
171,137,2.673358e-18
171,138,2.293899e-19
171,139,3.458546e-19
171,140,3.068281e-19
171,141,6.301916e-20
171,142,1.982728e-18
171,143,4.795166e-19
171,144,3.390548e-19
171,145,1.474745e-19
171,146,2.415712e-19
171,147,3.120261e-19
171,148,3.037002e-19
171,149,2.155220e-19
171,150,6.237323e-19
171,151,0.000000e+00
171,152,2.435563e-19
171,153,2.916698e-19
171,154,0.000000e+00
171,155,-2.926221e-19
171,156,2.172141e-19
171,157,6.928292e-20
171,158,-3.855886e-19
171,159,1.731570e-18
171,160,6.585515e-20
171,161,0.000000e+00
171,162,1.508134e-18
171,163,-4.361235e-19
171,164,0.000000e+00
171,165,0.000000e+00
171,166,1.487631e-18
171,167,0.000000e+00
171,168,0.000000e+00
171,169,1.444340e-18
171,170,1.610414e-18
171,171,1.442059e-18
171,172,0.000000e+00
171,173,1.589428e-18
171,174,0.000000e+00
171,175,0.000000e+00
171,176,1.352299e-18
171,177,1.563364e-18
171,178,0.000000e+00
171,179,0.000000e+00
171,180,0.000000e+00
171,181,0.000000e+00
171,182,0.000000e+00
171,183,0.000000e+00
171,184,0.000000e+00
171,185,0.000000e+00
171,186,0.000000e+00
171,187,0.000000e+00
171,188,0.000000e+00
171,189,0.000000e+00
171,190,0.000000e+00
171,191,0.000000e+00
171,192,0.000000e+00
171,193,0.000000e+00
171,194,0.000000e+00
171,195,0.000000e+00
171,196,0.000000e+00
171,197,0.000000e+00
171,198,0.000000e+00
171,199,0.000000e+00
171,200,0.000000e+00
171,201,0.000000e+00
172,0,0.000000e+00
172,1,0.000000e+00
172,2,0.000000e+00
172,3,0.000000e+00
172,4,0.000000e+00
172,5,0.000000e+00
172,6,0.000000e+00
172,7,0.000000e+00
172,8,0.000000e+00
172,9,0.000000e+00
172,10,0.000000e+00
172,11,0.000000e+00
172,12,0.000000e+00
172,13,0.000000e+00
172,14,0.000000e+00
172,15,0.000000e+00
172,16,0.000000e+00
172,17,0.000000e+00
172,18,0.000000e+00
172,19,0.000000e+00
172,20,0.000000e+00
172,21,0.000000e+00
172,22,0.000000e+00
172,23,0.000000e+00
172,24,0.000000e+00
172,25,0.000000e+00
172,26,0.000000e+00
172,27,0.000000e+00
172,28,0.000000e+00
172,29,0.000000e+00
172,30,0.000000e+00
172,31,0.000000e+00
172,32,0.000000e+00
172,33,0.000000e+00
172,34,0.000000e+00
172,35,0.000000e+00
172,36,0.000000e+00
172,37,0.000000e+00
172,38,0.000000e+00
172,39,0.000000e+00
172,40,0.000000e+00
172,41,0.000000e+00
172,42,0.000000e+00
172,43,0.000000e+00
172,44,0.000000e+00
172,45,0.000000e+00
172,46,0.000000e+00
172,47,0.000000e+00
172,48,0.000000e+00
172,49,0.000000e+00
172,50,0.000000e+00
172,51,0.000000e+00
172,52,0.000000e+00
172,53,0.000000e+00
172,54,0.000000e+00
172,55,0.000000e+00
172,56,0.000000e+00
172,57,0.000000e+00
172,58,0.000000e+00
172,59,0.000000e+00
172,60,0.000000e+00
172,61,0.000000e+00
172,62,0.000000e+00
172,63,0.000000e+00
172,64,0.000000e+00
172,65,0.000000e+00
172,66,0.000000e+00
172,67,0.000000e+00
172,68,0.000000e+00
172,69,0.000000e+00
172,70,0.000000e+00
172,71,0.000000e+00
172,72,0.000000e+00
172,73,0.000000e+00
172,74,0.000000e+00
172,75,0.000000e+00
172,76,0.000000e+00
172,77,0.000000e+00
172,78,0.000000e+00
172,79,0.000000e+00
172,80,0.000000e+00
172,81,0.000000e+00
172,82,0.000000e+00
172,83,0.000000e+00
172,84,0.000000e+00
172,85,0.000000e+00
172,86,0.000000e+00
172,87,0.000000e+00
172,88,0.000000e+00
172,89,0.000000e+00
172,90,0.000000e+00
172,91,0.000000e+00
172,92,0.000000e+00
172,93,0.000000e+00
172,94,0.000000e+00
172,95,0.000000e+00
172,96,0.000000e+00
172,97,0.000000e+00
172,98,0.000000e+00
172,99,0.000000e+00
172,100,0.000000e+00
172,101,0.000000e+00
172,102,0.000000e+00
172,103,0.000000e+00
172,104,0.000000e+00
172,105,0.000000e+00
172,106,0.000000e+00
172,107,0.000000e+00
172,108,0.000000e+00
172,109,0.000000e+00
172,110,0.000000e+00
172,111,0.000000e+00
172,112,0.000000e+00
172,113,0.000000e+00
172,114,0.000000e+00
172,115,0.000000e+00
172,116,0.000000e+00
172,117,0.000000e+00
172,118,0.000000e+00
172,119,0.000000e+00
172,120,0.000000e+00
172,121,0.000000e+00
172,122,0.000000e+00
172,123,0.000000e+00
172,124,0.000000e+00
172,125,0.000000e+00
172,126,0.000000e+00
172,127,0.000000e+00
172,128,0.000000e+00
172,129,0.000000e+00
172,130,0.000000e+00
172,131,0.000000e+00
172,132,0.000000e+00
172,133,0.000000e+00
172,134,0.000000e+00
172,135,0.000000e+00
172,136,0.000000e+00
172,137,0.000000e+00
172,138,0.000000e+00
172,139,0.000000e+00
172,140,0.000000e+00
172,141,0.000000e+00
172,142,0.000000e+00
172,143,0.000000e+00
172,144,0.000000e+00
172,145,0.000000e+00
172,146,0.000000e+00
172,147,0.000000e+00
172,148,0.000000e+00
172,149,0.000000e+00
172,150,0.000000e+00
172,151,0.000000e+00
172,152,0.000000e+00
172,153,0.000000e+00
172,154,0.000000e+00
172,155,0.000000e+00
172,156,0.000000e+00
172,157,0.000000e+00
172,158,0.000000e+00
172,159,0.000000e+00
172,160,0.000000e+00
172,161,0.000000e+00
172,162,0.000000e+00
172,163,0.000000e+00
172,164,0.000000e+00
172,165,0.000000e+00
172,166,0.000000e+00
172,167,0.000000e+00
172,168,0.000000e+00
172,169,0.000000e+00
172,170,0.000000e+00
172,171,0.000000e+00
172,172,0.000000e+00
172,173,0.000000e+00
172,174,0.000000e+00
172,175,0.000000e+00
172,176,0.000000e+00
172,177,0.000000e+00
172,178,0.000000e+00
172,179,0.000000e+00
172,180,0.000000e+00
172,181,0.000000e+00
172,182,0.000000e+00
172,183,0.000000e+00
172,184,0.000000e+00
172,185,0.000000e+00
172,186,0.000000e+00
172,187,0.000000e+00
172,188,0.000000e+00
172,189,0.000000e+00
172,190,0.000000e+00
172,191,0.000000e+00
172,192,0.000000e+00
172,193,0.000000e+00
172,194,0.000000e+00
172,195,0.000000e+00
172,196,0.000000e+00
172,197,0.000000e+00
172,198,0.000000e+00
172,199,0.000000e+00
172,200,0.000000e+00
172,201,0.000000e+00
173,0,0.000000e+00
173,1,-2.744420e-15
173,2,-2.650017e-15
173,3,-1.613393e-15
173,4,-2.541620e-15
173,5,-2.108053e-15
173,6,-2.112497e-15
173,7,-2.050332e-15
173,8,-1.823674e-15
173,9,-1.479481e-15
173,10,-9.636621e-16
173,11,-1.146814e-15
173,12,-9.952144e-16
173,13,-6.849391e-16
173,14,-6.531132e-16
173,15,-1.984954e-16
173,16,-1.365288e-16
173,17,2.127130e-16
173,18,7.573731e-16
173,19,1.269401e-15
173,20,1.245932e-15
173,21,1.285243e-15
173,22,1.303521e-15
173,23,1.143047e-15
173,24,1.141559e-15
173,25,1.014185e-15
173,26,7.399867e-16
173,27,5.587946e-16
173,28,3.950103e-16
173,29,2.679173e-16
173,30,2.492212e-16
173,31,1.246815e-16
173,32,1.271363e-16
173,33,-5.268698e-17
173,34,-4.449832e-17
173,35,-2.165701e-18
173,36,2.368503e-17
173,37,-8.510716e-17
173,38,-8.111549e-17
173,39,-9.178182e-17
173,40,-6.630319e-17
173,41,-5.302371e-17
173,42,-6.757612e-17
173,43,-7.983184e-17
173,44,-5.164026e-17
173,45,-3.910917e-17
173,46,-2.798015e-17
173,47,-4.585146e-17
173,48,-5.115587e-17
173,49,-4.049417e-17
173,50,-5.965658e-17
173,51,-4.110042e-17
173,52,-6.492236e-17
173,53,-5.593193e-17
173,54,-5.979085e-17
173,55,-4.311341e-17
173,56,-3.862943e-17
173,57,-2.211365e-17
173,58,-3.384927e-17
173,59,-2.161231e-17
173,60,-1.025324e-17
173,61,-5.785823e-18
173,62,-9.472927e-18
173,63,-3.872282e-19
173,64,7.239639e-18
173,65,2.902728e-18
173,66,1.293566e-17
173,67,2.180924e-17
173,68,2.027269e-17
173,69,2.191167e-17
173,70,1.977262e-17
173,71,1.479373e-17
173,72,2.167783e-17
173,73,2.135159e-17
173,74,1.980829e-17
173,75,1.978007e-17
173,76,1.803235e-17
173,77,2.418294e-17
173,78,1.654010e-17
173,79,1.126824e-17
173,80,2.059623e-17
173,81,1.648004e-17
173,82,1.511110e-17
173,83,1.247732e-17
173,84,9.144759e-18
173,85,1.059100e-17
173,86,7.432103e-18
173,87,8.590464e-18
173,88,1.068700e-17
173,89,7.763503e-18
173,90,1.619089e-17
173,91,1.759393e-17
173,92,1.356033e-17
173,93,1.469680e-17
173,94,1.066533e-17
173,95,1.522837e-17
173,96,1.553094e-17
173,97,1.163572e-17
173,98,1.369472e-17
173,99,1.368923e-17
173,100,1.039632e-17
173,101,8.612965e-18
173,102,8.508310e-18
173,103,6.657908e-18
173,104,7.083896e-18
173,105,5.329322e-18
173,106,8.843771e-18
173,107,5.978295e-18
173,108,4.118531e-18
173,109,4.135188e-18
173,110,4.929736e-18
173,111,2.276630e-18
173,112,7.373686e-18
173,113,1.250516e-18
173,114,2.569394e-18
173,115,3.382633e-18
173,116,5.358542e-18
173,117,1.537700e-18
173,118,2.318979e-18
173,119,2.423279e-18
173,120,1.445854e-18
173,121,3.287243e-18
173,122,2.115424e-18
173,123,3.059146e-18
173,124,2.527928e-19
173,125,9.085108e-19
173,126,3.462969e-19
173,127,2.656415e-18
173,128,1.639271e-18
173,129,3.884219e-19
173,130,6.569188e-19
173,131,4.247013e-19
173,132,3.554850e-18
173,133,4.754636e-19
173,134,5.201142e-20
173,135,1.182646e-18
173,136,5.985833e-19
173,137,2.871450e-18
173,138,2.143013e-19
173,139,3.408099e-19
173,140,3.072534e-19
173,141,3.872397e-20
173,142,2.147234e-18
173,143,4.594602e-19
173,144,3.297957e-19
173,145,1.121407e-19
173,146,2.593121e-19
173,147,3.259892e-19
173,148,3.107247e-19
173,149,2.185054e-19
173,150,6.194827e-19
173,151,0.000000e+00
173,152,2.459895e-19
173,153,2.922003e-19
173,154,0.000000e+00
173,155,-3.234614e-19
173,156,2.224498e-19
173,157,6.848442e-20
173,158,-4.150637e-19
173,159,1.911939e-18
173,160,6.853324e-20
173,161,0.000000e+00
173,162,1.663699e-18
173,163,-4.690082e-19
173,164,0.000000e+00
173,165,0.000000e+00
173,166,1.640240e-18
173,167,0.000000e+00
173,168,0.000000e+00
173,169,1.593323e-18
173,170,1.776528e-18
173,171,1.589428e-18
173,172,0.000000e+00
173,173,1.753378e-18
173,174,0.000000e+00
173,175,0.000000e+00
173,176,1.490494e-18
173,177,1.723129e-18
173,178,0.000000e+00
173,179,0.000000e+00
173,180,0.000000e+00
173,181,0.000000e+00
173,182,0.000000e+00
173,183,0.000000e+00
173,184,0.000000e+00
173,185,0.000000e+00
173,186,0.000000e+00
173,187,0.000000e+00
173,188,0.000000e+00
173,189,0.000000e+00
173,190,0.000000e+00
173,191,0.000000e+00
173,192,0.000000e+00
173,193,0.000000e+00
173,194,0.000000e+00
173,195,0.000000e+00
173,196,0.000000e+00
173,197,0.000000e+00
173,198,0.000000e+00
173,199,0.000000e+00
173,200,0.000000e+00
173,201,0.000000e+00
174,0,0.000000e+00
174,1,0.000000e+00
174,2,0.000000e+00
174,3,0.000000e+00
174,4,0.000000e+00
174,5,0.000000e+00
174,6,0.000000e+00
174,7,0.000000e+00
174,8,0.000000e+00
174,9,0.000000e+00
174,10,0.000000e+00
174,11,0.000000e+00
174,12,0.000000e+00
174,13,0.000000e+00
174,14,0.000000e+00
174,15,0.000000e+00
174,16,0.000000e+00
174,17,0.000000e+00
174,18,0.000000e+00
174,19,0.000000e+00
174,20,0.000000e+00
174,21,0.000000e+00
174,22,0.000000e+00
174,23,0.000000e+00
174,24,0.000000e+00
174,25,0.000000e+00
174,26,0.000000e+00
174,27,0.000000e+00
174,28,0.000000e+00
174,29,0.000000e+00
174,30,0.000000e+00
174,31,0.000000e+00
174,32,0.000000e+00
174,33,0.000000e+00
174,34,0.000000e+00
174,35,0.000000e+00
174,36,0.000000e+00
174,37,0.000000e+00
174,38,0.000000e+00
174,39,0.000000e+00
174,40,0.000000e+00
174,41,0.000000e+00
174,42,0.000000e+00
174,43,0.000000e+00
174,44,0.000000e+00
174,45,0.000000e+00
174,46,0.000000e+00
174,47,0.000000e+00
174,48,0.000000e+00
174,49,0.000000e+00
174,50,0.000000e+00
174,51,0.000000e+00
174,52,0.000000e+00
174,53,0.000000e+00
174,54,0.000000e+00
174,55,0.000000e+00
174,56,0.000000e+00
174,57,0.000000e+00
174,58,0.000000e+00
174,59,0.000000e+00
174,60,0.000000e+00
174,61,0.000000e+00
174,62,0.000000e+00
174,63,0.000000e+00
174,64,0.000000e+00
174,65,0.000000e+00
174,66,0.000000e+00
174,67,0.000000e+00
174,68,0.000000e+00
174,69,0.000000e+00
174,70,0.000000e+00
174,71,0.000000e+00
174,72,0.000000e+00
174,73,0.000000e+00
174,74,0.000000e+00
174,75,0.000000e+00
174,76,0.000000e+00
174,77,0.000000e+00
174,78,0.000000e+00
174,79,0.000000e+00
174,80,0.000000e+00
174,81,0.000000e+00
174,82,0.000000e+00
174,83,0.000000e+00
174,84,0.000000e+00
174,85,0.000000e+00
174,86,0.000000e+00
174,87,0.000000e+00
174,88,0.000000e+00
174,89,0.000000e+00
174,90,0.000000e+00
174,91,0.000000e+00
174,92,0.000000e+00
174,93,0.000000e+00
174,94,0.000000e+00
174,95,0.000000e+00
174,96,0.000000e+00
174,97,0.000000e+00
174,98,0.000000e+00
174,99,0.000000e+00
174,100,0.000000e+00
174,101,0.000000e+00
174,102,0.000000e+00
174,103,0.000000e+00
174,104,0.000000e+00
174,105,0.000000e+00
174,106,0.000000e+00
174,107,0.000000e+00
174,108,0.000000e+00
174,109,0.000000e+00
174,110,0.000000e+00
174,111,0.000000e+00
174,112,0.000000e+00
174,113,0.000000e+00
174,114,0.000000e+00
174,115,0.000000e+00
174,116,0.000000e+00
174,117,0.000000e+00
174,118,0.000000e+00
174,119,0.000000e+00
174,120,0.000000e+00
174,121,0.000000e+00
174,122,0.000000e+00
174,123,0.000000e+00
174,124,0.000000e+00
174,125,0.000000e+00
174,126,0.000000e+00
174,127,0.000000e+00
174,128,0.000000e+00
174,129,0.000000e+00
174,130,0.000000e+00
174,131,0.000000e+00
174,132,0.000000e+00
174,133,0.000000e+00
174,134,0.000000e+00
174,135,0.000000e+00
174,136,0.000000e+00
174,137,0.000000e+00
174,138,0.000000e+00
174,139,0.000000e+00
174,140,0.000000e+00
174,141,0.000000e+00
174,142,0.000000e+00
174,143,0.000000e+00
174,144,0.000000e+00
174,145,0.000000e+00
174,146,0.000000e+00
174,147,0.000000e+00
174,148,0.000000e+00
174,149,0.000000e+00
174,150,0.000000e+00
174,151,0.000000e+00
174,152,0.000000e+00
174,153,0.000000e+00
174,154,0.000000e+00
174,155,0.000000e+00
174,156,0.000000e+00
174,157,0.000000e+00
174,158,0.000000e+00
174,159,0.000000e+00
174,160,0.000000e+00
174,161,0.000000e+00
174,162,0.000000e+00
174,163,0.000000e+00
174,164,0.000000e+00
174,165,0.000000e+00
174,166,0.000000e+00
174,167,0.000000e+00
174,168,0.000000e+00
174,169,0.000000e+00
174,170,0.000000e+00
174,171,0.000000e+00
174,172,0.000000e+00
174,173,0.000000e+00
174,174,0.000000e+00
174,175,0.000000e+00
174,176,0.000000e+00
174,177,0.000000e+00
174,178,0.000000e+00
174,179,0.000000e+00
174,180,0.000000e+00
174,181,0.000000e+00
174,182,0.000000e+00
174,183,0.000000e+00
174,184,0.000000e+00
174,185,0.000000e+00
174,186,0.000000e+00
174,187,0.000000e+00
174,188,0.000000e+00
174,189,0.000000e+00
174,190,0.000000e+00
174,191,0.000000e+00
174,192,0.000000e+00
174,193,0.000000e+00
174,194,0.000000e+00
174,195,0.000000e+00
174,196,0.000000e+00
174,197,0.000000e+00
174,198,0.000000e+00
174,199,0.000000e+00
174,200,0.000000e+00
174,201,0.000000e+00
175,0,0.000000e+00
175,1,0.000000e+00
175,2,0.000000e+00
175,3,0.000000e+00
175,4,0.000000e+00
175,5,0.000000e+00
175,6,0.000000e+00
175,7,0.000000e+00
175,8,0.000000e+00
175,9,0.000000e+00
175,10,0.000000e+00
175,11,0.000000e+00
175,12,0.000000e+00
175,13,0.000000e+00
175,14,0.000000e+00
175,15,0.000000e+00
175,16,0.000000e+00
175,17,0.000000e+00
175,18,0.000000e+00
175,19,0.000000e+00
175,20,0.000000e+00
175,21,0.000000e+00
175,22,0.000000e+00
175,23,0.000000e+00
175,24,0.000000e+00
175,25,0.000000e+00
175,26,0.000000e+00
175,27,0.000000e+00
175,28,0.000000e+00
175,29,0.000000e+00
175,30,0.000000e+00
175,31,0.000000e+00
175,32,0.000000e+00
175,33,0.000000e+00
175,34,0.000000e+00
175,35,0.000000e+00
175,36,0.000000e+00
175,37,0.000000e+00
175,38,0.000000e+00
175,39,0.000000e+00
175,40,0.000000e+00
175,41,0.000000e+00
175,42,0.000000e+00
175,43,0.000000e+00
175,44,0.000000e+00
175,45,0.000000e+00
175,46,0.000000e+00
175,47,0.000000e+00
175,48,0.000000e+00
175,49,0.000000e+00
175,50,0.000000e+00
175,51,0.000000e+00
175,52,0.000000e+00
175,53,0.000000e+00
175,54,0.000000e+00
175,55,0.000000e+00
175,56,0.000000e+00
175,57,0.000000e+00
175,58,0.000000e+00
175,59,0.000000e+00
175,60,0.000000e+00
175,61,0.000000e+00
175,62,0.000000e+00
175,63,0.000000e+00
175,64,0.000000e+00
175,65,0.000000e+00
175,66,0.000000e+00
175,67,0.000000e+00
175,68,0.000000e+00
175,69,0.000000e+00
175,70,0.000000e+00
175,71,0.000000e+00
175,72,0.000000e+00
175,73,0.000000e+00
175,74,0.000000e+00
175,75,0.000000e+00
175,76,0.000000e+00
175,77,0.000000e+00
175,78,0.000000e+00
175,79,0.000000e+00
175,80,0.000000e+00
175,81,0.000000e+00
175,82,0.000000e+00
175,83,0.000000e+00
175,84,0.000000e+00
175,85,0.000000e+00
175,86,0.000000e+00
175,87,0.000000e+00
175,88,0.000000e+00
175,89,0.000000e+00
175,90,0.000000e+00
175,91,0.000000e+00
175,92,0.000000e+00
175,93,0.000000e+00
175,94,0.000000e+00
175,95,0.000000e+00
175,96,0.000000e+00
175,97,0.000000e+00
175,98,0.000000e+00
175,99,0.000000e+00
175,100,0.000000e+00
175,101,0.000000e+00
175,102,0.000000e+00
175,103,0.000000e+00
175,104,0.000000e+00
175,105,0.000000e+00
175,106,0.000000e+00
175,107,0.000000e+00
175,108,0.000000e+00
175,109,0.000000e+00
175,110,0.000000e+00
175,111,0.000000e+00
175,112,0.000000e+00
175,113,0.000000e+00
175,114,0.000000e+00
175,115,0.000000e+00
175,116,0.000000e+00
175,117,0.000000e+00
175,118,0.000000e+00
175,119,0.000000e+00
175,120,0.000000e+00
175,121,0.000000e+00
175,122,0.000000e+00
175,123,0.000000e+00
175,124,0.000000e+00
175,125,0.000000e+00
175,126,0.000000e+00
175,127,0.000000e+00
175,128,0.000000e+00
175,129,0.000000e+00
175,130,0.000000e+00
175,131,0.000000e+00
175,132,0.000000e+00
175,133,0.000000e+00
175,134,0.000000e+00
175,135,0.000000e+00
175,136,0.000000e+00
175,137,0.000000e+00
175,138,0.000000e+00
175,139,0.000000e+00
175,140,0.000000e+00
175,141,0.000000e+00
175,142,0.000000e+00
175,143,0.000000e+00
175,144,0.000000e+00
175,145,0.000000e+00
175,146,0.000000e+00
175,147,0.000000e+00
175,148,0.000000e+00
175,149,0.000000e+00
175,150,0.000000e+00
175,151,0.000000e+00
175,152,0.000000e+00
175,153,0.000000e+00
175,154,0.000000e+00
175,155,0.000000e+00
175,156,0.000000e+00
175,157,0.000000e+00
175,158,0.000000e+00
175,159,0.000000e+00
175,160,0.000000e+00
175,161,0.000000e+00
175,162,0.000000e+00
175,163,0.000000e+00
175,164,0.000000e+00
175,165,0.000000e+00
175,166,0.000000e+00
175,167,0.000000e+00
175,168,0.000000e+00
175,169,0.000000e+00
175,170,0.000000e+00
175,171,0.000000e+00
175,172,0.000000e+00
175,173,0.000000e+00
175,174,0.000000e+00
175,175,0.000000e+00
175,176,0.000000e+00
175,177,0.000000e+00
175,178,0.000000e+00
175,179,0.000000e+00
175,180,0.000000e+00
175,181,0.000000e+00
175,182,0.000000e+00
175,183,0.000000e+00
175,184,0.000000e+00
175,185,0.000000e+00
175,186,0.000000e+00
175,187,0.000000e+00
175,188,0.000000e+00
175,189,0.000000e+00
175,190,0.000000e+00
175,191,0.000000e+00
175,192,0.000000e+00
175,193,0.000000e+00
175,194,0.000000e+00
175,195,0.000000e+00
175,196,0.000000e+00
175,197,0.000000e+00
175,198,0.000000e+00
175,199,0.000000e+00
175,200,0.000000e+00
175,201,0.000000e+00
176,0,0.000000e+00
176,1,-2.302130e-15
176,2,-2.285970e-15
176,3,-1.417464e-15
176,4,-2.196468e-15
176,5,-1.829752e-15
176,6,-1.833374e-15
176,7,-1.783656e-15
176,8,-1.589533e-15
176,9,-1.290601e-15
176,10,-8.515310e-16
176,11,-1.003106e-15
176,12,-8.776682e-16
176,13,-6.145777e-16
176,14,-5.888433e-16
176,15,-2.098697e-16
176,16,-1.529414e-16
176,17,1.464791e-16
176,18,6.001121e-16
176,19,1.031177e-15
176,20,1.018122e-15
176,21,1.055994e-15
176,22,1.075194e-15
176,23,9.443677e-16
176,24,9.472960e-16
176,25,8.404468e-16
176,26,6.133332e-16
176,27,4.613641e-16
176,28,3.259950e-16
176,29,2.189645e-16
176,30,2.044968e-16
176,31,1.002587e-16
176,32,1.019960e-16
176,33,-4.886023e-17
176,34,-4.141699e-17
176,35,-5.290410e-18
176,36,1.668042e-17
176,37,-7.370163e-17
176,38,-7.125015e-17
176,39,-7.972671e-17
176,40,-5.827802e-17
176,41,-4.643625e-17
176,42,-5.875689e-17
176,43,-6.884787e-17
176,44,-4.431237e-17
176,45,-3.415073e-17
176,46,-2.402677e-17
176,47,-3.844633e-17
176,48,-4.341808e-17
176,49,-3.421786e-17
176,50,-5.012784e-17
176,51,-3.399232e-17
176,52,-5.419679e-17
176,53,-4.686450e-17
176,54,-5.035147e-17
176,55,-3.538067e-17
176,56,-3.155437e-17
176,57,-1.730210e-17
176,58,-2.776705e-17
176,59,-1.742162e-17
176,60,-7.589361e-18
176,61,-3.207032e-18
176,62,-6.606154e-18
176,63,1.137809e-18
176,64,7.676527e-18
176,65,3.593857e-18
176,66,1.206384e-17
176,67,1.975473e-17
176,68,1.854514e-17
176,69,2.001899e-17
176,70,1.788577e-17
176,71,1.321017e-17
176,72,1.949182e-17
176,73,1.929993e-17
176,74,1.782390e-17
176,75,1.768092e-17
176,76,1.632214e-17
176,77,2.150207e-17
176,78,1.475027e-17
176,79,1.005901e-17
176,80,1.834985e-17
176,81,1.467367e-17
176,82,1.352510e-17
176,83,1.126407e-17
176,84,8.482160e-18
176,85,9.895932e-18
176,86,6.823386e-18
176,87,7.984194e-18
176,88,9.841603e-18
176,89,7.092324e-18
176,90,1.465525e-17
176,91,1.560043e-17
176,92,1.205570e-17
176,93,1.328983e-17
176,94,9.469877e-18
176,95,1.336561e-17
176,96,1.377607e-17
176,97,1.044724e-17
176,98,1.204324e-17
176,99,1.222124e-17
176,100,9.351111e-18
176,101,7.729316e-18
176,102,7.697349e-18
176,103,6.117632e-18
176,104,6.413559e-18
176,105,4.830265e-18
176,106,7.792499e-18
176,107,5.343712e-18
176,108,3.835728e-18
176,109,3.792360e-18
176,110,4.429414e-18
176,111,2.053439e-18
176,112,6.491354e-18
176,113,1.141140e-18
176,114,2.387752e-18
176,115,3.101820e-18
176,116,4.818898e-18
176,117,1.398891e-18
176,118,2.094051e-18
176,119,2.236243e-18
176,120,1.372527e-18
176,121,2.860604e-18
176,122,1.833327e-18
176,123,2.648788e-18
176,124,2.535992e-19
176,125,8.668224e-19
176,126,3.304271e-19
176,127,2.312833e-18
176,128,1.494919e-18
176,129,3.524762e-19
176,130,6.288755e-19
176,131,4.253591e-19
176,132,3.113112e-18
176,133,4.541839e-19
176,134,5.984585e-20
176,135,1.098212e-18
176,136,5.467414e-19
176,137,2.506955e-18
176,138,2.151115e-19
176,139,3.243269e-19
176,140,2.877296e-19
176,141,5.909654e-20
176,142,1.859313e-18
176,143,4.496691e-19
176,144,3.179504e-19
176,145,1.382949e-19
176,146,2.265346e-19
176,147,2.926040e-19
176,148,2.847964e-19
176,149,2.021069e-19
176,150,5.849081e-19
176,151,0.000000e+00
176,152,2.283962e-19
176,153,2.735148e-19
176,154,0.000000e+00
176,155,-2.744078e-19
176,156,2.036936e-19
176,157,6.497041e-20
176,158,-3.615876e-19
176,159,1.623788e-18
176,160,6.175600e-20
176,161,0.000000e+00
176,162,1.414261e-18
176,163,-4.089770e-19
176,164,0.000000e+00
176,165,0.000000e+00
176,166,1.395034e-18
176,167,0.000000e+00
176,168,0.000000e+00
176,169,1.354437e-18
176,170,1.510174e-18
176,171,1.352299e-18
176,172,0.000000e+00
176,173,1.490494e-18
176,174,0.000000e+00
176,175,0.000000e+00
176,176,1.268125e-18
176,177,1.466052e-18
176,178,0.000000e+00
176,179,0.000000e+00
176,180,0.000000e+00
176,181,0.000000e+00
176,182,0.000000e+00
176,183,0.000000e+00
176,184,0.000000e+00
176,185,0.000000e+00
176,186,0.000000e+00
176,187,0.000000e+00
176,188,0.000000e+00
176,189,0.000000e+00
176,190,0.000000e+00
176,191,0.000000e+00
176,192,0.000000e+00
176,193,0.000000e+00
176,194,0.000000e+00
176,195,0.000000e+00
176,196,0.000000e+00
176,197,0.000000e+00
176,198,0.000000e+00
176,199,0.000000e+00
176,200,0.000000e+00
176,201,0.000000e+00
177,0,0.000000e+00
177,1,-2.661444e-15
177,2,-2.642761e-15
177,3,-1.638701e-15
177,4,-2.539290e-15
177,5,-2.115337e-15
177,6,-2.119525e-15
177,7,-2.062047e-15
177,8,-1.837625e-15
177,9,-1.492037e-15
177,10,-9.844369e-16
177,11,-1.159669e-15
177,12,-1.014654e-15
177,13,-7.105003e-16
177,14,-6.807492e-16
177,15,-2.426259e-16
177,16,-1.768123e-16
177,17,1.693414e-16
177,18,6.937768e-16
177,19,1.192122e-15
177,20,1.177029e-15
177,21,1.220813e-15
177,22,1.243009e-15
177,23,1.091763e-15
177,24,1.095149e-15
177,25,9.716228e-16
177,26,7.090615e-16
177,27,5.333733e-16
177,28,3.768760e-16
177,29,2.531402e-16
177,30,2.364144e-16
177,31,1.159070e-16
177,32,1.179155e-16
177,33,-5.648628e-17
177,34,-4.788131e-17
177,35,-6.116130e-18
177,36,1.928388e-17
177,37,-8.520489e-17
177,38,-8.237079e-17
177,39,-9.217036e-17
177,40,-6.737399e-17
177,41,-5.368397e-17
177,42,-6.792759e-17
177,43,-7.959357e-17
177,44,-5.122860e-17
177,45,-3.948093e-17
177,46,-2.777684e-17
177,47,-4.444699e-17
177,48,-5.019472e-17
177,49,-3.955855e-17
177,50,-5.795173e-17
177,51,-3.929780e-17
177,52,-6.265576e-17
177,53,-5.417905e-17
177,54,-5.821027e-17
177,55,-4.090284e-17
177,56,-3.647934e-17
177,57,-2.000260e-17
177,58,-3.210090e-17
177,59,-2.014076e-17
177,60,-8.773899e-18
177,61,-3.707582e-18
177,62,-7.637235e-18
177,63,1.315397e-18
177,64,8.874670e-18
177,65,4.154782e-18
177,66,1.394675e-17
177,67,2.283802e-17
177,68,2.143964e-17
177,69,2.314353e-17
177,70,2.067736e-17
177,71,1.527199e-17
177,72,2.253408e-17
177,73,2.231225e-17
177,74,2.060584e-17
177,75,2.044054e-17
177,76,1.886968e-17
177,77,2.485808e-17
177,78,1.705248e-17
177,79,1.162901e-17
177,80,2.121387e-17
177,81,1.696391e-17
177,82,1.563608e-17
177,83,1.302216e-17
177,84,9.806045e-18
177,85,1.144048e-17
177,86,7.888372e-18
177,87,9.230357e-18
177,88,1.137767e-17
177,89,8.199285e-18
177,90,1.694263e-17
177,91,1.803532e-17
177,92,1.393733e-17
177,93,1.536410e-17
177,94,1.094792e-17
177,95,1.545170e-17
177,96,1.592622e-17
177,97,1.207783e-17
177,98,1.392294e-17
177,99,1.412871e-17
177,100,1.081062e-17
177,101,8.935698e-18
177,102,8.898742e-18
177,103,7.072465e-18
177,104,7.414579e-18
177,105,5.584167e-18
177,106,9.008742e-18
177,107,6.177752e-18
177,108,4.434403e-18
177,109,4.384267e-18
177,110,5.120752e-18
177,111,2.373937e-18
177,112,7.504517e-18
177,113,1.319248e-18
177,114,2.760430e-18
177,115,3.585948e-18
177,116,5.571026e-18
177,117,1.617228e-18
177,118,2.420888e-18
177,119,2.585273e-18
177,120,1.586749e-18
177,121,3.307083e-18
177,122,2.119471e-18
177,123,3.062208e-18
177,124,2.931807e-19
177,125,1.002115e-18
177,126,3.819997e-19
177,127,2.673817e-18
177,128,1.728244e-18
177,129,4.074902e-19
177,130,7.270297e-19
177,131,4.917487e-19
177,132,3.599003e-18
177,133,5.250724e-19
177,134,6.918652e-20
177,135,1.269620e-18
177,136,6.320761e-19
177,137,2.898237e-18
177,138,2.486859e-19
177,139,3.749474e-19
177,140,3.326381e-19
177,141,6.832025e-20
177,142,2.149512e-18
177,143,5.198529e-19
177,144,3.675757e-19
177,145,1.598798e-19
177,146,2.618918e-19
177,147,3.382733e-19
177,148,3.292471e-19
177,149,2.336515e-19
177,150,6.761999e-19
177,151,0.000000e+00
177,152,2.640440e-19
177,153,3.162047e-19
177,154,0.000000e+00
177,155,-3.172371e-19
177,156,2.354858e-19
177,157,7.511091e-20
177,158,-4.180238e-19
177,159,1.877227e-18
177,160,7.139480e-20
177,161,0.000000e+00
177,162,1.634997e-18
177,163,-4.728097e-19
177,164,0.000000e+00
177,165,0.000000e+00
177,166,1.612769e-18
177,167,0.000000e+00
177,168,0.000000e+00
177,169,1.565836e-18
177,170,1.745880e-18
177,171,1.563364e-18
177,172,0.000000e+00
177,173,1.723129e-18
177,174,0.000000e+00
177,175,0.000000e+00
177,176,1.466052e-18
177,177,1.694872e-18
177,178,0.000000e+00
177,179,0.000000e+00
177,180,0.000000e+00
177,181,0.000000e+00
177,182,0.000000e+00
177,183,0.000000e+00
177,184,0.000000e+00
177,185,0.000000e+00
177,186,0.000000e+00
177,187,0.000000e+00
177,188,0.000000e+00
177,189,0.000000e+00
177,190,0.000000e+00
177,191,0.000000e+00
177,192,0.000000e+00
177,193,0.000000e+00
177,194,0.000000e+00
177,195,0.000000e+00
177,196,0.000000e+00
177,197,0.000000e+00
177,198,0.000000e+00
177,199,0.000000e+00
177,200,0.000000e+00
177,201,0.000000e+00
178,0,0.000000e+00
178,1,0.000000e+00
178,2,0.000000e+00
178,3,0.000000e+00
178,4,0.000000e+00
178,5,0.000000e+00
178,6,0.000000e+00
178,7,0.000000e+00
178,8,0.000000e+00
178,9,0.000000e+00
178,10,0.000000e+00
178,11,0.000000e+00
178,12,0.000000e+00
178,13,0.000000e+00
178,14,0.000000e+00
178,15,0.000000e+00
178,16,0.000000e+00
178,17,0.000000e+00
178,18,0.000000e+00
178,19,0.000000e+00
178,20,0.000000e+00
178,21,0.000000e+00
178,22,0.000000e+00
178,23,0.000000e+00
178,24,0.000000e+00
178,25,0.000000e+00
178,26,0.000000e+00
178,27,0.000000e+00
178,28,0.000000e+00
178,29,0.000000e+00
178,30,0.000000e+00
178,31,0.000000e+00
178,32,0.000000e+00
178,33,0.000000e+00
178,34,0.000000e+00
178,35,0.000000e+00
178,36,0.000000e+00
178,37,0.000000e+00
178,38,0.000000e+00
178,39,0.000000e+00
178,40,0.000000e+00
178,41,0.000000e+00
178,42,0.000000e+00
178,43,0.000000e+00
178,44,0.000000e+00
178,45,0.000000e+00
178,46,0.000000e+00
178,47,0.000000e+00
178,48,0.000000e+00
178,49,0.000000e+00
178,50,0.000000e+00
178,51,0.000000e+00
178,52,0.000000e+00
178,53,0.000000e+00
178,54,0.000000e+00
178,55,0.000000e+00
178,56,0.000000e+00
178,57,0.000000e+00
178,58,0.000000e+00
178,59,0.000000e+00
178,60,0.000000e+00
178,61,0.000000e+00
178,62,0.000000e+00
178,63,0.000000e+00
178,64,0.000000e+00
178,65,0.000000e+00
178,66,0.000000e+00
178,67,0.000000e+00
178,68,0.000000e+00
178,69,0.000000e+00
178,70,0.000000e+00
178,71,0.000000e+00
178,72,0.000000e+00
178,73,0.000000e+00
178,74,0.000000e+00
178,75,0.000000e+00
178,76,0.000000e+00
178,77,0.000000e+00
178,78,0.000000e+00
178,79,0.000000e+00
178,80,0.000000e+00
178,81,0.000000e+00
178,82,0.000000e+00
178,83,0.000000e+00
178,84,0.000000e+00
178,85,0.000000e+00
178,86,0.000000e+00
178,87,0.000000e+00
178,88,0.000000e+00
178,89,0.000000e+00
178,90,0.000000e+00
178,91,0.000000e+00
178,92,0.000000e+00
178,93,0.000000e+00
178,94,0.000000e+00
178,95,0.000000e+00
178,96,0.000000e+00
178,97,0.000000e+00
178,98,0.000000e+00
178,99,0.000000e+00
178,100,0.000000e+00
178,101,0.000000e+00
178,102,0.000000e+00
178,103,0.000000e+00
178,104,0.000000e+00
178,105,0.000000e+00
178,106,0.000000e+00
178,107,0.000000e+00
178,108,0.000000e+00
178,109,0.000000e+00
178,110,0.000000e+00
178,111,0.000000e+00
178,112,0.000000e+00
178,113,0.000000e+00
178,114,0.000000e+00
178,115,0.000000e+00
178,116,0.000000e+00
178,117,0.000000e+00
178,118,0.000000e+00
178,119,0.000000e+00
178,120,0.000000e+00
178,121,0.000000e+00
178,122,0.000000e+00
178,123,0.000000e+00
178,124,0.000000e+00
178,125,0.000000e+00
178,126,0.000000e+00
178,127,0.000000e+00
178,128,0.000000e+00
178,129,0.000000e+00
178,130,0.000000e+00
178,131,0.000000e+00
178,132,0.000000e+00
178,133,0.000000e+00
178,134,0.000000e+00
178,135,0.000000e+00
178,136,0.000000e+00
178,137,0.000000e+00
178,138,0.000000e+00
178,139,0.000000e+00
178,140,0.000000e+00
178,141,0.000000e+00
178,142,0.000000e+00
178,143,0.000000e+00
178,144,0.000000e+00
178,145,0.000000e+00
178,146,0.000000e+00
178,147,0.000000e+00
178,148,0.000000e+00
178,149,0.000000e+00
178,150,0.000000e+00
178,151,0.000000e+00
178,152,0.000000e+00
178,153,0.000000e+00
178,154,0.000000e+00
178,155,0.000000e+00
178,156,0.000000e+00
178,157,0.000000e+00
178,158,0.000000e+00
178,159,0.000000e+00
178,160,0.000000e+00
178,161,0.000000e+00
178,162,0.000000e+00
178,163,0.000000e+00
178,164,0.000000e+00
178,165,0.000000e+00
178,166,0.000000e+00
178,167,0.000000e+00
178,168,0.000000e+00
178,169,0.000000e+00
178,170,0.000000e+00
178,171,0.000000e+00
178,172,0.000000e+00
178,173,0.000000e+00
178,174,0.000000e+00
178,175,0.000000e+00
178,176,0.000000e+00
178,177,0.000000e+00
178,178,0.000000e+00
178,179,0.000000e+00
178,180,0.000000e+00
178,181,0.000000e+00
178,182,0.000000e+00
178,183,0.000000e+00
178,184,0.000000e+00
178,185,0.000000e+00
178,186,0.000000e+00
178,187,0.000000e+00
178,188,0.000000e+00
178,189,0.000000e+00
178,190,0.000000e+00
178,191,0.000000e+00
178,192,0.000000e+00
178,193,0.000000e+00
178,194,0.000000e+00
178,195,0.000000e+00
178,196,0.000000e+00
178,197,0.000000e+00
178,198,0.000000e+00
178,199,0.000000e+00
178,200,0.000000e+00
178,201,0.000000e+00
179,0,0.000000e+00
179,1,0.000000e+00
179,2,0.000000e+00
179,3,0.000000e+00
179,4,0.000000e+00
179,5,0.000000e+00
179,6,0.000000e+00
179,7,0.000000e+00
179,8,0.000000e+00
179,9,0.000000e+00
179,10,0.000000e+00
179,11,0.000000e+00
179,12,0.000000e+00
179,13,0.000000e+00
179,14,0.000000e+00
179,15,0.000000e+00
179,16,0.000000e+00
179,17,0.000000e+00
179,18,0.000000e+00
179,19,0.000000e+00
179,20,0.000000e+00
179,21,0.000000e+00
179,22,0.000000e+00
179,23,0.000000e+00
179,24,0.000000e+00
179,25,0.000000e+00
179,26,0.000000e+00
179,27,0.000000e+00
179,28,0.000000e+00
179,29,0.000000e+00
179,30,0.000000e+00
179,31,0.000000e+00
179,32,0.000000e+00
179,33,0.000000e+00
179,34,0.000000e+00
179,35,0.000000e+00
179,36,0.000000e+00
179,37,0.000000e+00
179,38,0.000000e+00
179,39,0.000000e+00
179,40,0.000000e+00
179,41,0.000000e+00
179,42,0.000000e+00
179,43,0.000000e+00
179,44,0.000000e+00
179,45,0.000000e+00
179,46,0.000000e+00
179,47,0.000000e+00
179,48,0.000000e+00
179,49,0.000000e+00
179,50,0.000000e+00
179,51,0.000000e+00
179,52,0.000000e+00
179,53,0.000000e+00
179,54,0.000000e+00
179,55,0.000000e+00
179,56,0.000000e+00
179,57,0.000000e+00
179,58,0.000000e+00
179,59,0.000000e+00
179,60,0.000000e+00
179,61,0.000000e+00
179,62,0.000000e+00
179,63,0.000000e+00
179,64,0.000000e+00
179,65,0.000000e+00
179,66,0.000000e+00
179,67,0.000000e+00
179,68,0.000000e+00
179,69,0.000000e+00
179,70,0.000000e+00
179,71,0.000000e+00
179,72,0.000000e+00
179,73,0.000000e+00
179,74,0.000000e+00
179,75,0.000000e+00
179,76,0.000000e+00
179,77,0.000000e+00
179,78,0.000000e+00
179,79,0.000000e+00
179,80,0.000000e+00
179,81,0.000000e+00
179,82,0.000000e+00
179,83,0.000000e+00
179,84,0.000000e+00
179,85,0.000000e+00
179,86,0.000000e+00
179,87,0.000000e+00
179,88,0.000000e+00
179,89,0.000000e+00
179,90,0.000000e+00
179,91,0.000000e+00
179,92,0.000000e+00
179,93,0.000000e+00
179,94,0.000000e+00
179,95,0.000000e+00
179,96,0.000000e+00
179,97,0.000000e+00
179,98,0.000000e+00
179,99,0.000000e+00
179,100,0.000000e+00
179,101,0.000000e+00
179,102,0.000000e+00
179,103,0.000000e+00
179,104,0.000000e+00
179,105,0.000000e+00
179,106,0.000000e+00
179,107,0.000000e+00
179,108,0.000000e+00
179,109,0.000000e+00
179,110,0.000000e+00
179,111,0.000000e+00
179,112,0.000000e+00
179,113,0.000000e+00
179,114,0.000000e+00
179,115,0.000000e+00
179,116,0.000000e+00
179,117,0.000000e+00
179,118,0.000000e+00
179,119,0.000000e+00
179,120,0.000000e+00
179,121,0.000000e+00
179,122,0.000000e+00
179,123,0.000000e+00
179,124,0.000000e+00
179,125,0.000000e+00
179,126,0.000000e+00
179,127,0.000000e+00
179,128,0.000000e+00
179,129,0.000000e+00
179,130,0.000000e+00
179,131,0.000000e+00
179,132,0.000000e+00
179,133,0.000000e+00
179,134,0.000000e+00
179,135,0.000000e+00
179,136,0.000000e+00
179,137,0.000000e+00
179,138,0.000000e+00
179,139,0.000000e+00
179,140,0.000000e+00
179,141,0.000000e+00
179,142,0.000000e+00
179,143,0.000000e+00
179,144,0.000000e+00
179,145,0.000000e+00
179,146,0.000000e+00
179,147,0.000000e+00
179,148,0.000000e+00
179,149,0.000000e+00
179,150,0.000000e+00
179,151,0.000000e+00
179,152,0.000000e+00
179,153,0.000000e+00
179,154,0.000000e+00
179,155,0.000000e+00
179,156,0.000000e+00
179,157,0.000000e+00
179,158,0.000000e+00
179,159,0.000000e+00
179,160,0.000000e+00
179,161,0.000000e+00
179,162,0.000000e+00
179,163,0.000000e+00
179,164,0.000000e+00
179,165,0.000000e+00
179,166,0.000000e+00
179,167,0.000000e+00
179,168,0.000000e+00
179,169,0.000000e+00
179,170,0.000000e+00
179,171,0.000000e+00
179,172,0.000000e+00
179,173,0.000000e+00
179,174,0.000000e+00
179,175,0.000000e+00
179,176,0.000000e+00
179,177,0.000000e+00
179,178,0.000000e+00
179,179,0.000000e+00
179,180,0.000000e+00
179,181,0.000000e+00
179,182,0.000000e+00
179,183,0.000000e+00
179,184,0.000000e+00
179,185,0.000000e+00
179,186,0.000000e+00
179,187,0.000000e+00
179,188,0.000000e+00
179,189,0.000000e+00
179,190,0.000000e+00
179,191,0.000000e+00
179,192,0.000000e+00
179,193,0.000000e+00
179,194,0.000000e+00
179,195,0.000000e+00
179,196,0.000000e+00
179,197,0.000000e+00
179,198,0.000000e+00
179,199,0.000000e+00
179,200,0.000000e+00
179,201,0.000000e+00
180,0,0.000000e+00
180,1,0.000000e+00
180,2,0.000000e+00
180,3,0.000000e+00
180,4,0.000000e+00
180,5,0.000000e+00
180,6,0.000000e+00
180,7,0.000000e+00
180,8,0.000000e+00
180,9,0.000000e+00
180,10,0.000000e+00
180,11,0.000000e+00
180,12,0.000000e+00
180,13,0.000000e+00
180,14,0.000000e+00
180,15,0.000000e+00
180,16,0.000000e+00
180,17,0.000000e+00
180,18,0.000000e+00
180,19,0.000000e+00
180,20,0.000000e+00
180,21,0.000000e+00
180,22,0.000000e+00
180,23,0.000000e+00
180,24,0.000000e+00
180,25,0.000000e+00
180,26,0.000000e+00
180,27,0.000000e+00
180,28,0.000000e+00
180,29,0.000000e+00
180,30,0.000000e+00
180,31,0.000000e+00
180,32,0.000000e+00
180,33,0.000000e+00
180,34,0.000000e+00
180,35,0.000000e+00
180,36,0.000000e+00
180,37,0.000000e+00
180,38,0.000000e+00
180,39,0.000000e+00
180,40,0.000000e+00
180,41,0.000000e+00
180,42,0.000000e+00
180,43,0.000000e+00
180,44,0.000000e+00
180,45,0.000000e+00
180,46,0.000000e+00
180,47,0.000000e+00
180,48,0.000000e+00
180,49,0.000000e+00
180,50,0.000000e+00
180,51,0.000000e+00
180,52,0.000000e+00
180,53,0.000000e+00
180,54,0.000000e+00
180,55,0.000000e+00
180,56,0.000000e+00
180,57,0.000000e+00
180,58,0.000000e+00
180,59,0.000000e+00
180,60,0.000000e+00
180,61,0.000000e+00
180,62,0.000000e+00
180,63,0.000000e+00
180,64,0.000000e+00
180,65,0.000000e+00
180,66,0.000000e+00
180,67,0.000000e+00
180,68,0.000000e+00
180,69,0.000000e+00
180,70,0.000000e+00
180,71,0.000000e+00
180,72,0.000000e+00
180,73,0.000000e+00
180,74,0.000000e+00
180,75,0.000000e+00
180,76,0.000000e+00
180,77,0.000000e+00
180,78,0.000000e+00
180,79,0.000000e+00
180,80,0.000000e+00
180,81,0.000000e+00
180,82,0.000000e+00
180,83,0.000000e+00
180,84,0.000000e+00
180,85,0.000000e+00
180,86,0.000000e+00
180,87,0.000000e+00
180,88,0.000000e+00
180,89,0.000000e+00
180,90,0.000000e+00
180,91,0.000000e+00
180,92,0.000000e+00
180,93,0.000000e+00
180,94,0.000000e+00
180,95,0.000000e+00
180,96,0.000000e+00
180,97,0.000000e+00
180,98,0.000000e+00
180,99,0.000000e+00
180,100,0.000000e+00
180,101,0.000000e+00
180,102,0.000000e+00
180,103,0.000000e+00
180,104,0.000000e+00
180,105,0.000000e+00
180,106,0.000000e+00
180,107,0.000000e+00
180,108,0.000000e+00
180,109,0.000000e+00
180,110,0.000000e+00
180,111,0.000000e+00
180,112,0.000000e+00
180,113,0.000000e+00
180,114,0.000000e+00
180,115,0.000000e+00
180,116,0.000000e+00
180,117,0.000000e+00
180,118,0.000000e+00
180,119,0.000000e+00
180,120,0.000000e+00
180,121,0.000000e+00
180,122,0.000000e+00
180,123,0.000000e+00
180,124,0.000000e+00
180,125,0.000000e+00
180,126,0.000000e+00
180,127,0.000000e+00
180,128,0.000000e+00
180,129,0.000000e+00
180,130,0.000000e+00
180,131,0.000000e+00
180,132,0.000000e+00
180,133,0.000000e+00
180,134,0.000000e+00
180,135,0.000000e+00
180,136,0.000000e+00
180,137,0.000000e+00
180,138,0.000000e+00
180,139,0.000000e+00
180,140,0.000000e+00
180,141,0.000000e+00
180,142,0.000000e+00
180,143,0.000000e+00
180,144,0.000000e+00
180,145,0.000000e+00
180,146,0.000000e+00
180,147,0.000000e+00
180,148,0.000000e+00
180,149,0.000000e+00
180,150,0.000000e+00
180,151,0.000000e+00
180,152,0.000000e+00
180,153,0.000000e+00
180,154,0.000000e+00
180,155,0.000000e+00
180,156,0.000000e+00
180,157,0.000000e+00
180,158,0.000000e+00
180,159,0.000000e+00
180,160,0.000000e+00
180,161,0.000000e+00
180,162,0.000000e+00
180,163,0.000000e+00
180,164,0.000000e+00
180,165,0.000000e+00
180,166,0.000000e+00
180,167,0.000000e+00
180,168,0.000000e+00
180,169,0.000000e+00
180,170,0.000000e+00
180,171,0.000000e+00
180,172,0.000000e+00
180,173,0.000000e+00
180,174,0.000000e+00
180,175,0.000000e+00
180,176,0.000000e+00
180,177,0.000000e+00
180,178,0.000000e+00
180,179,0.000000e+00
180,180,0.000000e+00
180,181,0.000000e+00
180,182,0.000000e+00
180,183,0.000000e+00
180,184,0.000000e+00
180,185,0.000000e+00
180,186,0.000000e+00
180,187,0.000000e+00
180,188,0.000000e+00
180,189,0.000000e+00
180,190,0.000000e+00
180,191,0.000000e+00
180,192,0.000000e+00
180,193,0.000000e+00
180,194,0.000000e+00
180,195,0.000000e+00
180,196,0.000000e+00
180,197,0.000000e+00
180,198,0.000000e+00
180,199,0.000000e+00
180,200,0.000000e+00
180,201,0.000000e+00
181,0,0.000000e+00
181,1,0.000000e+00
181,2,0.000000e+00
181,3,0.000000e+00
181,4,0.000000e+00
181,5,0.000000e+00
181,6,0.000000e+00
181,7,0.000000e+00
181,8,0.000000e+00
181,9,0.000000e+00
181,10,0.000000e+00
181,11,0.000000e+00
181,12,0.000000e+00
181,13,0.000000e+00
181,14,0.000000e+00
181,15,0.000000e+00
181,16,0.000000e+00
181,17,0.000000e+00
181,18,0.000000e+00
181,19,0.000000e+00
181,20,0.000000e+00
181,21,0.000000e+00
181,22,0.000000e+00
181,23,0.000000e+00
181,24,0.000000e+00
181,25,0.000000e+00
181,26,0.000000e+00
181,27,0.000000e+00
181,28,0.000000e+00
181,29,0.000000e+00
181,30,0.000000e+00
181,31,0.000000e+00
181,32,0.000000e+00
181,33,0.000000e+00
181,34,0.000000e+00
181,35,0.000000e+00
181,36,0.000000e+00
181,37,0.000000e+00
181,38,0.000000e+00
181,39,0.000000e+00
181,40,0.000000e+00
181,41,0.000000e+00
181,42,0.000000e+00
181,43,0.000000e+00
181,44,0.000000e+00
181,45,0.000000e+00
181,46,0.000000e+00
181,47,0.000000e+00
181,48,0.000000e+00
181,49,0.000000e+00
181,50,0.000000e+00
181,51,0.000000e+00
181,52,0.000000e+00
181,53,0.000000e+00
181,54,0.000000e+00
181,55,0.000000e+00
181,56,0.000000e+00
181,57,0.000000e+00
181,58,0.000000e+00
181,59,0.000000e+00
181,60,0.000000e+00
181,61,0.000000e+00
181,62,0.000000e+00
181,63,0.000000e+00
181,64,0.000000e+00
181,65,0.000000e+00
181,66,0.000000e+00
181,67,0.000000e+00
181,68,0.000000e+00
181,69,0.000000e+00
181,70,0.000000e+00
181,71,0.000000e+00
181,72,0.000000e+00
181,73,0.000000e+00
181,74,0.000000e+00
181,75,0.000000e+00
181,76,0.000000e+00
181,77,0.000000e+00
181,78,0.000000e+00
181,79,0.000000e+00
181,80,0.000000e+00
181,81,0.000000e+00
181,82,0.000000e+00
181,83,0.000000e+00
181,84,0.000000e+00
181,85,0.000000e+00
181,86,0.000000e+00
181,87,0.000000e+00
181,88,0.000000e+00
181,89,0.000000e+00
181,90,0.000000e+00
181,91,0.000000e+00
181,92,0.000000e+00
181,93,0.000000e+00
181,94,0.000000e+00
181,95,0.000000e+00
181,96,0.000000e+00
181,97,0.000000e+00
181,98,0.000000e+00
181,99,0.000000e+00
181,100,0.000000e+00
181,101,0.000000e+00
181,102,0.000000e+00
181,103,0.000000e+00
181,104,0.000000e+00
181,105,0.000000e+00
181,106,0.000000e+00
181,107,0.000000e+00
181,108,0.000000e+00
181,109,0.000000e+00
181,110,0.000000e+00
181,111,0.000000e+00
181,112,0.000000e+00
181,113,0.000000e+00
181,114,0.000000e+00
181,115,0.000000e+00
181,116,0.000000e+00
181,117,0.000000e+00
181,118,0.000000e+00
181,119,0.000000e+00
181,120,0.000000e+00
181,121,0.000000e+00
181,122,0.000000e+00
181,123,0.000000e+00
181,124,0.000000e+00
181,125,0.000000e+00
181,126,0.000000e+00
181,127,0.000000e+00
181,128,0.000000e+00
181,129,0.000000e+00
181,130,0.000000e+00
181,131,0.000000e+00
181,132,0.000000e+00
181,133,0.000000e+00
181,134,0.000000e+00
181,135,0.000000e+00
181,136,0.000000e+00
181,137,0.000000e+00
181,138,0.000000e+00
181,139,0.000000e+00
181,140,0.000000e+00
181,141,0.000000e+00
181,142,0.000000e+00
181,143,0.000000e+00
181,144,0.000000e+00
181,145,0.000000e+00
181,146,0.000000e+00
181,147,0.000000e+00
181,148,0.000000e+00
181,149,0.000000e+00
181,150,0.000000e+00
181,151,0.000000e+00
181,152,0.000000e+00
181,153,0.000000e+00
181,154,0.000000e+00
181,155,0.000000e+00
181,156,0.000000e+00
181,157,0.000000e+00
181,158,0.000000e+00
181,159,0.000000e+00
181,160,0.000000e+00
181,161,0.000000e+00
181,162,0.000000e+00
181,163,0.000000e+00
181,164,0.000000e+00
181,165,0.000000e+00
181,166,0.000000e+00
181,167,0.000000e+00
181,168,0.000000e+00
181,169,0.000000e+00
181,170,0.000000e+00
181,171,0.000000e+00
181,172,0.000000e+00
181,173,0.000000e+00
181,174,0.000000e+00
181,175,0.000000e+00
181,176,0.000000e+00
181,177,0.000000e+00
181,178,0.000000e+00
181,179,0.000000e+00
181,180,0.000000e+00
181,181,0.000000e+00
181,182,0.000000e+00
181,183,0.000000e+00
181,184,0.000000e+00
181,185,0.000000e+00
181,186,0.000000e+00
181,187,0.000000e+00
181,188,0.000000e+00
181,189,0.000000e+00
181,190,0.000000e+00
181,191,0.000000e+00
181,192,0.000000e+00
181,193,0.000000e+00
181,194,0.000000e+00
181,195,0.000000e+00
181,196,0.000000e+00
181,197,0.000000e+00
181,198,0.000000e+00
181,199,0.000000e+00
181,200,0.000000e+00
181,201,0.000000e+00
182,0,0.000000e+00
182,1,0.000000e+00
182,2,0.000000e+00
182,3,0.000000e+00
182,4,0.000000e+00
182,5,0.000000e+00
182,6,0.000000e+00
182,7,0.000000e+00
182,8,0.000000e+00
182,9,0.000000e+00
182,10,0.000000e+00
182,11,0.000000e+00
182,12,0.000000e+00
182,13,0.000000e+00
182,14,0.000000e+00
182,15,0.000000e+00
182,16,0.000000e+00
182,17,0.000000e+00
182,18,0.000000e+00
182,19,0.000000e+00
182,20,0.000000e+00
182,21,0.000000e+00
182,22,0.000000e+00
182,23,0.000000e+00
182,24,0.000000e+00
182,25,0.000000e+00
182,26,0.000000e+00
182,27,0.000000e+00
182,28,0.000000e+00
182,29,0.000000e+00
182,30,0.000000e+00
182,31,0.000000e+00
182,32,0.000000e+00
182,33,0.000000e+00
182,34,0.000000e+00
182,35,0.000000e+00
182,36,0.000000e+00
182,37,0.000000e+00
182,38,0.000000e+00
182,39,0.000000e+00
182,40,0.000000e+00
182,41,0.000000e+00
182,42,0.000000e+00
182,43,0.000000e+00
182,44,0.000000e+00
182,45,0.000000e+00
182,46,0.000000e+00
182,47,0.000000e+00
182,48,0.000000e+00
182,49,0.000000e+00
182,50,0.000000e+00
182,51,0.000000e+00
182,52,0.000000e+00
182,53,0.000000e+00
182,54,0.000000e+00
182,55,0.000000e+00
182,56,0.000000e+00
182,57,0.000000e+00
182,58,0.000000e+00
182,59,0.000000e+00
182,60,0.000000e+00
182,61,0.000000e+00
182,62,0.000000e+00
182,63,0.000000e+00
182,64,0.000000e+00
182,65,0.000000e+00
182,66,0.000000e+00
182,67,0.000000e+00
182,68,0.000000e+00
182,69,0.000000e+00
182,70,0.000000e+00
182,71,0.000000e+00
182,72,0.000000e+00
182,73,0.000000e+00
182,74,0.000000e+00
182,75,0.000000e+00
182,76,0.000000e+00
182,77,0.000000e+00
182,78,0.000000e+00
182,79,0.000000e+00
182,80,0.000000e+00
182,81,0.000000e+00
182,82,0.000000e+00
182,83,0.000000e+00
182,84,0.000000e+00
182,85,0.000000e+00
182,86,0.000000e+00
182,87,0.000000e+00
182,88,0.000000e+00
182,89,0.000000e+00
182,90,0.000000e+00
182,91,0.000000e+00
182,92,0.000000e+00
182,93,0.000000e+00
182,94,0.000000e+00
182,95,0.000000e+00
182,96,0.000000e+00
182,97,0.000000e+00
182,98,0.000000e+00
182,99,0.000000e+00
182,100,0.000000e+00
182,101,0.000000e+00
182,102,0.000000e+00
182,103,0.000000e+00
182,104,0.000000e+00
182,105,0.000000e+00
182,106,0.000000e+00
182,107,0.000000e+00
182,108,0.000000e+00
182,109,0.000000e+00
182,110,0.000000e+00
182,111,0.000000e+00
182,112,0.000000e+00
182,113,0.000000e+00
182,114,0.000000e+00
182,115,0.000000e+00
182,116,0.000000e+00
182,117,0.000000e+00
182,118,0.000000e+00
182,119,0.000000e+00
182,120,0.000000e+00
182,121,0.000000e+00
182,122,0.000000e+00
182,123,0.000000e+00
182,124,0.000000e+00
182,125,0.000000e+00
182,126,0.000000e+00
182,127,0.000000e+00
182,128,0.000000e+00
182,129,0.000000e+00
182,130,0.000000e+00
182,131,0.000000e+00
182,132,0.000000e+00
182,133,0.000000e+00
182,134,0.000000e+00
182,135,0.000000e+00
182,136,0.000000e+00
182,137,0.000000e+00
182,138,0.000000e+00
182,139,0.000000e+00
182,140,0.000000e+00
182,141,0.000000e+00
182,142,0.000000e+00
182,143,0.000000e+00
182,144,0.000000e+00
182,145,0.000000e+00
182,146,0.000000e+00
182,147,0.000000e+00
182,148,0.000000e+00
182,149,0.000000e+00
182,150,0.000000e+00
182,151,0.000000e+00
182,152,0.000000e+00
182,153,0.000000e+00
182,154,0.000000e+00
182,155,0.000000e+00
182,156,0.000000e+00
182,157,0.000000e+00
182,158,0.000000e+00
182,159,0.000000e+00
182,160,0.000000e+00
182,161,0.000000e+00
182,162,0.000000e+00
182,163,0.000000e+00
182,164,0.000000e+00
182,165,0.000000e+00
182,166,0.000000e+00
182,167,0.000000e+00
182,168,0.000000e+00
182,169,0.000000e+00
182,170,0.000000e+00
182,171,0.000000e+00
182,172,0.000000e+00
182,173,0.000000e+00
182,174,0.000000e+00
182,175,0.000000e+00
182,176,0.000000e+00
182,177,0.000000e+00
182,178,0.000000e+00
182,179,0.000000e+00
182,180,0.000000e+00
182,181,0.000000e+00
182,182,0.000000e+00
182,183,0.000000e+00
182,184,0.000000e+00
182,185,0.000000e+00
182,186,0.000000e+00
182,187,0.000000e+00
182,188,0.000000e+00
182,189,0.000000e+00
182,190,0.000000e+00
182,191,0.000000e+00
182,192,0.000000e+00
182,193,0.000000e+00
182,194,0.000000e+00
182,195,0.000000e+00
182,196,0.000000e+00
182,197,0.000000e+00
182,198,0.000000e+00
182,199,0.000000e+00
182,200,0.000000e+00
182,201,0.000000e+00
183,0,0.000000e+00
183,1,0.000000e+00
183,2,0.000000e+00
183,3,0.000000e+00
183,4,0.000000e+00
183,5,0.000000e+00
183,6,0.000000e+00
183,7,0.000000e+00
183,8,0.000000e+00
183,9,0.000000e+00
183,10,0.000000e+00
183,11,0.000000e+00
183,12,0.000000e+00
183,13,0.000000e+00
183,14,0.000000e+00
183,15,0.000000e+00
183,16,0.000000e+00
183,17,0.000000e+00
183,18,0.000000e+00
183,19,0.000000e+00
183,20,0.000000e+00
183,21,0.000000e+00
183,22,0.000000e+00
183,23,0.000000e+00
183,24,0.000000e+00
183,25,0.000000e+00
183,26,0.000000e+00
183,27,0.000000e+00
183,28,0.000000e+00
183,29,0.000000e+00
183,30,0.000000e+00
183,31,0.000000e+00
183,32,0.000000e+00
183,33,0.000000e+00
183,34,0.000000e+00
183,35,0.000000e+00
183,36,0.000000e+00
183,37,0.000000e+00
183,38,0.000000e+00
183,39,0.000000e+00
183,40,0.000000e+00
183,41,0.000000e+00
183,42,0.000000e+00
183,43,0.000000e+00
183,44,0.000000e+00
183,45,0.000000e+00
183,46,0.000000e+00
183,47,0.000000e+00
183,48,0.000000e+00
183,49,0.000000e+00
183,50,0.000000e+00
183,51,0.000000e+00
183,52,0.000000e+00
183,53,0.000000e+00
183,54,0.000000e+00
183,55,0.000000e+00
183,56,0.000000e+00
183,57,0.000000e+00
183,58,0.000000e+00
183,59,0.000000e+00
183,60,0.000000e+00
183,61,0.000000e+00
183,62,0.000000e+00
183,63,0.000000e+00
183,64,0.000000e+00
183,65,0.000000e+00
183,66,0.000000e+00
183,67,0.000000e+00
183,68,0.000000e+00
183,69,0.000000e+00
183,70,0.000000e+00
183,71,0.000000e+00
183,72,0.000000e+00
183,73,0.000000e+00
183,74,0.000000e+00
183,75,0.000000e+00
183,76,0.000000e+00
183,77,0.000000e+00
183,78,0.000000e+00
183,79,0.000000e+00
183,80,0.000000e+00
183,81,0.000000e+00
183,82,0.000000e+00
183,83,0.000000e+00
183,84,0.000000e+00
183,85,0.000000e+00
183,86,0.000000e+00
183,87,0.000000e+00
183,88,0.000000e+00
183,89,0.000000e+00
183,90,0.000000e+00
183,91,0.000000e+00
183,92,0.000000e+00
183,93,0.000000e+00
183,94,0.000000e+00
183,95,0.000000e+00
183,96,0.000000e+00
183,97,0.000000e+00
183,98,0.000000e+00
183,99,0.000000e+00
183,100,0.000000e+00
183,101,0.000000e+00
183,102,0.000000e+00
183,103,0.000000e+00
183,104,0.000000e+00
183,105,0.000000e+00
183,106,0.000000e+00
183,107,0.000000e+00
183,108,0.000000e+00
183,109,0.000000e+00
183,110,0.000000e+00
183,111,0.000000e+00
183,112,0.000000e+00
183,113,0.000000e+00
183,114,0.000000e+00
183,115,0.000000e+00
183,116,0.000000e+00
183,117,0.000000e+00
183,118,0.000000e+00
183,119,0.000000e+00
183,120,0.000000e+00
183,121,0.000000e+00
183,122,0.000000e+00
183,123,0.000000e+00
183,124,0.000000e+00
183,125,0.000000e+00
183,126,0.000000e+00
183,127,0.000000e+00
183,128,0.000000e+00
183,129,0.000000e+00
183,130,0.000000e+00
183,131,0.000000e+00
183,132,0.000000e+00
183,133,0.000000e+00
183,134,0.000000e+00
183,135,0.000000e+00
183,136,0.000000e+00
183,137,0.000000e+00
183,138,0.000000e+00
183,139,0.000000e+00
183,140,0.000000e+00
183,141,0.000000e+00
183,142,0.000000e+00
183,143,0.000000e+00
183,144,0.000000e+00
183,145,0.000000e+00
183,146,0.000000e+00
183,147,0.000000e+00
183,148,0.000000e+00
183,149,0.000000e+00
183,150,0.000000e+00
183,151,0.000000e+00
183,152,0.000000e+00
183,153,0.000000e+00
183,154,0.000000e+00
183,155,0.000000e+00
183,156,0.000000e+00
183,157,0.000000e+00
183,158,0.000000e+00
183,159,0.000000e+00
183,160,0.000000e+00
183,161,0.000000e+00
183,162,0.000000e+00
183,163,0.000000e+00
183,164,0.000000e+00
183,165,0.000000e+00
183,166,0.000000e+00
183,167,0.000000e+00
183,168,0.000000e+00
183,169,0.000000e+00
183,170,0.000000e+00
183,171,0.000000e+00
183,172,0.000000e+00
183,173,0.000000e+00
183,174,0.000000e+00
183,175,0.000000e+00
183,176,0.000000e+00
183,177,0.000000e+00
183,178,0.000000e+00
183,179,0.000000e+00
183,180,0.000000e+00
183,181,0.000000e+00
183,182,0.000000e+00
183,183,0.000000e+00
183,184,0.000000e+00
183,185,0.000000e+00
183,186,0.000000e+00
183,187,0.000000e+00
183,188,0.000000e+00
183,189,0.000000e+00
183,190,0.000000e+00
183,191,0.000000e+00
183,192,0.000000e+00
183,193,0.000000e+00
183,194,0.000000e+00
183,195,0.000000e+00
183,196,0.000000e+00
183,197,0.000000e+00
183,198,0.000000e+00
183,199,0.000000e+00
183,200,0.000000e+00
183,201,0.000000e+00
184,0,0.000000e+00
184,1,0.000000e+00
184,2,0.000000e+00
184,3,0.000000e+00
184,4,0.000000e+00
184,5,0.000000e+00
184,6,0.000000e+00
184,7,0.000000e+00
184,8,0.000000e+00
184,9,0.000000e+00
184,10,0.000000e+00
184,11,0.000000e+00
184,12,0.000000e+00
184,13,0.000000e+00
184,14,0.000000e+00
184,15,0.000000e+00
184,16,0.000000e+00
184,17,0.000000e+00
184,18,0.000000e+00
184,19,0.000000e+00
184,20,0.000000e+00
184,21,0.000000e+00
184,22,0.000000e+00
184,23,0.000000e+00
184,24,0.000000e+00
184,25,0.000000e+00
184,26,0.000000e+00
184,27,0.000000e+00
184,28,0.000000e+00
184,29,0.000000e+00
184,30,0.000000e+00
184,31,0.000000e+00
184,32,0.000000e+00
184,33,0.000000e+00
184,34,0.000000e+00
184,35,0.000000e+00
184,36,0.000000e+00
184,37,0.000000e+00
184,38,0.000000e+00
184,39,0.000000e+00
184,40,0.000000e+00
184,41,0.000000e+00
184,42,0.000000e+00
184,43,0.000000e+00
184,44,0.000000e+00
184,45,0.000000e+00
184,46,0.000000e+00
184,47,0.000000e+00
184,48,0.000000e+00
184,49,0.000000e+00
184,50,0.000000e+00
184,51,0.000000e+00
184,52,0.000000e+00
184,53,0.000000e+00
184,54,0.000000e+00
184,55,0.000000e+00
184,56,0.000000e+00
184,57,0.000000e+00
184,58,0.000000e+00
184,59,0.000000e+00
184,60,0.000000e+00
184,61,0.000000e+00
184,62,0.000000e+00
184,63,0.000000e+00
184,64,0.000000e+00
184,65,0.000000e+00
184,66,0.000000e+00
184,67,0.000000e+00
184,68,0.000000e+00
184,69,0.000000e+00
184,70,0.000000e+00
184,71,0.000000e+00
184,72,0.000000e+00
184,73,0.000000e+00
184,74,0.000000e+00
184,75,0.000000e+00
184,76,0.000000e+00
184,77,0.000000e+00
184,78,0.000000e+00
184,79,0.000000e+00
184,80,0.000000e+00
184,81,0.000000e+00
184,82,0.000000e+00
184,83,0.000000e+00
184,84,0.000000e+00
184,85,0.000000e+00
184,86,0.000000e+00
184,87,0.000000e+00
184,88,0.000000e+00
184,89,0.000000e+00
184,90,0.000000e+00
184,91,0.000000e+00
184,92,0.000000e+00
184,93,0.000000e+00
184,94,0.000000e+00
184,95,0.000000e+00
184,96,0.000000e+00
184,97,0.000000e+00
184,98,0.000000e+00
184,99,0.000000e+00
184,100,0.000000e+00
184,101,0.000000e+00
184,102,0.000000e+00
184,103,0.000000e+00
184,104,0.000000e+00
184,105,0.000000e+00
184,106,0.000000e+00
184,107,0.000000e+00
184,108,0.000000e+00
184,109,0.000000e+00
184,110,0.000000e+00
184,111,0.000000e+00
184,112,0.000000e+00
184,113,0.000000e+00
184,114,0.000000e+00
184,115,0.000000e+00
184,116,0.000000e+00
184,117,0.000000e+00
184,118,0.000000e+00
184,119,0.000000e+00
184,120,0.000000e+00
184,121,0.000000e+00
184,122,0.000000e+00
184,123,0.000000e+00
184,124,0.000000e+00
184,125,0.000000e+00
184,126,0.000000e+00
184,127,0.000000e+00
184,128,0.000000e+00
184,129,0.000000e+00
184,130,0.000000e+00
184,131,0.000000e+00
184,132,0.000000e+00
184,133,0.000000e+00
184,134,0.000000e+00
184,135,0.000000e+00
184,136,0.000000e+00
184,137,0.000000e+00
184,138,0.000000e+00
184,139,0.000000e+00
184,140,0.000000e+00
184,141,0.000000e+00
184,142,0.000000e+00
184,143,0.000000e+00
184,144,0.000000e+00
184,145,0.000000e+00
184,146,0.000000e+00
184,147,0.000000e+00
184,148,0.000000e+00
184,149,0.000000e+00
184,150,0.000000e+00
184,151,0.000000e+00
184,152,0.000000e+00
184,153,0.000000e+00
184,154,0.000000e+00
184,155,0.000000e+00
184,156,0.000000e+00
184,157,0.000000e+00
184,158,0.000000e+00
184,159,0.000000e+00
184,160,0.000000e+00
184,161,0.000000e+00
184,162,0.000000e+00
184,163,0.000000e+00
184,164,0.000000e+00
184,165,0.000000e+00
184,166,0.000000e+00
184,167,0.000000e+00
184,168,0.000000e+00
184,169,0.000000e+00
184,170,0.000000e+00
184,171,0.000000e+00
184,172,0.000000e+00
184,173,0.000000e+00
184,174,0.000000e+00
184,175,0.000000e+00
184,176,0.000000e+00
184,177,0.000000e+00
184,178,0.000000e+00
184,179,0.000000e+00
184,180,0.000000e+00
184,181,0.000000e+00
184,182,0.000000e+00
184,183,0.000000e+00
184,184,0.000000e+00
184,185,0.000000e+00
184,186,0.000000e+00
184,187,0.000000e+00
184,188,0.000000e+00
184,189,0.000000e+00
184,190,0.000000e+00
184,191,0.000000e+00
184,192,0.000000e+00
184,193,0.000000e+00
184,194,0.000000e+00
184,195,0.000000e+00
184,196,0.000000e+00
184,197,0.000000e+00
184,198,0.000000e+00
184,199,0.000000e+00
184,200,0.000000e+00
184,201,0.000000e+00
185,0,0.000000e+00
185,1,0.000000e+00
185,2,0.000000e+00
185,3,0.000000e+00
185,4,0.000000e+00
185,5,0.000000e+00
185,6,0.000000e+00
185,7,0.000000e+00
185,8,0.000000e+00
185,9,0.000000e+00
185,10,0.000000e+00
185,11,0.000000e+00
185,12,0.000000e+00
185,13,0.000000e+00
185,14,0.000000e+00
185,15,0.000000e+00
185,16,0.000000e+00
185,17,0.000000e+00
185,18,0.000000e+00
185,19,0.000000e+00
185,20,0.000000e+00
185,21,0.000000e+00
185,22,0.000000e+00
185,23,0.000000e+00
185,24,0.000000e+00
185,25,0.000000e+00
185,26,0.000000e+00
185,27,0.000000e+00
185,28,0.000000e+00
185,29,0.000000e+00
185,30,0.000000e+00
185,31,0.000000e+00
185,32,0.000000e+00
185,33,0.000000e+00
185,34,0.000000e+00
185,35,0.000000e+00
185,36,0.000000e+00
185,37,0.000000e+00
185,38,0.000000e+00
185,39,0.000000e+00
185,40,0.000000e+00
185,41,0.000000e+00
185,42,0.000000e+00
185,43,0.000000e+00
185,44,0.000000e+00
185,45,0.000000e+00
185,46,0.000000e+00
185,47,0.000000e+00
185,48,0.000000e+00
185,49,0.000000e+00
185,50,0.000000e+00
185,51,0.000000e+00
185,52,0.000000e+00
185,53,0.000000e+00
185,54,0.000000e+00
185,55,0.000000e+00
185,56,0.000000e+00
185,57,0.000000e+00
185,58,0.000000e+00
185,59,0.000000e+00
185,60,0.000000e+00
185,61,0.000000e+00
185,62,0.000000e+00
185,63,0.000000e+00
185,64,0.000000e+00
185,65,0.000000e+00
185,66,0.000000e+00
185,67,0.000000e+00
185,68,0.000000e+00
185,69,0.000000e+00
185,70,0.000000e+00
185,71,0.000000e+00
185,72,0.000000e+00
185,73,0.000000e+00
185,74,0.000000e+00
185,75,0.000000e+00
185,76,0.000000e+00
185,77,0.000000e+00
185,78,0.000000e+00
185,79,0.000000e+00
185,80,0.000000e+00
185,81,0.000000e+00
185,82,0.000000e+00
185,83,0.000000e+00
185,84,0.000000e+00
185,85,0.000000e+00
185,86,0.000000e+00
185,87,0.000000e+00
185,88,0.000000e+00
185,89,0.000000e+00
185,90,0.000000e+00
185,91,0.000000e+00
185,92,0.000000e+00
185,93,0.000000e+00
185,94,0.000000e+00
185,95,0.000000e+00
185,96,0.000000e+00
185,97,0.000000e+00
185,98,0.000000e+00
185,99,0.000000e+00
185,100,0.000000e+00
185,101,0.000000e+00
185,102,0.000000e+00
185,103,0.000000e+00
185,104,0.000000e+00
185,105,0.000000e+00
185,106,0.000000e+00
185,107,0.000000e+00
185,108,0.000000e+00
185,109,0.000000e+00
185,110,0.000000e+00
185,111,0.000000e+00
185,112,0.000000e+00
185,113,0.000000e+00
185,114,0.000000e+00
185,115,0.000000e+00
185,116,0.000000e+00
185,117,0.000000e+00
185,118,0.000000e+00
185,119,0.000000e+00
185,120,0.000000e+00
185,121,0.000000e+00
185,122,0.000000e+00
185,123,0.000000e+00
185,124,0.000000e+00
185,125,0.000000e+00
185,126,0.000000e+00
185,127,0.000000e+00
185,128,0.000000e+00
185,129,0.000000e+00
185,130,0.000000e+00
185,131,0.000000e+00
185,132,0.000000e+00
185,133,0.000000e+00
185,134,0.000000e+00
185,135,0.000000e+00
185,136,0.000000e+00
185,137,0.000000e+00
185,138,0.000000e+00
185,139,0.000000e+00
185,140,0.000000e+00
185,141,0.000000e+00
185,142,0.000000e+00
185,143,0.000000e+00
185,144,0.000000e+00
185,145,0.000000e+00
185,146,0.000000e+00
185,147,0.000000e+00
185,148,0.000000e+00
185,149,0.000000e+00
185,150,0.000000e+00
185,151,0.000000e+00
185,152,0.000000e+00
185,153,0.000000e+00
185,154,0.000000e+00
185,155,0.000000e+00
185,156,0.000000e+00
185,157,0.000000e+00
185,158,0.000000e+00
185,159,0.000000e+00
185,160,0.000000e+00
185,161,0.000000e+00
185,162,0.000000e+00
185,163,0.000000e+00
185,164,0.000000e+00
185,165,0.000000e+00
185,166,0.000000e+00
185,167,0.000000e+00
185,168,0.000000e+00
185,169,0.000000e+00
185,170,0.000000e+00
185,171,0.000000e+00
185,172,0.000000e+00
185,173,0.000000e+00
185,174,0.000000e+00
185,175,0.000000e+00
185,176,0.000000e+00
185,177,0.000000e+00
185,178,0.000000e+00
185,179,0.000000e+00
185,180,0.000000e+00
185,181,0.000000e+00
185,182,0.000000e+00
185,183,0.000000e+00
185,184,0.000000e+00
185,185,0.000000e+00
185,186,0.000000e+00
185,187,0.000000e+00
185,188,0.000000e+00
185,189,0.000000e+00
185,190,0.000000e+00
185,191,0.000000e+00
185,192,0.000000e+00
185,193,0.000000e+00
185,194,0.000000e+00
185,195,0.000000e+00
185,196,0.000000e+00
185,197,0.000000e+00
185,198,0.000000e+00
185,199,0.000000e+00
185,200,0.000000e+00
185,201,0.000000e+00
186,0,0.000000e+00
186,1,0.000000e+00
186,2,0.000000e+00
186,3,0.000000e+00
186,4,0.000000e+00
186,5,0.000000e+00
186,6,0.000000e+00
186,7,0.000000e+00
186,8,0.000000e+00
186,9,0.000000e+00
186,10,0.000000e+00
186,11,0.000000e+00
186,12,0.000000e+00
186,13,0.000000e+00
186,14,0.000000e+00
186,15,0.000000e+00
186,16,0.000000e+00
186,17,0.000000e+00
186,18,0.000000e+00
186,19,0.000000e+00
186,20,0.000000e+00
186,21,0.000000e+00
186,22,0.000000e+00
186,23,0.000000e+00
186,24,0.000000e+00
186,25,0.000000e+00
186,26,0.000000e+00
186,27,0.000000e+00
186,28,0.000000e+00
186,29,0.000000e+00
186,30,0.000000e+00
186,31,0.000000e+00
186,32,0.000000e+00
186,33,0.000000e+00
186,34,0.000000e+00
186,35,0.000000e+00
186,36,0.000000e+00
186,37,0.000000e+00
186,38,0.000000e+00
186,39,0.000000e+00
186,40,0.000000e+00
186,41,0.000000e+00
186,42,0.000000e+00
186,43,0.000000e+00
186,44,0.000000e+00
186,45,0.000000e+00
186,46,0.000000e+00
186,47,0.000000e+00
186,48,0.000000e+00
186,49,0.000000e+00
186,50,0.000000e+00
186,51,0.000000e+00
186,52,0.000000e+00
186,53,0.000000e+00
186,54,0.000000e+00
186,55,0.000000e+00
186,56,0.000000e+00
186,57,0.000000e+00
186,58,0.000000e+00
186,59,0.000000e+00
186,60,0.000000e+00
186,61,0.000000e+00
186,62,0.000000e+00
186,63,0.000000e+00
186,64,0.000000e+00
186,65,0.000000e+00
186,66,0.000000e+00
186,67,0.000000e+00
186,68,0.000000e+00
186,69,0.000000e+00
186,70,0.000000e+00
186,71,0.000000e+00
186,72,0.000000e+00
186,73,0.000000e+00
186,74,0.000000e+00
186,75,0.000000e+00
186,76,0.000000e+00
186,77,0.000000e+00
186,78,0.000000e+00
186,79,0.000000e+00
186,80,0.000000e+00
186,81,0.000000e+00
186,82,0.000000e+00
186,83,0.000000e+00
186,84,0.000000e+00
186,85,0.000000e+00
186,86,0.000000e+00
186,87,0.000000e+00
186,88,0.000000e+00
186,89,0.000000e+00
186,90,0.000000e+00
186,91,0.000000e+00
186,92,0.000000e+00
186,93,0.000000e+00
186,94,0.000000e+00
186,95,0.000000e+00
186,96,0.000000e+00
186,97,0.000000e+00
186,98,0.000000e+00
186,99,0.000000e+00
186,100,0.000000e+00
186,101,0.000000e+00
186,102,0.000000e+00
186,103,0.000000e+00
186,104,0.000000e+00
186,105,0.000000e+00
186,106,0.000000e+00
186,107,0.000000e+00
186,108,0.000000e+00
186,109,0.000000e+00
186,110,0.000000e+00
186,111,0.000000e+00
186,112,0.000000e+00
186,113,0.000000e+00
186,114,0.000000e+00
186,115,0.000000e+00
186,116,0.000000e+00
186,117,0.000000e+00
186,118,0.000000e+00
186,119,0.000000e+00
186,120,0.000000e+00
186,121,0.000000e+00
186,122,0.000000e+00
186,123,0.000000e+00
186,124,0.000000e+00
186,125,0.000000e+00
186,126,0.000000e+00
186,127,0.000000e+00
186,128,0.000000e+00
186,129,0.000000e+00
186,130,0.000000e+00
186,131,0.000000e+00
186,132,0.000000e+00
186,133,0.000000e+00
186,134,0.000000e+00
186,135,0.000000e+00
186,136,0.000000e+00
186,137,0.000000e+00
186,138,0.000000e+00
186,139,0.000000e+00
186,140,0.000000e+00
186,141,0.000000e+00
186,142,0.000000e+00
186,143,0.000000e+00
186,144,0.000000e+00
186,145,0.000000e+00
186,146,0.000000e+00
186,147,0.000000e+00
186,148,0.000000e+00
186,149,0.000000e+00
186,150,0.000000e+00
186,151,0.000000e+00
186,152,0.000000e+00
186,153,0.000000e+00
186,154,0.000000e+00
186,155,0.000000e+00
186,156,0.000000e+00
186,157,0.000000e+00
186,158,0.000000e+00
186,159,0.000000e+00
186,160,0.000000e+00
186,161,0.000000e+00
186,162,0.000000e+00
186,163,0.000000e+00
186,164,0.000000e+00
186,165,0.000000e+00
186,166,0.000000e+00
186,167,0.000000e+00
186,168,0.000000e+00
186,169,0.000000e+00
186,170,0.000000e+00
186,171,0.000000e+00
186,172,0.000000e+00
186,173,0.000000e+00
186,174,0.000000e+00
186,175,0.000000e+00
186,176,0.000000e+00
186,177,0.000000e+00
186,178,0.000000e+00
186,179,0.000000e+00
186,180,0.000000e+00
186,181,0.000000e+00
186,182,0.000000e+00
186,183,0.000000e+00
186,184,0.000000e+00
186,185,0.000000e+00
186,186,0.000000e+00
186,187,0.000000e+00
186,188,0.000000e+00
186,189,0.000000e+00
186,190,0.000000e+00
186,191,0.000000e+00
186,192,0.000000e+00
186,193,0.000000e+00
186,194,0.000000e+00
186,195,0.000000e+00
186,196,0.000000e+00
186,197,0.000000e+00
186,198,0.000000e+00
186,199,0.000000e+00
186,200,0.000000e+00
186,201,0.000000e+00
187,0,0.000000e+00
187,1,0.000000e+00
187,2,0.000000e+00
187,3,0.000000e+00
187,4,0.000000e+00
187,5,0.000000e+00
187,6,0.000000e+00
187,7,0.000000e+00
187,8,0.000000e+00
187,9,0.000000e+00
187,10,0.000000e+00
187,11,0.000000e+00
187,12,0.000000e+00
187,13,0.000000e+00
187,14,0.000000e+00
187,15,0.000000e+00
187,16,0.000000e+00
187,17,0.000000e+00
187,18,0.000000e+00
187,19,0.000000e+00
187,20,0.000000e+00
187,21,0.000000e+00
187,22,0.000000e+00
187,23,0.000000e+00
187,24,0.000000e+00
187,25,0.000000e+00
187,26,0.000000e+00
187,27,0.000000e+00
187,28,0.000000e+00
187,29,0.000000e+00
187,30,0.000000e+00
187,31,0.000000e+00
187,32,0.000000e+00
187,33,0.000000e+00
187,34,0.000000e+00
187,35,0.000000e+00
187,36,0.000000e+00
187,37,0.000000e+00
187,38,0.000000e+00
187,39,0.000000e+00
187,40,0.000000e+00
187,41,0.000000e+00
187,42,0.000000e+00
187,43,0.000000e+00
187,44,0.000000e+00
187,45,0.000000e+00
187,46,0.000000e+00
187,47,0.000000e+00
187,48,0.000000e+00
187,49,0.000000e+00
187,50,0.000000e+00
187,51,0.000000e+00
187,52,0.000000e+00
187,53,0.000000e+00
187,54,0.000000e+00
187,55,0.000000e+00
187,56,0.000000e+00
187,57,0.000000e+00
187,58,0.000000e+00
187,59,0.000000e+00
187,60,0.000000e+00
187,61,0.000000e+00
187,62,0.000000e+00
187,63,0.000000e+00
187,64,0.000000e+00
187,65,0.000000e+00
187,66,0.000000e+00
187,67,0.000000e+00
187,68,0.000000e+00
187,69,0.000000e+00
187,70,0.000000e+00
187,71,0.000000e+00
187,72,0.000000e+00
187,73,0.000000e+00
187,74,0.000000e+00
187,75,0.000000e+00
187,76,0.000000e+00
187,77,0.000000e+00
187,78,0.000000e+00
187,79,0.000000e+00
187,80,0.000000e+00
187,81,0.000000e+00
187,82,0.000000e+00
187,83,0.000000e+00
187,84,0.000000e+00
187,85,0.000000e+00
187,86,0.000000e+00
187,87,0.000000e+00
187,88,0.000000e+00
187,89,0.000000e+00
187,90,0.000000e+00
187,91,0.000000e+00
187,92,0.000000e+00
187,93,0.000000e+00
187,94,0.000000e+00
187,95,0.000000e+00
187,96,0.000000e+00
187,97,0.000000e+00
187,98,0.000000e+00
187,99,0.000000e+00
187,100,0.000000e+00
187,101,0.000000e+00
187,102,0.000000e+00
187,103,0.000000e+00
187,104,0.000000e+00
187,105,0.000000e+00
187,106,0.000000e+00
187,107,0.000000e+00
187,108,0.000000e+00
187,109,0.000000e+00
187,110,0.000000e+00
187,111,0.000000e+00
187,112,0.000000e+00
187,113,0.000000e+00
187,114,0.000000e+00
187,115,0.000000e+00
187,116,0.000000e+00
187,117,0.000000e+00
187,118,0.000000e+00
187,119,0.000000e+00
187,120,0.000000e+00
187,121,0.000000e+00
187,122,0.000000e+00
187,123,0.000000e+00
187,124,0.000000e+00
187,125,0.000000e+00
187,126,0.000000e+00
187,127,0.000000e+00
187,128,0.000000e+00
187,129,0.000000e+00
187,130,0.000000e+00
187,131,0.000000e+00
187,132,0.000000e+00
187,133,0.000000e+00
187,134,0.000000e+00
187,135,0.000000e+00
187,136,0.000000e+00
187,137,0.000000e+00
187,138,0.000000e+00
187,139,0.000000e+00
187,140,0.000000e+00
187,141,0.000000e+00
187,142,0.000000e+00
187,143,0.000000e+00
187,144,0.000000e+00
187,145,0.000000e+00
187,146,0.000000e+00
187,147,0.000000e+00
187,148,0.000000e+00
187,149,0.000000e+00
187,150,0.000000e+00
187,151,0.000000e+00
187,152,0.000000e+00
187,153,0.000000e+00
187,154,0.000000e+00
187,155,0.000000e+00
187,156,0.000000e+00
187,157,0.000000e+00
187,158,0.000000e+00
187,159,0.000000e+00
187,160,0.000000e+00
187,161,0.000000e+00
187,162,0.000000e+00
187,163,0.000000e+00
187,164,0.000000e+00
187,165,0.000000e+00
187,166,0.000000e+00
187,167,0.000000e+00
187,168,0.000000e+00
187,169,0.000000e+00
187,170,0.000000e+00
187,171,0.000000e+00
187,172,0.000000e+00
187,173,0.000000e+00
187,174,0.000000e+00
187,175,0.000000e+00
187,176,0.000000e+00
187,177,0.000000e+00
187,178,0.000000e+00
187,179,0.000000e+00
187,180,0.000000e+00
187,181,0.000000e+00
187,182,0.000000e+00
187,183,0.000000e+00
187,184,0.000000e+00
187,185,0.000000e+00
187,186,0.000000e+00
187,187,0.000000e+00
187,188,0.000000e+00
187,189,0.000000e+00
187,190,0.000000e+00
187,191,0.000000e+00
187,192,0.000000e+00
187,193,0.000000e+00
187,194,0.000000e+00
187,195,0.000000e+00
187,196,0.000000e+00
187,197,0.000000e+00
187,198,0.000000e+00
187,199,0.000000e+00
187,200,0.000000e+00
187,201,0.000000e+00
188,0,0.000000e+00
188,1,0.000000e+00
188,2,0.000000e+00
188,3,0.000000e+00
188,4,0.000000e+00
188,5,0.000000e+00
188,6,0.000000e+00
188,7,0.000000e+00
188,8,0.000000e+00
188,9,0.000000e+00
188,10,0.000000e+00
188,11,0.000000e+00
188,12,0.000000e+00
188,13,0.000000e+00
188,14,0.000000e+00
188,15,0.000000e+00
188,16,0.000000e+00
188,17,0.000000e+00
188,18,0.000000e+00
188,19,0.000000e+00
188,20,0.000000e+00
188,21,0.000000e+00
188,22,0.000000e+00
188,23,0.000000e+00
188,24,0.000000e+00
188,25,0.000000e+00
188,26,0.000000e+00
188,27,0.000000e+00
188,28,0.000000e+00
188,29,0.000000e+00
188,30,0.000000e+00
188,31,0.000000e+00
188,32,0.000000e+00
188,33,0.000000e+00
188,34,0.000000e+00
188,35,0.000000e+00
188,36,0.000000e+00
188,37,0.000000e+00
188,38,0.000000e+00
188,39,0.000000e+00
188,40,0.000000e+00
188,41,0.000000e+00
188,42,0.000000e+00
188,43,0.000000e+00
188,44,0.000000e+00
188,45,0.000000e+00
188,46,0.000000e+00
188,47,0.000000e+00
188,48,0.000000e+00
188,49,0.000000e+00
188,50,0.000000e+00
188,51,0.000000e+00
188,52,0.000000e+00
188,53,0.000000e+00
188,54,0.000000e+00
188,55,0.000000e+00
188,56,0.000000e+00
188,57,0.000000e+00
188,58,0.000000e+00
188,59,0.000000e+00
188,60,0.000000e+00
188,61,0.000000e+00
188,62,0.000000e+00
188,63,0.000000e+00
188,64,0.000000e+00
188,65,0.000000e+00
188,66,0.000000e+00
188,67,0.000000e+00
188,68,0.000000e+00
188,69,0.000000e+00
188,70,0.000000e+00
188,71,0.000000e+00
188,72,0.000000e+00
188,73,0.000000e+00
188,74,0.000000e+00
188,75,0.000000e+00
188,76,0.000000e+00
188,77,0.000000e+00
188,78,0.000000e+00
188,79,0.000000e+00
188,80,0.000000e+00
188,81,0.000000e+00
188,82,0.000000e+00
188,83,0.000000e+00
188,84,0.000000e+00
188,85,0.000000e+00
188,86,0.000000e+00
188,87,0.000000e+00
188,88,0.000000e+00
188,89,0.000000e+00
188,90,0.000000e+00
188,91,0.000000e+00
188,92,0.000000e+00
188,93,0.000000e+00
188,94,0.000000e+00
188,95,0.000000e+00
188,96,0.000000e+00
188,97,0.000000e+00
188,98,0.000000e+00
188,99,0.000000e+00
188,100,0.000000e+00
188,101,0.000000e+00
188,102,0.000000e+00
188,103,0.000000e+00
188,104,0.000000e+00
188,105,0.000000e+00
188,106,0.000000e+00
188,107,0.000000e+00
188,108,0.000000e+00
188,109,0.000000e+00
188,110,0.000000e+00
188,111,0.000000e+00
188,112,0.000000e+00
188,113,0.000000e+00
188,114,0.000000e+00
188,115,0.000000e+00
188,116,0.000000e+00
188,117,0.000000e+00
188,118,0.000000e+00
188,119,0.000000e+00
188,120,0.000000e+00
188,121,0.000000e+00
188,122,0.000000e+00
188,123,0.000000e+00
188,124,0.000000e+00
188,125,0.000000e+00
188,126,0.000000e+00
188,127,0.000000e+00
188,128,0.000000e+00
188,129,0.000000e+00
188,130,0.000000e+00
188,131,0.000000e+00
188,132,0.000000e+00
188,133,0.000000e+00
188,134,0.000000e+00
188,135,0.000000e+00
188,136,0.000000e+00
188,137,0.000000e+00
188,138,0.000000e+00
188,139,0.000000e+00
188,140,0.000000e+00
188,141,0.000000e+00
188,142,0.000000e+00
188,143,0.000000e+00
188,144,0.000000e+00
188,145,0.000000e+00
188,146,0.000000e+00
188,147,0.000000e+00
188,148,0.000000e+00
188,149,0.000000e+00
188,150,0.000000e+00
188,151,0.000000e+00
188,152,0.000000e+00
188,153,0.000000e+00
188,154,0.000000e+00
188,155,0.000000e+00
188,156,0.000000e+00
188,157,0.000000e+00
188,158,0.000000e+00
188,159,0.000000e+00
188,160,0.000000e+00
188,161,0.000000e+00
188,162,0.000000e+00
188,163,0.000000e+00
188,164,0.000000e+00
188,165,0.000000e+00
188,166,0.000000e+00
188,167,0.000000e+00
188,168,0.000000e+00
188,169,0.000000e+00
188,170,0.000000e+00
188,171,0.000000e+00
188,172,0.000000e+00
188,173,0.000000e+00
188,174,0.000000e+00
188,175,0.000000e+00
188,176,0.000000e+00
188,177,0.000000e+00
188,178,0.000000e+00
188,179,0.000000e+00
188,180,0.000000e+00
188,181,0.000000e+00
188,182,0.000000e+00
188,183,0.000000e+00
188,184,0.000000e+00
188,185,0.000000e+00
188,186,0.000000e+00
188,187,0.000000e+00
188,188,0.000000e+00
188,189,0.000000e+00
188,190,0.000000e+00
188,191,0.000000e+00
188,192,0.000000e+00
188,193,0.000000e+00
188,194,0.000000e+00
188,195,0.000000e+00
188,196,0.000000e+00
188,197,0.000000e+00
188,198,0.000000e+00
188,199,0.000000e+00
188,200,0.000000e+00
188,201,0.000000e+00
189,0,0.000000e+00
189,1,0.000000e+00
189,2,0.000000e+00
189,3,0.000000e+00
189,4,0.000000e+00
189,5,0.000000e+00
189,6,0.000000e+00
189,7,0.000000e+00
189,8,0.000000e+00
189,9,0.000000e+00
189,10,0.000000e+00
189,11,0.000000e+00
189,12,0.000000e+00
189,13,0.000000e+00
189,14,0.000000e+00
189,15,0.000000e+00
189,16,0.000000e+00
189,17,0.000000e+00
189,18,0.000000e+00
189,19,0.000000e+00
189,20,0.000000e+00
189,21,0.000000e+00
189,22,0.000000e+00
189,23,0.000000e+00
189,24,0.000000e+00
189,25,0.000000e+00
189,26,0.000000e+00
189,27,0.000000e+00
189,28,0.000000e+00
189,29,0.000000e+00
189,30,0.000000e+00
189,31,0.000000e+00
189,32,0.000000e+00
189,33,0.000000e+00
189,34,0.000000e+00
189,35,0.000000e+00
189,36,0.000000e+00
189,37,0.000000e+00
189,38,0.000000e+00
189,39,0.000000e+00
189,40,0.000000e+00
189,41,0.000000e+00
189,42,0.000000e+00
189,43,0.000000e+00
189,44,0.000000e+00
189,45,0.000000e+00
189,46,0.000000e+00
189,47,0.000000e+00
189,48,0.000000e+00
189,49,0.000000e+00
189,50,0.000000e+00
189,51,0.000000e+00
189,52,0.000000e+00
189,53,0.000000e+00
189,54,0.000000e+00
189,55,0.000000e+00
189,56,0.000000e+00
189,57,0.000000e+00
189,58,0.000000e+00
189,59,0.000000e+00
189,60,0.000000e+00
189,61,0.000000e+00
189,62,0.000000e+00
189,63,0.000000e+00
189,64,0.000000e+00
189,65,0.000000e+00
189,66,0.000000e+00
189,67,0.000000e+00
189,68,0.000000e+00
189,69,0.000000e+00
189,70,0.000000e+00
189,71,0.000000e+00
189,72,0.000000e+00
189,73,0.000000e+00
189,74,0.000000e+00
189,75,0.000000e+00
189,76,0.000000e+00
189,77,0.000000e+00
189,78,0.000000e+00
189,79,0.000000e+00
189,80,0.000000e+00
189,81,0.000000e+00
189,82,0.000000e+00
189,83,0.000000e+00
189,84,0.000000e+00
189,85,0.000000e+00
189,86,0.000000e+00
189,87,0.000000e+00
189,88,0.000000e+00
189,89,0.000000e+00
189,90,0.000000e+00
189,91,0.000000e+00
189,92,0.000000e+00
189,93,0.000000e+00
189,94,0.000000e+00
189,95,0.000000e+00
189,96,0.000000e+00
189,97,0.000000e+00
189,98,0.000000e+00
189,99,0.000000e+00
189,100,0.000000e+00
189,101,0.000000e+00
189,102,0.000000e+00
189,103,0.000000e+00
189,104,0.000000e+00
189,105,0.000000e+00
189,106,0.000000e+00
189,107,0.000000e+00
189,108,0.000000e+00
189,109,0.000000e+00
189,110,0.000000e+00
189,111,0.000000e+00
189,112,0.000000e+00
189,113,0.000000e+00
189,114,0.000000e+00
189,115,0.000000e+00
189,116,0.000000e+00
189,117,0.000000e+00
189,118,0.000000e+00
189,119,0.000000e+00
189,120,0.000000e+00
189,121,0.000000e+00
189,122,0.000000e+00
189,123,0.000000e+00
189,124,0.000000e+00
189,125,0.000000e+00
189,126,0.000000e+00
189,127,0.000000e+00
189,128,0.000000e+00
189,129,0.000000e+00
189,130,0.000000e+00
189,131,0.000000e+00
189,132,0.000000e+00
189,133,0.000000e+00
189,134,0.000000e+00
189,135,0.000000e+00
189,136,0.000000e+00
189,137,0.000000e+00
189,138,0.000000e+00
189,139,0.000000e+00
189,140,0.000000e+00
189,141,0.000000e+00
189,142,0.000000e+00
189,143,0.000000e+00
189,144,0.000000e+00
189,145,0.000000e+00
189,146,0.000000e+00
189,147,0.000000e+00
189,148,0.000000e+00
189,149,0.000000e+00
189,150,0.000000e+00
189,151,0.000000e+00
189,152,0.000000e+00
189,153,0.000000e+00
189,154,0.000000e+00
189,155,0.000000e+00
189,156,0.000000e+00
189,157,0.000000e+00
189,158,0.000000e+00
189,159,0.000000e+00
189,160,0.000000e+00
189,161,0.000000e+00
189,162,0.000000e+00
189,163,0.000000e+00
189,164,0.000000e+00
189,165,0.000000e+00
189,166,0.000000e+00
189,167,0.000000e+00
189,168,0.000000e+00
189,169,0.000000e+00
189,170,0.000000e+00
189,171,0.000000e+00
189,172,0.000000e+00
189,173,0.000000e+00
189,174,0.000000e+00
189,175,0.000000e+00
189,176,0.000000e+00
189,177,0.000000e+00
189,178,0.000000e+00
189,179,0.000000e+00
189,180,0.000000e+00
189,181,0.000000e+00
189,182,0.000000e+00
189,183,0.000000e+00
189,184,0.000000e+00
189,185,0.000000e+00
189,186,0.000000e+00
189,187,0.000000e+00
189,188,0.000000e+00
189,189,0.000000e+00
189,190,0.000000e+00
189,191,0.000000e+00
189,192,0.000000e+00
189,193,0.000000e+00
189,194,0.000000e+00
189,195,0.000000e+00
189,196,0.000000e+00
189,197,0.000000e+00
189,198,0.000000e+00
189,199,0.000000e+00
189,200,0.000000e+00
189,201,0.000000e+00
190,0,0.000000e+00
190,1,0.000000e+00
190,2,0.000000e+00
190,3,0.000000e+00
190,4,0.000000e+00
190,5,0.000000e+00
190,6,0.000000e+00
190,7,0.000000e+00
190,8,0.000000e+00
190,9,0.000000e+00
190,10,0.000000e+00
190,11,0.000000e+00
190,12,0.000000e+00
190,13,0.000000e+00
190,14,0.000000e+00
190,15,0.000000e+00
190,16,0.000000e+00
190,17,0.000000e+00
190,18,0.000000e+00
190,19,0.000000e+00
190,20,0.000000e+00
190,21,0.000000e+00
190,22,0.000000e+00
190,23,0.000000e+00
190,24,0.000000e+00
190,25,0.000000e+00
190,26,0.000000e+00
190,27,0.000000e+00
190,28,0.000000e+00
190,29,0.000000e+00
190,30,0.000000e+00
190,31,0.000000e+00
190,32,0.000000e+00
190,33,0.000000e+00
190,34,0.000000e+00
190,35,0.000000e+00
190,36,0.000000e+00
190,37,0.000000e+00
190,38,0.000000e+00
190,39,0.000000e+00
190,40,0.000000e+00
190,41,0.000000e+00
190,42,0.000000e+00
190,43,0.000000e+00
190,44,0.000000e+00
190,45,0.000000e+00
190,46,0.000000e+00
190,47,0.000000e+00
190,48,0.000000e+00
190,49,0.000000e+00
190,50,0.000000e+00
190,51,0.000000e+00
190,52,0.000000e+00
190,53,0.000000e+00
190,54,0.000000e+00
190,55,0.000000e+00
190,56,0.000000e+00
190,57,0.000000e+00
190,58,0.000000e+00
190,59,0.000000e+00
190,60,0.000000e+00
190,61,0.000000e+00
190,62,0.000000e+00
190,63,0.000000e+00
190,64,0.000000e+00
190,65,0.000000e+00
190,66,0.000000e+00
190,67,0.000000e+00
190,68,0.000000e+00
190,69,0.000000e+00
190,70,0.000000e+00
190,71,0.000000e+00
190,72,0.000000e+00
190,73,0.000000e+00
190,74,0.000000e+00
190,75,0.000000e+00
190,76,0.000000e+00
190,77,0.000000e+00
190,78,0.000000e+00
190,79,0.000000e+00
190,80,0.000000e+00
190,81,0.000000e+00
190,82,0.000000e+00
190,83,0.000000e+00
190,84,0.000000e+00
190,85,0.000000e+00
190,86,0.000000e+00
190,87,0.000000e+00
190,88,0.000000e+00
190,89,0.000000e+00
190,90,0.000000e+00
190,91,0.000000e+00
190,92,0.000000e+00
190,93,0.000000e+00
190,94,0.000000e+00
190,95,0.000000e+00
190,96,0.000000e+00
190,97,0.000000e+00
190,98,0.000000e+00
190,99,0.000000e+00
190,100,0.000000e+00
190,101,0.000000e+00
190,102,0.000000e+00
190,103,0.000000e+00
190,104,0.000000e+00
190,105,0.000000e+00
190,106,0.000000e+00
190,107,0.000000e+00
190,108,0.000000e+00
190,109,0.000000e+00
190,110,0.000000e+00
190,111,0.000000e+00
190,112,0.000000e+00
190,113,0.000000e+00
190,114,0.000000e+00
190,115,0.000000e+00
190,116,0.000000e+00
190,117,0.000000e+00
190,118,0.000000e+00
190,119,0.000000e+00
190,120,0.000000e+00
190,121,0.000000e+00
190,122,0.000000e+00
190,123,0.000000e+00
190,124,0.000000e+00
190,125,0.000000e+00
190,126,0.000000e+00
190,127,0.000000e+00
190,128,0.000000e+00
190,129,0.000000e+00
190,130,0.000000e+00
190,131,0.000000e+00
190,132,0.000000e+00
190,133,0.000000e+00
190,134,0.000000e+00
190,135,0.000000e+00
190,136,0.000000e+00
190,137,0.000000e+00
190,138,0.000000e+00
190,139,0.000000e+00
190,140,0.000000e+00
190,141,0.000000e+00
190,142,0.000000e+00
190,143,0.000000e+00
190,144,0.000000e+00
190,145,0.000000e+00
190,146,0.000000e+00
190,147,0.000000e+00
190,148,0.000000e+00
190,149,0.000000e+00
190,150,0.000000e+00
190,151,0.000000e+00
190,152,0.000000e+00
190,153,0.000000e+00
190,154,0.000000e+00
190,155,0.000000e+00
190,156,0.000000e+00
190,157,0.000000e+00
190,158,0.000000e+00
190,159,0.000000e+00
190,160,0.000000e+00
190,161,0.000000e+00
190,162,0.000000e+00
190,163,0.000000e+00
190,164,0.000000e+00
190,165,0.000000e+00
190,166,0.000000e+00
190,167,0.000000e+00
190,168,0.000000e+00
190,169,0.000000e+00
190,170,0.000000e+00
190,171,0.000000e+00
190,172,0.000000e+00
190,173,0.000000e+00
190,174,0.000000e+00
190,175,0.000000e+00
190,176,0.000000e+00
190,177,0.000000e+00
190,178,0.000000e+00
190,179,0.000000e+00
190,180,0.000000e+00
190,181,0.000000e+00
190,182,0.000000e+00
190,183,0.000000e+00
190,184,0.000000e+00
190,185,0.000000e+00
190,186,0.000000e+00
190,187,0.000000e+00
190,188,0.000000e+00
190,189,0.000000e+00
190,190,0.000000e+00
190,191,0.000000e+00
190,192,0.000000e+00
190,193,0.000000e+00
190,194,0.000000e+00
190,195,0.000000e+00
190,196,0.000000e+00
190,197,0.000000e+00
190,198,0.000000e+00
190,199,0.000000e+00
190,200,0.000000e+00
190,201,0.000000e+00
191,0,0.000000e+00
191,1,0.000000e+00
191,2,0.000000e+00
191,3,0.000000e+00
191,4,0.000000e+00
191,5,0.000000e+00
191,6,0.000000e+00
191,7,0.000000e+00
191,8,0.000000e+00
191,9,0.000000e+00
191,10,0.000000e+00
191,11,0.000000e+00
191,12,0.000000e+00
191,13,0.000000e+00
191,14,0.000000e+00
191,15,0.000000e+00
191,16,0.000000e+00
191,17,0.000000e+00
191,18,0.000000e+00
191,19,0.000000e+00
191,20,0.000000e+00
191,21,0.000000e+00
191,22,0.000000e+00
191,23,0.000000e+00
191,24,0.000000e+00
191,25,0.000000e+00
191,26,0.000000e+00
191,27,0.000000e+00
191,28,0.000000e+00
191,29,0.000000e+00
191,30,0.000000e+00
191,31,0.000000e+00
191,32,0.000000e+00
191,33,0.000000e+00
191,34,0.000000e+00
191,35,0.000000e+00
191,36,0.000000e+00
191,37,0.000000e+00
191,38,0.000000e+00
191,39,0.000000e+00
191,40,0.000000e+00
191,41,0.000000e+00
191,42,0.000000e+00
191,43,0.000000e+00
191,44,0.000000e+00
191,45,0.000000e+00
191,46,0.000000e+00
191,47,0.000000e+00
191,48,0.000000e+00
191,49,0.000000e+00
191,50,0.000000e+00
191,51,0.000000e+00
191,52,0.000000e+00
191,53,0.000000e+00
191,54,0.000000e+00
191,55,0.000000e+00
191,56,0.000000e+00
191,57,0.000000e+00
191,58,0.000000e+00
191,59,0.000000e+00
191,60,0.000000e+00
191,61,0.000000e+00
191,62,0.000000e+00
191,63,0.000000e+00
191,64,0.000000e+00
191,65,0.000000e+00
191,66,0.000000e+00
191,67,0.000000e+00
191,68,0.000000e+00
191,69,0.000000e+00
191,70,0.000000e+00
191,71,0.000000e+00
191,72,0.000000e+00
191,73,0.000000e+00
191,74,0.000000e+00
191,75,0.000000e+00
191,76,0.000000e+00
191,77,0.000000e+00
191,78,0.000000e+00
191,79,0.000000e+00
191,80,0.000000e+00
191,81,0.000000e+00
191,82,0.000000e+00
191,83,0.000000e+00
191,84,0.000000e+00
191,85,0.000000e+00
191,86,0.000000e+00
191,87,0.000000e+00
191,88,0.000000e+00
191,89,0.000000e+00
191,90,0.000000e+00
191,91,0.000000e+00
191,92,0.000000e+00
191,93,0.000000e+00
191,94,0.000000e+00
191,95,0.000000e+00
191,96,0.000000e+00
191,97,0.000000e+00
191,98,0.000000e+00
191,99,0.000000e+00
191,100,0.000000e+00
191,101,0.000000e+00
191,102,0.000000e+00
191,103,0.000000e+00
191,104,0.000000e+00
191,105,0.000000e+00
191,106,0.000000e+00
191,107,0.000000e+00
191,108,0.000000e+00
191,109,0.000000e+00
191,110,0.000000e+00
191,111,0.000000e+00
191,112,0.000000e+00
191,113,0.000000e+00
191,114,0.000000e+00
191,115,0.000000e+00
191,116,0.000000e+00
191,117,0.000000e+00
191,118,0.000000e+00
191,119,0.000000e+00
191,120,0.000000e+00
191,121,0.000000e+00
191,122,0.000000e+00
191,123,0.000000e+00
191,124,0.000000e+00
191,125,0.000000e+00
191,126,0.000000e+00
191,127,0.000000e+00
191,128,0.000000e+00
191,129,0.000000e+00
191,130,0.000000e+00
191,131,0.000000e+00
191,132,0.000000e+00
191,133,0.000000e+00
191,134,0.000000e+00
191,135,0.000000e+00
191,136,0.000000e+00
191,137,0.000000e+00
191,138,0.000000e+00
191,139,0.000000e+00
191,140,0.000000e+00
191,141,0.000000e+00
191,142,0.000000e+00
191,143,0.000000e+00
191,144,0.000000e+00
191,145,0.000000e+00
191,146,0.000000e+00
191,147,0.000000e+00
191,148,0.000000e+00
191,149,0.000000e+00
191,150,0.000000e+00
191,151,0.000000e+00
191,152,0.000000e+00
191,153,0.000000e+00
191,154,0.000000e+00
191,155,0.000000e+00
191,156,0.000000e+00
191,157,0.000000e+00
191,158,0.000000e+00
191,159,0.000000e+00
191,160,0.000000e+00
191,161,0.000000e+00
191,162,0.000000e+00
191,163,0.000000e+00
191,164,0.000000e+00
191,165,0.000000e+00
191,166,0.000000e+00
191,167,0.000000e+00
191,168,0.000000e+00
191,169,0.000000e+00
191,170,0.000000e+00
191,171,0.000000e+00
191,172,0.000000e+00
191,173,0.000000e+00
191,174,0.000000e+00
191,175,0.000000e+00
191,176,0.000000e+00
191,177,0.000000e+00
191,178,0.000000e+00
191,179,0.000000e+00
191,180,0.000000e+00
191,181,0.000000e+00
191,182,0.000000e+00
191,183,0.000000e+00
191,184,0.000000e+00
191,185,0.000000e+00
191,186,0.000000e+00
191,187,0.000000e+00
191,188,0.000000e+00
191,189,0.000000e+00
191,190,0.000000e+00
191,191,0.000000e+00
191,192,0.000000e+00
191,193,0.000000e+00
191,194,0.000000e+00
191,195,0.000000e+00
191,196,0.000000e+00
191,197,0.000000e+00
191,198,0.000000e+00
191,199,0.000000e+00
191,200,0.000000e+00
191,201,0.000000e+00
192,0,0.000000e+00
192,1,0.000000e+00
192,2,0.000000e+00
192,3,0.000000e+00
192,4,0.000000e+00
192,5,0.000000e+00
192,6,0.000000e+00
192,7,0.000000e+00
192,8,0.000000e+00
192,9,0.000000e+00
192,10,0.000000e+00
192,11,0.000000e+00
192,12,0.000000e+00
192,13,0.000000e+00
192,14,0.000000e+00
192,15,0.000000e+00
192,16,0.000000e+00
192,17,0.000000e+00
192,18,0.000000e+00
192,19,0.000000e+00
192,20,0.000000e+00
192,21,0.000000e+00
192,22,0.000000e+00
192,23,0.000000e+00
192,24,0.000000e+00
192,25,0.000000e+00
192,26,0.000000e+00
192,27,0.000000e+00
192,28,0.000000e+00
192,29,0.000000e+00
192,30,0.000000e+00
192,31,0.000000e+00
192,32,0.000000e+00
192,33,0.000000e+00
192,34,0.000000e+00
192,35,0.000000e+00
192,36,0.000000e+00
192,37,0.000000e+00
192,38,0.000000e+00
192,39,0.000000e+00
192,40,0.000000e+00
192,41,0.000000e+00
192,42,0.000000e+00
192,43,0.000000e+00
192,44,0.000000e+00
192,45,0.000000e+00
192,46,0.000000e+00
192,47,0.000000e+00
192,48,0.000000e+00
192,49,0.000000e+00
192,50,0.000000e+00
192,51,0.000000e+00
192,52,0.000000e+00
192,53,0.000000e+00
192,54,0.000000e+00
192,55,0.000000e+00
192,56,0.000000e+00
192,57,0.000000e+00
192,58,0.000000e+00
192,59,0.000000e+00
192,60,0.000000e+00
192,61,0.000000e+00
192,62,0.000000e+00
192,63,0.000000e+00
192,64,0.000000e+00
192,65,0.000000e+00
192,66,0.000000e+00
192,67,0.000000e+00
192,68,0.000000e+00
192,69,0.000000e+00
192,70,0.000000e+00
192,71,0.000000e+00
192,72,0.000000e+00
192,73,0.000000e+00
192,74,0.000000e+00
192,75,0.000000e+00
192,76,0.000000e+00
192,77,0.000000e+00
192,78,0.000000e+00
192,79,0.000000e+00
192,80,0.000000e+00
192,81,0.000000e+00
192,82,0.000000e+00
192,83,0.000000e+00
192,84,0.000000e+00
192,85,0.000000e+00
192,86,0.000000e+00
192,87,0.000000e+00
192,88,0.000000e+00
192,89,0.000000e+00
192,90,0.000000e+00
192,91,0.000000e+00
192,92,0.000000e+00
192,93,0.000000e+00
192,94,0.000000e+00
192,95,0.000000e+00
192,96,0.000000e+00
192,97,0.000000e+00
192,98,0.000000e+00
192,99,0.000000e+00
192,100,0.000000e+00
192,101,0.000000e+00
192,102,0.000000e+00
192,103,0.000000e+00
192,104,0.000000e+00
192,105,0.000000e+00
192,106,0.000000e+00
192,107,0.000000e+00
192,108,0.000000e+00
192,109,0.000000e+00
192,110,0.000000e+00
192,111,0.000000e+00
192,112,0.000000e+00
192,113,0.000000e+00
192,114,0.000000e+00
192,115,0.000000e+00
192,116,0.000000e+00
192,117,0.000000e+00
192,118,0.000000e+00
192,119,0.000000e+00
192,120,0.000000e+00
192,121,0.000000e+00
192,122,0.000000e+00
192,123,0.000000e+00
192,124,0.000000e+00
192,125,0.000000e+00
192,126,0.000000e+00
192,127,0.000000e+00
192,128,0.000000e+00
192,129,0.000000e+00
192,130,0.000000e+00
192,131,0.000000e+00
192,132,0.000000e+00
192,133,0.000000e+00
192,134,0.000000e+00
192,135,0.000000e+00
192,136,0.000000e+00
192,137,0.000000e+00
192,138,0.000000e+00
192,139,0.000000e+00
192,140,0.000000e+00
192,141,0.000000e+00
192,142,0.000000e+00
192,143,0.000000e+00
192,144,0.000000e+00
192,145,0.000000e+00
192,146,0.000000e+00
192,147,0.000000e+00
192,148,0.000000e+00
192,149,0.000000e+00
192,150,0.000000e+00
192,151,0.000000e+00
192,152,0.000000e+00
192,153,0.000000e+00
192,154,0.000000e+00
192,155,0.000000e+00
192,156,0.000000e+00
192,157,0.000000e+00
192,158,0.000000e+00
192,159,0.000000e+00
192,160,0.000000e+00
192,161,0.000000e+00
192,162,0.000000e+00
192,163,0.000000e+00
192,164,0.000000e+00
192,165,0.000000e+00
192,166,0.000000e+00
192,167,0.000000e+00
192,168,0.000000e+00
192,169,0.000000e+00
192,170,0.000000e+00
192,171,0.000000e+00
192,172,0.000000e+00
192,173,0.000000e+00
192,174,0.000000e+00
192,175,0.000000e+00
192,176,0.000000e+00
192,177,0.000000e+00
192,178,0.000000e+00
192,179,0.000000e+00
192,180,0.000000e+00
192,181,0.000000e+00
192,182,0.000000e+00
192,183,0.000000e+00
192,184,0.000000e+00
192,185,0.000000e+00
192,186,0.000000e+00
192,187,0.000000e+00
192,188,0.000000e+00
192,189,0.000000e+00
192,190,0.000000e+00
192,191,0.000000e+00
192,192,0.000000e+00
192,193,0.000000e+00
192,194,0.000000e+00
192,195,0.000000e+00
192,196,0.000000e+00
192,197,0.000000e+00
192,198,0.000000e+00
192,199,0.000000e+00
192,200,0.000000e+00
192,201,0.000000e+00
193,0,0.000000e+00
193,1,0.000000e+00
193,2,0.000000e+00
193,3,0.000000e+00
193,4,0.000000e+00
193,5,0.000000e+00
193,6,0.000000e+00
193,7,0.000000e+00
193,8,0.000000e+00
193,9,0.000000e+00
193,10,0.000000e+00
193,11,0.000000e+00
193,12,0.000000e+00
193,13,0.000000e+00
193,14,0.000000e+00
193,15,0.000000e+00
193,16,0.000000e+00
193,17,0.000000e+00
193,18,0.000000e+00
193,19,0.000000e+00
193,20,0.000000e+00
193,21,0.000000e+00
193,22,0.000000e+00
193,23,0.000000e+00
193,24,0.000000e+00
193,25,0.000000e+00
193,26,0.000000e+00
193,27,0.000000e+00
193,28,0.000000e+00
193,29,0.000000e+00
193,30,0.000000e+00
193,31,0.000000e+00
193,32,0.000000e+00
193,33,0.000000e+00
193,34,0.000000e+00
193,35,0.000000e+00
193,36,0.000000e+00
193,37,0.000000e+00
193,38,0.000000e+00
193,39,0.000000e+00
193,40,0.000000e+00
193,41,0.000000e+00
193,42,0.000000e+00
193,43,0.000000e+00
193,44,0.000000e+00
193,45,0.000000e+00
193,46,0.000000e+00
193,47,0.000000e+00
193,48,0.000000e+00
193,49,0.000000e+00
193,50,0.000000e+00
193,51,0.000000e+00
193,52,0.000000e+00
193,53,0.000000e+00
193,54,0.000000e+00
193,55,0.000000e+00
193,56,0.000000e+00
193,57,0.000000e+00
193,58,0.000000e+00
193,59,0.000000e+00
193,60,0.000000e+00
193,61,0.000000e+00
193,62,0.000000e+00
193,63,0.000000e+00
193,64,0.000000e+00
193,65,0.000000e+00
193,66,0.000000e+00
193,67,0.000000e+00
193,68,0.000000e+00
193,69,0.000000e+00
193,70,0.000000e+00
193,71,0.000000e+00
193,72,0.000000e+00
193,73,0.000000e+00
193,74,0.000000e+00
193,75,0.000000e+00
193,76,0.000000e+00
193,77,0.000000e+00
193,78,0.000000e+00
193,79,0.000000e+00
193,80,0.000000e+00
193,81,0.000000e+00
193,82,0.000000e+00
193,83,0.000000e+00
193,84,0.000000e+00
193,85,0.000000e+00
193,86,0.000000e+00
193,87,0.000000e+00
193,88,0.000000e+00
193,89,0.000000e+00
193,90,0.000000e+00
193,91,0.000000e+00
193,92,0.000000e+00
193,93,0.000000e+00
193,94,0.000000e+00
193,95,0.000000e+00
193,96,0.000000e+00
193,97,0.000000e+00
193,98,0.000000e+00
193,99,0.000000e+00
193,100,0.000000e+00
193,101,0.000000e+00
193,102,0.000000e+00
193,103,0.000000e+00
193,104,0.000000e+00
193,105,0.000000e+00
193,106,0.000000e+00
193,107,0.000000e+00
193,108,0.000000e+00
193,109,0.000000e+00
193,110,0.000000e+00
193,111,0.000000e+00
193,112,0.000000e+00
193,113,0.000000e+00
193,114,0.000000e+00
193,115,0.000000e+00
193,116,0.000000e+00
193,117,0.000000e+00
193,118,0.000000e+00
193,119,0.000000e+00
193,120,0.000000e+00
193,121,0.000000e+00
193,122,0.000000e+00
193,123,0.000000e+00
193,124,0.000000e+00
193,125,0.000000e+00
193,126,0.000000e+00
193,127,0.000000e+00
193,128,0.000000e+00
193,129,0.000000e+00
193,130,0.000000e+00
193,131,0.000000e+00
193,132,0.000000e+00
193,133,0.000000e+00
193,134,0.000000e+00
193,135,0.000000e+00
193,136,0.000000e+00
193,137,0.000000e+00
193,138,0.000000e+00
193,139,0.000000e+00
193,140,0.000000e+00
193,141,0.000000e+00
193,142,0.000000e+00
193,143,0.000000e+00
193,144,0.000000e+00
193,145,0.000000e+00
193,146,0.000000e+00
193,147,0.000000e+00
193,148,0.000000e+00
193,149,0.000000e+00
193,150,0.000000e+00
193,151,0.000000e+00
193,152,0.000000e+00
193,153,0.000000e+00
193,154,0.000000e+00
193,155,0.000000e+00
193,156,0.000000e+00
193,157,0.000000e+00
193,158,0.000000e+00
193,159,0.000000e+00
193,160,0.000000e+00
193,161,0.000000e+00
193,162,0.000000e+00
193,163,0.000000e+00
193,164,0.000000e+00
193,165,0.000000e+00
193,166,0.000000e+00
193,167,0.000000e+00
193,168,0.000000e+00
193,169,0.000000e+00
193,170,0.000000e+00
193,171,0.000000e+00
193,172,0.000000e+00
193,173,0.000000e+00
193,174,0.000000e+00
193,175,0.000000e+00
193,176,0.000000e+00
193,177,0.000000e+00
193,178,0.000000e+00
193,179,0.000000e+00
193,180,0.000000e+00
193,181,0.000000e+00
193,182,0.000000e+00
193,183,0.000000e+00
193,184,0.000000e+00
193,185,0.000000e+00
193,186,0.000000e+00
193,187,0.000000e+00
193,188,0.000000e+00
193,189,0.000000e+00
193,190,0.000000e+00
193,191,0.000000e+00
193,192,0.000000e+00
193,193,0.000000e+00
193,194,0.000000e+00
193,195,0.000000e+00
193,196,0.000000e+00
193,197,0.000000e+00
193,198,0.000000e+00
193,199,0.000000e+00
193,200,0.000000e+00
193,201,0.000000e+00
194,0,0.000000e+00
194,1,0.000000e+00
194,2,0.000000e+00
194,3,0.000000e+00
194,4,0.000000e+00
194,5,0.000000e+00
194,6,0.000000e+00
194,7,0.000000e+00
194,8,0.000000e+00
194,9,0.000000e+00
194,10,0.000000e+00
194,11,0.000000e+00
194,12,0.000000e+00
194,13,0.000000e+00
194,14,0.000000e+00
194,15,0.000000e+00
194,16,0.000000e+00
194,17,0.000000e+00
194,18,0.000000e+00
194,19,0.000000e+00
194,20,0.000000e+00
194,21,0.000000e+00
194,22,0.000000e+00
194,23,0.000000e+00
194,24,0.000000e+00
194,25,0.000000e+00
194,26,0.000000e+00
194,27,0.000000e+00
194,28,0.000000e+00
194,29,0.000000e+00
194,30,0.000000e+00
194,31,0.000000e+00
194,32,0.000000e+00
194,33,0.000000e+00
194,34,0.000000e+00
194,35,0.000000e+00
194,36,0.000000e+00
194,37,0.000000e+00
194,38,0.000000e+00
194,39,0.000000e+00
194,40,0.000000e+00
194,41,0.000000e+00
194,42,0.000000e+00
194,43,0.000000e+00
194,44,0.000000e+00
194,45,0.000000e+00
194,46,0.000000e+00
194,47,0.000000e+00
194,48,0.000000e+00
194,49,0.000000e+00
194,50,0.000000e+00
194,51,0.000000e+00
194,52,0.000000e+00
194,53,0.000000e+00
194,54,0.000000e+00
194,55,0.000000e+00
194,56,0.000000e+00
194,57,0.000000e+00
194,58,0.000000e+00
194,59,0.000000e+00
194,60,0.000000e+00
194,61,0.000000e+00
194,62,0.000000e+00
194,63,0.000000e+00
194,64,0.000000e+00
194,65,0.000000e+00
194,66,0.000000e+00
194,67,0.000000e+00
194,68,0.000000e+00
194,69,0.000000e+00
194,70,0.000000e+00
194,71,0.000000e+00
194,72,0.000000e+00
194,73,0.000000e+00
194,74,0.000000e+00
194,75,0.000000e+00
194,76,0.000000e+00
194,77,0.000000e+00
194,78,0.000000e+00
194,79,0.000000e+00
194,80,0.000000e+00
194,81,0.000000e+00
194,82,0.000000e+00
194,83,0.000000e+00
194,84,0.000000e+00
194,85,0.000000e+00
194,86,0.000000e+00
194,87,0.000000e+00
194,88,0.000000e+00
194,89,0.000000e+00
194,90,0.000000e+00
194,91,0.000000e+00
194,92,0.000000e+00
194,93,0.000000e+00
194,94,0.000000e+00
194,95,0.000000e+00
194,96,0.000000e+00
194,97,0.000000e+00
194,98,0.000000e+00
194,99,0.000000e+00
194,100,0.000000e+00
194,101,0.000000e+00
194,102,0.000000e+00
194,103,0.000000e+00
194,104,0.000000e+00
194,105,0.000000e+00
194,106,0.000000e+00
194,107,0.000000e+00
194,108,0.000000e+00
194,109,0.000000e+00
194,110,0.000000e+00
194,111,0.000000e+00
194,112,0.000000e+00
194,113,0.000000e+00
194,114,0.000000e+00
194,115,0.000000e+00
194,116,0.000000e+00
194,117,0.000000e+00
194,118,0.000000e+00
194,119,0.000000e+00
194,120,0.000000e+00
194,121,0.000000e+00
194,122,0.000000e+00
194,123,0.000000e+00
194,124,0.000000e+00
194,125,0.000000e+00
194,126,0.000000e+00
194,127,0.000000e+00
194,128,0.000000e+00
194,129,0.000000e+00
194,130,0.000000e+00
194,131,0.000000e+00
194,132,0.000000e+00
194,133,0.000000e+00
194,134,0.000000e+00
194,135,0.000000e+00
194,136,0.000000e+00
194,137,0.000000e+00
194,138,0.000000e+00
194,139,0.000000e+00
194,140,0.000000e+00
194,141,0.000000e+00
194,142,0.000000e+00
194,143,0.000000e+00
194,144,0.000000e+00
194,145,0.000000e+00
194,146,0.000000e+00
194,147,0.000000e+00
194,148,0.000000e+00
194,149,0.000000e+00
194,150,0.000000e+00
194,151,0.000000e+00
194,152,0.000000e+00
194,153,0.000000e+00
194,154,0.000000e+00
194,155,0.000000e+00
194,156,0.000000e+00
194,157,0.000000e+00
194,158,0.000000e+00
194,159,0.000000e+00
194,160,0.000000e+00
194,161,0.000000e+00
194,162,0.000000e+00
194,163,0.000000e+00
194,164,0.000000e+00
194,165,0.000000e+00
194,166,0.000000e+00
194,167,0.000000e+00
194,168,0.000000e+00
194,169,0.000000e+00
194,170,0.000000e+00
194,171,0.000000e+00
194,172,0.000000e+00
194,173,0.000000e+00
194,174,0.000000e+00
194,175,0.000000e+00
194,176,0.000000e+00
194,177,0.000000e+00
194,178,0.000000e+00
194,179,0.000000e+00
194,180,0.000000e+00
194,181,0.000000e+00
194,182,0.000000e+00
194,183,0.000000e+00
194,184,0.000000e+00
194,185,0.000000e+00
194,186,0.000000e+00
194,187,0.000000e+00
194,188,0.000000e+00
194,189,0.000000e+00
194,190,0.000000e+00
194,191,0.000000e+00
194,192,0.000000e+00
194,193,0.000000e+00
194,194,0.000000e+00
194,195,0.000000e+00
194,196,0.000000e+00
194,197,0.000000e+00
194,198,0.000000e+00
194,199,0.000000e+00
194,200,0.000000e+00
194,201,0.000000e+00
195,0,0.000000e+00
195,1,0.000000e+00
195,2,0.000000e+00
195,3,0.000000e+00
195,4,0.000000e+00
195,5,0.000000e+00
195,6,0.000000e+00
195,7,0.000000e+00
195,8,0.000000e+00
195,9,0.000000e+00
195,10,0.000000e+00
195,11,0.000000e+00
195,12,0.000000e+00
195,13,0.000000e+00
195,14,0.000000e+00
195,15,0.000000e+00
195,16,0.000000e+00
195,17,0.000000e+00
195,18,0.000000e+00
195,19,0.000000e+00
195,20,0.000000e+00
195,21,0.000000e+00
195,22,0.000000e+00
195,23,0.000000e+00
195,24,0.000000e+00
195,25,0.000000e+00
195,26,0.000000e+00
195,27,0.000000e+00
195,28,0.000000e+00
195,29,0.000000e+00
195,30,0.000000e+00
195,31,0.000000e+00
195,32,0.000000e+00
195,33,0.000000e+00
195,34,0.000000e+00
195,35,0.000000e+00
195,36,0.000000e+00
195,37,0.000000e+00
195,38,0.000000e+00
195,39,0.000000e+00
195,40,0.000000e+00
195,41,0.000000e+00
195,42,0.000000e+00
195,43,0.000000e+00
195,44,0.000000e+00
195,45,0.000000e+00
195,46,0.000000e+00
195,47,0.000000e+00
195,48,0.000000e+00
195,49,0.000000e+00
195,50,0.000000e+00
195,51,0.000000e+00
195,52,0.000000e+00
195,53,0.000000e+00
195,54,0.000000e+00
195,55,0.000000e+00
195,56,0.000000e+00
195,57,0.000000e+00
195,58,0.000000e+00
195,59,0.000000e+00
195,60,0.000000e+00
195,61,0.000000e+00
195,62,0.000000e+00
195,63,0.000000e+00
195,64,0.000000e+00
195,65,0.000000e+00
195,66,0.000000e+00
195,67,0.000000e+00
195,68,0.000000e+00
195,69,0.000000e+00
195,70,0.000000e+00
195,71,0.000000e+00
195,72,0.000000e+00
195,73,0.000000e+00
195,74,0.000000e+00
195,75,0.000000e+00
195,76,0.000000e+00
195,77,0.000000e+00
195,78,0.000000e+00
195,79,0.000000e+00
195,80,0.000000e+00
195,81,0.000000e+00
195,82,0.000000e+00
195,83,0.000000e+00
195,84,0.000000e+00
195,85,0.000000e+00
195,86,0.000000e+00
195,87,0.000000e+00
195,88,0.000000e+00
195,89,0.000000e+00
195,90,0.000000e+00
195,91,0.000000e+00
195,92,0.000000e+00
195,93,0.000000e+00
195,94,0.000000e+00
195,95,0.000000e+00
195,96,0.000000e+00
195,97,0.000000e+00
195,98,0.000000e+00
195,99,0.000000e+00
195,100,0.000000e+00
195,101,0.000000e+00
195,102,0.000000e+00
195,103,0.000000e+00
195,104,0.000000e+00
195,105,0.000000e+00
195,106,0.000000e+00
195,107,0.000000e+00
195,108,0.000000e+00
195,109,0.000000e+00
195,110,0.000000e+00
195,111,0.000000e+00
195,112,0.000000e+00
195,113,0.000000e+00
195,114,0.000000e+00
195,115,0.000000e+00
195,116,0.000000e+00
195,117,0.000000e+00
195,118,0.000000e+00
195,119,0.000000e+00
195,120,0.000000e+00
195,121,0.000000e+00
195,122,0.000000e+00
195,123,0.000000e+00
195,124,0.000000e+00
195,125,0.000000e+00
195,126,0.000000e+00
195,127,0.000000e+00
195,128,0.000000e+00
195,129,0.000000e+00
195,130,0.000000e+00
195,131,0.000000e+00
195,132,0.000000e+00
195,133,0.000000e+00
195,134,0.000000e+00
195,135,0.000000e+00
195,136,0.000000e+00
195,137,0.000000e+00
195,138,0.000000e+00
195,139,0.000000e+00
195,140,0.000000e+00
195,141,0.000000e+00
195,142,0.000000e+00
195,143,0.000000e+00
195,144,0.000000e+00
195,145,0.000000e+00
195,146,0.000000e+00
195,147,0.000000e+00
195,148,0.000000e+00
195,149,0.000000e+00
195,150,0.000000e+00
195,151,0.000000e+00
195,152,0.000000e+00
195,153,0.000000e+00
195,154,0.000000e+00
195,155,0.000000e+00
195,156,0.000000e+00
195,157,0.000000e+00
195,158,0.000000e+00
195,159,0.000000e+00
195,160,0.000000e+00
195,161,0.000000e+00
195,162,0.000000e+00
195,163,0.000000e+00
195,164,0.000000e+00
195,165,0.000000e+00
195,166,0.000000e+00
195,167,0.000000e+00
195,168,0.000000e+00
195,169,0.000000e+00
195,170,0.000000e+00
195,171,0.000000e+00
195,172,0.000000e+00
195,173,0.000000e+00
195,174,0.000000e+00
195,175,0.000000e+00
195,176,0.000000e+00
195,177,0.000000e+00
195,178,0.000000e+00
195,179,0.000000e+00
195,180,0.000000e+00
195,181,0.000000e+00
195,182,0.000000e+00
195,183,0.000000e+00
195,184,0.000000e+00
195,185,0.000000e+00
195,186,0.000000e+00
195,187,0.000000e+00
195,188,0.000000e+00
195,189,0.000000e+00
195,190,0.000000e+00
195,191,0.000000e+00
195,192,0.000000e+00
195,193,0.000000e+00
195,194,0.000000e+00
195,195,0.000000e+00
195,196,0.000000e+00
195,197,0.000000e+00
195,198,0.000000e+00
195,199,0.000000e+00
195,200,0.000000e+00
195,201,0.000000e+00
196,0,0.000000e+00
196,1,0.000000e+00
196,2,0.000000e+00
196,3,0.000000e+00
196,4,0.000000e+00
196,5,0.000000e+00
196,6,0.000000e+00
196,7,0.000000e+00
196,8,0.000000e+00
196,9,0.000000e+00
196,10,0.000000e+00
196,11,0.000000e+00
196,12,0.000000e+00
196,13,0.000000e+00
196,14,0.000000e+00
196,15,0.000000e+00
196,16,0.000000e+00
196,17,0.000000e+00
196,18,0.000000e+00
196,19,0.000000e+00
196,20,0.000000e+00
196,21,0.000000e+00
196,22,0.000000e+00
196,23,0.000000e+00
196,24,0.000000e+00
196,25,0.000000e+00
196,26,0.000000e+00
196,27,0.000000e+00
196,28,0.000000e+00
196,29,0.000000e+00
196,30,0.000000e+00
196,31,0.000000e+00
196,32,0.000000e+00
196,33,0.000000e+00
196,34,0.000000e+00
196,35,0.000000e+00
196,36,0.000000e+00
196,37,0.000000e+00
196,38,0.000000e+00
196,39,0.000000e+00
196,40,0.000000e+00
196,41,0.000000e+00
196,42,0.000000e+00
196,43,0.000000e+00
196,44,0.000000e+00
196,45,0.000000e+00
196,46,0.000000e+00
196,47,0.000000e+00
196,48,0.000000e+00
196,49,0.000000e+00
196,50,0.000000e+00
196,51,0.000000e+00
196,52,0.000000e+00
196,53,0.000000e+00
196,54,0.000000e+00
196,55,0.000000e+00
196,56,0.000000e+00
196,57,0.000000e+00
196,58,0.000000e+00
196,59,0.000000e+00
196,60,0.000000e+00
196,61,0.000000e+00
196,62,0.000000e+00
196,63,0.000000e+00
196,64,0.000000e+00
196,65,0.000000e+00
196,66,0.000000e+00
196,67,0.000000e+00
196,68,0.000000e+00
196,69,0.000000e+00
196,70,0.000000e+00
196,71,0.000000e+00
196,72,0.000000e+00
196,73,0.000000e+00
196,74,0.000000e+00
196,75,0.000000e+00
196,76,0.000000e+00
196,77,0.000000e+00
196,78,0.000000e+00
196,79,0.000000e+00
196,80,0.000000e+00
196,81,0.000000e+00
196,82,0.000000e+00
196,83,0.000000e+00
196,84,0.000000e+00
196,85,0.000000e+00
196,86,0.000000e+00
196,87,0.000000e+00
196,88,0.000000e+00
196,89,0.000000e+00
196,90,0.000000e+00
196,91,0.000000e+00
196,92,0.000000e+00
196,93,0.000000e+00
196,94,0.000000e+00
196,95,0.000000e+00
196,96,0.000000e+00
196,97,0.000000e+00
196,98,0.000000e+00
196,99,0.000000e+00
196,100,0.000000e+00
196,101,0.000000e+00
196,102,0.000000e+00
196,103,0.000000e+00
196,104,0.000000e+00
196,105,0.000000e+00
196,106,0.000000e+00
196,107,0.000000e+00
196,108,0.000000e+00
196,109,0.000000e+00
196,110,0.000000e+00
196,111,0.000000e+00
196,112,0.000000e+00
196,113,0.000000e+00
196,114,0.000000e+00
196,115,0.000000e+00
196,116,0.000000e+00
196,117,0.000000e+00
196,118,0.000000e+00
196,119,0.000000e+00
196,120,0.000000e+00
196,121,0.000000e+00
196,122,0.000000e+00
196,123,0.000000e+00
196,124,0.000000e+00
196,125,0.000000e+00
196,126,0.000000e+00
196,127,0.000000e+00
196,128,0.000000e+00
196,129,0.000000e+00
196,130,0.000000e+00
196,131,0.000000e+00
196,132,0.000000e+00
196,133,0.000000e+00
196,134,0.000000e+00
196,135,0.000000e+00
196,136,0.000000e+00
196,137,0.000000e+00
196,138,0.000000e+00
196,139,0.000000e+00
196,140,0.000000e+00
196,141,0.000000e+00
196,142,0.000000e+00
196,143,0.000000e+00
196,144,0.000000e+00
196,145,0.000000e+00
196,146,0.000000e+00
196,147,0.000000e+00
196,148,0.000000e+00
196,149,0.000000e+00
196,150,0.000000e+00
196,151,0.000000e+00
196,152,0.000000e+00
196,153,0.000000e+00
196,154,0.000000e+00
196,155,0.000000e+00
196,156,0.000000e+00
196,157,0.000000e+00
196,158,0.000000e+00
196,159,0.000000e+00
196,160,0.000000e+00
196,161,0.000000e+00
196,162,0.000000e+00
196,163,0.000000e+00
196,164,0.000000e+00
196,165,0.000000e+00
196,166,0.000000e+00
196,167,0.000000e+00
196,168,0.000000e+00
196,169,0.000000e+00
196,170,0.000000e+00
196,171,0.000000e+00
196,172,0.000000e+00
196,173,0.000000e+00
196,174,0.000000e+00
196,175,0.000000e+00
196,176,0.000000e+00
196,177,0.000000e+00
196,178,0.000000e+00
196,179,0.000000e+00
196,180,0.000000e+00
196,181,0.000000e+00
196,182,0.000000e+00
196,183,0.000000e+00
196,184,0.000000e+00
196,185,0.000000e+00
196,186,0.000000e+00
196,187,0.000000e+00
196,188,0.000000e+00
196,189,0.000000e+00
196,190,0.000000e+00
196,191,0.000000e+00
196,192,0.000000e+00
196,193,0.000000e+00
196,194,0.000000e+00
196,195,0.000000e+00
196,196,0.000000e+00
196,197,0.000000e+00
196,198,0.000000e+00
196,199,0.000000e+00
196,200,0.000000e+00
196,201,0.000000e+00
197,0,0.000000e+00
197,1,0.000000e+00
197,2,0.000000e+00
197,3,0.000000e+00
197,4,0.000000e+00
197,5,0.000000e+00
197,6,0.000000e+00
197,7,0.000000e+00
197,8,0.000000e+00
197,9,0.000000e+00
197,10,0.000000e+00
197,11,0.000000e+00
197,12,0.000000e+00
197,13,0.000000e+00
197,14,0.000000e+00
197,15,0.000000e+00
197,16,0.000000e+00
197,17,0.000000e+00
197,18,0.000000e+00
197,19,0.000000e+00
197,20,0.000000e+00
197,21,0.000000e+00
197,22,0.000000e+00
197,23,0.000000e+00
197,24,0.000000e+00
197,25,0.000000e+00
197,26,0.000000e+00
197,27,0.000000e+00
197,28,0.000000e+00
197,29,0.000000e+00
197,30,0.000000e+00
197,31,0.000000e+00
197,32,0.000000e+00
197,33,0.000000e+00
197,34,0.000000e+00
197,35,0.000000e+00
197,36,0.000000e+00
197,37,0.000000e+00
197,38,0.000000e+00
197,39,0.000000e+00
197,40,0.000000e+00
197,41,0.000000e+00
197,42,0.000000e+00
197,43,0.000000e+00
197,44,0.000000e+00
197,45,0.000000e+00
197,46,0.000000e+00
197,47,0.000000e+00
197,48,0.000000e+00
197,49,0.000000e+00
197,50,0.000000e+00
197,51,0.000000e+00
197,52,0.000000e+00
197,53,0.000000e+00
197,54,0.000000e+00
197,55,0.000000e+00
197,56,0.000000e+00
197,57,0.000000e+00
197,58,0.000000e+00
197,59,0.000000e+00
197,60,0.000000e+00
197,61,0.000000e+00
197,62,0.000000e+00
197,63,0.000000e+00
197,64,0.000000e+00
197,65,0.000000e+00
197,66,0.000000e+00
197,67,0.000000e+00
197,68,0.000000e+00
197,69,0.000000e+00
197,70,0.000000e+00
197,71,0.000000e+00
197,72,0.000000e+00
197,73,0.000000e+00
197,74,0.000000e+00
197,75,0.000000e+00
197,76,0.000000e+00
197,77,0.000000e+00
197,78,0.000000e+00
197,79,0.000000e+00
197,80,0.000000e+00
197,81,0.000000e+00
197,82,0.000000e+00
197,83,0.000000e+00
197,84,0.000000e+00
197,85,0.000000e+00
197,86,0.000000e+00
197,87,0.000000e+00
197,88,0.000000e+00
197,89,0.000000e+00
197,90,0.000000e+00
197,91,0.000000e+00
197,92,0.000000e+00
197,93,0.000000e+00
197,94,0.000000e+00
197,95,0.000000e+00
197,96,0.000000e+00
197,97,0.000000e+00
197,98,0.000000e+00
197,99,0.000000e+00
197,100,0.000000e+00
197,101,0.000000e+00
197,102,0.000000e+00
197,103,0.000000e+00
197,104,0.000000e+00
197,105,0.000000e+00
197,106,0.000000e+00
197,107,0.000000e+00
197,108,0.000000e+00
197,109,0.000000e+00
197,110,0.000000e+00
197,111,0.000000e+00
197,112,0.000000e+00
197,113,0.000000e+00
197,114,0.000000e+00
197,115,0.000000e+00
197,116,0.000000e+00
197,117,0.000000e+00
197,118,0.000000e+00
197,119,0.000000e+00
197,120,0.000000e+00
197,121,0.000000e+00
197,122,0.000000e+00
197,123,0.000000e+00
197,124,0.000000e+00
197,125,0.000000e+00
197,126,0.000000e+00
197,127,0.000000e+00
197,128,0.000000e+00
197,129,0.000000e+00
197,130,0.000000e+00
197,131,0.000000e+00
197,132,0.000000e+00
197,133,0.000000e+00
197,134,0.000000e+00
197,135,0.000000e+00
197,136,0.000000e+00
197,137,0.000000e+00
197,138,0.000000e+00
197,139,0.000000e+00
197,140,0.000000e+00
197,141,0.000000e+00
197,142,0.000000e+00
197,143,0.000000e+00
197,144,0.000000e+00
197,145,0.000000e+00
197,146,0.000000e+00
197,147,0.000000e+00
197,148,0.000000e+00
197,149,0.000000e+00
197,150,0.000000e+00
197,151,0.000000e+00
197,152,0.000000e+00
197,153,0.000000e+00
197,154,0.000000e+00
197,155,0.000000e+00
197,156,0.000000e+00
197,157,0.000000e+00
197,158,0.000000e+00
197,159,0.000000e+00
197,160,0.000000e+00
197,161,0.000000e+00
197,162,0.000000e+00
197,163,0.000000e+00
197,164,0.000000e+00
197,165,0.000000e+00
197,166,0.000000e+00
197,167,0.000000e+00
197,168,0.000000e+00
197,169,0.000000e+00
197,170,0.000000e+00
197,171,0.000000e+00
197,172,0.000000e+00
197,173,0.000000e+00
197,174,0.000000e+00
197,175,0.000000e+00
197,176,0.000000e+00
197,177,0.000000e+00
197,178,0.000000e+00
197,179,0.000000e+00
197,180,0.000000e+00
197,181,0.000000e+00
197,182,0.000000e+00
197,183,0.000000e+00
197,184,0.000000e+00
197,185,0.000000e+00
197,186,0.000000e+00
197,187,0.000000e+00
197,188,0.000000e+00
197,189,0.000000e+00
197,190,0.000000e+00
197,191,0.000000e+00
197,192,0.000000e+00
197,193,0.000000e+00
197,194,0.000000e+00
197,195,0.000000e+00
197,196,0.000000e+00
197,197,0.000000e+00
197,198,0.000000e+00
197,199,0.000000e+00
197,200,0.000000e+00
197,201,0.000000e+00
198,0,0.000000e+00
198,1,0.000000e+00
198,2,0.000000e+00
198,3,0.000000e+00
198,4,0.000000e+00
198,5,0.000000e+00
198,6,0.000000e+00
198,7,0.000000e+00
198,8,0.000000e+00
198,9,0.000000e+00
198,10,0.000000e+00
198,11,0.000000e+00
198,12,0.000000e+00
198,13,0.000000e+00
198,14,0.000000e+00
198,15,0.000000e+00
198,16,0.000000e+00
198,17,0.000000e+00
198,18,0.000000e+00
198,19,0.000000e+00
198,20,0.000000e+00
198,21,0.000000e+00
198,22,0.000000e+00
198,23,0.000000e+00
198,24,0.000000e+00
198,25,0.000000e+00
198,26,0.000000e+00
198,27,0.000000e+00
198,28,0.000000e+00
198,29,0.000000e+00
198,30,0.000000e+00
198,31,0.000000e+00
198,32,0.000000e+00
198,33,0.000000e+00
198,34,0.000000e+00
198,35,0.000000e+00
198,36,0.000000e+00
198,37,0.000000e+00
198,38,0.000000e+00
198,39,0.000000e+00
198,40,0.000000e+00
198,41,0.000000e+00
198,42,0.000000e+00
198,43,0.000000e+00
198,44,0.000000e+00
198,45,0.000000e+00
198,46,0.000000e+00
198,47,0.000000e+00
198,48,0.000000e+00
198,49,0.000000e+00
198,50,0.000000e+00
198,51,0.000000e+00
198,52,0.000000e+00
198,53,0.000000e+00
198,54,0.000000e+00
198,55,0.000000e+00
198,56,0.000000e+00
198,57,0.000000e+00
198,58,0.000000e+00
198,59,0.000000e+00
198,60,0.000000e+00
198,61,0.000000e+00
198,62,0.000000e+00
198,63,0.000000e+00
198,64,0.000000e+00
198,65,0.000000e+00
198,66,0.000000e+00
198,67,0.000000e+00
198,68,0.000000e+00
198,69,0.000000e+00
198,70,0.000000e+00
198,71,0.000000e+00
198,72,0.000000e+00
198,73,0.000000e+00
198,74,0.000000e+00
198,75,0.000000e+00
198,76,0.000000e+00
198,77,0.000000e+00
198,78,0.000000e+00
198,79,0.000000e+00
198,80,0.000000e+00
198,81,0.000000e+00
198,82,0.000000e+00
198,83,0.000000e+00
198,84,0.000000e+00
198,85,0.000000e+00
198,86,0.000000e+00
198,87,0.000000e+00
198,88,0.000000e+00
198,89,0.000000e+00
198,90,0.000000e+00
198,91,0.000000e+00
198,92,0.000000e+00
198,93,0.000000e+00
198,94,0.000000e+00
198,95,0.000000e+00
198,96,0.000000e+00
198,97,0.000000e+00
198,98,0.000000e+00
198,99,0.000000e+00
198,100,0.000000e+00
198,101,0.000000e+00
198,102,0.000000e+00
198,103,0.000000e+00
198,104,0.000000e+00
198,105,0.000000e+00
198,106,0.000000e+00
198,107,0.000000e+00
198,108,0.000000e+00
198,109,0.000000e+00
198,110,0.000000e+00
198,111,0.000000e+00
198,112,0.000000e+00
198,113,0.000000e+00
198,114,0.000000e+00
198,115,0.000000e+00
198,116,0.000000e+00
198,117,0.000000e+00
198,118,0.000000e+00
198,119,0.000000e+00
198,120,0.000000e+00
198,121,0.000000e+00
198,122,0.000000e+00
198,123,0.000000e+00
198,124,0.000000e+00
198,125,0.000000e+00
198,126,0.000000e+00
198,127,0.000000e+00
198,128,0.000000e+00
198,129,0.000000e+00
198,130,0.000000e+00
198,131,0.000000e+00
198,132,0.000000e+00
198,133,0.000000e+00
198,134,0.000000e+00
198,135,0.000000e+00
198,136,0.000000e+00
198,137,0.000000e+00
198,138,0.000000e+00
198,139,0.000000e+00
198,140,0.000000e+00
198,141,0.000000e+00
198,142,0.000000e+00
198,143,0.000000e+00
198,144,0.000000e+00
198,145,0.000000e+00
198,146,0.000000e+00
198,147,0.000000e+00
198,148,0.000000e+00
198,149,0.000000e+00
198,150,0.000000e+00
198,151,0.000000e+00
198,152,0.000000e+00
198,153,0.000000e+00
198,154,0.000000e+00
198,155,0.000000e+00
198,156,0.000000e+00
198,157,0.000000e+00
198,158,0.000000e+00
198,159,0.000000e+00
198,160,0.000000e+00
198,161,0.000000e+00
198,162,0.000000e+00
198,163,0.000000e+00
198,164,0.000000e+00
198,165,0.000000e+00
198,166,0.000000e+00
198,167,0.000000e+00
198,168,0.000000e+00
198,169,0.000000e+00
198,170,0.000000e+00
198,171,0.000000e+00
198,172,0.000000e+00
198,173,0.000000e+00
198,174,0.000000e+00
198,175,0.000000e+00
198,176,0.000000e+00
198,177,0.000000e+00
198,178,0.000000e+00
198,179,0.000000e+00
198,180,0.000000e+00
198,181,0.000000e+00
198,182,0.000000e+00
198,183,0.000000e+00
198,184,0.000000e+00
198,185,0.000000e+00
198,186,0.000000e+00
198,187,0.000000e+00
198,188,0.000000e+00
198,189,0.000000e+00
198,190,0.000000e+00
198,191,0.000000e+00
198,192,0.000000e+00
198,193,0.000000e+00
198,194,0.000000e+00
198,195,0.000000e+00
198,196,0.000000e+00
198,197,0.000000e+00
198,198,0.000000e+00
198,199,0.000000e+00
198,200,0.000000e+00
198,201,0.000000e+00
199,0,0.000000e+00
199,1,0.000000e+00
199,2,0.000000e+00
199,3,0.000000e+00
199,4,0.000000e+00
199,5,0.000000e+00
199,6,0.000000e+00
199,7,0.000000e+00
199,8,0.000000e+00
199,9,0.000000e+00
199,10,0.000000e+00
199,11,0.000000e+00
199,12,0.000000e+00
199,13,0.000000e+00
199,14,0.000000e+00
199,15,0.000000e+00
199,16,0.000000e+00
199,17,0.000000e+00
199,18,0.000000e+00
199,19,0.000000e+00
199,20,0.000000e+00
199,21,0.000000e+00
199,22,0.000000e+00
199,23,0.000000e+00
199,24,0.000000e+00
199,25,0.000000e+00
199,26,0.000000e+00
199,27,0.000000e+00
199,28,0.000000e+00
199,29,0.000000e+00
199,30,0.000000e+00
199,31,0.000000e+00
199,32,0.000000e+00
199,33,0.000000e+00
199,34,0.000000e+00
199,35,0.000000e+00
199,36,0.000000e+00
199,37,0.000000e+00
199,38,0.000000e+00
199,39,0.000000e+00
199,40,0.000000e+00
199,41,0.000000e+00
199,42,0.000000e+00
199,43,0.000000e+00
199,44,0.000000e+00
199,45,0.000000e+00
199,46,0.000000e+00
199,47,0.000000e+00
199,48,0.000000e+00
199,49,0.000000e+00
199,50,0.000000e+00
199,51,0.000000e+00
199,52,0.000000e+00
199,53,0.000000e+00
199,54,0.000000e+00
199,55,0.000000e+00
199,56,0.000000e+00
199,57,0.000000e+00
199,58,0.000000e+00
199,59,0.000000e+00
199,60,0.000000e+00
199,61,0.000000e+00
199,62,0.000000e+00
199,63,0.000000e+00
199,64,0.000000e+00
199,65,0.000000e+00
199,66,0.000000e+00
199,67,0.000000e+00
199,68,0.000000e+00
199,69,0.000000e+00
199,70,0.000000e+00
199,71,0.000000e+00
199,72,0.000000e+00
199,73,0.000000e+00
199,74,0.000000e+00
199,75,0.000000e+00
199,76,0.000000e+00
199,77,0.000000e+00
199,78,0.000000e+00
199,79,0.000000e+00
199,80,0.000000e+00
199,81,0.000000e+00
199,82,0.000000e+00
199,83,0.000000e+00
199,84,0.000000e+00
199,85,0.000000e+00
199,86,0.000000e+00
199,87,0.000000e+00
199,88,0.000000e+00
199,89,0.000000e+00
199,90,0.000000e+00
199,91,0.000000e+00
199,92,0.000000e+00
199,93,0.000000e+00
199,94,0.000000e+00
199,95,0.000000e+00
199,96,0.000000e+00
199,97,0.000000e+00
199,98,0.000000e+00
199,99,0.000000e+00
199,100,0.000000e+00
199,101,0.000000e+00
199,102,0.000000e+00
199,103,0.000000e+00
199,104,0.000000e+00
199,105,0.000000e+00
199,106,0.000000e+00
199,107,0.000000e+00
199,108,0.000000e+00
199,109,0.000000e+00
199,110,0.000000e+00
199,111,0.000000e+00
199,112,0.000000e+00
199,113,0.000000e+00
199,114,0.000000e+00
199,115,0.000000e+00
199,116,0.000000e+00
199,117,0.000000e+00
199,118,0.000000e+00
199,119,0.000000e+00
199,120,0.000000e+00
199,121,0.000000e+00
199,122,0.000000e+00
199,123,0.000000e+00
199,124,0.000000e+00
199,125,0.000000e+00
199,126,0.000000e+00
199,127,0.000000e+00
199,128,0.000000e+00
199,129,0.000000e+00
199,130,0.000000e+00
199,131,0.000000e+00
199,132,0.000000e+00
199,133,0.000000e+00
199,134,0.000000e+00
199,135,0.000000e+00
199,136,0.000000e+00
199,137,0.000000e+00
199,138,0.000000e+00
199,139,0.000000e+00
199,140,0.000000e+00
199,141,0.000000e+00
199,142,0.000000e+00
199,143,0.000000e+00
199,144,0.000000e+00
199,145,0.000000e+00
199,146,0.000000e+00
199,147,0.000000e+00
199,148,0.000000e+00
199,149,0.000000e+00
199,150,0.000000e+00
199,151,0.000000e+00
199,152,0.000000e+00
199,153,0.000000e+00
199,154,0.000000e+00
199,155,0.000000e+00
199,156,0.000000e+00
199,157,0.000000e+00
199,158,0.000000e+00
199,159,0.000000e+00
199,160,0.000000e+00
199,161,0.000000e+00
199,162,0.000000e+00
199,163,0.000000e+00
199,164,0.000000e+00
199,165,0.000000e+00
199,166,0.000000e+00
199,167,0.000000e+00
199,168,0.000000e+00
199,169,0.000000e+00
199,170,0.000000e+00
199,171,0.000000e+00
199,172,0.000000e+00
199,173,0.000000e+00
199,174,0.000000e+00
199,175,0.000000e+00
199,176,0.000000e+00
199,177,0.000000e+00
199,178,0.000000e+00
199,179,0.000000e+00
199,180,0.000000e+00
199,181,0.000000e+00
199,182,0.000000e+00
199,183,0.000000e+00
199,184,0.000000e+00
199,185,0.000000e+00
199,186,0.000000e+00
199,187,0.000000e+00
199,188,0.000000e+00
199,189,0.000000e+00
199,190,0.000000e+00
199,191,0.000000e+00
199,192,0.000000e+00
199,193,0.000000e+00
199,194,0.000000e+00
199,195,0.000000e+00
199,196,0.000000e+00
199,197,0.000000e+00
199,198,0.000000e+00
199,199,0.000000e+00
199,200,0.000000e+00
199,201,0.000000e+00
200,0,0.000000e+00
200,1,0.000000e+00
200,2,0.000000e+00
200,3,0.000000e+00
200,4,0.000000e+00
200,5,0.000000e+00
200,6,0.000000e+00
200,7,0.000000e+00
200,8,0.000000e+00
200,9,0.000000e+00
200,10,0.000000e+00
200,11,0.000000e+00
200,12,0.000000e+00
200,13,0.000000e+00
200,14,0.000000e+00
200,15,0.000000e+00
200,16,0.000000e+00
200,17,0.000000e+00
200,18,0.000000e+00
200,19,0.000000e+00
200,20,0.000000e+00
200,21,0.000000e+00
200,22,0.000000e+00
200,23,0.000000e+00
200,24,0.000000e+00
200,25,0.000000e+00
200,26,0.000000e+00
200,27,0.000000e+00
200,28,0.000000e+00
200,29,0.000000e+00
200,30,0.000000e+00
200,31,0.000000e+00
200,32,0.000000e+00
200,33,0.000000e+00
200,34,0.000000e+00
200,35,0.000000e+00
200,36,0.000000e+00
200,37,0.000000e+00
200,38,0.000000e+00
200,39,0.000000e+00
200,40,0.000000e+00
200,41,0.000000e+00
200,42,0.000000e+00
200,43,0.000000e+00
200,44,0.000000e+00
200,45,0.000000e+00
200,46,0.000000e+00
200,47,0.000000e+00
200,48,0.000000e+00
200,49,0.000000e+00
200,50,0.000000e+00
200,51,0.000000e+00
200,52,0.000000e+00
200,53,0.000000e+00
200,54,0.000000e+00
200,55,0.000000e+00
200,56,0.000000e+00
200,57,0.000000e+00
200,58,0.000000e+00
200,59,0.000000e+00
200,60,0.000000e+00
200,61,0.000000e+00
200,62,0.000000e+00
200,63,0.000000e+00
200,64,0.000000e+00
200,65,0.000000e+00
200,66,0.000000e+00
200,67,0.000000e+00
200,68,0.000000e+00
200,69,0.000000e+00
200,70,0.000000e+00
200,71,0.000000e+00
200,72,0.000000e+00
200,73,0.000000e+00
200,74,0.000000e+00
200,75,0.000000e+00
200,76,0.000000e+00
200,77,0.000000e+00
200,78,0.000000e+00
200,79,0.000000e+00
200,80,0.000000e+00
200,81,0.000000e+00
200,82,0.000000e+00
200,83,0.000000e+00
200,84,0.000000e+00
200,85,0.000000e+00
200,86,0.000000e+00
200,87,0.000000e+00
200,88,0.000000e+00
200,89,0.000000e+00
200,90,0.000000e+00
200,91,0.000000e+00
200,92,0.000000e+00
200,93,0.000000e+00
200,94,0.000000e+00
200,95,0.000000e+00
200,96,0.000000e+00
200,97,0.000000e+00
200,98,0.000000e+00
200,99,0.000000e+00
200,100,0.000000e+00
200,101,0.000000e+00
200,102,0.000000e+00
200,103,0.000000e+00
200,104,0.000000e+00
200,105,0.000000e+00
200,106,0.000000e+00
200,107,0.000000e+00
200,108,0.000000e+00
200,109,0.000000e+00
200,110,0.000000e+00
200,111,0.000000e+00
200,112,0.000000e+00
200,113,0.000000e+00
200,114,0.000000e+00
200,115,0.000000e+00
200,116,0.000000e+00
200,117,0.000000e+00
200,118,0.000000e+00
200,119,0.000000e+00
200,120,0.000000e+00
200,121,0.000000e+00
200,122,0.000000e+00
200,123,0.000000e+00
200,124,0.000000e+00
200,125,0.000000e+00
200,126,0.000000e+00
200,127,0.000000e+00
200,128,0.000000e+00
200,129,0.000000e+00
200,130,0.000000e+00
200,131,0.000000e+00
200,132,0.000000e+00
200,133,0.000000e+00
200,134,0.000000e+00
200,135,0.000000e+00
200,136,0.000000e+00
200,137,0.000000e+00
200,138,0.000000e+00
200,139,0.000000e+00
200,140,0.000000e+00
200,141,0.000000e+00
200,142,0.000000e+00
200,143,0.000000e+00
200,144,0.000000e+00
200,145,0.000000e+00
200,146,0.000000e+00
200,147,0.000000e+00
200,148,0.000000e+00
200,149,0.000000e+00
200,150,0.000000e+00
200,151,0.000000e+00
200,152,0.000000e+00
200,153,0.000000e+00
200,154,0.000000e+00
200,155,0.000000e+00
200,156,0.000000e+00
200,157,0.000000e+00
200,158,0.000000e+00
200,159,0.000000e+00
200,160,0.000000e+00
200,161,0.000000e+00
200,162,0.000000e+00
200,163,0.000000e+00
200,164,0.000000e+00
200,165,0.000000e+00
200,166,0.000000e+00
200,167,0.000000e+00
200,168,0.000000e+00
200,169,0.000000e+00
200,170,0.000000e+00
200,171,0.000000e+00
200,172,0.000000e+00
200,173,0.000000e+00
200,174,0.000000e+00
200,175,0.000000e+00
200,176,0.000000e+00
200,177,0.000000e+00
200,178,0.000000e+00
200,179,0.000000e+00
200,180,0.000000e+00
200,181,0.000000e+00
200,182,0.000000e+00
200,183,0.000000e+00
200,184,0.000000e+00
200,185,0.000000e+00
200,186,0.000000e+00
200,187,0.000000e+00
200,188,0.000000e+00
200,189,0.000000e+00
200,190,0.000000e+00
200,191,0.000000e+00
200,192,0.000000e+00
200,193,0.000000e+00
200,194,0.000000e+00
200,195,0.000000e+00
200,196,0.000000e+00
200,197,0.000000e+00
200,198,0.000000e+00
200,199,0.000000e+00
200,200,0.000000e+00
200,201,0.000000e+00
201,0,0.000000e+00
201,1,0.000000e+00
201,2,0.000000e+00
201,3,0.000000e+00
201,4,0.000000e+00
201,5,0.000000e+00
201,6,0.000000e+00
201,7,0.000000e+00
201,8,0.000000e+00
201,9,0.000000e+00
201,10,0.000000e+00
201,11,0.000000e+00
201,12,0.000000e+00
201,13,0.000000e+00
201,14,0.000000e+00
201,15,0.000000e+00
201,16,0.000000e+00
201,17,0.000000e+00
201,18,0.000000e+00
201,19,0.000000e+00
201,20,0.000000e+00
201,21,0.000000e+00
201,22,0.000000e+00
201,23,0.000000e+00
201,24,0.000000e+00
201,25,0.000000e+00
201,26,0.000000e+00
201,27,0.000000e+00
201,28,0.000000e+00
201,29,0.000000e+00
201,30,0.000000e+00
201,31,0.000000e+00
201,32,0.000000e+00
201,33,0.000000e+00
201,34,0.000000e+00
201,35,0.000000e+00
201,36,0.000000e+00
201,37,0.000000e+00
201,38,0.000000e+00
201,39,0.000000e+00
201,40,0.000000e+00
201,41,0.000000e+00
201,42,0.000000e+00
201,43,0.000000e+00
201,44,0.000000e+00
201,45,0.000000e+00
201,46,0.000000e+00
201,47,0.000000e+00
201,48,0.000000e+00
201,49,0.000000e+00
201,50,0.000000e+00
201,51,0.000000e+00
201,52,0.000000e+00
201,53,0.000000e+00
201,54,0.000000e+00
201,55,0.000000e+00
201,56,0.000000e+00
201,57,0.000000e+00
201,58,0.000000e+00
201,59,0.000000e+00
201,60,0.000000e+00
201,61,0.000000e+00
201,62,0.000000e+00
201,63,0.000000e+00
201,64,0.000000e+00
201,65,0.000000e+00
201,66,0.000000e+00
201,67,0.000000e+00
201,68,0.000000e+00
201,69,0.000000e+00
201,70,0.000000e+00
201,71,0.000000e+00
201,72,0.000000e+00
201,73,0.000000e+00
201,74,0.000000e+00
201,75,0.000000e+00
201,76,0.000000e+00
201,77,0.000000e+00
201,78,0.000000e+00
201,79,0.000000e+00
201,80,0.000000e+00
201,81,0.000000e+00
201,82,0.000000e+00
201,83,0.000000e+00
201,84,0.000000e+00
201,85,0.000000e+00
201,86,0.000000e+00
201,87,0.000000e+00
201,88,0.000000e+00
201,89,0.000000e+00
201,90,0.000000e+00
201,91,0.000000e+00
201,92,0.000000e+00
201,93,0.000000e+00
201,94,0.000000e+00
201,95,0.000000e+00
201,96,0.000000e+00
201,97,0.000000e+00
201,98,0.000000e+00
201,99,0.000000e+00
201,100,0.000000e+00
201,101,0.000000e+00
201,102,0.000000e+00
201,103,0.000000e+00
201,104,0.000000e+00
201,105,0.000000e+00
201,106,0.000000e+00
201,107,0.000000e+00
201,108,0.000000e+00
201,109,0.000000e+00
201,110,0.000000e+00
201,111,0.000000e+00
201,112,0.000000e+00
201,113,0.000000e+00
201,114,0.000000e+00
201,115,0.000000e+00
201,116,0.000000e+00
201,117,0.000000e+00
201,118,0.000000e+00
201,119,0.000000e+00
201,120,0.000000e+00
201,121,0.000000e+00
201,122,0.000000e+00
201,123,0.000000e+00
201,124,0.000000e+00
201,125,0.000000e+00
201,126,0.000000e+00
201,127,0.000000e+00
201,128,0.000000e+00
201,129,0.000000e+00
201,130,0.000000e+00
201,131,0.000000e+00
201,132,0.000000e+00
201,133,0.000000e+00
201,134,0.000000e+00
201,135,0.000000e+00
201,136,0.000000e+00
201,137,0.000000e+00
201,138,0.000000e+00
201,139,0.000000e+00
201,140,0.000000e+00
201,141,0.000000e+00
201,142,0.000000e+00
201,143,0.000000e+00
201,144,0.000000e+00
201,145,0.000000e+00
201,146,0.000000e+00
201,147,0.000000e+00
201,148,0.000000e+00
201,149,0.000000e+00
201,150,0.000000e+00
201,151,0.000000e+00
201,152,0.000000e+00
201,153,0.000000e+00
201,154,0.000000e+00
201,155,0.000000e+00
201,156,0.000000e+00
201,157,0.000000e+00
201,158,0.000000e+00
201,159,0.000000e+00
201,160,0.000000e+00
201,161,0.000000e+00
201,162,0.000000e+00
201,163,0.000000e+00
201,164,0.000000e+00
201,165,0.000000e+00
201,166,0.000000e+00
201,167,0.000000e+00
201,168,0.000000e+00
201,169,0.000000e+00
201,170,0.000000e+00
201,171,0.000000e+00
201,172,0.000000e+00
201,173,0.000000e+00
201,174,0.000000e+00
201,175,0.000000e+00
201,176,0.000000e+00
201,177,0.000000e+00
201,178,0.000000e+00
201,179,0.000000e+00
201,180,0.000000e+00
201,181,0.000000e+00
201,182,0.000000e+00
201,183,0.000000e+00
201,184,0.000000e+00
201,185,0.000000e+00
201,186,0.000000e+00
201,187,0.000000e+00
201,188,0.000000e+00
201,189,0.000000e+00
201,190,0.000000e+00
201,191,0.000000e+00
201,192,0.000000e+00
201,193,0.000000e+00
201,194,0.000000e+00
201,195,0.000000e+00
201,196,0.000000e+00
201,197,0.000000e+00
201,198,0.000000e+00
201,199,0.000000e+00
201,200,0.000000e+00
201,201,0.000000e+00


==> anc/MINERvA_Flux_covariance_pdg12_500MeVBins.csv <==
Flux_Bin_i,Flux_Bin_j,covariance
0,0,0.000000e+00
0,1,0.000000e+00
0,2,0.000000e+00
0,3,0.000000e+00
0,4,0.000000e+00
0,5,0.000000e+00
0,6,0.000000e+00
0,7,0.000000e+00
0,8,0.000000e+00
0,9,0.000000e+00
0,10,0.000000e+00
0,11,0.000000e+00
0,12,0.000000e+00
0,13,0.000000e+00
0,14,0.000000e+00
0,15,0.000000e+00
0,16,0.000000e+00
0,17,0.000000e+00
0,18,0.000000e+00
0,19,0.000000e+00
0,20,0.000000e+00
0,21,0.000000e+00
0,22,0.000000e+00
0,23,0.000000e+00
0,24,0.000000e+00
0,25,0.000000e+00
0,26,0.000000e+00
0,27,0.000000e+00
0,28,0.000000e+00
0,29,0.000000e+00
0,30,0.000000e+00
0,31,0.000000e+00
0,32,0.000000e+00
0,33,0.000000e+00
0,34,0.000000e+00
0,35,0.000000e+00
0,36,0.000000e+00
0,37,0.000000e+00
0,38,0.000000e+00
0,39,0.000000e+00
0,40,0.000000e+00
0,41,0.000000e+00
0,42,0.000000e+00
0,43,0.000000e+00
0,44,0.000000e+00
0,45,0.000000e+00
0,46,0.000000e+00
0,47,0.000000e+00
0,48,0.000000e+00
0,49,0.000000e+00
0,50,0.000000e+00
0,51,0.000000e+00
0,52,0.000000e+00
0,53,0.000000e+00
0,54,0.000000e+00
0,55,0.000000e+00
0,56,0.000000e+00
0,57,0.000000e+00
0,58,0.000000e+00
0,59,0.000000e+00
0,60,0.000000e+00
0,61,0.000000e+00
0,62,0.000000e+00
0,63,0.000000e+00
0,64,0.000000e+00
0,65,0.000000e+00
0,66,0.000000e+00
0,67,0.000000e+00
0,68,0.000000e+00
0,69,0.000000e+00
0,70,0.000000e+00
0,71,0.000000e+00
0,72,0.000000e+00
0,73,0.000000e+00
0,74,0.000000e+00
0,75,0.000000e+00
0,76,0.000000e+00
0,77,0.000000e+00
0,78,0.000000e+00
0,79,0.000000e+00
0,80,0.000000e+00
0,81,0.000000e+00
0,82,0.000000e+00
0,83,0.000000e+00
0,84,0.000000e+00
0,85,0.000000e+00
0,86,0.000000e+00
0,87,0.000000e+00
0,88,0.000000e+00
0,89,0.000000e+00
0,90,0.000000e+00
0,91,0.000000e+00
0,92,0.000000e+00
0,93,0.000000e+00
0,94,0.000000e+00
0,95,0.000000e+00
0,96,0.000000e+00
0,97,0.000000e+00
0,98,0.000000e+00
0,99,0.000000e+00
0,100,0.000000e+00
0,101,0.000000e+00
0,102,0.000000e+00
0,103,0.000000e+00
0,104,0.000000e+00
0,105,0.000000e+00
0,106,0.000000e+00
0,107,0.000000e+00
0,108,0.000000e+00
0,109,0.000000e+00
0,110,0.000000e+00
0,111,0.000000e+00
0,112,0.000000e+00
0,113,0.000000e+00
0,114,0.000000e+00
0,115,0.000000e+00
0,116,0.000000e+00
0,117,0.000000e+00
0,118,0.000000e+00
0,119,0.000000e+00
0,120,0.000000e+00
0,121,0.000000e+00
0,122,0.000000e+00
0,123,0.000000e+00
0,124,0.000000e+00
0,125,0.000000e+00
0,126,0.000000e+00
0,127,0.000000e+00
0,128,0.000000e+00
0,129,0.000000e+00
0,130,0.000000e+00
0,131,0.000000e+00
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,0.000000e+00
0,137,0.000000e+00
0,138,0.000000e+00
0,139,0.000000e+00
0,140,0.000000e+00
0,141,0.000000e+00
0,142,0.000000e+00
0,143,0.000000e+00
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,0.000000e+00
0,150,0.000000e+00
0,151,0.000000e+00
0,152,0.000000e+00
0,153,0.000000e+00
0,154,0.000000e+00
0,155,0.000000e+00
0,156,0.000000e+00
0,157,0.000000e+00
0,158,0.000000e+00
0,159,0.000000e+00
0,160,0.000000e+00
0,161,0.000000e+00
0,162,0.000000e+00
0,163,0.000000e+00
0,164,0.000000e+00
0,165,0.000000e+00
0,166,0.000000e+00
0,167,0.000000e+00
0,168,0.000000e+00
0,169,0.000000e+00
0,170,0.000000e+00
0,171,0.000000e+00
0,172,0.000000e+00
0,173,0.000000e+00
0,174,0.000000e+00
0,175,0.000000e+00
0,176,0.000000e+00
0,177,0.000000e+00
0,178,0.000000e+00
0,179,0.000000e+00
0,180,0.000000e+00
0,181,0.000000e+00
0,182,0.000000e+00
0,183,0.000000e+00
0,184,0.000000e+00
0,185,0.000000e+00
0,186,0.000000e+00
0,187,0.000000e+00
0,188,0.000000e+00
0,189,0.000000e+00
0,190,0.000000e+00
0,191,0.000000e+00
0,192,0.000000e+00
0,193,0.000000e+00
0,194,0.000000e+00
0,195,0.000000e+00
0,196,0.000000e+00
0,197,0.000000e+00
0,198,0.000000e+00
0,199,0.000000e+00
0,200,0.000000e+00
0,201,0.000000e+00
1,0,0.000000e+00
1,1,3.856196e-12
1,2,3.483474e-12
1,3,4.241080e-12
1,4,4.862494e-12
1,5,5.519731e-12
1,6,6.282959e-12
1,7,6.274585e-12
1,8,6.827148e-12
1,9,5.824439e-12
1,10,6.343830e-12
1,11,5.759165e-12
1,12,5.266882e-12
1,13,4.795137e-12
1,14,4.000604e-12
1,15,3.788237e-12
1,16,3.402864e-12
1,17,2.873464e-12
1,18,2.231994e-12
1,19,2.234415e-12
1,20,1.827664e-12
1,21,1.597136e-12
1,22,1.495835e-12
1,23,1.159969e-12
1,24,1.100760e-12
1,25,1.191764e-12
1,26,8.741558e-13
1,27,7.212681e-13
1,28,5.290175e-13
1,29,4.614525e-13
1,30,4.575655e-13
1,31,3.507867e-13
1,32,3.640936e-13
1,33,2.980414e-13
1,34,2.495822e-13
1,35,2.081780e-13
1,36,2.285539e-13
1,37,2.216163e-13
1,38,1.979390e-13
1,39,1.593784e-13
1,40,2.002118e-13
1,41,1.536034e-13
1,42,1.288283e-13
1,43,1.277308e-13
1,44,1.352938e-13
1,45,8.976290e-14
1,46,1.160648e-13
1,47,8.267573e-14
1,48,6.228158e-14
1,49,6.576234e-14
1,50,5.114504e-14
1,51,3.419640e-14
1,52,5.119776e-14
1,53,5.997821e-14
1,54,2.564986e-14
1,55,4.829533e-14
1,56,2.749541e-14
1,57,3.936515e-14
1,58,4.039617e-14
1,59,2.601369e-14
1,60,4.307025e-14
1,61,1.391353e-14
1,62,1.015169e-14
1,63,1.956475e-14
1,64,1.028522e-14
1,65,-2.665220e-15
1,66,1.238295e-14
1,67,1.842214e-14
1,68,2.326202e-14
1,69,5.677103e-15
1,70,1.102027e-14
1,71,2.850200e-15
1,72,5.990746e-15
1,73,4.649845e-15
1,74,6.162888e-15
1,75,5.034769e-15
1,76,-2.583807e-15
1,77,1.184914e-14
1,78,1.374969e-14
1,79,3.703127e-15
1,80,2.681147e-15
1,81,8.929142e-15
1,82,1.811296e-14
1,83,1.597310e-15
1,84,2.434591e-15
1,85,4.394471e-15
1,86,8.069681e-15
1,87,1.096336e-14
1,88,7.464299e-15
1,89,-2.075146e-15
1,90,5.274920e-15
1,91,5.605900e-15
1,92,2.769739e-15
1,93,2.234400e-15
1,94,2.090937e-15
1,95,8.637731e-15
1,96,4.734831e-15
1,97,2.270813e-16
1,98,4.379240e-15
1,99,5.786942e-16
1,100,4.212240e-15
1,101,6.448608e-16
1,102,2.423120e-15
1,103,1.190024e-15
1,104,7.908309e-16
1,105,3.358591e-15
1,106,5.590132e-15
1,107,-4.294351e-16
1,108,2.912090e-15
1,109,-2.884406e-16
1,110,2.965924e-15
1,111,-4.313109e-16
1,112,-2.472543e-16
1,113,-3.444645e-16
1,114,-3.042388e-16
1,115,4.774210e-16
1,116,-2.007858e-16
1,117,-1.146550e-16
1,118,-7.020147e-17
1,119,-8.541561e-17
1,120,-5.742513e-17
1,121,-1.790444e-16
1,122,-1.771913e-16
1,123,-6.761886e-17
1,124,-7.569038e-17
1,125,0.000000e+00
1,126,-1.630936e-16
1,127,2.114892e-17
1,128,-1.824175e-16
1,129,-1.841299e-16
1,130,-5.065960e-17
1,131,0.000000e+00
1,132,-4.851061e-17
1,133,-2.278232e-16
1,134,0.000000e+00
1,135,-5.314565e-17
1,136,-2.763889e-17
1,137,0.000000e+00
1,138,0.000000e+00
1,139,-5.185815e-17
1,140,0.000000e+00
1,141,-2.670836e-17
1,142,2.473331e-17
1,143,0.000000e+00
1,144,0.000000e+00
1,145,0.000000e+00
1,146,-2.583893e-17
1,147,0.000000e+00
1,148,0.000000e+00
1,149,0.000000e+00
1,150,0.000000e+00
1,151,2.080831e-17
1,152,0.000000e+00
1,153,0.000000e+00
1,154,2.037972e-17
1,155,2.027588e-17
1,156,-4.670602e-18
1,157,0.000000e+00
1,158,0.000000e+00
1,159,0.000000e+00
1,160,0.000000e+00
1,161,0.000000e+00
1,162,0.000000e+00
1,163,0.000000e+00
1,164,0.000000e+00
1,165,0.000000e+00
1,166,0.000000e+00
1,167,0.000000e+00
1,168,0.000000e+00
1,169,0.000000e+00
1,170,0.000000e+00
1,171,0.000000e+00
1,172,0.000000e+00
1,173,0.000000e+00
1,174,0.000000e+00
1,175,0.000000e+00
1,176,0.000000e+00
1,177,0.000000e+00
1,178,0.000000e+00
1,179,0.000000e+00
1,180,0.000000e+00
1,181,0.000000e+00
1,182,0.000000e+00
1,183,0.000000e+00
1,184,0.000000e+00
1,185,0.000000e+00
1,186,0.000000e+00
1,187,0.000000e+00
1,188,0.000000e+00
1,189,0.000000e+00
1,190,0.000000e+00
1,191,0.000000e+00
1,192,0.000000e+00
1,193,0.000000e+00
1,194,0.000000e+00
1,195,0.000000e+00
1,196,0.000000e+00
1,197,0.000000e+00
1,198,0.000000e+00
1,199,0.000000e+00
1,200,0.000000e+00
1,201,0.000000e+00
2,0,0.000000e+00
2,1,3.483474e-12
2,2,8.301361e-12
2,3,9.879217e-12
2,4,1.225097e-11
2,5,1.432513e-11
2,6,1.630313e-11
2,7,1.677789e-11
2,8,1.803206e-11
2,9,1.664222e-11
2,10,1.688958e-11
2,11,1.591697e-11
2,12,1.481161e-11
2,13,1.352634e-11
2,14,1.166263e-11
2,15,1.060014e-11
2,16,9.517283e-12
2,17,7.716292e-12
2,18,5.921929e-12
2,19,5.940761e-12
2,20,4.742862e-12
2,21,4.215581e-12
2,22,3.891488e-12
2,23,3.040427e-12
2,24,2.853246e-12
2,25,2.967610e-12
2,26,2.236827e-12
2,27,2.015025e-12
2,28,1.509305e-12
2,29,1.339585e-12
2,30,1.327330e-12
2,31,1.020545e-12
2,32,1.009710e-12
2,33,8.588770e-13
2,34,7.848379e-13
2,35,6.645805e-13
2,36,6.970071e-13
2,37,6.872680e-13
2,38,6.345073e-13
2,39,5.268134e-13
2,40,6.335751e-13
2,41,5.383524e-13
2,42,4.501185e-13
2,43,4.389696e-13
2,44,4.711577e-13
2,45,3.565899e-13
2,46,4.107223e-13
2,47,3.418218e-13
2,48,2.897328e-13
2,49,2.821596e-13
2,50,2.383766e-13
2,51,2.306289e-13
2,52,2.561298e-13
2,53,2.774108e-13
2,54,1.786957e-13
2,55,2.319970e-13
2,56,1.807336e-13
2,57,1.769162e-13
2,58,1.890060e-13
2,59,1.612228e-13
2,60,2.040076e-13
2,61,1.021275e-13
2,62,8.821245e-14
2,63,1.236897e-13
2,64,9.641680e-14
2,65,5.018673e-14
2,66,8.308939e-14
2,67,9.673129e-14
2,68,9.963571e-14
2,69,5.021847e-14
2,70,6.961282e-14
2,71,4.509581e-14
2,72,5.652923e-14
2,73,5.562261e-14
2,74,5.290236e-14
2,75,5.541708e-14
2,76,2.774298e-14
2,77,6.510286e-14
2,78,5.164383e-14
2,79,3.391498e-14
2,80,2.422142e-14
2,81,5.745859e-14
2,82,6.495891e-14
2,83,1.333501e-14
2,84,2.318333e-14
2,85,2.714960e-14
2,86,3.512525e-14
2,87,4.481062e-14
2,88,3.346866e-14
2,89,4.348073e-15
2,90,2.283890e-14
2,91,2.221743e-14
2,92,1.331322e-14
2,93,1.761661e-14
2,94,1.611566e-14
2,95,3.120160e-14
2,96,1.869434e-14
2,97,4.549866e-15
2,98,1.619456e-14
2,99,3.536163e-15
2,100,1.506213e-14
2,101,2.693175e-15
2,102,8.094132e-15
2,103,7.712916e-15
2,104,3.943594e-15
2,105,9.729592e-15
2,106,1.560082e-14
2,107,1.608345e-15
2,108,8.373225e-15
2,109,1.383107e-16
2,110,1.146457e-14
2,111,-3.882320e-16
2,112,1.874688e-15
2,113,1.785058e-18
2,114,4.578163e-15
2,115,1.373634e-15
2,116,-3.738032e-16
2,117,-3.202639e-16
2,118,-1.373136e-16
2,119,-1.093380e-16
2,120,-2.153961e-16
2,121,-2.339536e-16
2,122,-2.496061e-16
2,123,-1.585480e-16
2,124,-1.726148e-16
2,125,0.000000e+00
2,126,-2.138478e-16
2,127,-1.898612e-17
2,128,-1.550602e-16
2,129,-1.448409e-16
2,130,-2.935079e-17
2,131,0.000000e+00
2,132,-2.810573e-17
2,133,-5.792524e-17
2,134,0.000000e+00
2,135,-2.190047e-17
2,136,-6.855422e-17
2,137,0.000000e+00
2,138,0.000000e+00
2,139,-2.136992e-17
2,140,0.000000e+00
2,141,-6.624616e-17
2,142,1.894434e-17
2,143,0.000000e+00
2,144,0.000000e+00
2,145,0.000000e+00
2,146,-6.408967e-17
2,147,0.000000e+00
2,148,0.000000e+00
2,149,0.000000e+00
2,150,0.000000e+00
2,151,1.593801e-17
2,152,0.000000e+00
2,153,0.000000e+00
2,154,1.560973e-17
2,155,1.553019e-17
2,156,-5.023042e-17
2,157,0.000000e+00
2,158,0.000000e+00
2,159,0.000000e+00
2,160,0.000000e+00
2,161,0.000000e+00
2,162,0.000000e+00
2,163,0.000000e+00
2,164,0.000000e+00
2,165,0.000000e+00
2,166,0.000000e+00
2,167,0.000000e+00
2,168,0.000000e+00
2,169,0.000000e+00
2,170,0.000000e+00
2,171,0.000000e+00
2,172,0.000000e+00
2,173,0.000000e+00
2,174,0.000000e+00
2,175,0.000000e+00
2,176,0.000000e+00
2,177,0.000000e+00
2,178,0.000000e+00
2,179,0.000000e+00
2,180,0.000000e+00
2,181,0.000000e+00
2,182,0.000000e+00
2,183,0.000000e+00
2,184,0.000000e+00
2,185,0.000000e+00
2,186,0.000000e+00
2,187,0.000000e+00
2,188,0.000000e+00
2,189,0.000000e+00
2,190,0.000000e+00
2,191,0.000000e+00
2,192,0.000000e+00
2,193,0.000000e+00
2,194,0.000000e+00
2,195,0.000000e+00
2,196,0.000000e+00
2,197,0.000000e+00
2,198,0.000000e+00
2,199,0.000000e+00
2,200,0.000000e+00
2,201,0.000000e+00
3,0,0.000000e+00
3,1,4.241080e-12
3,2,9.879217e-12
3,3,1.344466e-11
3,4,1.602606e-11
3,5,1.874159e-11
3,6,2.138300e-11
3,7,2.156924e-11
3,8,2.316151e-11
3,9,2.135479e-11
3,10,2.247159e-11
3,11,2.073364e-11
3,12,1.927237e-11
3,13,1.771797e-11
3,14,1.531366e-11
3,15,1.377915e-11
3,16,1.235683e-11
3,17,1.021437e-11
3,18,7.602038e-12
3,19,7.714229e-12
3,20,6.316489e-12
3,21,5.668387e-12
3,22,5.333053e-12
3,23,4.222987e-12
3,24,4.125553e-12
3,25,4.278506e-12
3,26,3.207206e-12
3,27,2.797824e-12
3,28,2.061931e-12
3,29,1.810328e-12
3,30,1.784962e-12
3,31,1.329864e-12
3,32,1.306972e-12
3,33,1.072595e-12
3,34,9.569053e-13
3,35,8.128621e-13
3,36,8.755932e-13
3,37,8.380163e-13
3,38,7.693131e-13
3,39,6.313131e-13
3,40,7.829535e-13
3,41,6.468957e-13
3,42,5.425492e-13
3,43,5.348410e-13
3,44,5.761935e-13
3,45,4.221430e-13
3,46,4.881269e-13
3,47,3.897373e-13
3,48,3.197851e-13
3,49,3.201360e-13
3,50,2.675471e-13
3,51,2.434795e-13
3,52,2.806372e-13
3,53,3.129014e-13
3,54,1.776467e-13
3,55,2.473453e-13
3,56,1.795733e-13
3,57,1.964180e-13
3,58,2.160586e-13
3,59,1.796685e-13
3,60,2.304655e-13
3,61,1.103298e-13
3,62,8.511261e-14
3,63,1.253006e-13
3,64,9.052141e-14
3,65,4.205026e-14
3,66,9.091280e-14
3,67,1.088049e-13
3,68,1.135831e-13
3,69,4.922339e-14
3,70,7.237153e-14
3,71,4.512943e-14
3,72,6.135567e-14
3,73,5.657087e-14
3,74,5.656563e-14
3,75,5.585093e-14
3,76,2.158239e-14
3,77,7.305300e-14
3,78,6.113992e-14
3,79,3.519817e-14
3,80,2.519550e-14
3,81,6.170952e-14
3,82,7.664579e-14
3,83,1.172851e-14
3,84,2.291669e-14
3,85,2.670848e-14
3,86,3.815272e-14
3,87,5.096490e-14
3,88,3.889449e-14
3,89,3.534899e-16
3,90,2.740286e-14
3,91,2.807100e-14
3,92,1.488079e-14
3,93,2.024641e-14
3,94,2.008107e-14
3,95,4.325828e-14
3,96,2.650372e-14
3,97,6.280710e-15
3,98,2.224373e-14
3,99,4.898314e-15
3,100,1.888438e-14
3,101,3.781341e-15
3,102,1.105812e-14
3,103,8.814069e-15
3,104,5.218101e-15
3,105,1.305621e-14
3,106,2.123831e-14
3,107,8.755509e-16
3,108,1.150062e-14
3,109,-2.531160e-16
3,110,1.348726e-14
3,111,-9.107919e-16
3,112,1.141959e-15
3,113,-5.193701e-16
3,114,3.622088e-15
3,115,2.426651e-15
3,116,-6.450055e-16
3,117,-2.655841e-16
3,118,-4.004039e-17
3,119,-4.186504e-17
3,120,-6.535402e-17
3,121,-3.104608e-16
3,122,-3.014534e-16
3,123,-9.586798e-17
3,124,-1.053504e-16
3,125,0.000000e+00
3,126,-1.869053e-16
3,127,8.106904e-17
3,128,-1.710973e-16
3,129,-3.334502e-17
3,130,-1.900741e-17
3,131,0.000000e+00
3,132,-1.820111e-17
3,133,-3.359424e-16
3,134,0.000000e+00
3,135,3.025854e-18
3,136,-1.898834e-17
3,137,0.000000e+00
3,138,0.000000e+00
3,139,2.952550e-18
3,140,0.000000e+00
3,141,-1.834904e-17
3,142,1.270526e-16
3,143,0.000000e+00
3,144,0.000000e+00
3,145,0.000000e+00
3,146,-1.775173e-17
3,147,0.000000e+00
3,148,0.000000e+00
3,149,0.000000e+00
3,150,0.000000e+00
3,151,1.068903e-16
3,152,0.000000e+00
3,153,0.000000e+00
3,154,1.046886e-16
3,155,1.041552e-16
3,156,9.709924e-17
3,157,0.000000e+00
3,158,0.000000e+00
3,159,0.000000e+00
3,160,0.000000e+00
3,161,0.000000e+00
3,162,0.000000e+00
3,163,0.000000e+00
3,164,0.000000e+00
3,165,0.000000e+00
3,166,0.000000e+00
3,167,0.000000e+00
3,168,0.000000e+00
3,169,0.000000e+00
3,170,0.000000e+00
3,171,0.000000e+00
3,172,0.000000e+00
3,173,0.000000e+00
3,174,0.000000e+00
3,175,0.000000e+00
3,176,0.000000e+00
3,177,0.000000e+00
3,178,0.000000e+00
3,179,0.000000e+00
3,180,0.000000e+00
3,181,0.000000e+00
3,182,0.000000e+00
3,183,0.000000e+00
3,184,0.000000e+00
3,185,0.000000e+00
3,186,0.000000e+00
3,187,0.000000e+00
3,188,0.000000e+00
3,189,0.000000e+00
3,190,0.000000e+00
3,191,0.000000e+00
3,192,0.000000e+00
3,193,0.000000e+00
3,194,0.000000e+00
3,195,0.000000e+00
3,196,0.000000e+00
3,197,0.000000e+00
3,198,0.000000e+00
3,199,0.000000e+00
3,200,0.000000e+00
3,201,0.000000e+00
4,0,0.000000e+00
4,1,4.862494e-12
4,2,1.225097e-11
4,3,1.602606e-11
4,4,2.180897e-11
4,5,2.577549e-11
4,6,2.904818e-11
4,7,3.032310e-11
4,8,3.245329e-11
4,9,3.057403e-11
4,10,3.020779e-11
4,11,2.862977e-11
4,12,2.661843e-11
4,13,2.383113e-11
4,14,2.051725e-11
4,15,1.785099e-11
4,16,1.598862e-11
4,17,1.298755e-11
4,18,8.832956e-12
4,19,8.425316e-12
4,20,6.839249e-12
4,21,6.040910e-12
4,22,5.568459e-12
4,23,4.502565e-12
4,24,4.243618e-12
4,25,4.484994e-12
4,26,3.581885e-12
4,27,3.265825e-12
4,28,2.491575e-12
4,29,2.227465e-12
4,30,2.194994e-12
4,31,1.706664e-12
4,32,1.647935e-12
4,33,1.462386e-12
4,34,1.332829e-12
4,35,1.108765e-12
4,36,1.139741e-12
4,37,1.174339e-12
4,38,1.090494e-12
4,39,9.042997e-13
4,40,1.050811e-12
4,41,8.935321e-13
4,42,7.421808e-13
4,43,7.476485e-13
4,44,7.826996e-13
4,45,5.901802e-13
4,46,6.702262e-13
4,47,5.746372e-13
4,48,4.769777e-13
4,49,4.512782e-13
4,50,3.871315e-13
4,51,3.418611e-13
4,52,3.971342e-13
4,53,4.318070e-13
4,54,2.675756e-13
4,55,3.626061e-13
4,56,2.770926e-13
4,57,2.645233e-13
4,58,2.812358e-13
4,59,2.310611e-13
4,60,2.969874e-13
4,61,1.444275e-13
4,62,1.259722e-13
4,63,1.924588e-13
4,64,1.334375e-13
4,65,5.611150e-14
4,66,1.071527e-13
4,67,1.293278e-13
4,68,1.398612e-13
4,69,6.683854e-14
4,70,8.948236e-14
4,71,5.554118e-14
4,72,7.634401e-14
4,73,6.861320e-14
4,74,6.571608e-14
4,75,7.417410e-14
4,76,2.887400e-14
4,77,8.198288e-14
4,78,6.889126e-14
4,79,4.290303e-14
4,80,2.989693e-14
4,81,7.400866e-14
4,82,9.296671e-14
4,83,1.669071e-14
4,84,3.368148e-14
4,85,4.018521e-14
4,86,5.084626e-14
4,87,6.729555e-14
4,88,5.054222e-14
4,89,3.090899e-15
4,90,3.094676e-14
4,91,2.667116e-14
4,92,1.367182e-14
4,93,2.170685e-14
4,94,1.705766e-14
4,95,3.838441e-14
4,96,2.505436e-14
4,97,3.070353e-15
4,98,1.982966e-14
4,99,1.326636e-15
4,100,2.158990e-14
4,101,3.185978e-15
4,102,1.185872e-14
4,103,8.836888e-15
4,104,5.044204e-15
4,105,1.451400e-14
4,106,2.376671e-14
4,107,1.532272e-16
4,108,1.240664e-14
4,109,-1.059168e-15
4,110,1.627552e-14
4,111,-5.458146e-16
4,112,5.540958e-16
4,113,-1.235935e-15
4,114,2.981729e-15
4,115,1.380283e-15
4,116,-1.225106e-15
4,117,-8.641440e-16
4,118,-4.155189e-16
4,119,-1.633299e-16
4,120,-7.518202e-16
4,121,-6.163680e-16
4,122,-5.777599e-16
4,123,-4.606635e-16
4,124,-4.977814e-16
4,125,0.000000e+00
4,126,-4.576428e-16
4,127,-1.015274e-16
4,128,-3.916447e-16
4,129,-2.137084e-16
4,130,-5.945420e-17
4,131,0.000000e+00
4,132,-5.693215e-17
4,133,2.297827e-16
4,134,0.000000e+00
4,135,-3.117899e-17
4,136,-8.781837e-17
4,137,0.000000e+00
4,138,0.000000e+00
4,139,-3.042365e-17
4,140,0.000000e+00
4,141,-8.486174e-17
4,142,-2.742020e-17
4,143,0.000000e+00
4,144,0.000000e+00
4,145,0.000000e+00
4,146,-8.209926e-17
4,147,0.000000e+00
4,148,0.000000e+00
4,149,0.000000e+00
4,150,0.000000e+00
4,151,-2.306881e-17
4,152,0.000000e+00
4,153,0.000000e+00
4,154,-2.259366e-17
4,155,-2.247854e-17
4,156,-1.114534e-16
4,157,0.000000e+00
4,158,0.000000e+00
4,159,0.000000e+00
4,160,0.000000e+00
4,161,0.000000e+00
4,162,0.000000e+00
4,163,0.000000e+00
4,164,0.000000e+00
4,165,0.000000e+00
4,166,0.000000e+00
4,167,0.000000e+00
4,168,0.000000e+00
4,169,0.000000e+00
4,170,0.000000e+00
4,171,0.000000e+00
4,172,0.000000e+00
4,173,0.000000e+00
4,174,0.000000e+00
4,175,0.000000e+00
4,176,0.000000e+00
4,177,0.000000e+00
4,178,0.000000e+00
4,179,0.000000e+00
4,180,0.000000e+00
4,181,0.000000e+00
4,182,0.000000e+00
4,183,0.000000e+00
4,184,0.000000e+00
4,185,0.000000e+00
4,186,0.000000e+00
4,187,0.000000e+00
4,188,0.000000e+00
4,189,0.000000e+00
4,190,0.000000e+00
4,191,0.000000e+00
4,192,0.000000e+00
4,193,0.000000e+00
4,194,0.000000e+00
4,195,0.000000e+00
4,196,0.000000e+00
4,197,0.000000e+00
4,198,0.000000e+00
4,199,0.000000e+00
4,200,0.000000e+00
4,201,0.000000e+00
5,0,0.000000e+00
5,1,5.519731e-12
5,2,1.432513e-11
5,3,1.874159e-11
5,4,2.577549e-11
5,5,3.135273e-11
5,6,3.504164e-11
5,7,3.707488e-11
5,8,3.956003e-11
5,9,3.745648e-11
5,10,3.647687e-11
5,11,3.482000e-11
5,12,3.244485e-11
5,13,2.913481e-11
5,14,2.517505e-11
5,15,2.260340e-11
5,16,2.017680e-11
5,17,1.638260e-11
5,18,1.191518e-11
5,19,1.133982e-11
5,20,9.015766e-12
5,21,7.796746e-12
5,22,7.076023e-12
5,23,5.637696e-12
5,24,5.236396e-12
5,25,5.422958e-12
5,26,4.333770e-12
5,27,3.925687e-12
5,28,3.021210e-12
5,29,2.708482e-12
5,30,2.660739e-12
5,31,2.092948e-12
5,32,2.027357e-12
5,33,1.807080e-12
5,34,1.647097e-12
5,35,1.383872e-12
5,36,1.401022e-12
5,37,1.432616e-12
5,38,1.328764e-12
5,39,1.102718e-12
5,40,1.278641e-12
5,41,1.078243e-12
5,42,8.996934e-13
5,43,9.081291e-13
5,44,9.466199e-13
5,45,7.221765e-13
5,46,8.188855e-13
5,47,7.165818e-13
5,48,6.018503e-13
5,49,5.678748e-13
5,50,4.912984e-13
5,51,4.481268e-13
5,52,5.011923e-13
5,53,5.414574e-13
5,54,3.523656e-13
5,55,4.578598e-13
5,56,3.599183e-13
5,57,3.341354e-13
5,58,3.511406e-13
5,59,2.935105e-13
5,60,3.675898e-13
5,61,1.871273e-13
5,62,1.678821e-13
5,63,2.445834e-13
5,64,1.754850e-13
5,65,8.236258e-14
5,66,1.404815e-13
5,67,1.643668e-13
5,68,1.757173e-13
5,69,8.852732e-14
5,70,1.176404e-13
5,71,7.447207e-14
5,72,9.691228e-14
5,73,9.050624e-14
5,74,8.800852e-14
5,75,9.656345e-14
5,76,4.322044e-14
5,77,1.037290e-13
5,78,8.413452e-14
5,79,5.546421e-14
5,80,3.965767e-14
5,81,9.435575e-14
5,82,1.121488e-13
5,83,2.307210e-14
5,84,4.309099e-14
5,85,4.957638e-14
5,86,6.105066e-14
5,87,7.925845e-14
5,88,6.012155e-14
5,89,3.848804e-15
5,90,3.636613e-14
5,91,3.090883e-14
5,92,1.634436e-14
5,93,2.626123e-14
5,94,1.993173e-14
5,95,4.508395e-14
5,96,2.960598e-14
5,97,3.323636e-15
5,98,2.150505e-14
5,99,-3.842399e-16
5,100,2.436837e-14
5,101,2.823092e-15
5,102,1.309810e-14
5,103,9.883055e-15
5,104,5.413564e-15
5,105,1.652572e-14
5,106,2.685209e-14
5,107,1.922891e-16
5,108,1.414623e-14
5,109,-1.363776e-15
5,110,1.883570e-14
5,111,-8.152823e-16
5,112,7.201564e-16
5,113,-1.647232e-15
5,114,3.983576e-15
5,115,1.167769e-15
5,116,-1.734729e-15
5,117,-1.209124e-15
5,118,-6.171658e-16
5,119,-2.421690e-16
5,120,-1.089617e-15
5,121,-8.943795e-16
5,122,-8.395064e-16
5,123,-6.684293e-16
5,124,-7.216743e-16
5,125,0.000000e+00
5,126,-6.739869e-16
5,127,-1.507269e-16
5,128,-6.335229e-16
5,129,-3.797777e-16
5,130,-1.122107e-16
5,131,0.000000e+00
5,132,-1.074507e-16
5,133,2.695473e-16
5,134,0.000000e+00
5,135,-7.817617e-17
5,136,-1.077243e-16
5,137,0.000000e+00
5,138,0.000000e+00
5,139,-7.628228e-17
5,140,0.000000e+00
5,141,-1.040975e-16
5,142,-5.634645e-17
5,143,0.000000e+00
5,144,0.000000e+00
5,145,0.000000e+00
5,146,-1.007088e-16
5,147,0.000000e+00
5,148,0.000000e+00
5,149,0.000000e+00
5,150,0.000000e+00
5,151,-4.740467e-17
5,152,0.000000e+00
5,153,0.000000e+00
5,154,-4.642827e-17
5,155,-4.619170e-17
5,156,-1.574152e-16
5,157,0.000000e+00
5,158,0.000000e+00
5,159,0.000000e+00
5,160,0.000000e+00
5,161,0.000000e+00
5,162,0.000000e+00
5,163,0.000000e+00
5,164,0.000000e+00
5,165,0.000000e+00
5,166,0.000000e+00
5,167,0.000000e+00
5,168,0.000000e+00
5,169,0.000000e+00
5,170,0.000000e+00
5,171,0.000000e+00
5,172,0.000000e+00
5,173,0.000000e+00
5,174,0.000000e+00
5,175,0.000000e+00
5,176,0.000000e+00
5,177,0.000000e+00
5,178,0.000000e+00
5,179,0.000000e+00
5,180,0.000000e+00
5,181,0.000000e+00
5,182,0.000000e+00
5,183,0.000000e+00
5,184,0.000000e+00
5,185,0.000000e+00
5,186,0.000000e+00
5,187,0.000000e+00
5,188,0.000000e+00
5,189,0.000000e+00
5,190,0.000000e+00
5,191,0.000000e+00
5,192,0.000000e+00
5,193,0.000000e+00
5,194,0.000000e+00
5,195,0.000000e+00
5,196,0.000000e+00
5,197,0.000000e+00
5,198,0.000000e+00
5,199,0.000000e+00
5,200,0.000000e+00
5,201,0.000000e+00
6,0,0.000000e+00
6,1,6.282959e-12
6,2,1.630313e-11
6,3,2.138300e-11
6,4,2.904818e-11
6,5,3.504164e-11
6,6,4.006371e-11
6,7,4.219579e-11
6,8,4.500697e-11
6,9,4.246671e-11
6,10,4.174067e-11
6,11,3.969791e-11
6,12,3.717721e-11
6,13,3.350935e-11
6,14,2.910875e-11
6,15,2.657006e-11
6,16,2.366925e-11
6,17,1.927255e-11
6,18,1.451703e-11
6,19,1.384776e-11
6,20,1.100057e-11
6,21,9.432461e-12
6,22,8.466460e-12
6,23,6.658452e-12
6,24,6.133257e-12
6,25,6.278516e-12
6,26,4.977838e-12
6,27,4.447041e-12
6,28,3.393954e-12
6,29,3.021270e-12
6,30,2.947364e-12
6,31,2.313838e-12
6,32,2.263027e-12
6,33,2.000605e-12
6,34,1.842870e-12
6,35,1.531519e-12
6,36,1.569939e-12
6,37,1.586811e-12
6,38,1.479760e-12
6,39,1.228951e-12
6,40,1.430446e-12
6,41,1.203040e-12
6,42,1.001464e-12
6,43,1.012886e-12
6,44,1.050829e-12
6,45,8.073010e-13
6,46,9.127385e-13
6,47,7.933479e-13
6,48,6.621426e-13
6,49,6.291669e-13
6,50,5.433118e-13
6,51,4.903410e-13
6,52,5.591551e-13
6,53,6.008930e-13
6,54,3.925851e-13
6,55,5.113697e-13
6,56,3.928776e-13
6,57,3.746468e-13
6,58,3.902756e-13
6,59,3.211536e-13
6,60,4.065343e-13
6,61,2.097205e-13
6,62,1.834559e-13
6,63,2.680033e-13
6,64,1.916474e-13
6,65,8.969354e-14
6,66,1.539727e-13
6,67,1.822744e-13
6,68,1.954650e-13
6,69,9.851789e-14
6,70,1.299932e-13
6,71,7.880695e-14
6,72,1.045531e-13
6,73,1.003740e-13
6,74,9.522216e-14
6,75,1.051693e-13
6,76,4.768101e-14
6,77,1.136929e-13
6,78,9.599463e-14
6,79,6.075487e-14
6,80,4.534829e-14
6,81,1.015790e-13
6,82,1.252062e-13
6,83,2.443575e-14
6,84,4.700315e-14
6,85,5.398105e-14
6,86,7.024569e-14
6,87,8.784778e-14
6,88,6.584393e-14
6,89,3.797575e-15
6,90,4.052377e-14
6,91,3.582350e-14
6,92,1.918828e-14
6,93,2.994073e-14
6,94,2.391676e-14
6,95,5.125309e-14
6,96,3.416620e-14
6,97,4.608866e-15
6,98,2.556924e-14
6,99,2.093961e-15
6,100,2.836392e-14
6,101,4.403287e-15
6,102,1.592128e-14
6,103,1.151354e-14
6,104,7.348602e-15
6,105,1.897469e-14
6,106,3.096811e-14
6,107,3.450407e-16
6,108,1.607509e-14
6,109,-1.238842e-15
6,110,2.094479e-14
6,111,-6.294462e-16
6,112,7.158311e-16
6,113,-1.387003e-15
6,114,3.731529e-15
6,115,1.735607e-15
6,116,-1.416252e-15
6,117,-1.127799e-15
6,118,-5.336376e-16
6,119,-1.816637e-16
6,120,-1.002558e-15
6,121,-6.942372e-16
6,122,-6.998766e-16
6,123,-6.007422e-16
6,124,-6.639813e-16
6,125,0.000000e+00
6,126,-5.128955e-16
6,127,-1.760533e-16
6,128,-4.006678e-16
6,129,-1.729770e-16
6,130,-4.967244e-17
6,131,0.000000e+00
6,132,-4.756533e-17
6,133,3.517267e-16
6,134,0.000000e+00
6,135,-1.720077e-18
6,136,-1.130548e-16
6,137,0.000000e+00
6,138,0.000000e+00
6,139,-1.678407e-18
6,140,0.000000e+00
6,141,-1.092485e-16
6,142,-6.167808e-17
6,143,0.000000e+00
6,144,0.000000e+00
6,145,0.000000e+00
6,146,-1.056922e-16
6,147,0.000000e+00
6,148,0.000000e+00
6,149,0.000000e+00
6,150,0.000000e+00
6,151,-5.189022e-17
6,152,0.000000e+00
6,153,0.000000e+00
6,154,-5.082142e-17
6,155,-5.056247e-17
6,156,-1.675227e-16
6,157,0.000000e+00
6,158,0.000000e+00
6,159,0.000000e+00
6,160,0.000000e+00
6,161,0.000000e+00
6,162,0.000000e+00
6,163,0.000000e+00
6,164,0.000000e+00
6,165,0.000000e+00
6,166,0.000000e+00
6,167,0.000000e+00
6,168,0.000000e+00
6,169,0.000000e+00
6,170,0.000000e+00
6,171,0.000000e+00
6,172,0.000000e+00
6,173,0.000000e+00
6,174,0.000000e+00
6,175,0.000000e+00
6,176,0.000000e+00
6,177,0.000000e+00
6,178,0.000000e+00
6,179,0.000000e+00
6,180,0.000000e+00
6,181,0.000000e+00
6,182,0.000000e+00
6,183,0.000000e+00
6,184,0.000000e+00
6,185,0.000000e+00
6,186,0.000000e+00
6,187,0.000000e+00
6,188,0.000000e+00
6,189,0.000000e+00
6,190,0.000000e+00
6,191,0.000000e+00
6,192,0.000000e+00
6,193,0.000000e+00
6,194,0.000000e+00
6,195,0.000000e+00
6,196,0.000000e+00
6,197,0.000000e+00
6,198,0.000000e+00
6,199,0.000000e+00
6,200,0.000000e+00
6,201,0.000000e+00
7,0,0.000000e+00
7,1,6.274585e-12
7,2,1.677789e-11
7,3,2.156924e-11
7,4,3.032310e-11
7,5,3.707488e-11
7,6,4.219579e-11
7,7,4.582592e-11
7,8,4.855850e-11
7,9,4.610513e-11
7,10,4.412720e-11
7,11,4.255728e-11
7,12,3.999428e-11
7,13,3.584783e-11
7,14,3.133728e-11
7,15,2.900132e-11
7,16,2.580862e-11
7,17,2.083978e-11
7,18,1.618350e-11
7,19,1.524618e-11
7,20,1.196038e-11
7,21,1.012459e-11
7,22,8.868992e-12
7,23,6.905177e-12
7,24,6.187577e-12
7,25,6.214984e-12
7,26,4.994697e-12
7,27,4.530424e-12
7,28,3.515554e-12
7,29,3.146392e-12
7,30,3.065553e-12
7,31,2.461152e-12
7,32,2.412944e-12
7,33,2.205917e-12
7,34,2.058482e-12
7,35,1.702237e-12
7,36,1.705671e-12
7,37,1.739657e-12
7,38,1.621857e-12
7,39,1.367708e-12
7,40,1.549953e-12
7,41,1.312268e-12
7,42,1.100942e-12
7,43,1.121737e-12
7,44,1.132266e-12
7,45,8.927623e-13
7,46,1.003481e-12
7,47,8.876132e-13
7,48,7.541274e-13
7,49,7.039907e-13
7,50,6.114181e-13
7,51,5.550190e-13
7,52,6.291791e-13
7,53,6.701479e-13
7,54,4.630643e-13
7,55,5.826530e-13
7,56,4.634713e-13
7,57,4.193291e-13
7,58,4.257328e-13
7,59,3.538240e-13
7,60,4.402580e-13
7,61,2.370477e-13
7,62,2.177892e-13
7,63,3.133926e-13
7,64,2.252276e-13
7,65,1.112063e-13
7,66,1.674383e-13
7,67,1.948027e-13
7,68,2.085823e-13
7,69,1.112053e-13
7,70,1.390311e-13
7,71,8.777054e-14
7,72,1.123628e-13
7,73,1.087692e-13
7,74,1.017310e-13
7,75,1.168792e-13
7,76,5.769163e-14
7,77,1.169527e-13
7,78,9.687267e-14
7,79,6.515637e-14
7,80,4.780598e-14
7,81,1.081408e-13
7,82,1.285203e-13
7,83,2.794639e-14
7,84,5.319111e-14
7,85,6.052568e-14
7,86,7.276353e-14
7,87,9.057029e-14
7,88,6.697187e-14
7,89,3.977305e-15
7,90,3.805436e-14
7,91,3.000694e-14
7,92,1.660012e-14
7,93,2.806173e-14
7,94,1.769998e-14
7,95,4.164038e-14
7,96,2.787439e-14
7,97,-1.590290e-16
7,98,2.017352e-14
7,99,-3.101941e-15
7,100,2.608115e-14
7,101,2.170674e-15
7,102,1.342624e-14
7,103,9.281910e-15
7,104,5.023003e-15
7,105,1.725188e-14
7,106,2.838892e-14
7,107,-5.728772e-16
7,108,1.443352e-14
7,109,-2.276502e-15
7,110,2.047398e-14
7,111,-8.244025e-16
7,112,4.586992e-17
7,113,-2.418941e-15
7,114,3.242195e-15
7,115,1.256906e-16
7,116,-2.298175e-15
7,117,-1.766790e-15
7,118,-9.777859e-16
7,119,-3.061134e-16
7,120,-1.788222e-15
7,121,-1.144476e-15
7,122,-1.039025e-15
7,123,-1.017211e-15
7,124,-1.093362e-15
7,125,0.000000e+00
7,126,-8.631523e-16
7,127,-3.468483e-16
7,128,-7.698122e-16
7,129,-4.489137e-16
7,130,-1.245604e-16
7,131,0.000000e+00
7,132,-1.192765e-16
7,133,5.138086e-16
7,134,0.000000e+00
7,135,-8.306368e-17
7,136,-1.523175e-16
7,137,0.000000e+00
7,138,0.000000e+00
7,139,-8.105138e-17
7,140,0.000000e+00
7,141,-1.471894e-16
7,142,-2.268509e-16
7,143,0.000000e+00
7,144,0.000000e+00
7,145,0.000000e+00
7,146,-1.423979e-16
7,147,0.000000e+00
7,148,0.000000e+00
7,149,0.000000e+00
7,150,0.000000e+00
7,151,-1.908513e-16
7,152,0.000000e+00
7,153,0.000000e+00
7,154,-1.869203e-16
7,155,-1.859679e-16
7,156,-3.567162e-16
7,157,0.000000e+00
7,158,0.000000e+00
7,159,0.000000e+00
7,160,0.000000e+00
7,161,0.000000e+00
7,162,0.000000e+00
7,163,0.000000e+00
7,164,0.000000e+00
7,165,0.000000e+00
7,166,0.000000e+00
7,167,0.000000e+00
7,168,0.000000e+00
7,169,0.000000e+00
7,170,0.000000e+00
7,171,0.000000e+00
7,172,0.000000e+00
7,173,0.000000e+00
7,174,0.000000e+00
7,175,0.000000e+00
7,176,0.000000e+00
7,177,0.000000e+00
7,178,0.000000e+00
7,179,0.000000e+00
7,180,0.000000e+00
7,181,0.000000e+00
7,182,0.000000e+00
7,183,0.000000e+00
7,184,0.000000e+00
7,185,0.000000e+00
7,186,0.000000e+00
7,187,0.000000e+00
7,188,0.000000e+00
7,189,0.000000e+00
7,190,0.000000e+00
7,191,0.000000e+00
7,192,0.000000e+00
7,193,0.000000e+00
7,194,0.000000e+00
7,195,0.000000e+00
7,196,0.000000e+00
7,197,0.000000e+00
7,198,0.000000e+00
7,199,0.000000e+00
7,200,0.000000e+00
7,201,0.000000e+00
8,0,0.000000e+00
8,1,6.827148e-12
8,2,1.803206e-11
8,3,2.316151e-11
8,4,3.245329e-11
8,5,3.956003e-11
8,6,4.500697e-11
8,7,4.855850e-11
8,8,5.227338e-11
8,9,4.917690e-11
8,10,4.715596e-11
8,11,4.549833e-11
8,12,4.264538e-11
8,13,3.812052e-11
8,14,3.327821e-11
8,15,3.054337e-11
8,16,2.728109e-11
8,17,2.208127e-11
8,18,1.699491e-11
8,19,1.618517e-11
8,20,1.275312e-11
8,21,1.094300e-11
8,22,9.643390e-12
8,23,7.496749e-12
8,24,6.682668e-12
8,25,6.746735e-12
8,26,5.423597e-12
8,27,4.935415e-12
8,28,3.822808e-12
8,29,3.427708e-12
8,30,3.347570e-12
8,31,2.690421e-12
8,32,2.634982e-12
8,33,2.421975e-12
8,34,2.251359e-12
8,35,1.847423e-12
8,36,1.879669e-12
8,37,1.930383e-12
8,38,1.804218e-12
8,39,1.525098e-12
8,40,1.723020e-12
8,41,1.464559e-12
8,42,1.231430e-12
8,43,1.244342e-12
8,44,1.277147e-12
8,45,1.000396e-12
8,46,1.127932e-12
8,47,9.890857e-13
8,48,8.470472e-13
8,49,7.913992e-13
8,50,6.871580e-13
8,51,6.264329e-13
8,52,7.085083e-13
8,53,7.556426e-13
8,54,5.241624e-13
8,55,6.582662e-13
8,56,5.278282e-13
8,57,4.760037e-13
8,58,4.828784e-13
8,59,3.988631e-13
8,60,4.973024e-13
8,61,2.646913e-13
8,62,2.446473e-13
8,63,3.554954e-13
8,64,2.556296e-13
8,65,1.236832e-13
8,66,1.865082e-13
8,67,2.196195e-13
8,68,2.388475e-13
8,69,1.271932e-13
8,70,1.605744e-13
8,71,9.946127e-14
8,72,1.298135e-13
8,73,1.223983e-13
8,74,1.159331e-13
8,75,1.325029e-13
8,76,6.551585e-14
8,77,1.356892e-13
8,78,1.101244e-13
8,79,7.562417e-14
8,80,5.605744e-14
8,81,1.267183e-13
8,82,1.487817e-13
8,83,3.373828e-14
8,84,6.270165e-14
8,85,7.186260e-14
8,86,8.604340e-14
8,87,1.073887e-13
8,88,7.832222e-14
8,89,7.634066e-15
8,90,4.474862e-14
8,91,3.538356e-14
8,92,1.975951e-14
8,93,3.045467e-14
8,94,1.981733e-14
8,95,4.788663e-14
8,96,3.185949e-14
8,97,-5.604791e-16
8,98,2.406726e-14
8,99,-2.327028e-15
8,100,3.010489e-14
8,101,2.920785e-15
8,102,1.547426e-14
8,103,1.092035e-14
8,104,5.938027e-15
8,105,1.998901e-14
8,106,3.291305e-14
8,107,-6.585292e-16
8,108,1.687646e-14
8,109,-2.429404e-15
8,110,2.311149e-14
8,111,-9.326522e-16
8,112,1.136403e-16
8,113,-2.577279e-15
8,114,3.432150e-15
8,115,5.153846e-16
8,116,-2.389576e-15
8,117,-1.845719e-15
8,118,-1.051377e-15
8,119,-3.716473e-16
8,120,-1.872732e-15
8,121,-1.246406e-15
8,122,-1.129456e-15
8,123,-1.073257e-15
8,124,-1.156717e-15
8,125,0.000000e+00
8,126,-9.754629e-16
8,127,-3.618172e-16
8,128,-9.105403e-16
8,129,-6.065079e-16
8,130,-1.683687e-16
8,131,0.000000e+00
8,132,-1.612265e-16
8,133,4.516509e-16
8,134,0.000000e+00
8,135,-1.321414e-16
8,136,-1.689058e-16
8,137,0.000000e+00
8,138,0.000000e+00
8,139,-1.289402e-16
8,140,0.000000e+00
8,141,-1.632192e-16
8,142,-2.434180e-16
8,143,0.000000e+00
8,144,0.000000e+00
8,145,0.000000e+00
8,146,-1.579059e-16
8,147,0.000000e+00
8,148,0.000000e+00
8,149,0.000000e+00
8,150,0.000000e+00
8,151,-2.047894e-16
8,152,0.000000e+00
8,153,0.000000e+00
8,154,-2.005713e-16
8,155,-1.995493e-16
8,156,-3.881476e-16
8,157,0.000000e+00
8,158,0.000000e+00
8,159,0.000000e+00
8,160,0.000000e+00
8,161,0.000000e+00
8,162,0.000000e+00
8,163,0.000000e+00
8,164,0.000000e+00
8,165,0.000000e+00
8,166,0.000000e+00
8,167,0.000000e+00
8,168,0.000000e+00
8,169,0.000000e+00
8,170,0.000000e+00
8,171,0.000000e+00
8,172,0.000000e+00
8,173,0.000000e+00
8,174,0.000000e+00
8,175,0.000000e+00
8,176,0.000000e+00
8,177,0.000000e+00
8,178,0.000000e+00
8,179,0.000000e+00
8,180,0.000000e+00
8,181,0.000000e+00
8,182,0.000000e+00
8,183,0.000000e+00
8,184,0.000000e+00
8,185,0.000000e+00
8,186,0.000000e+00
8,187,0.000000e+00
8,188,0.000000e+00
8,189,0.000000e+00
8,190,0.000000e+00
8,191,0.000000e+00
8,192,0.000000e+00
8,193,0.000000e+00
8,194,0.000000e+00
8,195,0.000000e+00
8,196,0.000000e+00
8,197,0.000000e+00
8,198,0.000000e+00
8,199,0.000000e+00
8,200,0.000000e+00
8,201,0.000000e+00
9,0,0.000000e+00
9,1,5.824439e-12
9,2,1.664222e-11
9,3,2.135479e-11
9,4,3.057403e-11
9,5,3.745648e-11
9,6,4.246671e-11
9,7,4.610513e-11
9,8,4.917690e-11
9,9,4.773370e-11
9,10,4.475724e-11
9,11,4.312092e-11
9,12,4.031148e-11
9,13,3.576289e-11
9,14,3.118893e-11
9,15,2.814573e-11
9,16,2.512107e-11
9,17,2.041870e-11
9,18,1.535879e-11
9,19,1.447583e-11
9,20,1.166780e-11
9,21,1.003099e-11
9,22,8.889810e-12
9,23,6.988220e-12
9,24,6.304401e-12
9,25,6.317806e-12
9,26,5.147970e-12
9,27,4.667241e-12
9,28,3.656992e-12
9,29,3.270039e-12
9,30,3.162308e-12
9,31,2.581273e-12
9,32,2.521280e-12
9,33,2.308474e-12
9,34,2.131095e-12
9,35,1.786620e-12
9,36,1.782564e-12
9,37,1.810091e-12
9,38,1.703165e-12
9,39,1.424252e-12
9,40,1.627698e-12
9,41,1.378301e-12
9,42,1.157980e-12
9,43,1.176161e-12
9,44,1.190308e-12
9,45,9.553337e-13
9,46,1.059341e-12
9,47,9.492555e-13
9,48,8.197803e-13
9,49,7.545440e-13
9,50,6.557382e-13
9,51,5.913033e-13
9,52,6.602073e-13
9,53,6.872074e-13
9,54,4.911171e-13
9,55,6.055744e-13
9,56,4.891577e-13
9,57,4.324056e-13
9,58,4.312070e-13
9,59,3.598918e-13
9,60,4.460698e-13
9,61,2.414943e-13
9,62,2.253420e-13
9,63,3.255976e-13
9,64,2.365999e-13
9,65,1.182200e-13
9,66,1.735950e-13
9,67,2.004480e-13
9,68,2.137168e-13
9,69,1.180916e-13
9,70,1.499718e-13
9,71,9.450643e-14
9,72,1.218232e-13
9,73,1.141489e-13
9,74,1.072090e-13
9,75,1.245295e-13
9,76,6.400938e-14
9,77,1.236472e-13
9,78,9.859920e-14
9,79,6.961283e-14
9,80,5.321714e-14
9,81,1.155734e-13
9,82,1.325731e-13
9,83,3.181723e-14
9,84,5.816676e-14
9,85,6.551892e-14
9,86,7.673734e-14
9,87,9.506017e-14
9,88,7.019647e-14
9,89,8.737808e-15
9,90,4.004870e-14
9,91,3.146024e-14
9,92,1.846907e-14
9,93,2.765399e-14
9,94,1.825573e-14
9,95,4.195382e-14
9,96,2.922682e-14
9,97,8.374790e-16
9,98,2.135010e-14
9,99,-1.594709e-15
9,100,2.726181e-14
9,101,3.208953e-15
9,102,1.441061e-14
9,103,1.112250e-14
9,104,6.073376e-15
9,105,1.798596e-14
9,106,2.943134e-14
9,107,9.584899e-17
9,108,1.526391e-14
9,109,-1.572988e-15
9,110,2.097432e-14
9,111,-5.036909e-16
9,112,6.597147e-16
9,113,-1.749718e-15
9,114,3.870181e-15
9,115,1.161513e-15
9,116,-1.799044e-15
9,117,-1.346429e-15
9,118,-7.563122e-16
9,119,-2.465606e-16
9,120,-1.345278e-15
9,121,-9.396882e-16
9,122,-8.803834e-16
9,123,-7.905596e-16
9,124,-8.554786e-16
9,125,0.000000e+00
9,126,-6.977544e-16
9,127,-2.446494e-16
9,128,-6.680636e-16
9,129,-4.017107e-16
9,130,-1.198570e-16
9,131,0.000000e+00
9,132,-1.147727e-16
9,133,5.358164e-16
9,134,0.000000e+00
9,135,-8.723866e-17
9,136,-1.044335e-16
9,137,0.000000e+00
9,138,0.000000e+00
9,139,-8.512522e-17
9,140,0.000000e+00
9,141,-1.009175e-16
9,142,-1.403738e-16
9,143,0.000000e+00
9,144,0.000000e+00
9,145,0.000000e+00
9,146,-9.763233e-17
9,147,0.000000e+00
9,148,0.000000e+00
9,149,0.000000e+00
9,150,0.000000e+00
9,151,-1.180975e-16
9,152,0.000000e+00
9,153,0.000000e+00
9,154,-1.156650e-16
9,155,-1.150756e-16
9,156,-2.307568e-16
9,157,0.000000e+00
9,158,0.000000e+00
9,159,0.000000e+00
9,160,0.000000e+00
9,161,0.000000e+00
9,162,0.000000e+00
9,163,0.000000e+00
9,164,0.000000e+00
9,165,0.000000e+00
9,166,0.000000e+00
9,167,0.000000e+00
9,168,0.000000e+00
9,169,0.000000e+00
9,170,0.000000e+00
9,171,0.000000e+00
9,172,0.000000e+00
9,173,0.000000e+00
9,174,0.000000e+00
9,175,0.000000e+00
9,176,0.000000e+00
9,177,0.000000e+00
9,178,0.000000e+00
9,179,0.000000e+00
9,180,0.000000e+00
9,181,0.000000e+00
9,182,0.000000e+00
9,183,0.000000e+00
9,184,0.000000e+00
9,185,0.000000e+00
9,186,0.000000e+00
9,187,0.000000e+00
9,188,0.000000e+00
9,189,0.000000e+00
9,190,0.000000e+00
9,191,0.000000e+00
9,192,0.000000e+00
9,193,0.000000e+00
9,194,0.000000e+00
9,195,0.000000e+00
9,196,0.000000e+00
9,197,0.000000e+00
9,198,0.000000e+00
9,199,0.000000e+00
9,200,0.000000e+00
9,201,0.000000e+00
10,0,0.000000e+00
10,1,6.343830e-12
10,2,1.688958e-11
10,3,2.247159e-11
10,4,3.020779e-11
10,5,3.647687e-11
10,6,4.174067e-11
10,7,4.412720e-11
10,8,4.715596e-11
10,9,4.475724e-11
10,10,4.440086e-11
10,11,4.201182e-11
10,12,3.928582e-11
10,13,3.541222e-11
10,14,3.100295e-11
10,15,2.821208e-11
10,16,2.516383e-11
10,17,2.078846e-11
10,18,1.578704e-11
10,19,1.525505e-11
10,20,1.235434e-11
10,21,1.071303e-11
10,22,9.671516e-12
10,23,7.609036e-12
10,24,7.084962e-12
10,25,7.111167e-12
10,26,5.607372e-12
10,27,4.977891e-12
10,28,3.816828e-12
10,29,3.365342e-12
10,30,3.237402e-12
10,31,2.562513e-12
10,32,2.507991e-12
10,33,2.191552e-12
10,34,2.011327e-12
10,35,1.691188e-12
10,36,1.730332e-12
10,37,1.718430e-12
10,38,1.595715e-12
10,39,1.352391e-12
10,40,1.565293e-12
10,41,1.319612e-12
10,42,1.107001e-12
10,43,1.113989e-12
10,44,1.138289e-12
10,45,8.950464e-13
10,46,1.001546e-12
10,47,8.666423e-13
10,48,7.363084e-13
10,49,7.024673e-13
10,50,6.049014e-13
10,51,5.499611e-13
10,52,6.144380e-13
10,53,6.474967e-13
10,54,4.373131e-13
10,55,5.535000e-13
10,56,4.306095e-13
10,57,4.111402e-13
10,58,4.247660e-13
10,59,3.532049e-13
10,60,4.383033e-13
10,61,2.352131e-13
10,62,2.053136e-13
10,63,2.914240e-13
10,64,2.101928e-13
10,65,1.082480e-13
10,66,1.742470e-13
10,67,1.991631e-13
10,68,2.119421e-13
10,69,1.128151e-13
10,70,1.468364e-13
10,71,8.967504e-14
10,72,1.167522e-13
10,73,1.121330e-13
10,74,1.069608e-13
10,75,1.164198e-13
10,76,5.879046e-14
10,77,1.281572e-13
10,78,1.033517e-13
10,79,6.747287e-14
10,80,5.155041e-14
10,81,1.130908e-13
10,82,1.336726e-13
10,83,2.814563e-14
10,84,5.248249e-14
10,85,5.803479e-14
10,86,7.526373e-14
10,87,9.289778e-14
10,88,6.982121e-14
10,89,5.707421e-15
10,90,4.339909e-14
10,91,3.960962e-14
10,92,2.216634e-14
10,93,3.412782e-14
10,94,2.673622e-14
10,95,5.620292e-14
10,96,3.649354e-14
10,97,5.890784e-15
10,98,2.879425e-14
10,99,3.054330e-15
10,100,2.956782e-14
10,101,4.708252e-15
10,102,1.662978e-14
10,103,1.434121e-14
10,104,7.939678e-15
10,105,1.999578e-14
10,106,3.234095e-14
10,107,1.676749e-15
10,108,1.721445e-14
10,109,-8.105780e-16
10,110,2.270823e-14
10,111,-8.615843e-16
10,112,2.194122e-15
10,113,-1.076492e-15
10,114,6.755511e-15
10,115,2.403912e-15
10,116,-1.392648e-15
10,117,-9.607743e-16
10,118,-4.696122e-16
10,119,-1.532070e-16
10,120,-8.465864e-16
10,121,-7.089441e-16
10,122,-6.901114e-16
10,123,-5.287445e-16
10,124,-5.795573e-16
10,125,0.000000e+00
10,126,-4.870214e-16
10,127,-1.116292e-16
10,128,-4.465279e-16
10,129,-2.015363e-16
10,130,-6.766962e-17
10,131,0.000000e+00
10,132,-6.479906e-17
10,133,1.075574e-16
10,134,0.000000e+00
10,135,-2.966327e-17
10,136,-7.125392e-17
10,137,0.000000e+00
10,138,0.000000e+00
10,139,-2.894466e-17
10,140,0.000000e+00
10,141,-6.885497e-17
10,142,-1.255837e-17
10,143,0.000000e+00
10,144,0.000000e+00
10,145,0.000000e+00
10,146,-6.661356e-17
10,147,0.000000e+00
10,148,0.000000e+00
10,149,0.000000e+00
10,150,0.000000e+00
10,151,-1.056544e-17
10,152,0.000000e+00
10,153,0.000000e+00
10,154,-1.034782e-17
10,155,-1.029510e-17
10,156,-8.159971e-17
10,157,0.000000e+00
10,158,0.000000e+00
10,159,0.000000e+00
10,160,0.000000e+00
10,161,0.000000e+00
10,162,0.000000e+00
10,163,0.000000e+00
10,164,0.000000e+00
10,165,0.000000e+00
10,166,0.000000e+00
10,167,0.000000e+00
10,168,0.000000e+00
10,169,0.000000e+00
10,170,0.000000e+00
10,171,0.000000e+00
10,172,0.000000e+00
10,173,0.000000e+00
10,174,0.000000e+00
10,175,0.000000e+00
10,176,0.000000e+00
10,177,0.000000e+00
10,178,0.000000e+00
10,179,0.000000e+00
10,180,0.000000e+00
10,181,0.000000e+00
10,182,0.000000e+00
10,183,0.000000e+00
10,184,0.000000e+00
10,185,0.000000e+00
10,186,0.000000e+00
10,187,0.000000e+00
10,188,0.000000e+00
10,189,0.000000e+00
10,190,0.000000e+00
10,191,0.000000e+00
10,192,0.000000e+00
10,193,0.000000e+00
10,194,0.000000e+00
10,195,0.000000e+00
10,196,0.000000e+00
10,197,0.000000e+00
10,198,0.000000e+00
10,199,0.000000e+00
10,200,0.000000e+00
10,201,0.000000e+00
11,0,0.000000e+00
11,1,5.759165e-12
11,2,1.591697e-11
11,3,2.073364e-11
11,4,2.862977e-11
11,5,3.482000e-11
11,6,3.969791e-11
11,7,4.255728e-11
11,8,4.549833e-11
11,9,4.312092e-11
11,10,4.201182e-11
11,11,4.041460e-11
11,12,3.788313e-11
11,13,3.408533e-11
11,14,2.989741e-11
11,15,2.750339e-11
11,16,2.448942e-11
11,17,1.999816e-11
11,18,1.532409e-11
11,19,1.455274e-11
11,20,1.152047e-11
11,21,9.830945e-12
11,22,8.742853e-12
11,23,6.865350e-12
11,24,6.294352e-12
11,25,6.341591e-12
11,26,5.090444e-12
11,27,4.619799e-12
11,28,3.583763e-12
11,29,3.189560e-12
11,30,3.083816e-12
11,31,2.474959e-12
11,32,2.425272e-12
11,33,2.169195e-12
11,34,2.010891e-12
11,35,1.685939e-12
11,36,1.713762e-12
11,37,1.723714e-12
11,38,1.604375e-12
11,39,1.372832e-12
11,40,1.559990e-12
11,41,1.328331e-12
11,42,1.114964e-12
11,43,1.123653e-12
11,44,1.139978e-12
11,45,9.055097e-13
11,46,1.009262e-12
11,47,8.866690e-13
11,48,7.630951e-13
11,49,7.176292e-13
11,50,6.260592e-13
11,51,5.782521e-13
11,52,6.391175e-13
11,53,6.724152e-13
11,54,4.738140e-13
11,55,5.836325e-13
11,56,4.647289e-13
11,57,4.276555e-13
11,58,4.378529e-13
11,59,3.658356e-13
11,60,4.497555e-13
11,61,2.472196e-13
11,62,2.226772e-13
11,63,3.124589e-13
11,64,2.282957e-13
11,65,1.222743e-13
11,66,1.784527e-13
11,67,2.021372e-13
11,68,2.140888e-13
11,69,1.186269e-13
11,70,1.518152e-13
11,71,9.477247e-14
11,72,1.212343e-13
11,73,1.174848e-13
11,74,1.109012e-13
11,75,1.228586e-13
11,76,6.616954e-14
11,77,1.299495e-13
11,78,1.017962e-13
11,79,7.008948e-14
11,80,5.388026e-14
11,81,1.160323e-13
11,82,1.332446e-13
11,83,3.073563e-14
11,84,5.657471e-14
11,85,6.201637e-14
11,86,7.678417e-14
11,87,9.388906e-14
11,88,6.979321e-14
11,89,8.480105e-15
11,90,4.161545e-14
11,91,3.644285e-14
11,92,2.130305e-14
11,93,3.220904e-14
11,94,2.371385e-14
11,95,5.028203e-14
11,96,3.286431e-14
11,97,3.976098e-15
11,98,2.556068e-14
11,99,1.204168e-15
11,100,2.787522e-14
11,101,3.889586e-15
11,102,1.495180e-14
11,103,1.334633e-14
11,104,6.913650e-15
11,105,1.840679e-14
11,106,3.031653e-14
11,107,1.484808e-15
11,108,1.572086e-14
11,109,-1.103387e-15
11,110,2.216808e-14
11,111,-6.083530e-16
11,112,2.120359e-15
11,113,-1.340388e-15
11,114,6.726572e-15
11,115,1.534170e-15
11,116,-1.618476e-15
11,117,-1.130709e-15
11,118,-6.343539e-16
11,119,-2.062444e-16
11,120,-1.119908e-15
11,121,-8.413640e-16
11,122,-7.639915e-16
11,123,-6.636878e-16
11,124,-7.111200e-16
11,125,0.000000e+00
11,126,-6.090911e-16
11,127,-1.824705e-16
11,128,-5.937701e-16
11,129,-3.524017e-16
11,130,-1.056567e-16
11,131,0.000000e+00
11,132,-1.011747e-16
11,133,3.237669e-16
11,134,0.000000e+00
11,135,-8.129886e-17
11,136,-8.231233e-17
11,137,0.000000e+00
11,138,0.000000e+00
11,139,-7.932932e-17
11,140,0.000000e+00
11,141,-7.954107e-17
11,142,-9.900020e-17
11,143,0.000000e+00
11,144,0.000000e+00
11,145,0.000000e+00
11,146,-7.695180e-17
11,147,0.000000e+00
11,148,0.000000e+00
11,149,0.000000e+00
11,150,0.000000e+00
11,151,-8.328958e-17
11,152,0.000000e+00
11,153,0.000000e+00
11,154,-8.157404e-17
11,155,-8.115840e-17
11,156,-1.712697e-16
11,157,0.000000e+00
11,158,0.000000e+00
11,159,0.000000e+00
11,160,0.000000e+00
11,161,0.000000e+00
11,162,0.000000e+00
11,163,0.000000e+00
11,164,0.000000e+00
11,165,0.000000e+00
11,166,0.000000e+00
11,167,0.000000e+00
11,168,0.000000e+00
11,169,0.000000e+00
11,170,0.000000e+00
11,171,0.000000e+00
11,172,0.000000e+00
11,173,0.000000e+00
11,174,0.000000e+00
11,175,0.000000e+00
11,176,0.000000e+00
11,177,0.000000e+00
11,178,0.000000e+00
11,179,0.000000e+00
11,180,0.000000e+00
11,181,0.000000e+00
11,182,0.000000e+00
11,183,0.000000e+00
11,184,0.000000e+00
11,185,0.000000e+00
11,186,0.000000e+00
11,187,0.000000e+00
11,188,0.000000e+00
11,189,0.000000e+00
11,190,0.000000e+00
11,191,0.000000e+00
11,192,0.000000e+00
11,193,0.000000e+00
11,194,0.000000e+00
11,195,0.000000e+00
11,196,0.000000e+00
11,197,0.000000e+00
11,198,0.000000e+00
11,199,0.000000e+00
11,200,0.000000e+00
11,201,0.000000e+00
12,0,0.000000e+00
12,1,5.266882e-12
12,2,1.481161e-11
12,3,1.927237e-11
12,4,2.661843e-11
12,5,3.244485e-11
12,6,3.717721e-11
12,7,3.999428e-11
12,8,4.264538e-11
12,9,4.031148e-11
12,10,3.928582e-11
12,11,3.788313e-11
12,12,3.588043e-11
12,13,3.234766e-11
12,14,2.851686e-11
12,15,2.674791e-11
12,16,2.376555e-11
12,17,1.928168e-11
12,18,1.518777e-11
12,19,1.426410e-11
12,20,1.108791e-11
12,21,9.272622e-12
12,22,8.131060e-12
12,23,6.330267e-12
12,24,5.731046e-12
12,25,5.782046e-12
12,26,4.673908e-12
12,27,4.222738e-12
12,28,3.284370e-12
12,29,2.933429e-12
12,30,2.840074e-12
12,31,2.276022e-12
12,32,2.237263e-12
12,33,2.011671e-12
12,34,1.867853e-12
12,35,1.571409e-12
12,36,1.598896e-12
12,37,1.600515e-12
12,38,1.495343e-12
12,39,1.275018e-12
12,40,1.442397e-12
12,41,1.224055e-12
12,42,1.027695e-12
12,43,1.031257e-12
12,44,1.057175e-12
12,45,8.325556e-13
12,46,9.303325e-13
12,47,8.186249e-13
12,48,7.114350e-13
12,49,6.580167e-13
12,50,5.849154e-13
12,51,5.417816e-13
12,52,5.994620e-13
12,53,6.300738e-13
12,54,4.529494e-13
12,55,5.484162e-13
12,56,4.407752e-13
12,57,4.055442e-13
12,58,4.123361e-13
12,59,3.469377e-13
12,60,4.275340e-13
12,61,2.370778e-13
12,62,2.112308e-13
12,63,2.959115e-13
12,64,2.176207e-13
12,65,1.194610e-13
12,66,1.694468e-13
12,67,1.930082e-13
12,68,2.030938e-13
12,69,1.104537e-13
12,70,1.457171e-13
12,71,9.076808e-14
12,72,1.148947e-13
12,73,1.132395e-13
12,74,1.034948e-13
12,75,1.143821e-13
12,76,6.466555e-14
12,77,1.216834e-13
12,78,9.678657e-14
12,79,6.589678e-14
12,80,5.103589e-14
12,81,1.072198e-13
12,82,1.240929e-13
12,83,2.894056e-14
12,84,5.311722e-14
12,85,5.815197e-14
12,86,7.175931e-14
12,87,8.675965e-14
12,88,6.465845e-14
12,89,8.992710e-15
12,90,3.851446e-14
12,91,3.365127e-14
12,92,1.995424e-14
12,93,2.740098e-14
12,94,2.187478e-14
12,95,4.743358e-14
12,96,3.014544e-14
12,97,3.710462e-15
12,98,2.362913e-14
12,99,1.270471e-15
12,100,2.526249e-14
12,101,3.444556e-15
12,102,1.342468e-14
12,103,1.038186e-14
12,104,5.824504e-15
12,105,1.667248e-14
12,106,2.755239e-14
12,107,6.538281e-17
12,108,1.411944e-14
12,109,-1.438770e-15
12,110,1.925089e-14
12,111,-4.684062e-16
12,112,5.988102e-16
12,113,-1.564056e-15
12,114,3.326379e-15
12,115,1.271959e-15
12,116,-1.493179e-15
12,117,-1.089573e-15
12,118,-6.294896e-16
12,119,-1.978710e-16
12,120,-1.114233e-15
12,121,-7.834057e-16
12,122,-7.138901e-16
12,123,-6.489048e-16
12,124,-6.991282e-16
12,125,0.000000e+00
12,126,-5.724740e-16
12,127,-2.022514e-16
12,128,-5.642100e-16
12,129,-3.428977e-16
12,130,-1.034138e-16
12,131,0.000000e+00
12,132,-9.902697e-17
12,133,3.725114e-16
12,134,0.000000e+00
12,135,-8.043494e-17
12,136,-7.705770e-17
12,137,0.000000e+00
12,138,0.000000e+00
12,139,-7.848633e-17
12,140,0.000000e+00
12,141,-7.446336e-17
12,142,-1.250758e-16
12,143,0.000000e+00
12,144,0.000000e+00
12,145,0.000000e+00
12,146,-7.203938e-17
12,147,0.000000e+00
12,148,0.000000e+00
12,149,0.000000e+00
12,150,0.000000e+00
12,151,-1.052272e-16
12,152,0.000000e+00
12,153,0.000000e+00
12,154,-1.030598e-16
12,155,-1.025347e-16
12,156,-1.898612e-16
12,157,0.000000e+00
12,158,0.000000e+00
12,159,0.000000e+00
12,160,0.000000e+00
12,161,0.000000e+00
12,162,0.000000e+00
12,163,0.000000e+00
12,164,0.000000e+00
12,165,0.000000e+00
12,166,0.000000e+00
12,167,0.000000e+00
12,168,0.000000e+00
12,169,0.000000e+00
12,170,0.000000e+00
12,171,0.000000e+00
12,172,0.000000e+00
12,173,0.000000e+00
12,174,0.000000e+00
12,175,0.000000e+00
12,176,0.000000e+00
12,177,0.000000e+00
12,178,0.000000e+00
12,179,0.000000e+00
12,180,0.000000e+00
12,181,0.000000e+00
12,182,0.000000e+00
12,183,0.000000e+00
12,184,0.000000e+00
12,185,0.000000e+00
12,186,0.000000e+00
12,187,0.000000e+00
12,188,0.000000e+00
12,189,0.000000e+00
12,190,0.000000e+00
12,191,0.000000e+00
12,192,0.000000e+00
12,193,0.000000e+00
12,194,0.000000e+00
12,195,0.000000e+00
12,196,0.000000e+00
12,197,0.000000e+00
12,198,0.000000e+00
12,199,0.000000e+00
12,200,0.000000e+00
12,201,0.000000e+00
13,0,0.000000e+00
13,1,4.795137e-12
13,2,1.352634e-11
13,3,1.771797e-11
13,4,2.383113e-11
13,5,2.913481e-11
13,6,3.350935e-11
13,7,3.584783e-11
13,8,3.812052e-11
13,9,3.576289e-11
13,10,3.541222e-11
13,11,3.408533e-11
13,12,3.234766e-11
13,13,2.969563e-11
13,14,2.622109e-11
13,15,2.543294e-11
13,16,2.252925e-11
13,17,1.832276e-11
13,18,1.528612e-11
13,19,1.460242e-11
13,20,1.122255e-11
13,21,9.291153e-12
13,22,8.157388e-12
13,23,6.306645e-12
13,24,5.762231e-12
13,25,5.730389e-12
13,26,4.539062e-12
13,27,4.042693e-12
13,28,3.114646e-12
13,29,2.768919e-12
13,30,2.675149e-12
13,31,2.124913e-12
13,32,2.113009e-12
13,33,1.847289e-12
13,34,1.707382e-12
13,35,1.461695e-12
13,36,1.508186e-12
13,37,1.460085e-12
13,38,1.364125e-12
13,39,1.178393e-12
13,40,1.347873e-12
13,41,1.135720e-12
13,42,9.537724e-13
13,43,9.470663e-13
13,44,9.689668e-13
13,45,7.683043e-13
13,46,8.584736e-13
13,47,7.469735e-13
13,48,6.427346e-13
13,49,6.077777e-13
13,50,5.390546e-13
13,51,5.124238e-13
13,52,5.567859e-13
13,53,5.887205e-13
13,54,4.244828e-13
13,55,5.066113e-13
13,56,4.004723e-13
13,57,3.798026e-13
13,58,3.928125e-13
13,59,3.312622e-13
13,60,4.047912e-13
13,61,2.308812e-13
13,62,1.991732e-13
13,63,2.679606e-13
13,64,2.011076e-13
13,65,1.185860e-13
13,66,1.671544e-13
13,67,1.866633e-13
13,68,1.920932e-13
13,69,1.055484e-13
13,70,1.401730e-13
13,71,8.740552e-14
13,72,1.078816e-13
13,73,1.110098e-13
13,74,1.038632e-13
13,75,1.094831e-13
13,76,6.611485e-14
13,77,1.219424e-13
13,78,9.555872e-14
13,79,6.478488e-14
13,80,5.164807e-14
13,81,1.035812e-13
13,82,1.175034e-13
13,83,2.698078e-14
13,84,4.824745e-14
13,85,5.079360e-14
13,86,6.604408e-14
13,87,7.751694e-14
13,88,5.837237e-14
13,89,6.837417e-15
13,90,3.634595e-14
13,91,3.467120e-14
13,92,2.057484e-14
13,93,2.928745e-14
13,94,2.406092e-14
13,95,4.993467e-14
13,96,3.126788e-14
13,97,5.909138e-15
13,98,2.420618e-14
13,99,2.737542e-15
13,100,2.416081e-14
13,101,3.824867e-15
13,102,1.320669e-14
13,103,1.171958e-14
13,104,6.271658e-15
13,105,1.595391e-14
13,106,2.622957e-14
13,107,1.420287e-15
13,108,1.366227e-14
13,109,-7.160480e-16
13,110,1.887436e-14
13,111,-5.600834e-16
13,112,1.906594e-15
13,113,-9.489250e-16
13,114,5.775709e-15
13,115,1.718884e-15
13,116,-1.198149e-15
13,117,-7.999935e-16
13,118,-4.163294e-16
13,119,-1.545671e-16
13,120,-7.305655e-16
13,121,-6.180561e-16
13,122,-5.665476e-16
13,123,-4.482530e-16
13,124,-4.806240e-16
13,125,0.000000e+00
13,126,-4.503306e-16
13,127,-9.511036e-17
13,128,-4.301099e-16
13,129,-2.524933e-16
13,130,-7.510256e-17
13,131,0.000000e+00
13,132,-7.191670e-17
13,133,1.639309e-16
13,134,0.000000e+00
13,135,-5.502877e-17
13,136,-6.550125e-17
13,137,0.000000e+00
13,138,0.000000e+00
13,139,-5.369564e-17
13,140,0.000000e+00
13,141,-6.329598e-17
13,142,-3.088790e-17
13,143,0.000000e+00
13,144,0.000000e+00
13,145,0.000000e+00
13,146,-6.123553e-17
13,147,0.000000e+00
13,148,0.000000e+00
13,149,0.000000e+00
13,150,0.000000e+00
13,151,-2.598622e-17
13,152,0.000000e+00
13,153,0.000000e+00
13,154,-2.545097e-17
13,155,-2.532129e-17
13,156,-9.264119e-17
13,157,0.000000e+00
13,158,0.000000e+00
13,159,0.000000e+00
13,160,0.000000e+00
13,161,0.000000e+00
13,162,0.000000e+00
13,163,0.000000e+00
13,164,0.000000e+00
13,165,0.000000e+00
13,166,0.000000e+00
13,167,0.000000e+00
13,168,0.000000e+00
13,169,0.000000e+00
13,170,0.000000e+00
13,171,0.000000e+00
13,172,0.000000e+00
13,173,0.000000e+00
13,174,0.000000e+00
13,175,0.000000e+00
13,176,0.000000e+00
13,177,0.000000e+00
13,178,0.000000e+00
13,179,0.000000e+00
13,180,0.000000e+00
13,181,0.000000e+00
13,182,0.000000e+00
13,183,0.000000e+00
13,184,0.000000e+00
13,185,0.000000e+00
13,186,0.000000e+00
13,187,0.000000e+00
13,188,0.000000e+00
13,189,0.000000e+00
13,190,0.000000e+00
13,191,0.000000e+00
13,192,0.000000e+00
13,193,0.000000e+00
13,194,0.000000e+00
13,195,0.000000e+00
13,196,0.000000e+00
13,197,0.000000e+00
13,198,0.000000e+00
13,199,0.000000e+00
13,200,0.000000e+00
13,201,0.000000e+00
14,0,0.000000e+00
14,1,4.000604e-12
14,2,1.166263e-11
14,3,1.531366e-11
14,4,2.051725e-11
14,5,2.517505e-11
14,6,2.910875e-11
14,7,3.133728e-11
14,8,3.327821e-11
14,9,3.118893e-11
14,10,3.100295e-11
14,11,2.989741e-11
14,12,2.851686e-11
14,13,2.622109e-11
14,14,2.347065e-11
14,15,2.301591e-11
14,16,2.037093e-11
14,17,1.660405e-11
14,18,1.416607e-11
14,19,1.353023e-11
14,20,1.038258e-11
14,21,8.546912e-12
14,22,7.435406e-12
14,23,5.728467e-12
14,24,5.195372e-12
14,25,5.089290e-12
14,26,4.030515e-12
14,27,3.580641e-12
14,28,2.788648e-12
14,29,2.469171e-12
14,30,2.365062e-12
14,31,1.893883e-12
14,32,1.888535e-12
14,33,1.656456e-12
14,34,1.540255e-12
14,35,1.330246e-12
14,36,1.370340e-12
14,37,1.316455e-12
14,38,1.231921e-12
14,39,1.084919e-12
14,40,1.222157e-12
14,41,1.032707e-12
14,42,8.779179e-13
14,43,8.706402e-13
14,44,8.832940e-13
14,45,7.112457e-13
14,46,7.893375e-13
14,47,6.886144e-13
14,48,6.103854e-13
14,49,5.699379e-13
14,50,5.140373e-13
14,51,4.983473e-13
14,52,5.286746e-13
14,53,5.545338e-13
14,54,4.198428e-13
14,55,4.784954e-13
14,56,3.896645e-13
14,57,3.619733e-13
14,58,3.714426e-13
14,59,3.205283e-13
14,60,3.803717e-13
14,61,2.285026e-13
14,62,1.982811e-13
14,63,2.608888e-13
14,64,2.005958e-13
14,65,1.278682e-13
14,66,1.640938e-13
14,67,1.804762e-13
14,68,1.826275e-13
14,69,1.040788e-13
14,70,1.402022e-13
14,71,8.972478e-14
14,72,1.063977e-13
14,73,1.112352e-13
14,74,1.022494e-13
14,75,1.069464e-13
14,76,7.167179e-14
14,77,1.178992e-13
14,78,8.936378e-14
14,79,6.403260e-14
14,80,5.211789e-14
14,81,9.884034e-14
14,82,1.069152e-13
14,83,2.763145e-14
14,84,4.704701e-14
14,85,4.837848e-14
14,86,6.154404e-14
14,87,7.049892e-14
14,88,5.322545e-14
14,89,9.554152e-15
14,90,3.293463e-14
14,91,3.134591e-14
14,92,1.970586e-14
14,93,2.603335e-14
14,94,2.240237e-14
14,95,4.563126e-14
14,96,2.753355e-14
14,97,5.664550e-15
14,98,2.206149e-14
14,99,2.881964e-15
14,100,2.064942e-14
14,101,3.332152e-15
14,102,1.119009e-14
14,103,1.022488e-14
14,104,5.461783e-15
14,105,1.359296e-14
14,106,2.233603e-14
14,107,1.293993e-15
14,108,1.164063e-14
14,109,-5.728295e-16
14,110,1.600224e-14
14,111,-4.259091e-16
14,112,1.738677e-15
14,113,-7.544460e-16
14,114,5.027214e-15
14,115,1.437818e-15
14,116,-9.652185e-16
14,117,-6.390653e-16
14,118,-3.670630e-16
14,119,-1.315547e-16
14,120,-6.238934e-16
14,121,-5.232446e-16
14,122,-4.722715e-16
14,123,-3.794477e-16
14,124,-4.067328e-16
14,125,0.000000e+00
14,126,-3.792412e-16
14,127,-8.875537e-17
14,128,-3.954307e-16
14,129,-2.545574e-16
14,130,-7.796081e-17
14,131,0.000000e+00
14,132,-7.465371e-17
14,133,1.279712e-16
14,134,0.000000e+00
14,135,-6.698641e-17
14,136,-4.262811e-17
14,137,0.000000e+00
14,138,0.000000e+00
14,139,-6.536361e-17
14,140,0.000000e+00
14,141,-4.119292e-17
14,142,-4.343099e-17
14,143,0.000000e+00
14,144,0.000000e+00
14,145,0.000000e+00
14,146,-3.985199e-17
14,147,0.000000e+00
14,148,0.000000e+00
14,149,0.000000e+00
14,150,0.000000e+00
14,151,-3.653881e-17
14,152,0.000000e+00
14,153,0.000000e+00
14,154,-3.578621e-17
14,155,-3.560387e-17
14,156,-8.155274e-17
14,157,0.000000e+00
14,158,0.000000e+00
14,159,0.000000e+00
14,160,0.000000e+00
14,161,0.000000e+00
14,162,0.000000e+00
14,163,0.000000e+00
14,164,0.000000e+00
14,165,0.000000e+00
14,166,0.000000e+00
14,167,0.000000e+00
14,168,0.000000e+00
14,169,0.000000e+00
14,170,0.000000e+00
14,171,0.000000e+00
14,172,0.000000e+00
14,173,0.000000e+00
14,174,0.000000e+00
14,175,0.000000e+00
14,176,0.000000e+00
14,177,0.000000e+00
14,178,0.000000e+00
14,179,0.000000e+00
14,180,0.000000e+00
14,181,0.000000e+00
14,182,0.000000e+00
14,183,0.000000e+00
14,184,0.000000e+00
14,185,0.000000e+00
14,186,0.000000e+00
14,187,0.000000e+00
14,188,0.000000e+00
14,189,0.000000e+00
14,190,0.000000e+00
14,191,0.000000e+00
14,192,0.000000e+00
14,193,0.000000e+00
14,194,0.000000e+00
14,195,0.000000e+00
14,196,0.000000e+00
14,197,0.000000e+00
14,198,0.000000e+00
14,199,0.000000e+00
14,200,0.000000e+00
14,201,0.000000e+00
15,0,0.000000e+00
15,1,3.788237e-12
15,2,1.060014e-11
15,3,1.377915e-11
15,4,1.785099e-11
15,5,2.260340e-11
15,6,2.657006e-11
15,7,2.900132e-11
15,8,3.054337e-11
15,9,2.814573e-11
15,10,2.821208e-11
15,11,2.750339e-11
15,12,2.674791e-11
15,13,2.543294e-11
15,14,2.301591e-11
15,15,2.530963e-11
15,16,2.222186e-11
15,17,1.800534e-11
15,18,1.803993e-11
15,19,1.759155e-11
15,20,1.312568e-11
15,21,1.039557e-11
15,22,8.832519e-12
15,23,6.536380e-12
15,24,5.747287e-12
15,25,5.365359e-12
15,26,4.101364e-12
15,27,3.484697e-12
15,28,2.681684e-12
15,29,2.372245e-12
15,30,2.242637e-12
15,31,1.784655e-12
15,32,1.843617e-12
15,33,1.556069e-12
15,34,1.443981e-12
15,35,1.282170e-12
15,36,1.359842e-12
15,37,1.204084e-12
15,38,1.152444e-12
15,39,1.029921e-12
15,40,1.175955e-12
15,41,9.633262e-13
15,42,8.216277e-13
15,43,8.015766e-13
15,44,8.140691e-13
15,45,6.687193e-13
15,46,7.434246e-13
15,47,6.455260e-13
15,48,5.675010e-13
15,49,5.406541e-13
15,50,4.962037e-13
15,51,5.087968e-13
15,52,5.263601e-13
15,53,5.464556e-13
15,54,4.333159e-13
15,55,4.691638e-13
15,56,3.790108e-13
15,57,3.662519e-13
15,58,3.724835e-13
15,59,3.225258e-13
15,60,3.785890e-13
15,61,2.425677e-13
15,62,2.025599e-13
15,63,2.455187e-13
15,64,1.969385e-13
15,65,1.399641e-13
15,66,1.736140e-13
15,67,1.881967e-13
15,68,1.838020e-13
15,69,1.054067e-13
15,70,1.456433e-13
15,71,9.167392e-14
15,72,1.022298e-13
15,73,1.181809e-13
15,74,1.086271e-13
15,75,1.070037e-13
15,76,8.290640e-14
15,77,1.257161e-13
15,78,9.489792e-14
15,79,6.817771e-14
15,80,5.882589e-14
15,81,1.009563e-13
15,82,1.059522e-13
15,83,2.897375e-14
15,84,4.554412e-14
15,85,4.289342e-14
15,86,5.880265e-14
15,87,5.984658e-14
15,88,4.606210e-14
15,89,6.176407e-15
15,90,2.960733e-14
15,91,3.239749e-14
15,92,2.073850e-14
15,93,2.649915e-14
15,94,2.382963e-14
15,95,4.847483e-14
15,96,2.869744e-14
15,97,7.014169e-15
15,98,2.112305e-14
15,99,3.335631e-15
15,100,1.878657e-14
15,101,3.281184e-15
15,102,1.037762e-14
15,103,9.779928e-15
15,104,5.244921e-15
15,105,1.237534e-14
15,106,2.052390e-14
15,107,1.526289e-15
15,108,1.060414e-14
15,109,-3.735190e-16
15,110,1.446849e-14
15,111,-6.256737e-16
15,112,1.894528e-15
15,113,-5.433921e-16
15,114,5.167162e-15
15,115,1.649806e-15
15,116,-7.871240e-16
15,117,-5.054628e-16
15,118,-2.791132e-16
15,119,-8.926880e-17
15,120,-4.836160e-16
15,121,-4.112942e-16
15,122,-3.703774e-16
15,123,-2.958642e-16
15,124,-3.148408e-16
15,125,0.000000e+00
15,126,-2.827277e-16
15,127,-6.323465e-17
15,128,-2.868112e-16
15,129,-1.647814e-16
15,130,-5.118796e-17
15,131,0.000000e+00
15,132,-4.901656e-17
15,133,-1.025353e-16
15,134,0.000000e+00
15,135,-4.140222e-17
15,136,-3.052771e-17
15,137,0.000000e+00
15,138,0.000000e+00
15,139,-4.039922e-17
15,140,0.000000e+00
15,141,-2.949991e-17
15,142,-2.289589e-17
15,143,0.000000e+00
15,144,0.000000e+00
15,145,0.000000e+00
15,146,-2.853961e-17
15,147,0.000000e+00
15,148,0.000000e+00
15,149,0.000000e+00
15,150,0.000000e+00
15,151,-1.926248e-17
15,152,0.000000e+00
15,153,0.000000e+00
15,154,-1.886573e-17
15,155,-1.876960e-17
15,156,-5.092361e-17
15,157,0.000000e+00
15,158,0.000000e+00
15,159,0.000000e+00
15,160,0.000000e+00
15,161,0.000000e+00
15,162,0.000000e+00
15,163,0.000000e+00
15,164,0.000000e+00
15,165,0.000000e+00
15,166,0.000000e+00
15,167,0.000000e+00
15,168,0.000000e+00
15,169,0.000000e+00
15,170,0.000000e+00
15,171,0.000000e+00
15,172,0.000000e+00
15,173,0.000000e+00
15,174,0.000000e+00
15,175,0.000000e+00
15,176,0.000000e+00
15,177,0.000000e+00
15,178,0.000000e+00
15,179,0.000000e+00
15,180,0.000000e+00
15,181,0.000000e+00
15,182,0.000000e+00
15,183,0.000000e+00
15,184,0.000000e+00
15,185,0.000000e+00
15,186,0.000000e+00
15,187,0.000000e+00
15,188,0.000000e+00
15,189,0.000000e+00
15,190,0.000000e+00
15,191,0.000000e+00
15,192,0.000000e+00
15,193,0.000000e+00
15,194,0.000000e+00
15,195,0.000000e+00
15,196,0.000000e+00
15,197,0.000000e+00
15,198,0.000000e+00
15,199,0.000000e+00
15,200,0.000000e+00
15,201,0.000000e+00
16,0,0.000000e+00
16,1,3.402864e-12
16,2,9.517283e-12
16,3,1.235683e-11
16,4,1.598862e-11
16,5,2.017680e-11
16,6,2.366925e-11
16,7,2.580862e-11
16,8,2.728109e-11
16,9,2.512107e-11
16,10,2.516383e-11
16,11,2.448942e-11
16,12,2.376555e-11
16,13,2.252925e-11
16,14,2.037093e-11
16,15,2.222186e-11
16,16,1.973072e-11
16,17,1.606977e-11
16,18,1.624984e-11
16,19,1.612963e-11
16,20,1.220886e-11
16,21,9.840141e-12
16,22,8.429260e-12
16,23,6.241908e-12
16,24,5.464276e-12
16,25,5.033352e-12
16,26,3.823715e-12
16,27,3.229569e-12
16,28,2.496482e-12
16,29,2.201679e-12
16,30,2.080107e-12
16,31,1.660624e-12
16,32,1.702505e-12
16,33,1.441165e-12
16,34,1.333230e-12
16,35,1.183457e-12
16,36,1.249585e-12
16,37,1.111311e-12
16,38,1.053826e-12
16,39,9.422764e-13
16,40,1.074767e-12
16,41,8.829358e-13
16,42,7.508574e-13
16,43,7.287290e-13
16,44,7.422061e-13
16,45,6.040214e-13
16,46,6.721418e-13
16,47,5.835685e-13
16,48,5.052705e-13
16,49,4.808196e-13
16,50,4.395769e-13
16,51,4.502834e-13
16,52,4.714962e-13
16,53,4.873793e-13
16,54,3.835819e-13
16,55,4.179930e-13
16,56,3.375848e-13
16,57,3.266259e-13
16,58,3.333139e-13
16,59,2.850892e-13
16,60,3.378987e-13
16,61,2.137425e-13
16,62,1.794181e-13
16,63,2.205065e-13
16,64,1.764875e-13
16,65,1.236152e-13
16,66,1.537642e-13
16,67,1.678322e-13
16,68,1.659738e-13
16,69,9.577335e-14
16,70,1.320149e-13
16,71,8.269668e-14
16,72,9.265497e-14
16,73,1.071075e-13
16,74,9.727493e-14
16,75,9.760226e-14
16,76,7.543710e-14
16,77,1.141541e-13
16,78,8.714189e-14
16,79,6.367403e-14
16,80,5.444651e-14
16,81,9.306982e-14
16,82,9.796553e-14
16,83,2.700773e-14
16,84,4.204335e-14
16,85,4.038369e-14
16,86,5.531265e-14
16,87,5.638433e-14
16,88,4.324418e-14
16,89,6.801017e-15
16,90,2.788708e-14
16,91,3.084198e-14
16,92,1.983368e-14
16,93,2.459216e-14
16,94,2.170301e-14
16,95,4.352698e-14
16,96,2.605184e-14
16,97,6.467319e-15
16,98,1.894712e-14
16,99,3.529061e-15
16,100,1.749375e-14
16,101,3.315361e-15
16,102,9.808915e-15
16,103,9.399667e-15
16,104,5.182001e-15
16,105,1.162565e-14
16,106,1.890045e-14
16,107,1.662027e-15
16,108,9.993056e-15
16,109,-9.405079e-17
16,110,1.327504e-14
16,111,-5.130035e-16
16,112,1.979115e-15
16,113,-2.360546e-16
16,114,4.965483e-15
16,115,1.718191e-15
16,116,-5.221268e-16
16,117,-3.218578e-16
16,118,-2.028861e-16
16,119,-5.009891e-17
16,120,-3.318294e-16
16,121,-3.023125e-16
16,122,-2.914919e-16
16,123,-2.136285e-16
16,124,-2.321416e-16
16,125,0.000000e+00
16,126,-1.869572e-16
16,127,-4.376619e-17
16,128,-2.300322e-16
16,129,-1.270041e-16
16,130,-4.755086e-17
16,131,0.000000e+00
16,132,-4.553375e-17
16,133,-1.259966e-16
16,134,0.000000e+00
16,135,-4.070644e-17
16,136,4.592819e-19
16,137,0.000000e+00
16,138,0.000000e+00
16,139,-3.972029e-17
16,140,0.000000e+00
16,141,4.438190e-19
16,142,-9.922204e-18
16,143,0.000000e+00
16,144,0.000000e+00
16,145,0.000000e+00
16,146,4.293715e-19
16,147,0.000000e+00
16,148,0.000000e+00
16,149,0.000000e+00
16,150,0.000000e+00
16,151,-8.347622e-18
16,152,0.000000e+00
16,153,0.000000e+00
16,154,-8.175683e-18
16,155,-8.134026e-18
16,156,-8.590805e-18
16,157,0.000000e+00
16,158,0.000000e+00
16,159,0.000000e+00
16,160,0.000000e+00
16,161,0.000000e+00
16,162,0.000000e+00
16,163,0.000000e+00
16,164,0.000000e+00
16,165,0.000000e+00
16,166,0.000000e+00
16,167,0.000000e+00
16,168,0.000000e+00
16,169,0.000000e+00
16,170,0.000000e+00
16,171,0.000000e+00
16,172,0.000000e+00
16,173,0.000000e+00
16,174,0.000000e+00
16,175,0.000000e+00
16,176,0.000000e+00
16,177,0.000000e+00
16,178,0.000000e+00
16,179,0.000000e+00
16,180,0.000000e+00
16,181,0.000000e+00
16,182,0.000000e+00
16,183,0.000000e+00
16,184,0.000000e+00
16,185,0.000000e+00
16,186,0.000000e+00
16,187,0.000000e+00
16,188,0.000000e+00
16,189,0.000000e+00
16,190,0.000000e+00
16,191,0.000000e+00
16,192,0.000000e+00
16,193,0.000000e+00
16,194,0.000000e+00
16,195,0.000000e+00
16,196,0.000000e+00
16,197,0.000000e+00
16,198,0.000000e+00
16,199,0.000000e+00
16,200,0.000000e+00
16,201,0.000000e+00
17,0,0.000000e+00
17,1,2.873464e-12
17,2,7.716292e-12
17,3,1.021437e-11
17,4,1.298755e-11
17,5,1.638260e-11
17,6,1.927255e-11
17,7,2.083978e-11
17,8,2.208127e-11
17,9,2.041870e-11
17,10,2.078846e-11
17,11,1.999816e-11
17,12,1.928168e-11
17,13,1.832276e-11
17,14,1.660405e-11
17,15,1.800534e-11
17,16,1.606977e-11
17,17,1.345242e-11
17,18,1.379160e-11
17,19,1.402341e-11
17,20,1.090143e-11
17,21,8.964282e-12
17,22,7.825334e-12
17,23,5.818143e-12
17,24,5.158249e-12
17,25,4.627587e-12
17,26,3.486342e-12
17,27,2.872768e-12
17,28,2.227298e-12
17,29,1.937405e-12
17,30,1.791636e-12
17,31,1.440546e-12
17,32,1.471719e-12
17,33,1.214089e-12
17,34,1.118818e-12
17,35,1.010253e-12
17,36,1.069541e-12
17,37,9.263929e-13
17,38,8.708358e-13
17,39,7.893198e-13
17,40,8.991586e-13
17,41,7.395214e-13
17,42,6.344650e-13
17,43,6.112458e-13
17,44,6.150282e-13
17,45,5.107932e-13
17,46,5.639881e-13
17,47,4.887777e-13
17,48,4.249903e-13
17,49,4.103283e-13
17,50,3.727622e-13
17,51,3.839586e-13
17,52,3.934030e-13
17,53,4.006623e-13
17,54,3.185226e-13
17,55,3.398129e-13
17,56,2.751131e-13
17,57,2.685216e-13
17,58,2.756556e-13
17,59,2.360969e-13
17,60,2.758204e-13
17,61,1.799655e-13
17,62,1.478086e-13
17,63,1.780769e-13
17,64,1.436636e-13
17,65,1.067527e-13
17,66,1.311189e-13
17,67,1.401218e-13
17,68,1.372097e-13
17,69,8.248483e-14
17,70,1.133688e-13
17,71,7.089978e-14
17,72,7.844898e-14
17,73,9.112816e-14
17,74,8.394701e-14
17,75,8.434316e-14
17,76,6.739342e-14
17,77,9.890679e-14
17,78,7.337239e-14
17,79,5.433246e-14
17,80,4.761880e-14
17,81,7.831609e-14
17,82,7.997394e-14
17,83,2.329263e-14
17,84,3.434379e-14
17,85,3.185575e-14
17,86,4.484749e-14
17,87,4.453504e-14
17,88,3.467329e-14
17,89,5.582881e-15
17,90,2.294400e-14
17,91,2.635562e-14
17,92,1.685483e-14
17,93,2.168584e-14
17,94,1.947323e-14
17,95,3.720982e-14
17,96,2.284259e-14
17,97,6.387138e-15
17,98,1.735532e-14
17,99,4.361428e-15
17,100,1.458652e-14
17,101,3.287284e-15
17,102,8.589688e-15
17,103,9.415000e-15
17,104,4.970002e-15
17,105,9.616581e-15
17,106,1.582218e-14
17,107,2.409341e-15
17,108,8.413291e-15
17,109,3.364155e-16
17,110,1.137399e-14
17,111,-4.974093e-16
17,112,2.607039e-15
17,113,1.660306e-16
17,114,6.005671e-15
17,115,2.033044e-15
17,116,-2.558663e-16
17,117,-7.118344e-18
17,118,5.414237e-19
17,119,7.435353e-17
17,120,-6.831694e-18
17,121,-1.060718e-16
17,122,-9.751426e-17
17,123,-2.780596e-17
17,124,-2.341369e-17
17,125,0.000000e+00
17,126,3.234168e-17
17,127,4.089096e-17
17,128,-1.131467e-17
17,129,1.052708e-16
17,130,1.249995e-17
17,131,0.000000e+00
17,132,1.196970e-17
17,133,-2.458513e-16
17,134,0.000000e+00
17,135,1.844255e-17
17,136,5.359071e-17
17,137,0.000000e+00
17,138,0.000000e+00
17,139,1.799576e-17
17,140,0.000000e+00
17,141,5.178644e-17
17,142,6.324123e-17
17,143,0.000000e+00
17,144,0.000000e+00
17,145,0.000000e+00
17,146,5.010066e-17
17,147,0.000000e+00
17,148,0.000000e+00
17,149,0.000000e+00
17,150,0.000000e+00
17,151,5.320530e-17
17,152,0.000000e+00
17,153,0.000000e+00
17,154,5.210942e-17
17,155,5.184390e-17
17,156,1.104010e-16
17,157,0.000000e+00
17,158,0.000000e+00
17,159,0.000000e+00
17,160,0.000000e+00
17,161,0.000000e+00
17,162,0.000000e+00
17,163,0.000000e+00
17,164,0.000000e+00
17,165,0.000000e+00
17,166,0.000000e+00
17,167,0.000000e+00
17,168,0.000000e+00
17,169,0.000000e+00
17,170,0.000000e+00
17,171,0.000000e+00
17,172,0.000000e+00
17,173,0.000000e+00
17,174,0.000000e+00
17,175,0.000000e+00
17,176,0.000000e+00
17,177,0.000000e+00
17,178,0.000000e+00
17,179,0.000000e+00
17,180,0.000000e+00
17,181,0.000000e+00
17,182,0.000000e+00
17,183,0.000000e+00
17,184,0.000000e+00
17,185,0.000000e+00
17,186,0.000000e+00
17,187,0.000000e+00
17,188,0.000000e+00
17,189,0.000000e+00
17,190,0.000000e+00
17,191,0.000000e+00
17,192,0.000000e+00
17,193,0.000000e+00
17,194,0.000000e+00
17,195,0.000000e+00
17,196,0.000000e+00
17,197,0.000000e+00
17,198,0.000000e+00
17,199,0.000000e+00
17,200,0.000000e+00
17,201,0.000000e+00
18,0,0.000000e+00
18,1,2.231994e-12
18,2,5.921929e-12
18,3,7.602038e-12
18,4,8.832956e-12
18,5,1.191518e-11
18,6,1.451703e-11
18,7,1.618350e-11
18,8,1.699491e-11
18,9,1.535879e-11
18,10,1.578704e-11
18,11,1.532409e-11
18,12,1.518777e-11
18,13,1.528612e-11
18,14,1.416607e-11
18,15,1.803993e-11
18,16,1.624984e-11
18,17,1.379160e-11
18,18,1.750969e-11
18,19,1.867592e-11
18,20,1.454495e-11
18,21,1.189205e-11
18,22,1.031684e-11
18,23,7.416997e-12
18,24,6.327231e-12
18,25,5.204554e-12
18,26,3.688597e-12
18,27,2.781282e-12
18,28,2.137117e-12
18,29,1.839003e-12
18,30,1.624768e-12
18,31,1.301694e-12
18,32,1.381976e-12
18,33,1.060523e-12
18,34,9.748490e-13
18,35,9.248067e-13
18,36,1.019571e-12
18,37,7.544998e-13
18,38,7.306273e-13
18,39,6.753337e-13
18,40,7.862089e-13
18,41,6.168866e-13
18,42,5.415732e-13
18,43,4.908395e-13
18,44,4.985098e-13
18,45,4.309496e-13
18,46,4.785268e-13
18,47,4.102005e-13
18,48,3.555361e-13
18,49,3.499728e-13
18,50,3.273338e-13
18,51,3.750290e-13
18,52,3.672135e-13
18,53,3.597564e-13
18,54,3.094984e-13
18,55,2.932766e-13
18,56,2.468661e-13
18,57,2.489727e-13
18,58,2.510481e-13
18,59,2.178351e-13
18,60,2.503901e-13
18,61,1.805080e-13
18,62,1.405332e-13
18,63,1.500210e-13
18,64,1.337755e-13
18,65,1.169901e-13
18,66,1.335128e-13
18,67,1.421532e-13
18,68,1.309613e-13
18,69,8.064950e-14
18,70,1.163816e-13
18,71,7.346053e-14
18,72,7.257737e-14
18,73,9.685962e-14
18,74,8.708144e-14
18,75,8.384896e-14
18,76,8.219711e-14
18,77,1.062238e-13
18,78,7.725507e-14
18,79,5.861224e-14
18,80,5.422266e-14
18,81,7.962261e-14
18,82,7.334397e-14
18,83,2.529106e-14
18,84,3.043621e-14
18,85,2.524380e-14
18,86,3.832658e-14
18,87,3.004549e-14
18,88,2.477689e-14
18,89,3.111599e-15
18,90,1.806727e-14
18,91,2.478403e-14
18,92,1.665023e-14
18,93,1.793158e-14
18,94,1.873240e-14
18,95,3.570597e-14
18,96,2.134002e-14
18,97,6.092575e-15
18,98,1.527705e-14
18,99,4.999990e-15
18,100,1.112231e-14
18,101,3.109314e-15
18,102,6.909859e-15
18,103,7.441135e-15
18,104,4.248890e-15
18,105,7.044683e-15
18,106,1.220586e-14
18,107,2.357995e-15
18,108,6.234180e-15
18,109,5.048320e-16
18,110,8.091683e-15
18,111,-8.692789e-16
18,112,2.371261e-15
18,113,3.767574e-16
18,114,5.195673e-15
18,115,2.083661e-15
18,116,4.492186e-17
18,117,2.994266e-16
18,118,1.753575e-16
18,119,2.145899e-16
18,120,2.648190e-16
18,121,1.008283e-16
18,122,9.117866e-17
18,123,1.315831e-16
18,124,1.533279e-16
18,125,0.000000e+00
18,126,2.746442e-16
18,127,9.766254e-17
18,128,2.105538e-16
18,129,3.515692e-16
18,130,7.157930e-17
18,131,0.000000e+00
18,132,6.854290e-17
18,133,-6.590225e-16
18,134,0.000000e+00
18,135,7.728454e-17
18,136,1.214863e-16
18,137,0.000000e+00
18,138,0.000000e+00
18,139,7.541225e-17
18,140,0.000000e+00
18,141,1.173961e-16
18,142,1.146431e-16
18,143,0.000000e+00
18,144,0.000000e+00
18,145,0.000000e+00
18,146,1.135746e-16
18,147,0.000000e+00
18,148,0.000000e+00
18,149,0.000000e+00
18,150,0.000000e+00
18,151,9.645007e-17
18,152,0.000000e+00
18,153,0.000000e+00
18,154,9.446346e-17
18,155,9.398214e-17
18,156,2.240958e-16
18,157,0.000000e+00
18,158,0.000000e+00
18,159,0.000000e+00
18,160,0.000000e+00
18,161,0.000000e+00
18,162,0.000000e+00
18,163,0.000000e+00
18,164,0.000000e+00
18,165,0.000000e+00
18,166,0.000000e+00
18,167,0.000000e+00
18,168,0.000000e+00
18,169,0.000000e+00
18,170,0.000000e+00
18,171,0.000000e+00
18,172,0.000000e+00
18,173,0.000000e+00
18,174,0.000000e+00
18,175,0.000000e+00
18,176,0.000000e+00
18,177,0.000000e+00
18,178,0.000000e+00
18,179,0.000000e+00
18,180,0.000000e+00
18,181,0.000000e+00
18,182,0.000000e+00
18,183,0.000000e+00
18,184,0.000000e+00
18,185,0.000000e+00
18,186,0.000000e+00
18,187,0.000000e+00
18,188,0.000000e+00
18,189,0.000000e+00
18,190,0.000000e+00
18,191,0.000000e+00
18,192,0.000000e+00
18,193,0.000000e+00
18,194,0.000000e+00
18,195,0.000000e+00
18,196,0.000000e+00
18,197,0.000000e+00
18,198,0.000000e+00
18,199,0.000000e+00
18,200,0.000000e+00
18,201,0.000000e+00
19,0,0.000000e+00
19,1,2.234415e-12
19,2,5.940761e-12
19,3,7.714229e-12
19,4,8.425316e-12
19,5,1.133982e-11
19,6,1.384776e-11
19,7,1.524618e-11
19,8,1.618517e-11
19,9,1.447583e-11
19,10,1.525505e-11
19,11,1.455274e-11
19,12,1.426410e-11
19,13,1.460242e-11
19,14,1.353023e-11
19,15,1.759155e-11
19,16,1.612963e-11
19,17,1.402341e-11
19,18,1.867592e-11
19,19,2.086692e-11
19,20,1.667798e-11
19,21,1.397053e-11
19,22,1.231017e-11
19,23,8.890823e-12
19,24,7.625651e-12
19,25,6.165755e-12
19,26,4.270155e-12
19,27,3.152825e-12
19,28,2.378135e-12
19,29,2.017527e-12
19,30,1.763456e-12
19,31,1.391279e-12
19,32,1.477898e-12
19,33,1.091366e-12
19,34,1.005776e-12
19,35,9.541980e-13
19,36,1.070392e-12
19,37,7.607870e-13
19,38,7.390552e-13
19,39,6.805360e-13
19,40,8.165786e-13
19,41,6.357065e-13
19,42,5.592340e-13
19,43,4.975528e-13
19,44,5.088842e-13
19,45,4.414514e-13
19,46,4.935695e-13
19,47,4.114445e-13
19,48,3.503283e-13
19,49,3.536840e-13
19,50,3.212272e-13
19,51,3.802780e-13
19,52,3.706920e-13
19,53,3.637321e-13
19,54,3.018743e-13
19,55,2.841649e-13
19,56,2.383791e-13
19,57,2.470926e-13
19,58,2.536993e-13
19,59,2.184946e-13
19,60,2.519103e-13
19,61,1.800531e-13
19,62,1.360100e-13
19,63,1.426333e-13
19,64,1.319485e-13
19,65,1.176581e-13
19,66,1.379861e-13
19,67,1.484196e-13
19,68,1.354879e-13
19,69,8.420279e-14
19,70,1.199310e-13
19,71,7.628291e-14
19,72,7.320514e-14
19,73,9.973722e-14
19,74,9.177251e-14
19,75,8.897786e-14
19,76,8.557678e-14
19,77,1.160241e-13
19,78,8.345128e-14
19,79,6.420725e-14
19,80,5.859419e-14
19,81,8.879082e-14
19,82,8.014629e-14
19,83,2.675392e-14
19,84,3.087653e-14
19,85,2.621071e-14
19,86,4.100752e-14
19,87,3.268494e-14
19,88,2.687702e-14
19,89,1.901476e-15
19,90,2.051923e-14
19,91,2.890272e-14
19,92,1.823988e-14
19,93,2.079119e-14
19,94,2.111225e-14
19,95,3.981974e-14
19,96,2.362698e-14
19,97,6.600930e-15
19,98,1.816585e-14
19,99,6.842871e-15
19,100,1.321363e-14
19,101,4.046078e-15
19,102,8.376271e-15
19,103,1.006168e-14
19,104,5.364487e-15
19,105,8.291885e-15
19,106,1.412565e-14
19,107,3.922776e-15
19,108,7.493093e-15
19,109,1.110551e-15
19,110,9.825183e-15
19,111,-1.230326e-15
19,112,3.943148e-15
19,113,8.974539e-16
19,114,8.313636e-15
19,115,2.704910e-15
19,116,2.526091e-16
19,117,6.120115e-16
19,118,3.484598e-16
19,119,3.554483e-16
19,120,5.554477e-16
19,121,2.401459e-16
19,122,2.151730e-16
19,123,2.854686e-16
19,124,3.223120e-16
19,125,0.000000e+00
19,126,4.882122e-16
19,127,1.796316e-16
19,128,3.638757e-16
19,129,5.657528e-16
19,130,1.125315e-16
19,131,0.000000e+00
19,132,1.077579e-16
19,133,-1.018494e-15
19,134,0.000000e+00
19,135,1.195881e-16
19,136,2.068690e-16
19,137,0.000000e+00
19,138,0.000000e+00
19,139,1.166909e-16
19,140,0.000000e+00
19,141,1.999042e-16
19,142,1.944186e-16
19,143,0.000000e+00
19,144,0.000000e+00
19,145,0.000000e+00
19,146,1.933968e-16
19,147,0.000000e+00
19,148,0.000000e+00
19,149,0.000000e+00
19,150,0.000000e+00
19,151,1.635658e-16
19,152,0.000000e+00
19,153,0.000000e+00
19,154,1.601968e-16
19,155,1.593805e-16
19,156,3.808672e-16
19,157,0.000000e+00
19,158,0.000000e+00
19,159,0.000000e+00
19,160,0.000000e+00
19,161,0.000000e+00
19,162,0.000000e+00
19,163,0.000000e+00
19,164,0.000000e+00
19,165,0.000000e+00
19,166,0.000000e+00
19,167,0.000000e+00
19,168,0.000000e+00
19,169,0.000000e+00
19,170,0.000000e+00
19,171,0.000000e+00
19,172,0.000000e+00
19,173,0.000000e+00
19,174,0.000000e+00
19,175,0.000000e+00
19,176,0.000000e+00
19,177,0.000000e+00
19,178,0.000000e+00
19,179,0.000000e+00
19,180,0.000000e+00
19,181,0.000000e+00
19,182,0.000000e+00
19,183,0.000000e+00
19,184,0.000000e+00
19,185,0.000000e+00
19,186,0.000000e+00
19,187,0.000000e+00
19,188,0.000000e+00
19,189,0.000000e+00
19,190,0.000000e+00
19,191,0.000000e+00
19,192,0.000000e+00
19,193,0.000000e+00
19,194,0.000000e+00
19,195,0.000000e+00
19,196,0.000000e+00
19,197,0.000000e+00
19,198,0.000000e+00
19,199,0.000000e+00
19,200,0.000000e+00
19,201,0.000000e+00
20,0,0.000000e+00
20,1,1.827664e-12
20,2,4.742862e-12
20,3,6.316489e-12
20,4,6.839249e-12
20,5,9.015766e-12
20,6,1.100057e-11
20,7,1.196038e-11
20,8,1.275312e-11
20,9,1.166780e-11
20,10,1.235434e-11
20,11,1.152047e-11
20,12,1.108791e-11
20,13,1.122255e-11
20,14,1.038258e-11
20,15,1.312568e-11
20,16,1.220886e-11
20,17,1.090143e-11
20,18,1.454495e-11
20,19,1.667798e-11
20,20,1.380110e-11
20,21,1.179745e-11
20,22,1.052762e-11
20,23,7.662031e-12
20,24,6.624217e-12
20,25,5.314382e-12
20,26,3.670512e-12
20,27,2.671001e-12
20,28,2.023563e-12
20,29,1.690507e-12
20,30,1.449932e-12
20,31,1.149996e-12
20,32,1.207452e-12
20,33,8.770293e-13
20,34,8.028782e-13
20,35,7.690958e-13
20,36,8.569091e-13
20,37,6.018255e-13
20,38,5.853596e-13
20,39,5.401249e-13
20,40,6.497687e-13
20,41,5.070564e-13
20,42,4.533681e-13
20,43,4.039662e-13
20,44,4.093372e-13
20,45,3.579545e-13
20,46,3.963086e-13
20,47,3.312315e-13
20,48,2.874562e-13
20,49,2.903003e-13
20,50,2.580774e-13
20,51,3.069812e-13
20,52,2.978343e-13
20,53,2.852507e-13
20,54,2.371224e-13
20,55,2.203614e-13
20,56,1.886477e-13
20,57,1.925874e-13
20,58,1.971852e-13
20,59,1.715717e-13
20,60,1.969094e-13
20,61,1.413706e-13
20,62,1.057547e-13
20,63,1.119450e-13
20,64,1.066249e-13
20,65,9.638440e-14
20,66,1.122043e-13
20,67,1.198136e-13
20,68,1.086699e-13
20,69,6.863852e-14
20,70,9.974540e-14
20,71,6.434535e-14
20,72,6.301786e-14
20,73,8.288225e-14
20,74,7.475958e-14
20,75,7.466224e-14
20,76,7.213794e-14
20,77,9.674330e-14
20,78,6.791738e-14
20,79,5.490590e-14
20,80,5.012330e-14
20,81,7.570196e-14
20,82,6.548143e-14
20,83,2.374338e-14
20,84,2.643130e-14
20,85,2.263727e-14
20,86,3.417713e-14
20,87,2.789153e-14
20,88,2.303101e-14
20,89,3.639457e-15
20,90,1.788238e-14
20,91,2.463067e-14
20,92,1.583478e-14
20,93,1.732561e-14
20,94,1.804730e-14
20,95,3.289894e-14
20,96,2.012022e-14
20,97,6.085434e-15
20,98,1.637398e-14
20,99,7.045536e-15
20,100,1.123856e-14
20,101,3.959443e-15
20,102,7.369716e-15
20,103,9.405504e-15
20,104,5.099771e-15
20,105,7.011022e-15
20,106,1.191349e-14
20,107,3.802688e-15
20,108,6.451071e-15
20,109,1.294614e-15
20,110,8.128261e-15
20,111,-9.269944e-16
20,112,3.767198e-15
20,113,1.128464e-15
20,114,7.567143e-15
20,115,2.839211e-15
20,116,5.061483e-16
20,117,7.721401e-16
20,118,4.305307e-16
20,119,3.756057e-16
20,120,7.089934e-16
20,121,3.558021e-16
20,122,3.166223e-16
20,123,3.752353e-16
20,124,4.166330e-16
20,125,0.000000e+00
20,126,5.659698e-16
20,127,2.006228e-16
20,128,4.390800e-16
20,129,5.979620e-16
20,130,1.232137e-16
20,131,0.000000e+00
20,132,1.179870e-16
20,133,-9.076253e-16
20,134,0.000000e+00
20,135,1.263858e-16
20,136,2.145814e-16
20,137,0.000000e+00
20,138,0.000000e+00
20,139,1.233240e-16
20,140,0.000000e+00
20,141,2.073569e-16
20,142,2.041156e-16
20,143,0.000000e+00
20,144,0.000000e+00
20,145,0.000000e+00
20,146,2.006069e-16
20,147,0.000000e+00
20,148,0.000000e+00
20,149,0.000000e+00
20,150,0.000000e+00
20,151,1.717239e-16
20,152,0.000000e+00
20,153,0.000000e+00
20,154,1.681869e-16
20,155,1.673299e-16
20,156,3.972983e-16
20,157,0.000000e+00
20,158,0.000000e+00
20,159,0.000000e+00
20,160,0.000000e+00
20,161,0.000000e+00
20,162,0.000000e+00
20,163,0.000000e+00
20,164,0.000000e+00
20,165,0.000000e+00
20,166,0.000000e+00
20,167,0.000000e+00
20,168,0.000000e+00
20,169,0.000000e+00
20,170,0.000000e+00
20,171,0.000000e+00
20,172,0.000000e+00
20,173,0.000000e+00
20,174,0.000000e+00
20,175,0.000000e+00
20,176,0.000000e+00
20,177,0.000000e+00
20,178,0.000000e+00
20,179,0.000000e+00
20,180,0.000000e+00
20,181,0.000000e+00
20,182,0.000000e+00
20,183,0.000000e+00
20,184,0.000000e+00
20,185,0.000000e+00
20,186,0.000000e+00
20,187,0.000000e+00
20,188,0.000000e+00
20,189,0.000000e+00
20,190,0.000000e+00
20,191,0.000000e+00
20,192,0.000000e+00
20,193,0.000000e+00
20,194,0.000000e+00
20,195,0.000000e+00
20,196,0.000000e+00
20,197,0.000000e+00
20,198,0.000000e+00
20,199,0.000000e+00
20,200,0.000000e+00
20,201,0.000000e+00
21,0,0.000000e+00
21,1,1.597136e-12
21,2,4.215581e-12
21,3,5.668387e-12
21,4,6.040910e-12
21,5,7.796746e-12
21,6,9.432461e-12
21,7,1.012459e-11
21,8,1.094300e-11
21,9,1.003099e-11
21,10,1.071303e-11
21,11,9.830945e-12
21,12,9.272622e-12
21,13,9.291153e-12
21,14,8.546912e-12
21,15,1.039557e-11
21,16,9.840141e-12
21,17,8.964282e-12
21,18,1.189205e-11
21,19,1.397053e-11
21,20,1.179745e-11
21,21,1.033955e-11
21,22,9.327719e-12
21,23,6.835499e-12
21,24,5.964809e-12
21,25,4.797871e-12
21,26,3.305782e-12
21,27,2.428990e-12
21,28,1.843971e-12
21,29,1.538154e-12
21,30,1.328322e-12
21,31,1.056696e-12
21,32,1.095161e-12
21,33,8.047861e-13
21,34,7.316587e-13
21,35,6.950036e-13
21,36,7.707235e-13
21,37,5.573843e-13
21,38,5.310177e-13
21,39,4.940523e-13
21,40,5.916584e-13
21,41,4.683663e-13
21,42,4.224000e-13
21,43,3.766538e-13
21,44,3.772273e-13
21,45,3.299882e-13
21,46,3.652829e-13
21,47,3.001127e-13
21,48,2.606180e-13
21,49,2.648910e-13
21,50,2.300577e-13
21,51,2.692614e-13
21,52,2.631361e-13
21,53,2.522194e-13
21,54,2.026082e-13
21,55,1.915469e-13
21,56,1.660203e-13
21,57,1.668892e-13
21,58,1.728994e-13
21,59,1.503642e-13
21,60,1.715837e-13
21,61,1.204203e-13
21,62,9.058337e-14
21,63,9.913952e-14
21,64,9.310455e-14
21,65,8.180114e-14
21,66,9.698543e-14
21,67,1.044738e-13
21,68,9.542857e-14
21,69,6.007236e-14
21,70,8.569647e-14
21,71,5.665984e-14
21,72,5.659267e-14
21,73,7.085982e-14
21,74,6.550244e-14
21,75,6.643306e-14
21,76,6.110045e-14
21,77,8.475619e-14
21,78,5.870604e-14
21,79,4.758501e-14
21,80,4.280565e-14
21,81,6.723425e-14
21,82,5.773319e-14
21,83,2.073573e-14
21,84,2.298159e-14
21,85,2.063289e-14
21,86,2.974900e-14
21,87,2.626799e-14
21,88,2.128542e-14
21,89,2.851466e-15
21,90,1.607642e-14
21,91,2.108700e-14
21,92,1.328332e-14
21,93,1.509246e-14
21,94,1.531597e-14
21,95,2.802472e-14
21,96,1.737627e-14
21,97,4.335574e-15
21,98,1.473161e-14
21,99,5.833547e-15
21,100,1.011688e-14
21,101,3.385097e-15
21,102,6.553316e-15
21,103,8.538013e-15
21,104,4.458230e-15
21,105,6.292042e-15
21,106,1.084047e-14
21,107,3.525810e-15
21,108,5.843777e-15
21,109,1.085015e-15
21,110,7.546993e-15
21,111,-1.000491e-15
21,112,3.550308e-15
21,113,8.798201e-16
21,114,7.369139e-15
21,115,2.428239e-15
21,116,2.836321e-16
21,117,6.495710e-16
21,118,3.650985e-16
21,119,3.433388e-16
21,120,5.957802e-16
21,121,2.491587e-16
21,122,2.385606e-16
21,123,3.101587e-16
21,124,3.516469e-16
21,125,0.000000e+00
21,126,4.781072e-16
21,127,1.920638e-16
21,128,3.510953e-16
21,129,5.336549e-16
21,130,1.060233e-16
21,131,0.000000e+00
21,132,1.015258e-16
21,133,-8.857877e-16
21,134,0.000000e+00
21,135,1.089774e-16
21,136,2.023209e-16
21,137,0.000000e+00
21,138,0.000000e+00
21,139,1.063373e-16
21,140,0.000000e+00
21,141,1.955092e-16
21,142,1.948299e-16
21,143,0.000000e+00
21,144,0.000000e+00
21,145,0.000000e+00
21,146,1.891449e-16
21,147,0.000000e+00
21,148,0.000000e+00
21,149,0.000000e+00
21,150,0.000000e+00
21,151,1.639118e-16
21,152,0.000000e+00
21,153,0.000000e+00
21,154,1.605357e-16
21,155,1.597177e-16
21,156,3.767641e-16
21,157,0.000000e+00
21,158,0.000000e+00
21,159,0.000000e+00
21,160,0.000000e+00
21,161,0.000000e+00
21,162,0.000000e+00
21,163,0.000000e+00
21,164,0.000000e+00
21,165,0.000000e+00
21,166,0.000000e+00
21,167,0.000000e+00
21,168,0.000000e+00
21,169,0.000000e+00
21,170,0.000000e+00
21,171,0.000000e+00
21,172,0.000000e+00
21,173,0.000000e+00
21,174,0.000000e+00
21,175,0.000000e+00
21,176,0.000000e+00
21,177,0.000000e+00
21,178,0.000000e+00
21,179,0.000000e+00
21,180,0.000000e+00
21,181,0.000000e+00
21,182,0.000000e+00
21,183,0.000000e+00
21,184,0.000000e+00
21,185,0.000000e+00
21,186,0.000000e+00
21,187,0.000000e+00
21,188,0.000000e+00
21,189,0.000000e+00
21,190,0.000000e+00
21,191,0.000000e+00
21,192,0.000000e+00
21,193,0.000000e+00
21,194,0.000000e+00
21,195,0.000000e+00
21,196,0.000000e+00
21,197,0.000000e+00
21,198,0.000000e+00
21,199,0.000000e+00
21,200,0.000000e+00
21,201,0.000000e+00
22,0,0.000000e+00
22,1,1.495835e-12
22,2,3.891488e-12
22,3,5.333053e-12
22,4,5.568459e-12
22,5,7.076023e-12
22,6,8.466460e-12
22,7,8.868992e-12
22,8,9.643390e-12
22,9,8.889810e-12
22,10,9.671516e-12
22,11,8.742853e-12
22,12,8.131060e-12
22,13,8.157388e-12
22,14,7.435406e-12
22,15,8.832519e-12
22,16,8.429260e-12
22,17,7.825334e-12
22,18,1.031684e-11
22,19,1.231017e-11
22,20,1.052762e-11
22,21,9.327719e-12
22,22,8.552140e-12
22,23,6.313056e-12
22,24,5.593920e-12
22,25,4.542637e-12
22,26,3.138944e-12
22,27,2.320961e-12
22,28,1.765127e-12
22,29,1.477425e-12
22,30,1.282879e-12
22,31,1.018086e-12
22,32,1.045562e-12
22,33,7.598599e-13
22,34,6.805331e-13
22,35,6.585627e-13
22,36,7.321092e-13
22,37,5.259830e-13
22,38,4.966564e-13
22,39,4.576754e-13
22,40,5.546132e-13
22,41,4.428129e-13
22,42,3.962150e-13
22,43,3.543381e-13
22,44,3.519906e-13
22,45,3.070943e-13
22,46,3.382929e-13
22,47,2.751881e-13
22,48,2.365757e-13
22,49,2.437131e-13
22,50,2.089317e-13
22,51,2.415226e-13
22,52,2.354251e-13
22,53,2.241955e-13
22,54,1.755140e-13
22,55,1.664001e-13
22,56,1.425390e-13
22,57,1.476041e-13
22,58,1.550292e-13
22,59,1.333138e-13
22,60,1.520710e-13
22,61,1.063380e-13
22,62,7.836666e-14
22,63,8.405323e-14
22,64,7.988797e-14
22,65,7.143466e-14
22,66,8.720570e-14
22,67,9.341542e-14
22,68,8.499271e-14
22,69,5.366437e-14
22,70,7.714251e-14
22,71,5.114991e-14
22,72,5.172150e-14
22,73,6.319264e-14
22,74,5.945880e-14
22,75,5.991854e-14
22,76,5.386402e-14
22,77,7.787000e-14
22,78,5.419091e-14
22,79,4.279750e-14
22,80,3.909268e-14
22,81,6.082017e-14
22,82,5.292359e-14
22,83,1.846578e-14
22,84,2.019957e-14
22,85,1.814171e-14
22,86,2.698063e-14
22,87,2.435013e-14
22,88,2.000782e-14
22,89,3.116726e-15
22,90,1.570300e-14
22,91,2.103215e-14
22,92,1.307653e-14
22,93,1.444229e-14
22,94,1.562412e-14
22,95,2.817018e-14
22,96,1.791199e-14
22,97,5.322294e-15
22,98,1.522200e-14
22,99,6.611717e-15
22,100,1.005227e-14
22,101,3.747985e-15
22,102,6.765923e-15
22,103,8.898393e-15
22,104,4.790354e-15
22,105,6.319440e-15
22,106,1.090006e-14
22,107,3.696526e-15
22,108,5.931304e-15
22,109,1.351157e-15
22,110,7.472554e-15
22,111,-8.475377e-16
22,112,3.691939e-15
22,113,1.105420e-15
22,114,7.494831e-15
22,115,2.727558e-15
22,116,4.460004e-16
22,117,8.123707e-16
22,118,4.759825e-16
22,119,3.603466e-16
22,120,8.079997e-16
22,121,3.236549e-16
22,122,3.014894e-16
22,123,4.166350e-16
22,124,4.662572e-16
22,125,0.000000e+00
22,126,5.328035e-16
22,127,2.530701e-16
22,128,4.011004e-16
22,129,5.595866e-16
22,130,1.134595e-16
22,131,0.000000e+00
22,132,1.086465e-16
22,133,-8.425871e-16
22,134,0.000000e+00
22,135,1.140932e-16
22,136,2.103019e-16
22,137,0.000000e+00
22,138,0.000000e+00
22,139,1.113292e-16
22,140,0.000000e+00
22,141,2.032215e-16
22,142,2.488810e-16
22,143,0.000000e+00
22,144,0.000000e+00
22,145,0.000000e+00
22,146,1.966061e-16
22,147,0.000000e+00
22,148,0.000000e+00
22,149,0.000000e+00
22,150,0.000000e+00
22,151,2.093854e-16
22,152,0.000000e+00
22,153,0.000000e+00
22,154,2.050726e-16
22,155,2.040277e-16
22,156,4.338836e-16
22,157,0.000000e+00
22,158,0.000000e+00
22,159,0.000000e+00
22,160,0.000000e+00
22,161,0.000000e+00
22,162,0.000000e+00
22,163,0.000000e+00
22,164,0.000000e+00
22,165,0.000000e+00
22,166,0.000000e+00
22,167,0.000000e+00
22,168,0.000000e+00
22,169,0.000000e+00
22,170,0.000000e+00
22,171,0.000000e+00
22,172,0.000000e+00
22,173,0.000000e+00
22,174,0.000000e+00
22,175,0.000000e+00
22,176,0.000000e+00
22,177,0.000000e+00
22,178,0.000000e+00
22,179,0.000000e+00
22,180,0.000000e+00
22,181,0.000000e+00
22,182,0.000000e+00
22,183,0.000000e+00
22,184,0.000000e+00
22,185,0.000000e+00
22,186,0.000000e+00
22,187,0.000000e+00
22,188,0.000000e+00
22,189,0.000000e+00
22,190,0.000000e+00
22,191,0.000000e+00
22,192,0.000000e+00
22,193,0.000000e+00
22,194,0.000000e+00
22,195,0.000000e+00
22,196,0.000000e+00
22,197,0.000000e+00
22,198,0.000000e+00
22,199,0.000000e+00
22,200,0.000000e+00
22,201,0.000000e+00
23,0,0.000000e+00
23,1,1.159969e-12
23,2,3.040427e-12
23,3,4.222987e-12
23,4,4.502565e-12
23,5,5.637696e-12
23,6,6.658452e-12
23,7,6.905177e-12
23,8,7.496749e-12
23,9,6.988220e-12
23,10,7.609036e-12
23,11,6.865350e-12
23,12,6.330267e-12
23,13,6.306645e-12
23,14,5.728467e-12
23,15,6.536380e-12
23,16,6.241908e-12
23,17,5.818143e-12
23,18,7.416997e-12
23,19,8.890823e-12
23,20,7.662031e-12
23,21,6.835499e-12
23,22,6.313056e-12
23,23,4.747611e-12
23,24,4.269106e-12
23,25,3.506320e-12
23,26,2.459467e-12
23,27,1.859246e-12
23,28,1.433397e-12
23,29,1.207840e-12
23,30,1.058268e-12
23,31,8.504292e-13
23,32,8.678942e-13
23,33,6.434052e-13
23,34,5.736619e-13
23,35,5.671383e-13
23,36,6.189863e-13
23,37,4.582062e-13
23,38,4.297881e-13
23,39,3.996425e-13
23,40,4.777715e-13
23,41,3.915405e-13
23,42,3.520525e-13
23,43,3.174096e-13
23,44,3.135416e-13
23,45,2.752025e-13
23,46,3.007665e-13
23,47,2.460134e-13
23,48,2.225359e-13
23,49,2.195175e-13
23,50,1.917031e-13
23,51,2.184584e-13
23,52,2.081431e-13
23,53,1.996080e-13
23,54,1.620948e-13
23,55,1.506278e-13
23,56,1.342948e-13
23,57,1.310435e-13
23,58,1.381112e-13
23,59,1.236858e-13
23,60,1.380096e-13
23,61,9.759556e-14
23,62,7.506147e-14
23,63,8.260123e-14
23,64,7.792170e-14
23,65,6.852527e-14
23,66,7.988792e-14
23,67,8.425607e-14
23,68,7.590903e-14
23,69,4.856465e-14
23,70,7.128628e-14
23,71,4.942197e-14
23,72,4.978896e-14
23,73,5.779514e-14
23,74,5.423003e-14
23,75,5.424190e-14
23,76,4.867327e-14
23,77,6.796703e-14
23,78,4.580691e-14
23,79,3.714653e-14
23,80,3.365567e-14
23,81,5.313715e-14
23,82,4.443825e-14
23,83,1.666730e-14
23,84,1.848533e-14
23,85,1.687432e-14
23,86,2.303554e-14
23,87,2.228868e-14
23,88,1.829100e-14
23,89,5.329917e-15
23,90,1.425112e-14
23,91,1.801114e-14
23,92,1.181933e-14
23,93,1.216031e-14
23,94,1.416323e-14
23,95,2.504000e-14
23,96,1.537195e-14
23,97,5.289228e-15
23,98,1.378350e-14
23,99,5.978346e-15
23,100,8.464457e-15
23,101,3.213199e-15
23,102,5.600705e-15
23,103,7.548623e-15
23,104,3.984036e-15
23,105,5.253824e-15
23,106,8.970090e-15
23,107,3.096713e-15
23,108,4.927617e-15
23,109,1.200763e-15
23,110,6.220118e-15
23,111,-5.336669e-16
23,112,3.093688e-15
23,113,9.979755e-16
23,114,6.150137e-15
23,115,2.332336e-15
23,116,4.524500e-16
23,117,7.324874e-16
23,118,4.215714e-16
23,119,2.930458e-16
23,120,7.348357e-16
23,121,2.910506e-16
23,122,2.690355e-16
23,123,3.770442e-16
23,124,4.210411e-16
23,125,0.000000e+00
23,126,4.494795e-16
23,127,2.249779e-16
23,128,3.350129e-16
23,129,4.425878e-16
23,130,8.982778e-17
23,131,0.000000e+00
23,132,8.601728e-17
23,133,-6.140836e-16
23,134,0.000000e+00
23,135,8.641734e-17
23,136,1.733059e-16
23,137,0.000000e+00
23,138,0.000000e+00
23,139,8.432380e-17
23,140,0.000000e+00
23,141,1.674711e-16
23,142,2.162578e-16
23,143,0.000000e+00
23,144,0.000000e+00
23,145,0.000000e+00
23,146,1.620195e-16
23,147,0.000000e+00
23,148,0.000000e+00
23,149,0.000000e+00
23,150,0.000000e+00
23,151,1.819392e-16
23,152,0.000000e+00
23,153,0.000000e+00
23,154,1.781918e-16
23,155,1.772838e-16
23,156,3.677262e-16
23,157,0.000000e+00
23,158,0.000000e+00
23,159,0.000000e+00
23,160,0.000000e+00
23,161,0.000000e+00
23,162,0.000000e+00
23,163,0.000000e+00
23,164,0.000000e+00
23,165,0.000000e+00
23,166,0.000000e+00
23,167,0.000000e+00
23,168,0.000000e+00
23,169,0.000000e+00
23,170,0.000000e+00
23,171,0.000000e+00
23,172,0.000000e+00
23,173,0.000000e+00
23,174,0.000000e+00
23,175,0.000000e+00
23,176,0.000000e+00
23,177,0.000000e+00
23,178,0.000000e+00
23,179,0.000000e+00
23,180,0.000000e+00
23,181,0.000000e+00
23,182,0.000000e+00
23,183,0.000000e+00
23,184,0.000000e+00
23,185,0.000000e+00
23,186,0.000000e+00
23,187,0.000000e+00
23,188,0.000000e+00
23,189,0.000000e+00
23,190,0.000000e+00
23,191,0.000000e+00
23,192,0.000000e+00
23,193,0.000000e+00
23,194,0.000000e+00
23,195,0.000000e+00
23,196,0.000000e+00
23,197,0.000000e+00
23,198,0.000000e+00
23,199,0.000000e+00
23,200,0.000000e+00
23,201,0.000000e+00
24,0,0.000000e+00
24,1,1.100760e-12
24,2,2.853246e-12
24,3,4.125553e-12
24,4,4.243618e-12
24,5,5.236396e-12
24,6,6.133257e-12
24,7,6.187577e-12
24,8,6.682668e-12
24,9,6.304401e-12
24,10,7.084962e-12
24,11,6.294352e-12
24,12,5.731046e-12
24,13,5.762231e-12
24,14,5.195372e-12
24,15,5.747287e-12
24,16,5.464276e-12
24,17,5.158249e-12
24,18,6.327231e-12
24,19,7.625651e-12
24,20,6.624217e-12
24,21,5.964809e-12
24,22,5.593920e-12
24,23,4.269106e-12
24,24,3.991469e-12
24,25,3.340989e-12
24,26,2.361723e-12
24,27,1.825549e-12
24,28,1.406151e-12
24,29,1.188389e-12
24,30,1.052671e-12
24,31,8.460027e-13
24,32,8.639098e-13
24,33,6.306657e-13
24,34,5.591627e-13
24,35,5.674041e-13
24,36,6.190479e-13
24,37,4.548261e-13
24,38,4.223428e-13
24,39,3.982498e-13
24,40,4.794397e-13
24,41,3.963575e-13
24,42,3.553672e-13
24,43,3.254692e-13
24,44,3.138026e-13
24,45,2.809179e-13
24,46,2.992610e-13
24,47,2.441467e-13
24,48,2.202777e-13
24,49,2.208851e-13
24,50,1.894526e-13
24,51,2.142624e-13
24,52,2.007180e-13
24,53,1.933589e-13
24,54,1.549908e-13
24,55,1.445297e-13
24,56,1.264703e-13
24,57,1.260394e-13
24,58,1.348405e-13
24,59,1.230432e-13
24,60,1.344267e-13
24,61,9.569191e-14
24,62,7.296651e-14
24,63,7.781566e-14
24,64,7.371600e-14
24,65,6.768890e-14
24,66,7.931322e-14
24,67,8.113021e-14
24,68,7.208246e-14
24,69,4.749088e-14
24,70,6.894280e-14
24,71,4.871789e-14
24,72,4.964962e-14
24,73,5.594182e-14
24,74,5.491916e-14
24,75,5.337180e-14
24,76,4.619875e-14
24,77,6.631928e-14
24,78,4.353625e-14
24,79,3.518114e-14
24,80,3.216615e-14
24,81,5.105722e-14
24,82,4.208833e-14
24,83,1.543694e-14
24,84,1.725192e-14
24,85,1.488346e-14
24,86,2.110821e-14
24,87,2.089092e-14
24,88,1.739393e-14
24,89,5.270710e-15
24,90,1.448957e-14
24,91,1.880741e-14
24,92,1.232941e-14
24,93,1.412631e-14
24,94,1.588615e-14
24,95,2.685867e-14
24,96,1.675520e-14
24,97,6.690832e-15
24,98,1.483170e-14
24,99,6.601207e-15
24,100,8.730611e-15
24,101,3.434237e-15
24,102,5.863236e-15
24,103,8.787998e-15
24,104,4.405547e-15
24,105,5.419263e-15
24,106,9.168185e-15
24,107,3.808582e-15
24,108,5.149928e-15
24,109,1.511251e-15
24,110,6.858321e-15
24,111,-4.648250e-16
24,112,3.825076e-15
24,113,1.239472e-15
24,114,7.653482e-15
24,115,2.604127e-15
24,116,4.991560e-16
24,117,8.123413e-16
24,118,4.899894e-16
24,119,3.027276e-16
24,120,8.575390e-16
24,121,3.245917e-16
24,122,3.075967e-16
24,123,4.399244e-16
24,124,4.923305e-16
24,125,0.000000e+00
24,126,4.749775e-16
24,127,2.670859e-16
24,128,3.703655e-16
24,129,4.672159e-16
24,130,9.910814e-17
24,131,0.000000e+00
24,132,9.490397e-17
24,133,-5.911208e-16
24,134,0.000000e+00
24,135,9.432547e-17
24,136,1.731322e-16
24,137,0.000000e+00
24,138,0.000000e+00
24,139,9.204035e-17
24,140,0.000000e+00
24,141,1.673032e-16
24,142,2.533470e-16
24,143,0.000000e+00
24,144,0.000000e+00
24,145,0.000000e+00
24,146,1.618570e-16
24,147,0.000000e+00
24,148,0.000000e+00
24,149,0.000000e+00
24,150,0.000000e+00
24,151,2.131427e-16
24,152,0.000000e+00
24,153,0.000000e+00
24,154,2.087525e-16
24,155,2.076888e-16
24,156,4.013578e-16
24,157,0.000000e+00
24,158,0.000000e+00
24,159,0.000000e+00
24,160,0.000000e+00
24,161,0.000000e+00
24,162,0.000000e+00
24,163,0.000000e+00
24,164,0.000000e+00
24,165,0.000000e+00
24,166,0.000000e+00
24,167,0.000000e+00
24,168,0.000000e+00
24,169,0.000000e+00
24,170,0.000000e+00
24,171,0.000000e+00
24,172,0.000000e+00
24,173,0.000000e+00
24,174,0.000000e+00
24,175,0.000000e+00
24,176,0.000000e+00
24,177,0.000000e+00
24,178,0.000000e+00
24,179,0.000000e+00
24,180,0.000000e+00
24,181,0.000000e+00
24,182,0.000000e+00
24,183,0.000000e+00
24,184,0.000000e+00
24,185,0.000000e+00
24,186,0.000000e+00
24,187,0.000000e+00
24,188,0.000000e+00
24,189,0.000000e+00
24,190,0.000000e+00
24,191,0.000000e+00
24,192,0.000000e+00
24,193,0.000000e+00
24,194,0.000000e+00
24,195,0.000000e+00
24,196,0.000000e+00
24,197,0.000000e+00
24,198,0.000000e+00
24,199,0.000000e+00
24,200,0.000000e+00
24,201,0.000000e+00
25,0,0.000000e+00
25,1,1.191764e-12
25,2,2.967610e-12
25,3,4.278506e-12
25,4,4.484994e-12
25,5,5.422958e-12
25,6,6.278516e-12
25,7,6.214984e-12
25,8,6.746735e-12
25,9,6.317806e-12
25,10,7.111167e-12
25,11,6.341591e-12
25,12,5.782046e-12
25,13,5.730389e-12
25,14,5.089290e-12
25,15,5.365359e-12
25,16,5.033352e-12
25,17,4.627587e-12
25,18,5.204554e-12
25,19,6.165755e-12
25,20,5.314382e-12
25,21,4.797871e-12
25,22,4.542637e-12
25,23,3.506320e-12
25,24,3.340989e-12
25,25,2.954158e-12
25,26,2.100632e-12
25,27,1.665322e-12
25,28,1.272332e-12
25,29,1.090436e-12
25,30,9.902537e-13
25,31,7.848482e-13
25,32,7.998761e-13
25,33,5.962541e-13
25,34,5.193447e-13
25,35,5.183888e-13
25,36,5.708795e-13
25,37,4.364600e-13
25,38,4.038224e-13
25,39,3.718291e-13
25,40,4.551233e-13
25,41,3.762613e-13
25,42,3.341474e-13
25,43,3.073658e-13
25,44,3.063841e-13
25,45,2.620190e-13
25,46,2.860182e-13
25,47,2.302989e-13
25,48,2.050517e-13
25,49,2.033489e-13
25,50,1.768644e-13
25,51,1.906045e-13
25,52,1.838122e-13
25,53,1.802241e-13
25,54,1.387269e-13
25,55,1.366491e-13
25,56,1.152386e-13
25,57,1.184967e-13
25,58,1.280009e-13
25,59,1.138729e-13
25,60,1.293158e-13
25,61,8.648691e-14
25,62,6.467217e-14
25,63,7.252887e-14
25,64,6.625279e-14
25,65,5.716842e-14
25,66,7.224406e-14
25,67,7.521733e-14
25,68,6.795046e-14
25,69,4.120297e-14
25,70,6.252118e-14
25,71,4.356544e-14
25,72,4.618794e-14
25,73,4.933736e-14
25,74,4.861522e-14
25,75,4.662854e-14
25,76,3.773277e-14
25,77,5.934355e-14
25,78,4.047273e-14
25,79,3.031354e-14
25,80,2.748325e-14
25,81,4.545689e-14
25,82,4.048855e-14
25,83,1.312640e-14
25,84,1.582947e-14
25,85,1.412910e-14
25,86,1.973260e-14
25,87,2.126121e-14
25,88,1.767464e-14
25,89,4.655277e-15
25,90,1.430325e-14
25,91,1.831556e-14
25,92,1.162852e-14
25,93,1.254411e-14
25,94,1.502064e-14
25,95,2.709533e-14
25,96,1.662044e-14
25,97,6.567211e-15
25,98,1.456189e-14
25,99,6.141301e-15
25,100,8.778441e-15
25,101,3.279667e-15
25,102,5.816666e-15
25,103,7.676235e-15
25,104,4.014854e-15
25,105,5.715743e-15
25,106,9.633675e-15
25,107,2.792838e-15
25,108,5.381730e-15
25,109,1.162222e-15
25,110,6.493101e-15
25,111,-4.202074e-16
25,112,2.842422e-15
25,113,9.069541e-16
25,114,5.722825e-15
25,115,2.533922e-15
25,116,3.814225e-16
25,117,6.909715e-16
25,118,4.289477e-16
25,119,2.302910e-16
25,120,7.699436e-16
25,121,2.412199e-16
25,122,2.372747e-16
25,123,3.872693e-16
25,124,4.349717e-16
25,125,0.000000e+00
25,126,3.601816e-16
25,127,2.526457e-16
25,128,2.718356e-16
25,129,3.420366e-16
25,130,7.159548e-17
25,131,0.000000e+00
25,132,6.855839e-17
25,133,-5.157472e-16
25,134,0.000000e+00
25,135,6.494373e-17
25,136,1.352547e-16
25,137,0.000000e+00
25,138,0.000000e+00
25,139,6.337041e-17
25,140,0.000000e+00
25,141,1.307010e-16
25,142,2.373854e-16
25,143,0.000000e+00
25,144,0.000000e+00
25,145,0.000000e+00
25,146,1.264463e-16
25,147,0.000000e+00
25,148,0.000000e+00
25,149,0.000000e+00
25,150,0.000000e+00
25,151,1.997141e-16
25,152,0.000000e+00
25,153,0.000000e+00
25,154,1.956005e-16
25,155,1.946039e-16
25,156,3.495178e-16
25,157,0.000000e+00
25,158,0.000000e+00
25,159,0.000000e+00
25,160,0.000000e+00
25,161,0.000000e+00
25,162,0.000000e+00
25,163,0.000000e+00
25,164,0.000000e+00
25,165,0.000000e+00
25,166,0.000000e+00
25,167,0.000000e+00
25,168,0.000000e+00
25,169,0.000000e+00
25,170,0.000000e+00
25,171,0.000000e+00
25,172,0.000000e+00
25,173,0.000000e+00
25,174,0.000000e+00
25,175,0.000000e+00
25,176,0.000000e+00
25,177,0.000000e+00
25,178,0.000000e+00
25,179,0.000000e+00
25,180,0.000000e+00
25,181,0.000000e+00
25,182,0.000000e+00
25,183,0.000000e+00
25,184,0.000000e+00
25,185,0.000000e+00
25,186,0.000000e+00
25,187,0.000000e+00
25,188,0.000000e+00
25,189,0.000000e+00
25,190,0.000000e+00
25,191,0.000000e+00
25,192,0.000000e+00
25,193,0.000000e+00
25,194,0.000000e+00
25,195,0.000000e+00
25,196,0.000000e+00
25,197,0.000000e+00
25,198,0.000000e+00
25,199,0.000000e+00
25,200,0.000000e+00
25,201,0.000000e+00
26,0,0.000000e+00
26,1,8.741558e-13
26,2,2.236827e-12
26,3,3.207206e-12
26,4,3.581885e-12
26,5,4.333770e-12
26,6,4.977838e-12
26,7,4.994697e-12
26,8,5.423597e-12
26,9,5.147970e-12
26,10,5.607372e-12
26,11,5.090444e-12
26,12,4.673908e-12
26,13,4.539062e-12
26,14,4.030515e-12
26,15,4.101364e-12
26,16,3.823715e-12
26,17,3.486342e-12
26,18,3.688597e-12
26,19,4.270155e-12
26,20,3.670512e-12
26,21,3.305782e-12
26,22,3.138944e-12
26,23,2.459467e-12
26,24,2.361723e-12
26,25,2.100632e-12
26,26,1.558265e-12
26,27,1.256417e-12
26,28,9.839836e-13
26,29,8.525496e-13
26,30,7.787512e-13
26,31,6.342889e-13
26,32,6.436386e-13
26,33,5.004339e-13
26,34,4.365463e-13
26,35,4.395401e-13
26,36,4.732357e-13
26,37,3.767426e-13
26,38,3.504042e-13
26,39,3.249067e-13
26,40,3.838706e-13
26,41,3.232188e-13
26,42,2.871590e-13
26,43,2.668716e-13
26,44,2.631502e-13
26,45,2.300412e-13
26,46,2.444860e-13
26,47,2.031072e-13
26,48,1.870050e-13
26,49,1.780393e-13
26,50,1.587178e-13
26,51,1.664955e-13
26,52,1.596893e-13
26,53,1.553360e-13
26,54,1.271156e-13
26,55,1.228115e-13
26,56,1.065512e-13
26,57,1.030548e-13
26,58,1.090761e-13
26,59,9.822958e-14
26,60,1.092694e-13
26,61,7.555266e-14
26,62,5.956340e-14
26,63,6.787703e-14
26,64,6.011637e-14
26,65,5.125066e-14
26,66,6.041473e-14
26,67,6.229513e-14
26,68,5.640120e-14
26,69,3.611912e-14
26,70,5.377564e-14
26,71,3.775363e-14
26,72,3.977976e-14
26,73,4.199211e-14
26,74,4.043996e-14
26,75,3.941412e-14
26,76,3.225491e-14
26,77,4.764216e-14
26,78,3.202673e-14
26,79,2.489152e-14
26,80,2.262634e-14
26,81,3.644512e-14
26,82,3.221350e-14
26,83,1.139537e-14
26,84,1.409508e-14
26,85,1.283519e-14
26,86,1.694967e-14
26,87,1.813684e-14
26,88,1.480043e-14
26,89,5.822580e-15
26,90,1.156012e-14
26,91,1.421263e-14
26,92,9.513420e-15
26,93,9.548085e-15
26,94,1.194095e-14
26,95,2.080860e-14
26,96,1.274257e-14
26,97,5.427318e-15
26,98,1.138639e-14
26,99,4.986990e-15
26,100,6.838384e-15
26,101,2.674493e-15
26,102,4.501525e-15
26,103,6.115250e-15
26,104,3.166966e-15
26,105,4.320230e-15
26,106,7.284236e-15
26,107,2.236750e-15
26,108,4.048903e-15
26,109,9.825227e-16
26,110,5.091178e-15
26,111,-1.149129e-16
26,112,2.261258e-15
26,113,7.988947e-16
26,114,4.410327e-15
26,115,1.999926e-15
26,116,3.899971e-16
26,117,5.879734e-16
26,118,3.591915e-16
26,119,1.775518e-16
26,120,6.512267e-16
26,121,2.257372e-16
26,122,2.171157e-16
26,123,3.308512e-16
26,124,3.697608e-16
26,125,0.000000e+00
26,126,2.978119e-16
26,127,2.031719e-16
26,128,2.324721e-16
26,129,2.628969e-16
26,130,5.728148e-17
26,131,0.000000e+00
26,132,5.485159e-17
26,133,-2.852056e-16
26,134,0.000000e+00
26,135,4.963274e-17
26,136,1.023340e-16
26,137,0.000000e+00
26,138,0.000000e+00
26,139,4.843034e-17
26,140,0.000000e+00
26,141,9.888862e-17
26,142,1.873460e-16
26,143,0.000000e+00
26,144,0.000000e+00
26,145,0.000000e+00
26,146,9.566953e-17
26,147,0.000000e+00
26,148,0.000000e+00
26,149,0.000000e+00
26,150,0.000000e+00
26,151,1.576156e-16
26,152,0.000000e+00
26,153,0.000000e+00
26,154,1.543691e-16
26,155,1.535825e-16
26,156,2.714998e-16
26,157,0.000000e+00
26,158,0.000000e+00
26,159,0.000000e+00
26,160,0.000000e+00
26,161,0.000000e+00
26,162,0.000000e+00
26,163,0.000000e+00
26,164,0.000000e+00
26,165,0.000000e+00
26,166,0.000000e+00
26,167,0.000000e+00
26,168,0.000000e+00
26,169,0.000000e+00
26,170,0.000000e+00
26,171,0.000000e+00
26,172,0.000000e+00
26,173,0.000000e+00
26,174,0.000000e+00
26,175,0.000000e+00
26,176,0.000000e+00
26,177,0.000000e+00
26,178,0.000000e+00
26,179,0.000000e+00
26,180,0.000000e+00
26,181,0.000000e+00
26,182,0.000000e+00
26,183,0.000000e+00
26,184,0.000000e+00
26,185,0.000000e+00
26,186,0.000000e+00
26,187,0.000000e+00
26,188,0.000000e+00
26,189,0.000000e+00
26,190,0.000000e+00
26,191,0.000000e+00
26,192,0.000000e+00
26,193,0.000000e+00
26,194,0.000000e+00
26,195,0.000000e+00
26,196,0.000000e+00
26,197,0.000000e+00
26,198,0.000000e+00
26,199,0.000000e+00
26,200,0.000000e+00
26,201,0.000000e+00
27,0,0.000000e+00
27,1,7.212681e-13
27,2,2.015025e-12
27,3,2.797824e-12
27,4,3.265825e-12
27,5,3.925687e-12
27,6,4.447041e-12
27,7,4.530424e-12
27,8,4.935415e-12
27,9,4.667241e-12
27,10,4.977891e-12
27,11,4.619799e-12
27,12,4.222738e-12
27,13,4.042693e-12
27,14,3.580641e-12
27,15,3.484697e-12
27,16,3.229569e-12
27,17,2.872768e-12
27,18,2.781282e-12
27,19,3.152825e-12
27,20,2.671001e-12
27,21,2.428990e-12
27,22,2.320961e-12
27,23,1.859246e-12
27,24,1.825549e-12
27,25,1.665322e-12
27,26,1.256417e-12
27,27,1.085874e-12
27,28,8.589750e-13
27,29,7.524228e-13
27,30,6.996552e-13
27,31,5.791018e-13
27,32,5.853468e-13
27,33,4.710080e-13
27,34,4.182068e-13
27,35,4.129686e-13
27,36,4.373135e-13
27,37,3.665175e-13
27,38,3.353642e-13
27,39,3.168688e-13
27,40,3.652711e-13
27,41,3.154433e-13
27,42,2.767785e-13
27,43,2.610500e-13
27,44,2.514762e-13
27,45,2.218239e-13
27,46,2.341671e-13
27,47,1.968486e-13
27,48,1.787090e-13
27,49,1.702480e-13
27,50,1.495057e-13
27,51,1.558206e-13
27,52,1.501075e-13
27,53,1.477597e-13
27,54,1.201780e-13
27,55,1.207267e-13
27,56,1.033176e-13
27,57,9.712315e-14
27,58,1.027162e-13
27,59,9.244925e-14
27,60,1.024020e-13
27,61,6.925587e-14
27,62,5.809130e-14
27,63,6.748909e-14
27,64,5.819785e-14
27,65,4.730608e-14
27,66,5.484965e-14
27,67,5.540375e-14
27,68,5.154840e-14
27,69,3.473376e-14
27,70,4.839540e-14
27,71,3.419745e-14
27,72,3.659247e-14
27,73,3.789963e-14
27,74,3.723861e-14
27,75,3.685316e-14
27,76,2.875746e-14
27,77,4.238835e-14
27,78,2.751528e-14
27,79,2.230608e-14
27,80,1.974799e-14
27,81,3.363623e-14
27,82,2.963602e-14
27,83,1.040760e-14
27,84,1.399931e-14
27,85,1.285557e-14
27,86,1.630973e-14
27,87,1.811503e-14
27,88,1.446484e-14
27,89,5.769444e-15
27,90,1.072508e-14
27,91,1.263204e-14
27,92,8.623395e-15
27,93,1.015648e-14
27,94,1.063088e-14
27,95,1.795559e-14
27,96,1.093374e-14
27,97,4.734384e-15
27,98,9.667203e-15
27,99,3.863108e-15
27,100,6.254390e-15
27,101,2.154037e-15
27,102,3.887797e-15
27,103,6.087593e-15
27,104,2.777026e-15
27,105,3.942063e-15
27,106,6.442218e-15
27,107,2.410851e-15
27,108,3.681942e-15
27,109,8.974306e-16
27,110,5.204868e-15
27,111,-6.564187e-17
27,112,2.506911e-15
27,113,7.201889e-16
27,114,5.052316e-15
27,115,1.565040e-15
27,116,2.429678e-16
27,117,4.179383e-16
27,118,2.457770e-16
27,119,1.211279e-16
27,120,4.561305e-16
27,121,1.356316e-16
27,122,1.410800e-16
27,123,2.289774e-16
27,124,2.599361e-16
27,125,0.000000e+00
27,126,1.955542e-16
27,127,1.489539e-16
27,128,1.403834e-16
27,129,1.623661e-16
27,130,3.410139e-17
27,131,0.000000e+00
27,132,3.265480e-17
27,133,-1.910631e-16
27,134,0.000000e+00
27,135,2.521745e-17
27,136,7.446447e-17
27,137,0.000000e+00
27,138,0.000000e+00
27,139,2.460654e-17
27,140,0.000000e+00
27,141,7.195743e-17
27,142,1.345028e-16
27,143,0.000000e+00
27,144,0.000000e+00
27,145,0.000000e+00
27,146,6.961503e-17
27,147,0.000000e+00
27,148,0.000000e+00
27,149,0.000000e+00
27,150,0.000000e+00
27,151,1.131582e-16
27,152,0.000000e+00
27,153,0.000000e+00
27,154,1.108274e-16
27,155,1.102627e-16
27,156,1.958996e-16
27,157,0.000000e+00
27,158,0.000000e+00
27,159,0.000000e+00
27,160,0.000000e+00
27,161,0.000000e+00
27,162,0.000000e+00
27,163,0.000000e+00
27,164,0.000000e+00
27,165,0.000000e+00
27,166,0.000000e+00
27,167,0.000000e+00
27,168,0.000000e+00
27,169,0.000000e+00
27,170,0.000000e+00
27,171,0.000000e+00
27,172,0.000000e+00
27,173,0.000000e+00
27,174,0.000000e+00
27,175,0.000000e+00
27,176,0.000000e+00
27,177,0.000000e+00
27,178,0.000000e+00
27,179,0.000000e+00
27,180,0.000000e+00
27,181,0.000000e+00
27,182,0.000000e+00
27,183,0.000000e+00
27,184,0.000000e+00
27,185,0.000000e+00
27,186,0.000000e+00
27,187,0.000000e+00
27,188,0.000000e+00
27,189,0.000000e+00
27,190,0.000000e+00
27,191,0.000000e+00
27,192,0.000000e+00
27,193,0.000000e+00
27,194,0.000000e+00
27,195,0.000000e+00
27,196,0.000000e+00
27,197,0.000000e+00
27,198,0.000000e+00
27,199,0.000000e+00
27,200,0.000000e+00
27,201,0.000000e+00
28,0,0.000000e+00
28,1,5.290175e-13
28,2,1.509305e-12
28,3,2.061931e-12
28,4,2.491575e-12
28,5,3.021210e-12
28,6,3.393954e-12
28,7,3.515554e-12
28,8,3.822808e-12
28,9,3.656992e-12
28,10,3.816828e-12
28,11,3.583763e-12
28,12,3.284370e-12
28,13,3.114646e-12
28,14,2.788648e-12
28,15,2.681684e-12
28,16,2.496482e-12
28,17,2.227298e-12
28,18,2.137117e-12
28,19,2.378135e-12
28,20,2.023563e-12
28,21,1.843971e-12
28,22,1.765127e-12
28,23,1.433397e-12
28,24,1.406151e-12
28,25,1.272332e-12
28,26,9.839836e-13
28,27,8.589750e-13
28,28,7.231894e-13
28,29,6.314101e-13
28,30,5.844420e-13
28,31,5.004471e-13
28,32,5.055662e-13
28,33,4.166968e-13
28,34,3.699641e-13
28,35,3.751551e-13
28,36,3.908346e-13
28,37,3.322427e-13
28,38,3.026613e-13
28,39,2.932503e-13
28,40,3.261184e-13
28,41,2.861851e-13
28,42,2.558608e-13
28,43,2.400823e-13
28,44,2.288274e-13
28,45,2.050902e-13
28,46,2.168168e-13
28,47,1.861422e-13
28,48,1.777975e-13
28,49,1.647507e-13
28,50,1.485645e-13
28,51,1.583533e-13
28,52,1.469208e-13
28,53,1.438899e-13
28,54,1.262994e-13
28,55,1.193652e-13
28,56,1.095838e-13
28,57,9.525589e-14
28,58,9.948512e-14
28,59,9.294655e-14
28,60,9.970586e-14
28,61,7.161542e-14
28,62,6.221987e-14
28,63,7.192466e-14
28,64,6.339024e-14
28,65,5.235163e-14
28,66,5.554209e-14
28,67,5.499568e-14
28,68,5.099097e-14
28,69,3.556203e-14
28,70,5.131596e-14
28,71,3.723822e-14
28,72,3.946785e-14
28,73,4.010469e-14
28,74,3.809924e-14
28,75,3.822389e-14
28,76,3.219107e-14
28,77,4.131173e-14
28,78,2.558136e-14
28,79,2.244847e-14
28,80,2.049071e-14
28,81,3.244242e-14
28,82,2.610067e-14
28,83,1.150784e-14
28,84,1.476838e-14
28,85,1.327310e-14
28,86,1.517194e-14
28,87,1.655672e-14
28,88,1.355116e-14
28,89,7.466946e-15
28,90,9.508129e-15
28,91,1.047773e-14
28,92,7.909016e-15
28,93,8.224599e-15
28,94,9.573564e-15
28,95,1.550608e-14
28,96,9.678984e-15
28,97,4.305029e-15
28,98,8.349865e-15
28,99,3.247310e-15
28,100,4.714126e-15
28,101,1.694527e-15
28,102,2.913653e-15
28,103,4.716750e-15
28,104,2.243524e-15
28,105,2.900895e-15
28,106,4.934059e-15
28,107,1.777311e-15
28,108,2.758855e-15
28,109,6.720448e-16
28,110,3.802003e-15
28,111,3.047423e-17
28,112,1.850060e-15
28,113,5.357346e-16
28,114,3.701909e-15
28,115,1.337589e-15
28,116,1.916044e-16
28,117,3.508104e-16
28,118,1.981981e-16
28,119,1.027927e-16
28,120,3.699324e-16
28,121,1.079499e-16
28,122,1.213955e-16
28,123,1.870654e-16
28,124,2.158537e-16
28,125,0.000000e+00
28,126,1.625368e-16
28,127,1.222916e-16
28,128,1.137569e-16
28,129,1.309463e-16
28,130,2.790293e-17
28,131,0.000000e+00
28,132,2.671928e-17
28,133,-1.028857e-16
28,134,0.000000e+00
28,135,1.790773e-17
28,136,6.416148e-17
28,137,0.000000e+00
28,138,0.000000e+00
28,139,1.747390e-17
28,140,0.000000e+00
28,141,6.200132e-17
28,142,1.071760e-16
28,143,0.000000e+00
28,144,0.000000e+00
28,145,0.000000e+00
28,146,5.998301e-17
28,147,0.000000e+00
28,148,0.000000e+00
28,149,0.000000e+00
28,150,0.000000e+00
28,151,9.016793e-17
28,152,0.000000e+00
28,153,0.000000e+00
28,154,8.831071e-17
28,155,8.786074e-17
28,156,1.608503e-16
28,157,0.000000e+00
28,158,0.000000e+00
28,159,0.000000e+00
28,160,0.000000e+00
28,161,0.000000e+00
28,162,0.000000e+00
28,163,0.000000e+00
28,164,0.000000e+00
28,165,0.000000e+00
28,166,0.000000e+00
28,167,0.000000e+00
28,168,0.000000e+00
28,169,0.000000e+00
28,170,0.000000e+00
28,171,0.000000e+00
28,172,0.000000e+00
28,173,0.000000e+00
28,174,0.000000e+00
28,175,0.000000e+00
28,176,0.000000e+00
28,177,0.000000e+00
28,178,0.000000e+00
28,179,0.000000e+00
28,180,0.000000e+00
28,181,0.000000e+00
28,182,0.000000e+00
28,183,0.000000e+00
28,184,0.000000e+00
28,185,0.000000e+00
28,186,0.000000e+00
28,187,0.000000e+00
28,188,0.000000e+00
28,189,0.000000e+00
28,190,0.000000e+00
28,191,0.000000e+00
28,192,0.000000e+00
28,193,0.000000e+00
28,194,0.000000e+00
28,195,0.000000e+00
28,196,0.000000e+00
28,197,0.000000e+00
28,198,0.000000e+00
28,199,0.000000e+00
28,200,0.000000e+00
28,201,0.000000e+00
29,0,0.000000e+00
29,1,4.614525e-13
29,2,1.339585e-12
29,3,1.810328e-12
29,4,2.227465e-12
29,5,2.708482e-12
29,6,3.021270e-12
29,7,3.146392e-12
29,8,3.427708e-12
29,9,3.270039e-12
29,10,3.365342e-12
29,11,3.189560e-12
29,12,2.933429e-12
29,13,2.768919e-12
29,14,2.469171e-12
29,15,2.372245e-12
29,16,2.201679e-12
29,17,1.937405e-12
29,18,1.839003e-12
29,19,2.017527e-12
29,20,1.690507e-12
29,21,1.538154e-12
29,22,1.477425e-12
29,23,1.207840e-12
29,24,1.188389e-12
29,25,1.090436e-12
29,26,8.525496e-13
29,27,7.524228e-13
29,28,6.314101e-13
29,29,5.681906e-13
29,30,5.261104e-13
29,31,4.507127e-13
29,32,4.525706e-13
29,33,3.801919e-13
29,34,3.345555e-13
29,35,3.385092e-13
29,36,3.546912e-13
29,37,3.027763e-13
29,38,2.776662e-13
29,39,2.656543e-13
29,40,2.957207e-13
29,41,2.579274e-13
29,42,2.312840e-13
29,43,2.176631e-13
29,44,2.086890e-13
29,45,1.862142e-13
29,46,1.957004e-13
29,47,1.684593e-13
29,48,1.591842e-13
29,49,1.468993e-13
29,50,1.337252e-13
29,51,1.393421e-13
29,52,1.317742e-13
29,53,1.277447e-13
29,54,1.120532e-13
29,55,1.058104e-13
29,56,9.670277e-14
29,57,8.491653e-14
29,58,8.751403e-14
29,59,8.101176e-14
29,60,8.750476e-14
29,61,6.264312e-14
29,62,5.447165e-14
29,63,6.300489e-14
29,64,5.441244e-14
29,65,4.450925e-14
29,66,4.785664e-14
29,67,4.773553e-14
29,68,4.439159e-14
29,69,3.019916e-14
29,70,4.433619e-14
29,71,3.218073e-14
29,72,3.422502e-14
29,73,3.385717e-14
29,74,3.203763e-14
29,75,3.207376e-14
29,76,2.681724e-14
29,77,3.489406e-14
29,78,2.218606e-14
29,79,1.883133e-14
29,80,1.722940e-14
29,81,2.727494e-14
29,82,2.268523e-14
29,83,9.653996e-15
29,84,1.262829e-14
29,85,1.153170e-14
29,86,1.301548e-14
29,87,1.427489e-14
29,88,1.174171e-14
29,89,6.376679e-15
29,90,8.078769e-15
29,91,8.842369e-15
29,92,6.648455e-15
29,93,6.410649e-15
29,94,7.817271e-15
29,95,1.321901e-14
29,96,8.279477e-15
29,97,3.452169e-15
29,98,6.897585e-15
29,99,2.469025e-15
29,100,3.873366e-15
29,101,1.331347e-15
29,102,2.391500e-15
29,103,3.625813e-15
29,104,1.729055e-15
29,105,2.493495e-15
29,106,4.304244e-15
29,107,1.185427e-15
29,108,2.394665e-15
29,109,4.766702e-16
29,110,3.066954e-15
29,111,-2.206187e-18
29,112,1.265397e-15
29,113,3.479900e-16
29,114,2.556753e-15
29,115,1.160573e-15
29,116,1.109511e-16
29,117,2.791087e-16
29,118,1.556439e-16
29,119,7.151393e-17
29,120,3.046815e-16
29,121,5.382197e-17
29,122,7.118664e-17
29,123,1.479252e-16
29,124,1.719988e-16
29,125,0.000000e+00
29,126,1.043395e-16
29,127,1.100699e-16
29,128,5.349556e-17
29,129,7.069393e-17
29,130,1.174889e-17
29,131,0.000000e+00
29,132,1.125050e-17
29,133,-9.248575e-17
29,134,0.000000e+00
29,135,2.094221e-18
29,136,5.179983e-17
29,137,0.000000e+00
29,138,0.000000e+00
29,139,2.043486e-18
29,140,0.000000e+00
29,141,5.005585e-17
29,142,9.642867e-17
29,143,0.000000e+00
29,144,0.000000e+00
29,145,0.000000e+00
29,146,4.842640e-17
29,147,0.000000e+00
29,148,0.000000e+00
29,149,0.000000e+00
29,150,0.000000e+00
29,151,8.112614e-17
29,152,0.000000e+00
29,153,0.000000e+00
29,154,7.945516e-17
29,155,7.905031e-17
29,156,1.388844e-16
29,157,0.000000e+00
29,158,0.000000e+00
29,159,0.000000e+00
29,160,0.000000e+00
29,161,0.000000e+00
29,162,0.000000e+00
29,163,0.000000e+00
29,164,0.000000e+00
29,165,0.000000e+00
29,166,0.000000e+00
29,167,0.000000e+00
29,168,0.000000e+00
29,169,0.000000e+00
29,170,0.000000e+00
29,171,0.000000e+00
29,172,0.000000e+00
29,173,0.000000e+00
29,174,0.000000e+00
29,175,0.000000e+00
29,176,0.000000e+00
29,177,0.000000e+00
29,178,0.000000e+00
29,179,0.000000e+00
29,180,0.000000e+00
29,181,0.000000e+00
29,182,0.000000e+00
29,183,0.000000e+00
29,184,0.000000e+00
29,185,0.000000e+00
29,186,0.000000e+00
29,187,0.000000e+00
29,188,0.000000e+00
29,189,0.000000e+00
29,190,0.000000e+00
29,191,0.000000e+00
29,192,0.000000e+00
29,193,0.000000e+00
29,194,0.000000e+00
29,195,0.000000e+00
29,196,0.000000e+00
29,197,0.000000e+00
29,198,0.000000e+00
29,199,0.000000e+00
29,200,0.000000e+00
29,201,0.000000e+00
30,0,0.000000e+00
30,1,4.575655e-13
30,2,1.327330e-12
30,3,1.784962e-12
30,4,2.194994e-12
30,5,2.660739e-12
30,6,2.947364e-12
30,7,3.065553e-12
30,8,3.347570e-12
30,9,3.162308e-12
30,10,3.237402e-12
30,11,3.083816e-12
30,12,2.840074e-12
30,13,2.675149e-12
30,14,2.365062e-12
30,15,2.242637e-12
30,16,2.080107e-12
30,17,1.791636e-12
30,18,1.624768e-12
30,19,1.763456e-12
30,20,1.449932e-12
30,21,1.328322e-12
30,22,1.282879e-12
30,23,1.058268e-12
30,24,1.052671e-12
30,25,9.902537e-13
30,26,7.787512e-13
30,27,6.996552e-13
30,28,5.844420e-13
30,29,5.261104e-13
30,30,5.058103e-13
30,31,4.267296e-13
30,32,4.275323e-13
30,33,3.660169e-13
30,34,3.196683e-13
30,35,3.183416e-13
30,36,3.352433e-13
30,37,2.905722e-13
30,38,2.664657e-13
30,39,2.516818e-13
30,40,2.818820e-13
30,41,2.452367e-13
30,42,2.164279e-13
30,43,2.057435e-13
30,44,1.963536e-13
30,45,1.720906e-13
30,46,1.805748e-13
30,47,1.540195e-13
30,48,1.422561e-13
30,49,1.317925e-13
30,50,1.184619e-13
30,51,1.209317e-13
30,52,1.170417e-13
30,53,1.147533e-13
30,54,9.712997e-14
30,55,9.484410e-14
30,56,8.411295e-14
30,57,7.556897e-14
30,58,7.830631e-14
30,59,7.050785e-14
30,60,7.741280e-14
30,61,5.400961e-14
30,62,4.706191e-14
30,63,5.566329e-14
30,64,4.697738e-14
30,65,3.685297e-14
30,66,4.059274e-14
30,67,4.128311e-14
30,68,3.884943e-14
30,69,2.598094e-14
30,70,3.714545e-14
30,71,2.683179e-14
30,72,2.895312e-14
30,73,2.859864e-14
30,74,2.728400e-14
30,75,2.749482e-14
30,76,2.154399e-14
30,77,3.019190e-14
30,78,2.000993e-14
30,79,1.621185e-14
30,80,1.478241e-14
30,81,2.370561e-14
30,82,2.135816e-14
30,83,8.046796e-15
30,84,1.103682e-14
30,85,1.040496e-14
30,86,1.225651e-14
30,87,1.368738e-14
30,88,1.099783e-14
30,89,5.271101e-15
30,90,7.468184e-15
30,91,8.279191e-15
30,92,6.092720e-15
30,93,6.039692e-15
30,94,6.963003e-15
30,95,1.205813e-14
30,96,7.661630e-15
30,97,3.046106e-15
30,98,6.299322e-15
30,99,2.310720e-15
30,100,3.997808e-15
30,101,1.392371e-15
30,102,2.468645e-15
30,103,3.497658e-15
30,104,1.755713e-15
30,105,2.561968e-15
30,106,4.427254e-15
30,107,1.125167e-15
30,108,2.389445e-15
30,109,4.488293e-16
30,110,3.155873e-15
30,111,4.072651e-17
30,112,1.207356e-15
30,113,3.365559e-16
30,114,2.417341e-15
30,115,1.018493e-15
30,116,1.196499e-16
30,117,2.592556e-16
30,118,1.423092e-16
30,119,6.197796e-17
30,120,2.812745e-16
30,121,5.354216e-17
30,122,6.741576e-17
30,123,1.367949e-16
30,124,1.582774e-16
30,125,0.000000e+00
30,126,9.444170e-17
30,127,9.891202e-17
30,128,4.771748e-17
30,129,5.770637e-17
30,130,9.218490e-18
30,131,0.000000e+00
30,132,8.827441e-18
30,133,-5.941512e-17
30,134,0.000000e+00
30,135,2.107956e-21
30,136,4.579331e-17
30,137,0.000000e+00
30,138,0.000000e+00
30,139,2.056889e-21
30,140,0.000000e+00
30,141,4.425156e-17
30,142,8.594032e-17
30,143,0.000000e+00
30,144,0.000000e+00
30,145,0.000000e+00
30,146,4.281106e-17
30,147,0.000000e+00
30,148,0.000000e+00
30,149,0.000000e+00
30,150,0.000000e+00
30,151,7.230221e-17
30,152,0.000000e+00
30,153,0.000000e+00
30,154,7.081298e-17
30,155,7.045217e-17
30,156,1.234117e-16
30,157,0.000000e+00
30,158,0.000000e+00
30,159,0.000000e+00
30,160,0.000000e+00
30,161,0.000000e+00
30,162,0.000000e+00
30,163,0.000000e+00
30,164,0.000000e+00
30,165,0.000000e+00
30,166,0.000000e+00
30,167,0.000000e+00
30,168,0.000000e+00
30,169,0.000000e+00
30,170,0.000000e+00
30,171,0.000000e+00
30,172,0.000000e+00
30,173,0.000000e+00
30,174,0.000000e+00
30,175,0.000000e+00
30,176,0.000000e+00
30,177,0.000000e+00
30,178,0.000000e+00
30,179,0.000000e+00
30,180,0.000000e+00
30,181,0.000000e+00
30,182,0.000000e+00
30,183,0.000000e+00
30,184,0.000000e+00
30,185,0.000000e+00
30,186,0.000000e+00
30,187,0.000000e+00
30,188,0.000000e+00
30,189,0.000000e+00
30,190,0.000000e+00
30,191,0.000000e+00
30,192,0.000000e+00
30,193,0.000000e+00
30,194,0.000000e+00
30,195,0.000000e+00
30,196,0.000000e+00
30,197,0.000000e+00
30,198,0.000000e+00
30,199,0.000000e+00
30,200,0.000000e+00
30,201,0.000000e+00
31,0,0.000000e+00
31,1,3.507867e-13
31,2,1.020545e-12
31,3,1.329864e-12
31,4,1.706664e-12
31,5,2.092948e-12
31,6,2.313838e-12
31,7,2.461152e-12
31,8,2.690421e-12
31,9,2.581273e-12
31,10,2.562513e-12
31,11,2.474959e-12
31,12,2.276022e-12
31,13,2.124913e-12
31,14,1.893883e-12
31,15,1.784655e-12
31,16,1.660624e-12
31,17,1.440546e-12
31,18,1.301694e-12
31,19,1.391279e-12
31,20,1.149996e-12
31,21,1.056696e-12
31,22,1.018086e-12
31,23,8.504292e-13
31,24,8.460027e-13
31,25,7.848482e-13
31,26,6.342889e-13
31,27,5.791018e-13
31,28,5.004471e-13
31,29,4.507127e-13
31,30,4.267296e-13
31,31,3.774319e-13
31,32,3.783107e-13
31,33,3.283721e-13
31,34,2.886761e-13
31,35,2.925802e-13
31,36,3.032377e-13
31,37,2.640726e-13
31,38,2.412675e-13
31,39,2.342040e-13
31,40,2.562817e-13
31,41,2.258260e-13
31,42,2.015364e-13
31,43,1.917975e-13
31,44,1.792170e-13
31,45,1.619325e-13
31,46,1.689648e-13
31,47,1.467530e-13
31,48,1.391179e-13
31,49,1.274540e-13
31,50,1.156316e-13
31,51,1.195122e-13
31,52,1.129135e-13
31,53,1.094157e-13
31,54,9.820938e-14
31,55,9.277994e-14
31,56,8.492322e-14
31,57,7.297964e-14
31,58,7.443138e-14
31,59,6.859872e-14
31,60,7.334417e-14
31,61,5.382096e-14
31,62,4.785159e-14
31,63,5.589382e-14
31,64,4.784023e-14
31,65,3.878862e-14
31,66,4.009022e-14
31,67,3.954785e-14
31,68,3.685992e-14
31,69,2.634738e-14
31,70,3.716724e-14
31,71,2.727079e-14
31,72,2.886389e-14
31,73,2.852225e-14
31,74,2.719134e-14
31,75,2.755007e-14
31,76,2.268841e-14
31,77,2.860604e-14
31,78,1.793825e-14
31,79,1.578633e-14
31,80,1.453795e-14
31,81,2.255918e-14
31,82,1.874862e-14
31,83,8.262052e-15
31,84,1.105666e-14
31,85,1.014216e-14
31,86,1.124376e-14
31,87,1.220087e-14
31,88,9.857955e-15
31,89,5.761373e-15
31,90,6.534909e-15
31,91,6.965354e-15
31,92,5.470979e-15
31,93,5.448411e-15
31,94,6.234062e-15
31,95,1.004328e-14
31,96,6.379478e-15
31,97,2.739610e-15
31,98,5.321693e-15
31,99,1.915473e-15
31,100,3.124127e-15
31,101,1.082993e-15
31,102,1.877978e-15
31,103,3.180716e-15
31,104,1.444791e-15
31,105,1.936439e-15
31,106,3.357828e-15
31,107,1.148795e-15
31,108,1.841269e-15
31,109,4.392564e-16
31,110,2.655955e-15
31,111,7.065652e-17
31,112,1.227327e-15
31,113,3.356145e-16
31,114,2.451883e-15
31,115,8.732246e-16
31,116,1.016506e-16
31,117,2.251756e-16
31,118,1.181601e-16
31,119,5.278105e-17
31,120,2.366831e-16
31,121,4.422735e-17
31,122,6.029526e-17
31,123,1.155583e-16
31,124,1.357653e-16
31,125,0.000000e+00
31,126,7.988789e-17
31,127,8.369176e-17
31,128,3.809045e-17
31,129,4.349553e-17
31,130,6.936442e-18
31,131,0.000000e+00
31,132,6.642197e-18
31,133,-3.079709e-17
31,134,0.000000e+00
31,135,-2.880324e-18
31,136,3.985235e-17
31,137,0.000000e+00
31,138,0.000000e+00
31,139,-2.810546e-18
31,140,0.000000e+00
31,141,3.851062e-17
31,142,7.067100e-17
31,143,0.000000e+00
31,144,0.000000e+00
31,145,0.000000e+00
31,146,3.725699e-17
31,147,0.000000e+00
31,148,0.000000e+00
31,149,0.000000e+00
31,150,0.000000e+00
31,151,5.945603e-17
31,152,0.000000e+00
31,153,0.000000e+00
31,154,5.823140e-17
31,155,5.793469e-17
31,156,1.036461e-16
31,157,0.000000e+00
31,158,0.000000e+00
31,159,0.000000e+00
31,160,0.000000e+00
31,161,0.000000e+00
31,162,0.000000e+00
31,163,0.000000e+00
31,164,0.000000e+00
31,165,0.000000e+00
31,166,0.000000e+00
31,167,0.000000e+00
31,168,0.000000e+00
31,169,0.000000e+00
31,170,0.000000e+00
31,171,0.000000e+00
31,172,0.000000e+00
31,173,0.000000e+00
31,174,0.000000e+00
31,175,0.000000e+00
31,176,0.000000e+00
31,177,0.000000e+00
31,178,0.000000e+00
31,179,0.000000e+00
31,180,0.000000e+00
31,181,0.000000e+00
31,182,0.000000e+00
31,183,0.000000e+00
31,184,0.000000e+00
31,185,0.000000e+00
31,186,0.000000e+00
31,187,0.000000e+00
31,188,0.000000e+00
31,189,0.000000e+00
31,190,0.000000e+00
31,191,0.000000e+00
31,192,0.000000e+00
31,193,0.000000e+00
31,194,0.000000e+00
31,195,0.000000e+00
31,196,0.000000e+00
31,197,0.000000e+00
31,198,0.000000e+00
31,199,0.000000e+00
31,200,0.000000e+00
31,201,0.000000e+00
32,0,0.000000e+00
32,1,3.640936e-13
32,2,1.009710e-12
32,3,1.306972e-12
32,4,1.647935e-12
32,5,2.027357e-12
32,6,2.263027e-12
32,7,2.412944e-12
32,8,2.634982e-12
32,9,2.521280e-12
32,10,2.507991e-12
32,11,2.425272e-12
32,12,2.237263e-12
32,13,2.113009e-12
32,14,1.888535e-12
32,15,1.843617e-12
32,16,1.702505e-12
32,17,1.471719e-12
32,18,1.381976e-12
32,19,1.477898e-12
32,20,1.207452e-12
32,21,1.095161e-12
32,22,1.045562e-12
32,23,8.678942e-13
32,24,8.639098e-13
32,25,7.998761e-13
32,26,6.436386e-13
32,27,5.853468e-13
32,28,5.055662e-13
32,29,4.525706e-13
32,30,4.275323e-13
32,31,3.783107e-13
32,32,3.887559e-13
32,33,3.341158e-13
32,34,2.947764e-13
32,35,3.006826e-13
32,36,3.120191e-13
32,37,2.692788e-13
32,38,2.474100e-13
32,39,2.419523e-13
32,40,2.655451e-13
32,41,2.332797e-13
32,42,2.083446e-13
32,43,1.975454e-13
32,44,1.835974e-13
32,45,1.682956e-13
32,46,1.767190e-13
32,47,1.522401e-13
32,48,1.456334e-13
32,49,1.336830e-13
32,50,1.211890e-13
32,51,1.262920e-13
32,52,1.181307e-13
32,53,1.153683e-13
32,54,1.043764e-13
32,55,9.815431e-14
32,56,8.992766e-14
32,57,7.692336e-14
32,58,7.871328e-14
32,59,7.311667e-14
32,60,7.788885e-14
32,61,5.752830e-14
32,62,5.109392e-14
32,63,5.894344e-14
32,64,5.125145e-14
32,65,4.189865e-14
32,66,4.310461e-14
32,67,4.243604e-14
32,68,3.901972e-14
32,69,2.816609e-14
32,70,3.972490e-14
32,71,2.923407e-14
32,72,3.049241e-14
32,73,3.049258e-14
32,74,2.931891e-14
32,75,2.954095e-14
32,76,2.447474e-14
32,77,3.038988e-14
32,78,1.882830e-14
32,79,1.658465e-14
32,80,1.537327e-14
32,81,2.380427e-14
32,82,1.935314e-14
32,83,8.752904e-15
32,84,1.152379e-14
32,85,1.044629e-14
32,86,1.152326e-14
32,87,1.239326e-14
32,88,1.000682e-14
32,89,5.965618e-15
32,90,6.697961e-15
32,91,7.140992e-15
32,92,5.642549e-15
32,93,5.757677e-15
32,94,6.673549e-15
32,95,1.054764e-14
32,96,6.646189e-15
32,97,2.858236e-15
32,98,5.624033e-15
32,99,2.039673e-15
32,100,3.223753e-15
32,101,1.133537e-15
32,102,1.932426e-15
32,103,3.354063e-15
32,104,1.486523e-15
32,105,1.940835e-15
32,106,3.371636e-15
32,107,1.267221e-15
32,108,1.843152e-15
32,109,4.598579e-16
32,110,2.760429e-15
32,111,6.222177e-17
32,112,1.341696e-15
32,113,3.507547e-16
32,114,2.712774e-15
32,115,8.939148e-16
32,116,1.013139e-16
32,117,2.337494e-16
32,118,1.300245e-16
32,119,6.014175e-17
32,120,2.511079e-16
32,121,5.379641e-17
32,122,7.198215e-17
32,123,1.245936e-16
32,124,1.468890e-16
32,125,0.000000e+00
32,126,9.122730e-17
32,127,8.891862e-17
32,128,5.607207e-17
32,129,6.382165e-17
32,130,1.326090e-17
32,131,0.000000e+00
32,132,1.269837e-17
32,133,-3.768233e-17
32,134,0.000000e+00
32,135,3.960715e-18
32,136,4.040344e-17
32,137,0.000000e+00
32,138,0.000000e+00
32,139,3.864763e-18
32,140,0.000000e+00
32,141,3.904316e-17
32,142,7.572684e-17
32,143,0.000000e+00
32,144,0.000000e+00
32,145,0.000000e+00
32,146,3.777220e-17
32,147,0.000000e+00
32,148,0.000000e+00
32,149,0.000000e+00
32,150,0.000000e+00
32,151,6.370954e-17
32,152,0.000000e+00
32,153,0.000000e+00
32,154,6.239729e-17
32,155,6.207936e-17
32,156,1.087965e-16
32,157,0.000000e+00
32,158,0.000000e+00
32,159,0.000000e+00
32,160,0.000000e+00
32,161,0.000000e+00
32,162,0.000000e+00
32,163,0.000000e+00
32,164,0.000000e+00
32,165,0.000000e+00
32,166,0.000000e+00
32,167,0.000000e+00
32,168,0.000000e+00
32,169,0.000000e+00
32,170,0.000000e+00
32,171,0.000000e+00
32,172,0.000000e+00
32,173,0.000000e+00
32,174,0.000000e+00
32,175,0.000000e+00
32,176,0.000000e+00
32,177,0.000000e+00
32,178,0.000000e+00
32,179,0.000000e+00
32,180,0.000000e+00
32,181,0.000000e+00
32,182,0.000000e+00
32,183,0.000000e+00
32,184,0.000000e+00
32,185,0.000000e+00
32,186,0.000000e+00
32,187,0.000000e+00
32,188,0.000000e+00
32,189,0.000000e+00
32,190,0.000000e+00
32,191,0.000000e+00
32,192,0.000000e+00
32,193,0.000000e+00
32,194,0.000000e+00
32,195,0.000000e+00
32,196,0.000000e+00
32,197,0.000000e+00
32,198,0.000000e+00
32,199,0.000000e+00
32,200,0.000000e+00
32,201,0.000000e+00
33,0,0.000000e+00
33,1,2.980414e-13
33,2,8.588770e-13
33,3,1.072595e-12
33,4,1.462386e-12
33,5,1.807080e-12
33,6,2.000605e-12
33,7,2.205917e-12
33,8,2.421975e-12
33,9,2.308474e-12
33,10,2.191552e-12
33,11,2.169195e-12
33,12,2.011671e-12
33,13,1.847289e-12
33,14,1.656456e-12
33,15,1.556069e-12
33,16,1.441165e-12
33,17,1.214089e-12
33,18,1.060523e-12
33,19,1.091366e-12
33,20,8.770293e-13
33,21,8.047861e-13
33,22,7.598599e-13
33,23,6.434052e-13
33,24,6.306657e-13
33,25,5.962541e-13
33,26,5.004339e-13
33,27,4.710080e-13
33,28,4.166968e-13
33,29,3.801919e-13
33,30,3.660169e-13
33,31,3.283721e-13
33,32,3.341158e-13
33,33,3.081987e-13
33,34,2.681177e-13
33,35,2.666981e-13
33,36,2.760525e-13
33,37,2.478762e-13
33,38,2.277009e-13
33,39,2.217996e-13
33,40,2.382069e-13
33,41,2.094099e-13
33,42,1.875222e-13
33,43,1.795789e-13
33,44,1.667496e-13
33,45,1.518126e-13
33,46,1.579461e-13
33,47,1.377437e-13
33,48,1.310087e-13
33,49,1.182597e-13
33,50,1.085449e-13
33,51,1.086605e-13
33,52,1.048555e-13
33,53,1.012169e-13
33,54,9.229972e-14
33,55,8.841738e-14
33,56,8.009532e-14
33,57,6.764138e-14
33,58,6.785619e-14
33,59,6.123155e-14
33,60,6.577610e-14
33,61,4.876491e-14
33,62,4.420905e-14
33,63,5.295884e-14
33,64,4.445023e-14
33,65,3.484467e-14
33,66,3.512026e-14
33,67,3.517286e-14
33,68,3.298349e-14
33,69,2.360805e-14
33,70,3.307285e-14
33,71,2.391530e-14
33,72,2.531352e-14
33,73,2.493136e-14
33,74,2.312437e-14
33,75,2.410090e-14
33,76,1.961990e-14
33,77,2.415894e-14
33,78,1.562774e-14
33,79,1.374523e-14
33,80,1.276961e-14
33,81,1.939136e-14
33,82,1.673845e-14
33,83,7.341538e-15
33,84,1.023433e-14
33,85,9.689459e-15
33,86,1.060939e-14
33,87,1.136448e-14
33,88,8.951852e-15
33,89,5.444150e-15
33,90,5.500458e-15
33,91,5.587788e-15
33,92,4.591475e-15
33,93,4.286805e-15
33,94,4.788681e-15
33,95,7.873058e-15
33,96,5.064095e-15
33,97,2.002499e-15
33,98,4.144612e-15
33,99,1.442906e-15
33,100,2.617728e-15
33,101,9.280114e-16
33,102,1.564919e-15
33,103,2.517075e-15
33,104,1.174248e-15
33,105,1.652822e-15
33,106,2.856666e-15
33,107,8.151339e-16
33,108,1.550921e-15
33,109,3.189343e-16
33,110,2.157675e-15
33,111,1.166874e-16
33,112,8.898368e-16
33,113,2.445835e-16
33,114,1.745274e-15
33,115,6.912500e-16
33,116,9.095919e-17
33,117,1.834701e-16
33,118,8.919964e-17
33,119,3.422157e-17
33,120,1.878269e-16
33,121,3.063317e-17
33,122,4.585618e-17
33,123,9.137746e-17
33,124,1.074963e-16
33,125,0.000000e+00
33,126,5.416844e-17
33,127,6.557459e-17
33,128,1.630029e-17
33,129,1.281556e-17
33,130,-4.651437e-20
33,131,0.000000e+00
33,132,-4.454123e-20
33,133,1.009148e-17
33,134,0.000000e+00
33,135,-9.695760e-18
33,136,3.008559e-17
33,137,0.000000e+00
33,138,0.000000e+00
33,139,-9.460872e-18
33,140,0.000000e+00
33,141,2.907268e-17
33,142,5.281508e-17
33,143,0.000000e+00
33,144,0.000000e+00
33,145,0.000000e+00
33,146,2.812629e-17
33,147,0.000000e+00
33,148,0.000000e+00
33,149,0.000000e+00
33,150,0.000000e+00
33,151,4.443371e-17
33,152,0.000000e+00
33,153,0.000000e+00
33,154,4.351850e-17
33,155,4.329676e-17
33,156,7.775637e-17
33,157,0.000000e+00
33,158,0.000000e+00
33,159,0.000000e+00
33,160,0.000000e+00
33,161,0.000000e+00
33,162,0.000000e+00
33,163,0.000000e+00
33,164,0.000000e+00
33,165,0.000000e+00
33,166,0.000000e+00
33,167,0.000000e+00
33,168,0.000000e+00
33,169,0.000000e+00
33,170,0.000000e+00
33,171,0.000000e+00
33,172,0.000000e+00
33,173,0.000000e+00
33,174,0.000000e+00
33,175,0.000000e+00
33,176,0.000000e+00
33,177,0.000000e+00
33,178,0.000000e+00
33,179,0.000000e+00
33,180,0.000000e+00
33,181,0.000000e+00
33,182,0.000000e+00
33,183,0.000000e+00
33,184,0.000000e+00
33,185,0.000000e+00
33,186,0.000000e+00
33,187,0.000000e+00
33,188,0.000000e+00
33,189,0.000000e+00
33,190,0.000000e+00
33,191,0.000000e+00
33,192,0.000000e+00
33,193,0.000000e+00
33,194,0.000000e+00
33,195,0.000000e+00
33,196,0.000000e+00
33,197,0.000000e+00
33,198,0.000000e+00
33,199,0.000000e+00
33,200,0.000000e+00
33,201,0.000000e+00
34,0,0.000000e+00
34,1,2.495822e-13
34,2,7.848379e-13
34,3,9.569053e-13
34,4,1.332829e-12
34,5,1.647097e-12
34,6,1.842870e-12
34,7,2.058482e-12
34,8,2.251359e-12
34,9,2.131095e-12
34,10,2.011327e-12
34,11,2.010891e-12
34,12,1.867853e-12
34,13,1.707382e-12
34,14,1.540255e-12
34,15,1.443981e-12
34,16,1.333230e-12
34,17,1.118818e-12
34,18,9.748490e-13
34,19,1.005776e-12
34,20,8.028782e-13
34,21,7.316587e-13
34,22,6.805331e-13
34,23,5.736619e-13
34,24,5.591627e-13
34,25,5.193447e-13
34,26,4.365463e-13
34,27,4.182068e-13
34,28,3.699641e-13
34,29,3.345555e-13
34,30,3.196683e-13
34,31,2.886761e-13
34,32,2.947764e-13
34,33,2.681177e-13
34,34,2.493420e-13
34,35,2.416866e-13
34,36,2.477604e-13
34,37,2.260321e-13
34,38,2.062958e-13
34,39,2.023959e-13
34,40,2.157102e-13
34,41,1.937744e-13
34,42,1.743612e-13
34,43,1.676760e-13
34,44,1.553789e-13
34,45,1.431455e-13
34,46,1.492473e-13
34,47,1.312235e-13
34,48,1.263464e-13
34,49,1.136449e-13
34,50,1.047899e-13
34,51,1.073821e-13
34,52,1.017945e-13
34,53,1.002353e-13
34,54,9.074332e-14
34,55,8.692456e-14
34,56,7.963010e-14
34,57,6.577061e-14
34,58,6.683748e-14
34,59,6.149503e-14
34,60,6.472562e-14
34,61,4.747018e-14
34,62,4.411188e-14
34,63,5.269317e-14
34,64,4.466183e-14
34,65,3.504687e-14
34,66,3.458352e-14
34,67,3.431566e-14
34,68,3.217166e-14
34,69,2.384327e-14
34,70,3.212821e-14
34,71,2.383256e-14
34,72,2.465317e-14
34,73,2.462405e-14
34,74,2.336515e-14
34,75,2.468038e-14
34,76,1.979281e-14
34,77,2.356233e-14
34,78,1.447282e-14
34,79,1.337105e-14
34,80,1.204067e-14
34,81,1.916506e-14
34,82,1.567324e-14
34,83,7.188404e-15
34,84,9.877982e-15
34,85,9.391005e-15
34,86,1.006976e-14
34,87,1.103376e-14
34,88,8.601944e-15
34,89,5.278348e-15
34,90,5.384747e-15
34,91,5.289170e-15
34,92,4.365124e-15
34,93,4.576364e-15
34,94,4.856723e-15
34,95,7.378433e-15
34,96,4.535970e-15
34,97,1.894465e-15
34,98,4.130475e-15
34,99,1.420206e-15
34,100,2.572725e-15
34,101,8.274672e-16
34,102,1.434106e-15
34,103,2.595166e-15
34,104,1.116992e-15
34,105,1.450212e-15
34,106,2.537784e-15
34,107,1.016233e-15
34,108,1.329939e-15
34,109,2.960571e-16
34,110,2.255978e-15
34,111,1.200813e-16
34,112,1.080019e-15
34,113,2.418825e-16
34,114,2.192883e-15
34,115,4.887953e-16
34,116,5.798729e-17
34,117,1.293045e-16
34,118,6.168351e-17
34,119,3.933762e-17
34,120,1.179550e-16
34,121,3.304109e-17
34,122,4.991252e-17
34,123,6.195690e-17
34,124,7.599896e-17
34,125,0.000000e+00
34,126,5.865408e-17
34,127,4.031177e-17
34,128,3.922798e-17
34,129,4.285213e-17
34,130,1.009113e-17
34,131,0.000000e+00
34,132,9.663068e-18
34,133,3.455722e-17
34,134,0.000000e+00
34,135,3.141762e-18
34,136,2.510247e-17
34,137,0.000000e+00
34,138,0.000000e+00
34,139,3.065650e-18
34,140,0.000000e+00
34,141,2.425733e-17
34,142,3.119004e-17
34,143,0.000000e+00
34,144,0.000000e+00
34,145,0.000000e+00
34,146,2.346769e-17
34,147,0.000000e+00
34,148,0.000000e+00
34,149,0.000000e+00
34,150,0.000000e+00
34,151,2.624041e-17
34,152,0.000000e+00
34,153,0.000000e+00
34,154,2.569993e-17
34,155,2.556898e-17
34,156,5.314132e-17
34,157,0.000000e+00
34,158,0.000000e+00
34,159,0.000000e+00
34,160,0.000000e+00
34,161,0.000000e+00
34,162,0.000000e+00
34,163,0.000000e+00
34,164,0.000000e+00
34,165,0.000000e+00
34,166,0.000000e+00
34,167,0.000000e+00
34,168,0.000000e+00
34,169,0.000000e+00
34,170,0.000000e+00
34,171,0.000000e+00
34,172,0.000000e+00
34,173,0.000000e+00
34,174,0.000000e+00
34,175,0.000000e+00
34,176,0.000000e+00
34,177,0.000000e+00
34,178,0.000000e+00
34,179,0.000000e+00
34,180,0.000000e+00
34,181,0.000000e+00
34,182,0.000000e+00
34,183,0.000000e+00
34,184,0.000000e+00
34,185,0.000000e+00
34,186,0.000000e+00
34,187,0.000000e+00
34,188,0.000000e+00
34,189,0.000000e+00
34,190,0.000000e+00
34,191,0.000000e+00
34,192,0.000000e+00
34,193,0.000000e+00
34,194,0.000000e+00
34,195,0.000000e+00
34,196,0.000000e+00
34,197,0.000000e+00
34,198,0.000000e+00
34,199,0.000000e+00
34,200,0.000000e+00
34,201,0.000000e+00
35,0,0.000000e+00
35,1,2.081780e-13
35,2,6.645805e-13
35,3,8.128621e-13
35,4,1.108765e-12
35,5,1.383872e-12
35,6,1.531519e-12
35,7,1.702237e-12
35,8,1.847423e-12
35,9,1.786620e-12
35,10,1.691188e-12
35,11,1.685939e-12
35,12,1.571409e-12
35,13,1.461695e-12
35,14,1.330246e-12
35,15,1.282170e-12
35,16,1.183457e-12
35,17,1.010253e-12
35,18,9.248067e-13
35,19,9.541980e-13
35,20,7.690958e-13
35,21,6.950036e-13
35,22,6.585627e-13
35,23,5.671383e-13
35,24,5.674041e-13
35,25,5.183888e-13
35,26,4.395401e-13
35,27,4.129686e-13
35,28,3.751551e-13
35,29,3.385092e-13
35,30,3.183416e-13
35,31,2.925802e-13
35,32,3.006826e-13
35,33,2.666981e-13
35,34,2.416866e-13
35,35,2.530384e-13
35,36,2.567133e-13
35,37,2.241190e-13
35,38,2.063875e-13
35,39,2.060229e-13
35,40,2.193327e-13
35,41,1.974653e-13
35,42,1.795030e-13
35,43,1.700277e-13
35,44,1.576390e-13
35,45,1.479369e-13
35,46,1.532219e-13
35,47,1.346301e-13
35,48,1.347743e-13
35,49,1.199138e-13
35,50,1.114406e-13
35,51,1.186327e-13
35,52,1.078206e-13
35,53,1.057650e-13
35,54,1.004062e-13
35,55,9.088813e-14
35,56,8.721963e-14
35,57,7.049048e-14
35,58,7.159447e-14
35,59,6.952680e-14
35,60,7.145819e-14
35,61,5.440885e-14
35,62,4.970958e-14
35,63,5.739808e-14
35,64,5.069997e-14
35,65,4.218530e-14
35,66,4.072239e-14
35,67,3.956314e-14
35,68,3.598729e-14
35,69,2.684378e-14
35,70,3.829584e-14
35,71,2.898504e-14
35,72,2.969636e-14
35,73,2.950068e-14
35,74,2.793377e-14
35,75,2.856038e-14
35,76,2.466674e-14
35,77,2.777024e-14
35,78,1.618889e-14
35,79,1.569558e-14
35,80,1.446250e-14
35,81,2.190343e-14
35,82,1.613775e-14
35,83,8.647661e-15
35,84,1.102498e-14
35,85,9.981614e-15
35,86,1.012535e-14
35,87,1.091288e-14
35,88,8.811386e-15
35,89,6.550389e-15
35,90,5.814900e-15
35,91,5.740280e-15
35,92,4.939725e-15
35,93,4.618003e-15
35,94,5.827517e-15
35,95,8.669538e-15
35,96,5.238901e-15
35,97,2.524740e-15
35,98,4.775523e-15
35,99,1.747696e-15
35,100,2.340729e-15
35,101,8.395322e-16
35,102,1.319585e-15
35,103,2.671735e-15
35,104,1.095383e-15
35,105,1.284623e-15
35,106,2.272668e-15
35,107,1.052853e-15
35,108,1.238820e-15
35,109,3.524286e-16
35,110,2.030751e-15
35,111,1.310194e-16
35,112,1.106847e-15
35,113,2.825151e-16
35,114,2.205773e-15
35,115,6.752795e-16
35,116,9.167367e-17
35,117,1.850613e-16
35,118,9.745922e-17
35,119,5.309003e-17
35,120,1.837392e-16
35,121,5.328627e-17
35,122,7.151048e-17
35,123,9.535349e-17
35,124,1.141607e-16
35,125,0.000000e+00
35,126,8.274996e-17
35,127,6.188845e-17
35,128,5.846506e-17
35,129,6.203398e-17
35,130,1.468119e-17
35,131,0.000000e+00
35,132,1.405841e-17
35,133,2.227293e-17
35,134,0.000000e+00
35,135,6.379591e-18
35,136,3.288557e-17
35,137,0.000000e+00
35,138,0.000000e+00
35,139,6.225040e-18
35,140,0.000000e+00
35,141,3.177840e-17
35,142,4.979765e-17
35,143,0.000000e+00
35,144,0.000000e+00
35,145,0.000000e+00
35,146,3.074393e-17
35,147,0.000000e+00
35,148,0.000000e+00
35,149,0.000000e+00
35,150,0.000000e+00
35,151,4.189512e-17
35,152,0.000000e+00
35,153,0.000000e+00
35,154,4.103220e-17
35,155,4.082313e-17
35,156,7.776308e-17
35,157,0.000000e+00
35,158,0.000000e+00
35,159,0.000000e+00
35,160,0.000000e+00
35,161,0.000000e+00
35,162,0.000000e+00
35,163,0.000000e+00
35,164,0.000000e+00
35,165,0.000000e+00
35,166,0.000000e+00
35,167,0.000000e+00
35,168,0.000000e+00
35,169,0.000000e+00
35,170,0.000000e+00
35,171,0.000000e+00
35,172,0.000000e+00
35,173,0.000000e+00
35,174,0.000000e+00
35,175,0.000000e+00
35,176,0.000000e+00
35,177,0.000000e+00
35,178,0.000000e+00
35,179,0.000000e+00
35,180,0.000000e+00
35,181,0.000000e+00
35,182,0.000000e+00
35,183,0.000000e+00
35,184,0.000000e+00
35,185,0.000000e+00
35,186,0.000000e+00
35,187,0.000000e+00
35,188,0.000000e+00
35,189,0.000000e+00
35,190,0.000000e+00
35,191,0.000000e+00
35,192,0.000000e+00
35,193,0.000000e+00
35,194,0.000000e+00
35,195,0.000000e+00
35,196,0.000000e+00
35,197,0.000000e+00
35,198,0.000000e+00
35,199,0.000000e+00
35,200,0.000000e+00
35,201,0.000000e+00
36,0,0.000000e+00
36,1,2.285539e-13
36,2,6.970071e-13
36,3,8.755932e-13
36,4,1.139741e-12
36,5,1.401022e-12
36,6,1.569939e-12
36,7,1.705671e-12
36,8,1.879669e-12
36,9,1.782564e-12
36,10,1.730332e-12
36,11,1.713762e-12
36,12,1.598896e-12
36,13,1.508186e-12
36,14,1.370340e-12
36,15,1.359842e-12
36,16,1.249585e-12
36,17,1.069541e-12
36,18,1.019571e-12
36,19,1.070392e-12
36,20,8.569091e-13
36,21,7.707235e-13
36,22,7.321092e-13
36,23,6.189863e-13
36,24,6.190479e-13
36,25,5.708795e-13
36,26,4.732357e-13
36,27,4.373135e-13
36,28,3.908346e-13
36,29,3.546912e-13
36,30,3.352433e-13
36,31,3.032377e-13
36,32,3.120191e-13
36,33,2.760525e-13
36,34,2.477604e-13
36,35,2.567133e-13
36,36,2.726073e-13
36,37,2.330982e-13
36,38,2.161571e-13
36,39,2.147723e-13
36,40,2.311235e-13
36,41,2.052902e-13
36,42,1.875997e-13
36,43,1.784411e-13
36,44,1.685293e-13
36,45,1.561077e-13
36,46,1.622724e-13
36,47,1.419213e-13
36,48,1.410655e-13
36,49,1.269836e-13
36,50,1.182566e-13
36,51,1.248882e-13
36,52,1.148114e-13
36,53,1.122678e-13
36,54,1.060016e-13
36,55,9.572439e-14
36,56,9.093718e-14
36,57,7.561895e-14
36,58,7.621666e-14
36,59,7.299274e-14
36,60,7.549411e-14
36,61,5.797898e-14
36,62,5.186829e-14
36,63,5.973293e-14
36,64,5.256088e-14
36,65,4.375963e-14
36,66,4.272295e-14
36,67,4.204909e-14
36,68,3.831740e-14
36,69,2.805379e-14
36,70,4.046668e-14
36,71,3.033227e-14
36,72,3.119847e-14
36,73,3.064234e-14
36,74,2.920728e-14
36,75,2.959226e-14
36,76,2.543144e-14
36,77,2.941096e-14
36,78,1.773054e-14
36,79,1.650519e-14
36,80,1.550875e-14
36,81,2.285387e-14
36,82,1.769006e-14
36,83,8.924231e-15
36,84,1.153324e-14
36,85,1.043574e-14
36,86,1.099548e-14
36,87,1.167249e-14
36,88,9.468726e-15
36,89,6.820963e-15
36,90,6.266470e-15
36,91,6.403065e-15
36,92,5.322319e-15
36,93,4.648665e-15
36,94,6.301956e-15
36,95,9.756432e-15
36,96,5.977972e-15
36,97,2.789504e-15
36,98,5.344954e-15
36,99,2.107502e-15
36,100,2.649630e-15
36,101,1.024219e-15
36,102,1.569382e-15
36,103,2.709049e-15
36,104,1.261878e-15
36,105,1.532653e-15
36,106,2.745353e-15
36,107,9.406884e-16
36,108,1.476208e-15
36,109,3.510302e-16
36,110,2.044256e-15
36,111,1.381684e-16
36,112,9.857831e-16
36,113,2.911032e-16
36,114,1.901502e-15
36,115,8.147733e-16
36,116,1.368913e-16
36,117,2.177156e-16
36,118,1.157639e-16
36,119,5.772383e-17
36,120,2.185037e-16
36,121,7.314160e-17
36,122,8.829916e-17
36,123,1.143841e-16
36,124,1.339270e-16
36,125,0.000000e+00
36,126,9.791336e-17
36,127,6.856603e-17
36,128,7.230065e-17
36,129,6.924987e-17
36,130,1.668383e-17
36,131,0.000000e+00
36,132,1.597610e-17
36,133,7.675338e-18
36,134,0.000000e+00
36,135,7.850942e-18
36,136,3.508184e-17
36,137,0.000000e+00
36,138,0.000000e+00
36,139,7.660746e-18
36,140,0.000000e+00
36,141,3.390072e-17
36,142,5.537892e-17
36,143,0.000000e+00
36,144,0.000000e+00
36,145,0.000000e+00
36,146,3.279717e-17
36,147,0.000000e+00
36,148,0.000000e+00
36,149,0.000000e+00
36,150,0.000000e+00
36,151,4.659068e-17
36,152,0.000000e+00
36,153,0.000000e+00
36,154,4.563104e-17
36,155,4.539854e-17
36,156,8.501216e-17
36,157,0.000000e+00
36,158,0.000000e+00
36,159,0.000000e+00
36,160,0.000000e+00
36,161,0.000000e+00
36,162,0.000000e+00
36,163,0.000000e+00
36,164,0.000000e+00
36,165,0.000000e+00
36,166,0.000000e+00
36,167,0.000000e+00
36,168,0.000000e+00
36,169,0.000000e+00
36,170,0.000000e+00
36,171,0.000000e+00
36,172,0.000000e+00
36,173,0.000000e+00
36,174,0.000000e+00
36,175,0.000000e+00
36,176,0.000000e+00
36,177,0.000000e+00
36,178,0.000000e+00
36,179,0.000000e+00
36,180,0.000000e+00
36,181,0.000000e+00
36,182,0.000000e+00
36,183,0.000000e+00
36,184,0.000000e+00
36,185,0.000000e+00
36,186,0.000000e+00
36,187,0.000000e+00
36,188,0.000000e+00
36,189,0.000000e+00
36,190,0.000000e+00
36,191,0.000000e+00
36,192,0.000000e+00
36,193,0.000000e+00
36,194,0.000000e+00
36,195,0.000000e+00
36,196,0.000000e+00
36,197,0.000000e+00
36,198,0.000000e+00
36,199,0.000000e+00
36,200,0.000000e+00
36,201,0.000000e+00
37,0,0.000000e+00
37,1,2.216163e-13
37,2,6.872680e-13
37,3,8.380163e-13
37,4,1.174339e-12
37,5,1.432616e-12
37,6,1.586811e-12
37,7,1.739657e-12
37,8,1.930383e-12
37,9,1.810091e-12
37,10,1.718430e-12
37,11,1.723714e-12
37,12,1.600515e-12
37,13,1.460085e-12
37,14,1.316455e-12
37,15,1.204084e-12
37,16,1.111311e-12
37,17,9.263929e-13
37,18,7.544998e-13
37,19,7.607870e-13
37,20,6.018255e-13
37,21,5.573843e-13
37,22,5.259830e-13
37,23,4.582062e-13
37,24,4.548261e-13
37,25,4.364600e-13
37,26,3.767426e-13
37,27,3.665175e-13
37,28,3.322427e-13
37,29,3.027763e-13
37,30,2.905722e-13
37,31,2.640726e-13
37,32,2.692788e-13
37,33,2.478762e-13
37,34,2.260321e-13
37,35,2.241190e-13
37,36,2.330982e-13
37,37,2.153596e-13
37,38,1.957512e-13
37,39,1.940262e-13
37,40,2.057790e-13
37,41,1.853845e-13
37,42,1.689379e-13
37,43,1.614565e-13
37,44,1.527002e-13
37,45,1.397464e-13
37,46,1.453664e-13
37,47,1.288701e-13
37,48,1.266065e-13
37,49,1.129328e-13
37,50,1.060768e-13
37,51,1.095488e-13
37,52,1.028257e-13
37,53,1.008634e-13
37,54,9.329851e-14
37,55,8.734102e-14
37,56,8.145776e-14
37,57,6.680752e-14
37,58,6.801277e-14
37,59,6.345873e-14
37,60,6.625829e-14
37,61,4.903265e-14
37,62,4.515299e-14
37,63,5.372122e-14
37,64,4.641705e-14
37,65,3.657015e-14
37,66,3.575523e-14
37,67,3.564194e-14
37,68,3.319272e-14
37,69,2.424586e-14
37,70,3.385822e-14
37,71,2.517239e-14
37,72,2.610461e-14
37,73,2.584162e-14
37,74,2.429752e-14
37,75,2.529381e-14
37,76,2.083735e-14
37,77,2.454322e-14
37,78,1.503559e-14
37,79,1.406978e-14
37,80,1.277743e-14
37,81,1.980763e-14
37,82,1.595445e-14
37,83,7.615406e-15
37,84,1.021532e-14
37,85,9.806180e-15
37,86,1.037489e-14
37,87,1.140060e-14
37,88,8.956044e-15
37,89,6.016718e-15
37,90,5.654715e-15
37,91,5.496115e-15
37,92,4.613795e-15
37,93,4.206560e-15
37,94,5.095870e-15
37,95,7.871075e-15
37,96,4.655957e-15
37,97,2.172741e-15
37,98,4.324718e-15
37,99,1.680749e-15
37,100,2.523758e-15
37,101,8.836464e-16
37,102,1.416880e-15
37,103,2.383198e-15
37,104,1.124289e-15
37,105,1.444025e-15
37,106,2.469328e-15
37,107,8.619920e-16
37,108,1.326926e-15
37,109,3.108868e-16
37,110,2.002826e-15
37,111,1.685362e-16
37,112,9.159064e-16
37,113,2.713426e-16
37,114,1.754176e-15
37,115,5.385298e-16
37,116,1.234544e-16
37,117,1.507293e-16
37,118,7.418160e-17
37,119,2.770177e-17
37,120,1.489760e-16
37,121,5.261454e-17
37,122,6.015696e-17
37,123,7.769651e-17
37,124,8.976030e-17
37,125,0.000000e+00
37,126,5.724831e-17
37,127,4.269065e-17
37,128,3.955740e-17
37,129,2.312343e-17
37,130,6.108261e-18
37,131,0.000000e+00
37,132,5.849148e-18
37,133,4.675042e-17
37,134,0.000000e+00
37,135,-1.388323e-18
37,136,1.860997e-17
37,137,0.000000e+00
37,138,0.000000e+00
37,139,-1.354689e-18
37,140,0.000000e+00
37,141,1.798342e-17
37,142,3.230603e-17
37,143,0.000000e+00
37,144,0.000000e+00
37,145,0.000000e+00
37,146,1.739801e-17
37,147,0.000000e+00
37,148,0.000000e+00
37,149,0.000000e+00
37,150,0.000000e+00
37,151,2.717930e-17
37,152,0.000000e+00
37,153,0.000000e+00
37,154,2.661948e-17
37,155,2.648384e-17
37,156,4.776613e-17
37,157,0.000000e+00
37,158,0.000000e+00
37,159,0.000000e+00
37,160,0.000000e+00
37,161,0.000000e+00
37,162,0.000000e+00
37,163,0.000000e+00
37,164,0.000000e+00
37,165,0.000000e+00
37,166,0.000000e+00
37,167,0.000000e+00
37,168,0.000000e+00
37,169,0.000000e+00
37,170,0.000000e+00
37,171,0.000000e+00
37,172,0.000000e+00
37,173,0.000000e+00
37,174,0.000000e+00
37,175,0.000000e+00
37,176,0.000000e+00
37,177,0.000000e+00
37,178,0.000000e+00
37,179,0.000000e+00
37,180,0.000000e+00
37,181,0.000000e+00
37,182,0.000000e+00
37,183,0.000000e+00
37,184,0.000000e+00
37,185,0.000000e+00
37,186,0.000000e+00
37,187,0.000000e+00
37,188,0.000000e+00
37,189,0.000000e+00
37,190,0.000000e+00
37,191,0.000000e+00
37,192,0.000000e+00
37,193,0.000000e+00
37,194,0.000000e+00
37,195,0.000000e+00
37,196,0.000000e+00
37,197,0.000000e+00
37,198,0.000000e+00
37,199,0.000000e+00
37,200,0.000000e+00
37,201,0.000000e+00
38,0,0.000000e+00
38,1,1.979390e-13
38,2,6.345073e-13
38,3,7.693131e-13
38,4,1.090494e-12
38,5,1.328764e-12
38,6,1.479760e-12
38,7,1.621857e-12
38,8,1.804218e-12
38,9,1.703165e-12
38,10,1.595715e-12
38,11,1.604375e-12
38,12,1.495343e-12
38,13,1.364125e-12
38,14,1.231921e-12
38,15,1.152444e-12
38,16,1.053826e-12
38,17,8.708358e-13
38,18,7.306273e-13
38,19,7.390552e-13
38,20,5.853596e-13
38,21,5.310177e-13
38,22,4.966564e-13
38,23,4.297881e-13
38,24,4.223428e-13
38,25,4.038224e-13
38,26,3.504042e-13
38,27,3.353642e-13
38,28,3.026613e-13
38,29,2.776662e-13
38,30,2.664657e-13
38,31,2.412675e-13
38,32,2.474100e-13
38,33,2.277009e-13
38,34,2.062958e-13
38,35,2.063875e-13
38,36,2.161571e-13
38,37,1.957512e-13
38,38,1.854297e-13
38,39,1.801245e-13
38,40,1.929155e-13
38,41,1.712650e-13
38,42,1.564017e-13
38,43,1.497527e-13
38,44,1.426927e-13
38,45,1.310700e-13
38,46,1.357305e-13
38,47,1.195887e-13
38,48,1.191921e-13
38,49,1.056735e-13
38,50,9.930420e-14
38,51,1.030308e-13
38,52,9.637746e-14
38,53,9.504984e-14
38,54,8.841796e-14
38,55,8.184470e-14
38,56,7.736730e-14
38,57,6.311960e-14
38,58,6.357495e-14
38,59,6.015443e-14
38,60,6.267024e-14
38,61,4.665775e-14
38,62,4.287754e-14
38,63,5.086006e-14
38,64,4.416520e-14
38,65,3.469033e-14
38,66,3.379542e-14
38,67,3.439687e-14
38,68,3.155171e-14
38,69,2.262335e-14
38,70,3.222966e-14
38,71,2.407336e-14
38,72,2.476391e-14
38,73,2.459203e-14
38,74,2.302178e-14
38,75,2.381417e-14
38,76,1.970410e-14
38,77,2.330954e-14
38,78,1.438741e-14
38,79,1.334297e-14
38,80,1.220613e-14
38,81,1.869391e-14
38,82,1.508242e-14
38,83,7.226275e-15
38,84,9.595242e-15
38,85,9.282872e-15
38,86,9.741132e-15
38,87,1.066903e-14
38,88,8.333882e-15
38,89,5.721610e-15
38,90,5.255523e-15
38,91,5.004287e-15
38,92,4.233439e-15
38,93,3.495683e-15
38,94,4.782696e-15
38,95,7.425456e-15
38,96,4.464114e-15
38,97,1.917122e-15
38,98,4.124152e-15
38,99,1.628349e-15
38,100,2.407191e-15
38,101,8.882097e-16
38,102,1.363173e-15
38,103,2.051697e-15
38,104,1.078653e-15
38,105,1.323281e-15
38,106,2.383030e-15
38,107,6.893219e-16
38,108,1.194559e-15
38,109,2.586667e-16
38,110,1.774102e-15
38,111,1.686415e-16
38,112,7.281810e-16
38,113,2.336621e-16
38,114,1.354147e-15
38,115,4.974055e-16
38,116,1.280916e-16
38,117,1.491345e-16
38,118,7.462608e-17
38,119,3.272924e-17
38,120,1.442694e-16
38,121,5.976117e-17
38,122,6.656756e-17
38,123,7.718301e-17
38,124,8.899558e-17
38,125,0.000000e+00
38,126,6.567542e-17
38,127,3.929688e-17
38,128,5.098907e-17
38,129,3.684870e-17
38,130,9.834196e-18
38,131,0.000000e+00
38,132,9.417029e-18
38,133,4.791655e-17
38,134,0.000000e+00
38,135,3.210007e-18
38,136,1.954129e-17
38,137,0.000000e+00
38,138,0.000000e+00
38,139,3.132242e-18
38,140,0.000000e+00
38,141,1.888338e-17
38,142,2.954081e-17
38,143,0.000000e+00
38,144,0.000000e+00
38,145,0.000000e+00
38,146,1.826868e-17
38,147,0.000000e+00
38,148,0.000000e+00
38,149,0.000000e+00
38,150,0.000000e+00
38,151,2.485290e-17
38,152,0.000000e+00
38,153,0.000000e+00
38,154,2.434100e-17
38,155,2.421697e-17
38,156,4.616288e-17
38,157,0.000000e+00
38,158,0.000000e+00
38,159,0.000000e+00
38,160,0.000000e+00
38,161,0.000000e+00
38,162,0.000000e+00
38,163,0.000000e+00
38,164,0.000000e+00
38,165,0.000000e+00
38,166,0.000000e+00
38,167,0.000000e+00
38,168,0.000000e+00
38,169,0.000000e+00
38,170,0.000000e+00
38,171,0.000000e+00
38,172,0.000000e+00
38,173,0.000000e+00
38,174,0.000000e+00
38,175,0.000000e+00
38,176,0.000000e+00
38,177,0.000000e+00
38,178,0.000000e+00
38,179,0.000000e+00
38,180,0.000000e+00
38,181,0.000000e+00
38,182,0.000000e+00
38,183,0.000000e+00
38,184,0.000000e+00
38,185,0.000000e+00
38,186,0.000000e+00
38,187,0.000000e+00
38,188,0.000000e+00
38,189,0.000000e+00
38,190,0.000000e+00
38,191,0.000000e+00
38,192,0.000000e+00
38,193,0.000000e+00
38,194,0.000000e+00
38,195,0.000000e+00
38,196,0.000000e+00
38,197,0.000000e+00
38,198,0.000000e+00
38,199,0.000000e+00
38,200,0.000000e+00
38,201,0.000000e+00
39,0,0.000000e+00
39,1,1.593784e-13
39,2,5.268134e-13
39,3,6.313131e-13
39,4,9.042997e-13
39,5,1.102718e-12
39,6,1.228951e-12
39,7,1.367708e-12
39,8,1.525098e-12
39,9,1.424252e-12
39,10,1.352391e-12
39,11,1.372832e-12
39,12,1.275018e-12
39,13,1.178393e-12
39,14,1.084919e-12
39,15,1.029921e-12
39,16,9.422764e-13
39,17,7.893198e-13
39,18,6.753337e-13
39,19,6.805360e-13
39,20,5.401249e-13
39,21,4.940523e-13
39,22,4.576754e-13
39,23,3.996425e-13
39,24,3.982498e-13
39,25,3.718291e-13
39,26,3.249067e-13
39,27,3.168688e-13
39,28,2.932503e-13
39,29,2.656543e-13
39,30,2.516818e-13
39,31,2.342040e-13
39,32,2.419523e-13
39,33,2.217996e-13
39,34,2.023959e-13
39,35,2.060229e-13
39,36,2.147723e-13
39,37,1.940262e-13
39,38,1.801245e-13
39,39,1.858144e-13
39,40,1.929160e-13
39,41,1.740291e-13
39,42,1.598274e-13
39,43,1.521891e-13
39,44,1.415500e-13
39,45,1.335619e-13
39,46,1.374791e-13
39,47,1.216870e-13
39,48,1.222960e-13
39,49,1.093440e-13
39,50,1.031296e-13
39,51,1.084356e-13
39,52,9.966234e-14
39,53,9.763031e-14
39,54,9.274206e-14
39,55,8.430281e-14
39,56,8.046562e-14
39,57,6.474999e-14
39,58,6.574793e-14
39,59,6.302785e-14
39,60,6.435750e-14
39,61,4.923300e-14
39,62,4.495772e-14
39,63,5.251261e-14
39,64,4.583046e-14
39,65,3.749924e-14
39,66,3.559752e-14
39,67,3.474089e-14
39,68,3.168357e-14
39,69,2.374924e-14
39,70,3.313282e-14
39,71,2.519855e-14
39,72,2.585526e-14
39,73,2.531572e-14
39,74,2.441960e-14
39,75,2.499307e-14
39,76,2.126868e-14
39,77,2.409703e-14
39,78,1.379944e-14
39,79,1.356970e-14
39,80,1.246938e-14
39,81,1.912588e-14
39,82,1.419739e-14
39,83,7.562242e-15
39,84,9.833934e-15
39,85,9.098143e-15
39,86,9.042721e-15
39,87,9.942366e-15
39,88,7.863042e-15
39,89,5.665781e-15
39,90,4.841924e-15
39,91,4.373675e-15
39,92,3.834153e-15
39,93,3.629142e-15
39,94,4.467679e-15
39,95,6.674473e-15
39,96,3.814186e-15
39,97,1.678930e-15
39,98,3.716445e-15
39,99,1.172584e-15
39,100,1.866263e-15
39,101,5.738509e-16
39,102,9.557108e-16
39,103,2.077374e-15
39,104,7.889871e-16
39,105,9.992763e-16
39,106,1.814913e-15
39,107,8.186414e-16
39,108,9.610638e-16
39,109,2.508571e-16
39,110,1.691117e-15
39,111,8.398284e-17
39,112,9.003584e-16
39,113,1.824699e-16
39,114,1.840975e-15
39,115,4.138819e-16
39,116,2.088983e-17
39,117,1.103054e-16
39,118,5.233048e-17
39,119,2.134242e-17
39,120,1.107795e-16
39,121,6.445322e-18
39,122,2.963762e-17
39,123,5.550669e-17
39,124,6.877801e-17
39,125,0.000000e+00
39,126,2.705998e-17
39,127,4.407552e-17
39,128,3.122267e-18
39,129,3.629468e-18
39,130,-5.095734e-19
39,131,0.000000e+00
39,132,-4.879573e-19
39,133,1.472776e-17
39,134,0.000000e+00
39,135,-8.275706e-18
39,136,1.921212e-17
39,137,0.000000e+00
39,138,0.000000e+00
39,139,-8.075219e-18
39,140,0.000000e+00
39,141,1.856529e-17
39,142,3.254665e-17
39,143,0.000000e+00
39,144,0.000000e+00
39,145,0.000000e+00
39,146,1.796094e-17
39,147,0.000000e+00
39,148,0.000000e+00
39,149,0.000000e+00
39,150,0.000000e+00
39,151,2.738174e-17
39,152,0.000000e+00
39,153,0.000000e+00
39,154,2.681775e-17
39,155,2.668110e-17
39,156,4.857828e-17
39,157,0.000000e+00
39,158,0.000000e+00
39,159,0.000000e+00
39,160,0.000000e+00
39,161,0.000000e+00
39,162,0.000000e+00
39,163,0.000000e+00
39,164,0.000000e+00
39,165,0.000000e+00
39,166,0.000000e+00
39,167,0.000000e+00
39,168,0.000000e+00
39,169,0.000000e+00
39,170,0.000000e+00
39,171,0.000000e+00
39,172,0.000000e+00
39,173,0.000000e+00
39,174,0.000000e+00
39,175,0.000000e+00
39,176,0.000000e+00
39,177,0.000000e+00
39,178,0.000000e+00
39,179,0.000000e+00
39,180,0.000000e+00
39,181,0.000000e+00
39,182,0.000000e+00
39,183,0.000000e+00
39,184,0.000000e+00
39,185,0.000000e+00
39,186,0.000000e+00
39,187,0.000000e+00
39,188,0.000000e+00
39,189,0.000000e+00
39,190,0.000000e+00
39,191,0.000000e+00
39,192,0.000000e+00
39,193,0.000000e+00
39,194,0.000000e+00
39,195,0.000000e+00
39,196,0.000000e+00
39,197,0.000000e+00
39,198,0.000000e+00
39,199,0.000000e+00
39,200,0.000000e+00
39,201,0.000000e+00
40,0,0.000000e+00
40,1,2.002118e-13
40,2,6.335751e-13
40,3,7.829535e-13
40,4,1.050811e-12
40,5,1.278641e-12
40,6,1.430446e-12
40,7,1.549953e-12
40,8,1.723020e-12
40,9,1.627698e-12
40,10,1.565293e-12
40,11,1.559990e-12
40,12,1.442397e-12
40,13,1.347873e-12
40,14,1.222157e-12
40,15,1.175955e-12
40,16,1.074767e-12
40,17,8.991586e-13
40,18,7.862089e-13
40,19,8.165786e-13
40,20,6.497687e-13
40,21,5.916584e-13
40,22,5.546132e-13
40,23,4.777715e-13
40,24,4.794397e-13
40,25,4.551233e-13
40,26,3.838706e-13
40,27,3.652711e-13
40,28,3.261184e-13
40,29,2.957207e-13
40,30,2.818820e-13
40,31,2.562817e-13
40,32,2.655451e-13
40,33,2.382069e-13
40,34,2.157102e-13
40,35,2.193327e-13
40,36,2.311235e-13
40,37,2.057790e-13
40,38,1.929155e-13
40,39,1.929160e-13
40,40,2.096140e-13
40,41,1.851546e-13
40,42,1.696670e-13
40,43,1.619930e-13
40,44,1.532786e-13
40,45,1.432946e-13
40,46,1.490691e-13
40,47,1.301476e-13
40,48,1.300711e-13
40,49,1.174873e-13
40,50,1.098666e-13
40,51,1.156834e-13
40,52,1.064225e-13
40,53,1.058021e-13
40,54,9.972100e-14
40,55,9.088010e-14
40,56,8.605498e-14
40,57,7.094814e-14
40,58,7.222469e-14
40,59,6.874601e-14
40,60,7.058308e-14
40,61,5.395435e-14
40,62,4.923468e-14
40,63,5.659841e-14
40,64,5.022483e-14
40,65,4.059897e-14
40,66,3.954357e-14
40,67,3.935833e-14
40,68,3.569753e-14
40,69,2.646377e-14
40,70,3.719090e-14
40,71,2.827441e-14
40,72,2.841903e-14
40,73,2.811971e-14
40,74,2.732586e-14
40,75,2.750847e-14
40,76,2.303098e-14
40,77,2.700391e-14
40,78,1.635576e-14
40,79,1.533156e-14
40,80,1.407255e-14
40,81,2.137606e-14
40,82,1.677216e-14
40,83,8.147471e-15
40,84,1.065958e-14
40,85,1.009685e-14
40,86,1.065965e-14
40,87,1.148222e-14
40,88,9.075939e-15
40,89,6.395568e-15
40,90,5.923578e-15
40,91,5.862802e-15
40,92,4.905985e-15
40,93,4.355559e-15
40,94,5.689367e-15
40,95,8.572773e-15
40,96,4.878320e-15
40,97,2.356000e-15
40,98,4.594958e-15
40,99,1.832655e-15
40,100,2.556837e-15
40,101,9.273318e-16
40,102,1.440625e-15
40,103,2.563983e-15
40,104,1.180059e-15
40,105,1.426034e-15
40,106,2.408534e-15
40,107,1.024394e-15
40,108,1.333299e-15
40,109,4.193418e-16
40,110,2.056333e-15
40,111,1.416160e-16
40,112,1.087394e-15
40,113,3.562005e-16
40,114,2.064469e-15
40,115,5.924426e-16
40,116,1.563315e-16
40,117,1.893623e-16
40,118,9.811356e-17
40,119,2.893533e-17
40,120,2.004094e-16
40,121,6.146054e-17
40,122,6.414376e-17
40,123,1.011493e-16
40,124,1.136846e-16
40,125,0.000000e+00
40,126,6.348811e-17
40,127,5.893591e-17
40,128,3.588841e-17
40,129,1.688089e-17
40,130,2.713126e-18
40,131,0.000000e+00
40,132,2.598035e-18
40,133,1.310401e-17
40,134,0.000000e+00
40,135,-5.133191e-18
40,136,2.286587e-17
40,137,0.000000e+00
40,138,0.000000e+00
40,139,-5.008834e-18
40,140,0.000000e+00
40,141,2.209604e-17
40,142,4.709607e-17
40,143,0.000000e+00
40,144,0.000000e+00
40,145,0.000000e+00
40,146,2.137675e-17
40,147,0.000000e+00
40,148,0.000000e+00
40,149,0.000000e+00
40,150,0.000000e+00
40,151,3.962227e-17
40,152,0.000000e+00
40,153,0.000000e+00
40,154,3.880615e-17
40,155,3.860843e-17
40,156,6.543584e-17
40,157,0.000000e+00
40,158,0.000000e+00
40,159,0.000000e+00
40,160,0.000000e+00
40,161,0.000000e+00
40,162,0.000000e+00
40,163,0.000000e+00
40,164,0.000000e+00
40,165,0.000000e+00
40,166,0.000000e+00
40,167,0.000000e+00
40,168,0.000000e+00
40,169,0.000000e+00
40,170,0.000000e+00
40,171,0.000000e+00
40,172,0.000000e+00
40,173,0.000000e+00
40,174,0.000000e+00
40,175,0.000000e+00
40,176,0.000000e+00
40,177,0.000000e+00
40,178,0.000000e+00
40,179,0.000000e+00
40,180,0.000000e+00
40,181,0.000000e+00
40,182,0.000000e+00
40,183,0.000000e+00
40,184,0.000000e+00
40,185,0.000000e+00
40,186,0.000000e+00
40,187,0.000000e+00
40,188,0.000000e+00
40,189,0.000000e+00
40,190,0.000000e+00
40,191,0.000000e+00
40,192,0.000000e+00
40,193,0.000000e+00
40,194,0.000000e+00
40,195,0.000000e+00
40,196,0.000000e+00
40,197,0.000000e+00
40,198,0.000000e+00
40,199,0.000000e+00
40,200,0.000000e+00
40,201,0.000000e+00
41,0,0.000000e+00
41,1,1.536034e-13
41,2,5.383524e-13
41,3,6.468957e-13
41,4,8.935321e-13
41,5,1.078243e-12
41,6,1.203040e-12
41,7,1.312268e-12
41,8,1.464559e-12
41,9,1.378301e-12
41,10,1.319612e-12
41,11,1.328331e-12
41,12,1.224055e-12
41,13,1.135720e-12
41,14,1.032707e-12
41,15,9.633262e-13
41,16,8.829358e-13
41,17,7.395214e-13
41,18,6.168866e-13
41,19,6.357065e-13
41,20,5.070564e-13
41,21,4.683663e-13
41,22,4.428129e-13
41,23,3.915405e-13
41,24,3.963575e-13
41,25,3.762613e-13
41,26,3.232188e-13
41,27,3.154433e-13
41,28,2.861851e-13
41,29,2.579274e-13
41,30,2.452367e-13
41,31,2.258260e-13
41,32,2.332797e-13
41,33,2.094099e-13
41,34,1.937744e-13
41,35,1.974653e-13
41,36,2.052902e-13
41,37,1.853845e-13
41,38,1.712650e-13
41,39,1.740291e-13
41,40,1.851546e-13
41,41,1.698348e-13
41,42,1.541953e-13
41,43,1.467872e-13
41,44,1.377445e-13
41,45,1.294386e-13
41,46,1.344772e-13
41,47,1.183196e-13
41,48,1.186436e-13
41,49,1.063250e-13
41,50,1.000277e-13
41,51,1.060365e-13
41,52,9.694370e-14
41,53,9.571962e-14
41,54,9.067042e-14
41,55,8.269958e-14
41,56,7.855923e-14
41,57,6.383771e-14
41,58,6.546675e-14
41,59,6.250911e-14
41,60,6.405565e-14
41,61,4.869208e-14
41,62,4.473511e-14
41,63,5.146610e-14
41,64,4.578680e-14
41,65,3.717653e-14
41,66,3.589281e-14
41,67,3.511361e-14
41,68,3.202854e-14
41,69,2.418727e-14
41,70,3.355152e-14
41,71,2.558593e-14
41,72,2.586136e-14
41,73,2.564291e-14
41,74,2.487443e-14
41,75,2.519734e-14
41,76,2.131853e-14
41,77,2.442572e-14
41,78,1.433768e-14
41,79,1.394180e-14
41,80,1.263429e-14
41,81,1.959717e-14
41,82,1.483251e-14
41,83,7.531427e-15
41,84,9.808296e-15
41,85,9.240192e-15
41,86,9.546881e-15
41,87,1.041916e-14
41,88,8.235036e-15
41,89,5.994522e-15
41,90,5.454166e-15
41,91,5.258581e-15
41,92,4.460452e-15
41,93,4.160999e-15
41,94,5.203879e-15
41,95,7.569466e-15
41,96,4.214225e-15
41,97,2.202247e-15
41,98,4.158670e-15
41,99,1.660932e-15
41,100,2.262935e-15
41,101,7.753436e-16
41,102,1.225639e-15
41,103,2.408018e-15
41,104,1.025266e-15
41,105,1.231020e-15
41,106,1.990714e-15
41,107,1.013658e-15
41,108,1.146734e-15
41,109,3.854708e-16
41,110,1.885929e-15
41,111,1.438301e-16
41,112,1.068505e-15
41,113,3.365683e-16
41,114,2.047649e-15
41,115,5.029287e-16
41,116,1.385779e-16
41,117,1.512704e-16
41,118,7.853315e-17
41,119,2.270596e-17
41,120,1.582270e-16
41,121,5.724076e-17
41,122,5.935150e-17
41,123,8.163050e-17
41,124,9.201845e-17
41,125,0.000000e+00
41,126,5.432725e-17
41,127,4.386912e-17
41,128,3.829892e-17
41,129,1.751162e-17
41,130,4.714768e-18
41,131,0.000000e+00
41,132,4.514767e-18
41,133,2.697896e-17
41,134,0.000000e+00
41,135,-1.872997e-18
41,136,1.552662e-17
41,137,0.000000e+00
41,138,0.000000e+00
41,139,-1.827622e-18
41,140,0.000000e+00
41,141,1.500387e-17
41,142,3.426528e-17
41,143,0.000000e+00
41,144,0.000000e+00
41,145,0.000000e+00
41,146,1.451546e-17
41,147,0.000000e+00
41,148,0.000000e+00
41,149,0.000000e+00
41,150,0.000000e+00
41,151,2.882763e-17
41,152,0.000000e+00
41,153,0.000000e+00
41,154,2.823386e-17
41,155,2.809000e-17
41,156,4.651600e-17
41,157,0.000000e+00
41,158,0.000000e+00
41,159,0.000000e+00
41,160,0.000000e+00
41,161,0.000000e+00
41,162,0.000000e+00
41,163,0.000000e+00
41,164,0.000000e+00
41,165,0.000000e+00
41,166,0.000000e+00
41,167,0.000000e+00
41,168,0.000000e+00
41,169,0.000000e+00
41,170,0.000000e+00
41,171,0.000000e+00
41,172,0.000000e+00
41,173,0.000000e+00
41,174,0.000000e+00
41,175,0.000000e+00
41,176,0.000000e+00
41,177,0.000000e+00
41,178,0.000000e+00
41,179,0.000000e+00
41,180,0.000000e+00
41,181,0.000000e+00
41,182,0.000000e+00
41,183,0.000000e+00
41,184,0.000000e+00
41,185,0.000000e+00
41,186,0.000000e+00
41,187,0.000000e+00
41,188,0.000000e+00
41,189,0.000000e+00
41,190,0.000000e+00
41,191,0.000000e+00
41,192,0.000000e+00
41,193,0.000000e+00
41,194,0.000000e+00
41,195,0.000000e+00
41,196,0.000000e+00
41,197,0.000000e+00
41,198,0.000000e+00
41,199,0.000000e+00
41,200,0.000000e+00
41,201,0.000000e+00
42,0,0.000000e+00
42,1,1.288283e-13
42,2,4.501185e-13
42,3,5.425492e-13
42,4,7.421808e-13
42,5,8.996934e-13
42,6,1.001464e-12
42,7,1.100942e-12
42,8,1.231430e-12
42,9,1.157980e-12
42,10,1.107001e-12
42,11,1.114964e-12
42,12,1.027695e-12
42,13,9.537724e-13
42,14,8.779179e-13
42,15,8.216277e-13
42,16,7.508574e-13
42,17,6.344650e-13
42,18,5.415732e-13
42,19,5.592340e-13
42,20,4.533681e-13
42,21,4.224000e-13
42,22,3.962150e-13
42,23,3.520525e-13
42,24,3.553672e-13
42,25,3.341474e-13
42,26,2.871590e-13
42,27,2.767785e-13
42,28,2.558608e-13
42,29,2.312840e-13
42,30,2.164279e-13
42,31,2.015364e-13
42,32,2.083446e-13
42,33,1.875222e-13
42,34,1.743612e-13
42,35,1.795030e-13
42,36,1.875997e-13
42,37,1.689379e-13
42,38,1.564017e-13
42,39,1.598274e-13
42,40,1.696670e-13
42,41,1.541953e-13
42,42,1.455548e-13
42,43,1.366573e-13
42,44,1.310483e-13
42,45,1.233456e-13
42,46,1.286358e-13
42,47,1.137192e-13
42,48,1.186856e-13
42,49,1.049605e-13
42,50,1.002253e-13
42,51,1.081702e-13
42,52,9.678967e-14
42,53,9.605470e-14
42,54,9.267160e-14
42,55,8.205482e-14
42,56,8.073593e-14
42,57,6.422666e-14
42,58,6.570072e-14
42,59,6.462659e-14
42,60,6.533154e-14
42,61,5.016766e-14
42,62,4.581191e-14
42,63,5.293093e-14
42,64,4.784495e-14
42,65,3.935439e-14
42,66,3.746064e-14
42,67,3.687318e-14
42,68,3.304518e-14
42,69,2.449133e-14
42,70,3.501622e-14
42,71,2.719605e-14
42,72,2.726915e-14
42,73,2.691953e-14
42,74,2.584845e-14
42,75,2.616864e-14
42,76,2.269663e-14
42,77,2.541096e-14
42,78,1.442216e-14
42,79,1.428470e-14
42,80,1.286825e-14
42,81,2.002328e-14
42,82,1.437180e-14
42,83,7.906006e-15
42,84,9.864752e-15
42,85,9.286413e-15
42,86,8.982844e-15
42,87,1.005658e-14
42,88,8.040661e-15
42,89,6.150436e-15
42,90,5.222581e-15
42,91,4.776462e-15
42,92,4.245755e-15
42,93,3.499086e-15
42,94,5.051494e-15
42,95,7.555422e-15
42,96,3.997562e-15
42,97,2.073913e-15
42,98,4.288553e-15
42,99,1.618716e-15
42,100,1.991744e-15
42,101,6.723302e-16
42,102,1.008644e-15
42,103,1.965709e-15
42,104,8.191165e-16
42,105,9.944083e-16
42,106,1.755263e-15
42,107,7.769956e-16
42,108,9.346343e-16
42,109,2.589358e-16
42,110,1.544810e-15
42,111,1.172837e-16
42,112,8.273758e-16
42,113,2.206078e-16
42,114,1.605995e-15
42,115,4.287282e-16
42,116,9.010161e-17
42,117,1.298033e-16
42,118,6.511495e-17
42,119,2.872398e-17
42,120,1.264769e-16
42,121,4.421480e-17
42,122,5.673401e-17
42,123,6.771196e-17
42,124,7.993346e-17
42,125,0.000000e+00
42,126,5.309474e-17
42,127,3.817450e-17
42,128,3.885704e-17
42,129,2.885018e-17
42,130,7.823147e-18
42,131,0.000000e+00
42,132,7.491288e-18
42,133,2.040290e-17
42,134,0.000000e+00
42,135,1.039542e-18
42,136,1.790466e-17
42,137,0.000000e+00
42,138,0.000000e+00
42,139,1.014358e-18
42,140,0.000000e+00
42,141,1.730186e-17
42,142,2.807523e-17
42,143,0.000000e+00
42,144,0.000000e+00
42,145,0.000000e+00
42,146,1.673863e-17
42,147,0.000000e+00
42,148,0.000000e+00
42,149,0.000000e+00
42,150,0.000000e+00
42,151,2.361990e-17
42,152,0.000000e+00
42,153,0.000000e+00
42,154,2.313339e-17
42,155,2.301552e-17
42,156,4.321580e-17
42,157,0.000000e+00
42,158,0.000000e+00
42,159,0.000000e+00
42,160,0.000000e+00
42,161,0.000000e+00
42,162,0.000000e+00
42,163,0.000000e+00
42,164,0.000000e+00
42,165,0.000000e+00
42,166,0.000000e+00
42,167,0.000000e+00
42,168,0.000000e+00
42,169,0.000000e+00
42,170,0.000000e+00
42,171,0.000000e+00
42,172,0.000000e+00
42,173,0.000000e+00
42,174,0.000000e+00
42,175,0.000000e+00
42,176,0.000000e+00
42,177,0.000000e+00
42,178,0.000000e+00
42,179,0.000000e+00
42,180,0.000000e+00
42,181,0.000000e+00
42,182,0.000000e+00
42,183,0.000000e+00
42,184,0.000000e+00
42,185,0.000000e+00
42,186,0.000000e+00
42,187,0.000000e+00
42,188,0.000000e+00
42,189,0.000000e+00
42,190,0.000000e+00
42,191,0.000000e+00
42,192,0.000000e+00
42,193,0.000000e+00
42,194,0.000000e+00
42,195,0.000000e+00
42,196,0.000000e+00
42,197,0.000000e+00
42,198,0.000000e+00
42,199,0.000000e+00
42,200,0.000000e+00
42,201,0.000000e+00
43,0,0.000000e+00
43,1,1.277308e-13
43,2,4.389696e-13
43,3,5.348410e-13
43,4,7.476485e-13
43,5,9.081291e-13
43,6,1.012886e-12
43,7,1.121737e-12
43,8,1.244342e-12
43,9,1.176161e-12
43,10,1.113989e-12
43,11,1.123653e-12
43,12,1.031257e-12
43,13,9.470663e-13
43,14,8.706402e-13
43,15,8.015766e-13
43,16,7.287290e-13
43,17,6.112458e-13
43,18,4.908395e-13
43,19,4.975528e-13
43,20,4.039662e-13
43,21,3.766538e-13
43,22,3.543381e-13
43,23,3.174096e-13
43,24,3.254692e-13
43,25,3.073658e-13
43,26,2.668716e-13
43,27,2.610500e-13
43,28,2.400823e-13
43,29,2.176631e-13
43,30,2.057435e-13
43,31,1.917975e-13
43,32,1.975454e-13
43,33,1.795789e-13
43,34,1.676760e-13
43,35,1.700277e-13
43,36,1.784411e-13
43,37,1.614565e-13
43,38,1.497527e-13
43,39,1.521891e-13
43,40,1.619930e-13
43,41,1.467872e-13
43,42,1.366573e-13
43,43,1.338297e-13
43,44,1.246271e-13
43,45,1.176258e-13
43,46,1.214875e-13
43,47,1.082632e-13
43,48,1.094119e-13
43,49,9.876491e-14
43,50,9.286418e-14
43,51,9.817109e-14
43,52,9.004076e-14
43,53,8.873087e-14
43,54,8.477917e-14
43,55,7.659479e-14
43,56,7.304551e-14
43,57,5.961552e-14
43,58,6.008631e-14
43,59,5.766353e-14
43,60,5.836175e-14
43,61,4.580418e-14
43,62,4.204579e-14
43,63,4.829382e-14
43,64,4.258897e-14
43,65,3.490299e-14
43,66,3.306678e-14
43,67,3.252371e-14
43,68,2.930574e-14
43,69,2.241255e-14
43,70,3.123535e-14
43,71,2.398503e-14
43,72,2.408212e-14
43,73,2.371442e-14
43,74,2.281660e-14
43,75,2.330610e-14
43,76,1.974695e-14
43,77,2.206553e-14
43,78,1.308234e-14
43,79,1.292017e-14
43,80,1.187094e-14
43,81,1.763385e-14
43,82,1.348411e-14
43,83,6.916976e-15
43,84,9.095331e-15
43,85,8.442045e-15
43,86,8.845461e-15
43,87,9.336225e-15
43,88,7.441620e-15
43,89,5.604747e-15
43,90,4.822503e-15
43,91,4.743482e-15
43,92,4.113200e-15
43,93,3.756685e-15
43,94,4.756053e-15
43,95,6.842583e-15
43,96,3.963626e-15
43,97,2.066739e-15
43,98,3.807264e-15
43,99,1.608668e-15
43,100,2.028871e-15
43,101,7.770583e-16
43,102,1.129092e-15
43,103,2.182086e-15
43,104,1.005099e-15
43,105,1.077742e-15
43,106,1.855598e-15
43,107,8.871174e-16
43,108,9.992025e-16
43,109,3.274115e-16
43,110,1.629067e-15
43,111,1.754741e-16
43,112,9.263145e-16
43,113,3.038151e-16
43,114,1.724547e-15
43,115,4.815325e-16
43,116,1.526468e-16
43,117,1.469141e-16
43,118,7.325695e-17
43,119,2.787154e-17
43,120,1.417730e-16
43,121,6.965849e-17
43,122,7.242876e-17
43,123,7.749029e-17
43,124,8.769693e-17
43,125,0.000000e+00
43,126,6.543790e-17
43,127,3.402083e-17
43,128,5.488401e-17
43,129,3.235665e-17
43,130,9.635456e-18
43,131,0.000000e+00
43,132,9.226719e-18
43,133,4.497898e-17
43,134,0.000000e+00
43,135,3.219853e-18
43,136,1.546260e-17
43,137,0.000000e+00
43,138,0.000000e+00
43,139,3.141849e-18
43,140,0.000000e+00
43,141,1.494201e-17
43,142,2.422703e-17
43,143,0.000000e+00
43,144,0.000000e+00
43,145,0.000000e+00
43,146,1.445561e-17
43,147,0.000000e+00
43,148,0.000000e+00
43,149,0.000000e+00
43,150,0.000000e+00
43,151,2.038238e-17
43,152,0.000000e+00
43,153,0.000000e+00
43,154,1.996256e-17
43,155,1.986084e-17
43,156,3.730421e-17
43,157,0.000000e+00
43,158,0.000000e+00
43,159,0.000000e+00
43,160,0.000000e+00
43,161,0.000000e+00
43,162,0.000000e+00
43,163,0.000000e+00
43,164,0.000000e+00
43,165,0.000000e+00
43,166,0.000000e+00
43,167,0.000000e+00
43,168,0.000000e+00
43,169,0.000000e+00
43,170,0.000000e+00
43,171,0.000000e+00
43,172,0.000000e+00
43,173,0.000000e+00
43,174,0.000000e+00
43,175,0.000000e+00
43,176,0.000000e+00
43,177,0.000000e+00
43,178,0.000000e+00
43,179,0.000000e+00
43,180,0.000000e+00
43,181,0.000000e+00
43,182,0.000000e+00
43,183,0.000000e+00
43,184,0.000000e+00
43,185,0.000000e+00
43,186,0.000000e+00
43,187,0.000000e+00
43,188,0.000000e+00
43,189,0.000000e+00
43,190,0.000000e+00
43,191,0.000000e+00
43,192,0.000000e+00
43,193,0.000000e+00
43,194,0.000000e+00
43,195,0.000000e+00
43,196,0.000000e+00
43,197,0.000000e+00
43,198,0.000000e+00
43,199,0.000000e+00
43,200,0.000000e+00
43,201,0.000000e+00
44,0,0.000000e+00
44,1,1.352938e-13
44,2,4.711577e-13
44,3,5.761935e-13
44,4,7.826996e-13
44,5,9.466199e-13
44,6,1.050829e-12
44,7,1.132266e-12
44,8,1.277147e-12
44,9,1.190308e-12
44,10,1.138289e-12
44,11,1.139978e-12
44,12,1.057175e-12
44,13,9.689668e-13
44,14,8.832940e-13
44,15,8.140691e-13
44,16,7.422061e-13
44,17,6.150282e-13
44,18,4.985098e-13
44,19,5.088842e-13
44,20,4.093372e-13
44,21,3.772273e-13
44,22,3.519906e-13
44,23,3.135416e-13
44,24,3.138026e-13
44,25,3.063841e-13
44,26,2.631502e-13
44,27,2.514762e-13
44,28,2.288274e-13
44,29,2.086890e-13
44,30,1.963536e-13
44,31,1.792170e-13
44,32,1.835974e-13
44,33,1.667496e-13
44,34,1.553789e-13
44,35,1.576390e-13
44,36,1.685293e-13
44,37,1.527002e-13
44,38,1.426927e-13
44,39,1.415500e-13
44,40,1.532786e-13
44,41,1.377445e-13
44,42,1.310483e-13
44,43,1.246271e-13
44,44,1.278348e-13
44,45,1.148684e-13
44,46,1.217958e-13
44,47,1.087942e-13
44,48,1.143148e-13
44,49,1.011321e-13
44,50,9.700682e-14
44,51,1.057352e-13
44,52,9.528661e-14
44,53,9.541415e-14
44,54,9.227227e-14
44,55,8.215495e-14
44,56,8.095899e-14
44,57,6.515119e-14
44,58,6.606283e-14
44,59,6.490538e-14
44,60,6.691928e-14
44,61,5.047032e-14
44,62,4.633681e-14
44,63,5.413379e-14
44,64,4.931265e-14
44,65,3.975564e-14
44,66,3.838751e-14
44,67,3.847442e-14
44,68,3.496471e-14
44,69,2.504594e-14
44,70,3.723184e-14
44,71,2.820774e-14
44,72,2.850449e-14
44,73,2.828578e-14
44,74,2.637736e-14
44,75,2.645928e-14
44,76,2.314542e-14
44,77,2.623704e-14
44,78,1.570487e-14
44,79,1.550213e-14
44,80,1.382847e-14
44,81,2.130485e-14
44,82,1.582812e-14
44,83,8.276638e-15
44,84,1.048907e-14
44,85,1.005079e-14
44,86,1.039945e-14
44,87,1.136704e-14
44,88,9.019106e-15
44,89,7.094325e-15
44,90,6.134376e-15
44,91,5.909996e-15
44,92,5.104518e-15
44,93,3.745382e-15
44,94,5.739031e-15
44,95,8.810317e-15
44,96,4.770988e-15
44,97,2.608969e-15
44,98,4.681462e-15
44,99,2.074590e-15
44,100,2.355624e-15
44,101,8.814041e-16
44,102,1.287552e-15
44,103,2.014675e-15
44,104,1.070885e-15
44,105,1.322299e-15
44,106,2.135074e-15
44,107,6.826557e-16
44,108,1.224721e-15
44,109,3.374784e-16
44,110,1.493867e-15
44,111,1.941189e-16
44,112,7.071397e-16
44,113,3.366048e-16
44,114,1.146118e-15
44,115,5.926403e-16
44,116,2.338847e-16
44,117,1.717242e-16
44,118,7.941503e-17
44,119,1.799573e-17
44,120,1.656845e-16
44,121,8.935794e-17
44,122,7.513486e-17
44,123,8.808727e-17
44,124,9.324612e-17
44,125,0.000000e+00
44,126,6.644582e-17
44,127,3.118343e-17
44,128,4.571112e-17
44,129,7.125650e-18
44,130,1.423694e-18
44,131,0.000000e+00
44,132,1.363301e-18
44,133,3.408364e-17
44,134,0.000000e+00
44,135,-4.916801e-18
44,136,1.446739e-17
44,137,0.000000e+00
44,138,0.000000e+00
44,139,-4.797687e-18
44,140,0.000000e+00
44,141,1.398030e-17
44,142,2.192059e-17
44,143,0.000000e+00
44,144,0.000000e+00
44,145,0.000000e+00
44,146,1.352521e-17
44,147,0.000000e+00
44,148,0.000000e+00
44,149,0.000000e+00
44,150,0.000000e+00
44,151,1.844196e-17
44,152,0.000000e+00
44,153,0.000000e+00
44,154,1.806210e-17
44,155,1.797007e-17
44,156,3.422230e-17
44,157,0.000000e+00
44,158,0.000000e+00
44,159,0.000000e+00
44,160,0.000000e+00
44,161,0.000000e+00
44,162,0.000000e+00
44,163,0.000000e+00
44,164,0.000000e+00
44,165,0.000000e+00
44,166,0.000000e+00
44,167,0.000000e+00
44,168,0.000000e+00
44,169,0.000000e+00
44,170,0.000000e+00
44,171,0.000000e+00
44,172,0.000000e+00
44,173,0.000000e+00
44,174,0.000000e+00
44,175,0.000000e+00
44,176,0.000000e+00
44,177,0.000000e+00
44,178,0.000000e+00
44,179,0.000000e+00
44,180,0.000000e+00
44,181,0.000000e+00
44,182,0.000000e+00
44,183,0.000000e+00
44,184,0.000000e+00
44,185,0.000000e+00
44,186,0.000000e+00
44,187,0.000000e+00
44,188,0.000000e+00
44,189,0.000000e+00
44,190,0.000000e+00
44,191,0.000000e+00
44,192,0.000000e+00
44,193,0.000000e+00
44,194,0.000000e+00
44,195,0.000000e+00
44,196,0.000000e+00
44,197,0.000000e+00
44,198,0.000000e+00
44,199,0.000000e+00
44,200,0.000000e+00
44,201,0.000000e+00
45,0,0.000000e+00
45,1,8.976290e-14
45,2,3.565899e-13
45,3,4.221430e-13
45,4,5.901802e-13
45,5,7.221765e-13
45,6,8.073010e-13
45,7,8.927623e-13
45,8,1.000396e-12
45,9,9.553337e-13
45,10,8.950464e-13
45,11,9.055097e-13
45,12,8.325556e-13
45,13,7.683043e-13
45,14,7.112457e-13
45,15,6.687193e-13
45,16,6.040214e-13
45,17,5.107932e-13
45,18,4.309496e-13
45,19,4.414514e-13
45,20,3.579545e-13
45,21,3.299882e-13
45,22,3.070943e-13
45,23,2.752025e-13
45,24,2.809179e-13
45,25,2.620190e-13
45,26,2.300412e-13
45,27,2.218239e-13
45,28,2.050902e-13
45,29,1.862142e-13
45,30,1.720906e-13
45,31,1.619325e-13
45,32,1.682956e-13
45,33,1.518126e-13
45,34,1.431455e-13
45,35,1.479369e-13
45,36,1.561077e-13
45,37,1.397464e-13
45,38,1.310700e-13
45,39,1.335619e-13
45,40,1.432946e-13
45,41,1.294386e-13
45,42,1.233456e-13
45,43,1.176258e-13
45,44,1.148684e-13
45,45,1.101570e-13
45,46,1.135773e-13
45,47,1.013742e-13
45,48,1.067933e-13
45,49,9.522342e-14
45,50,9.107443e-14
45,51,9.883681e-14
45,52,8.796531e-14
45,53,8.749564e-14
45,54,8.598090e-14
45,55,7.546945e-14
45,56,7.437757e-14
45,57,5.944206e-14
45,58,6.020372e-14
45,59,5.980635e-14
45,60,5.958907e-14
45,61,4.677193e-14
45,62,4.323363e-14
45,63,4.892926e-14
45,64,4.486735e-14
45,65,3.709130e-14
45,66,3.505126e-14
45,67,3.464154e-14
45,68,3.086369e-14
45,69,2.337140e-14
45,70,3.338882e-14
45,71,2.589972e-14
45,72,2.545942e-14
45,73,2.543256e-14
45,74,2.432952e-14
45,75,2.446606e-14
45,76,2.142723e-14
45,77,2.350527e-14
45,78,1.354028e-14
45,79,1.373024e-14
45,80,1.229023e-14
45,81,1.867466e-14
45,82,1.344987e-14
45,83,7.412303e-15
45,84,9.222701e-15
45,85,8.720396e-15
45,86,8.791006e-15
45,87,9.425277e-15
45,88,7.504010e-15
45,89,6.193603e-15
45,90,5.080205e-15
45,91,4.876600e-15
45,92,4.313813e-15
45,93,3.487981e-15
45,94,5.099511e-15
45,95,7.320036e-15
45,96,3.841249e-15
45,97,2.275133e-15
45,98,4.069353e-15
45,99,1.828969e-15
45,100,1.971662e-15
45,101,7.697469e-16
45,102,1.059544e-15
45,103,2.011628e-15
45,104,9.248426e-16
45,105,9.868214e-16
45,106,1.590906e-15
45,107,8.468332e-16
45,108,9.144955e-16
45,109,3.528908e-16
45,110,1.418434e-15
45,111,1.824791e-16
45,112,8.672697e-16
45,113,3.402681e-16
45,114,1.544607e-15
45,115,4.769764e-16
45,116,1.981894e-16
45,117,1.587905e-16
45,118,8.323532e-17
45,119,2.629176e-17
45,120,1.592396e-16
45,121,8.991734e-17
45,122,8.331513e-17
45,123,8.736396e-17
45,124,9.563585e-17
45,125,0.000000e+00
45,126,7.372892e-17
45,127,3.325301e-17
45,128,6.723238e-17
45,129,3.575892e-17
45,130,1.115166e-17
45,131,0.000000e+00
45,132,1.067861e-17
45,133,3.911761e-17
45,134,0.000000e+00
45,135,5.695762e-18
45,136,1.265875e-17
45,137,0.000000e+00
45,138,0.000000e+00
45,139,5.557777e-18
45,140,0.000000e+00
45,141,1.223256e-17
45,142,2.462790e-17
45,143,0.000000e+00
45,144,0.000000e+00
45,145,0.000000e+00
45,146,1.183436e-17
45,147,0.000000e+00
45,148,0.000000e+00
45,149,0.000000e+00
45,150,0.000000e+00
45,151,2.071963e-17
45,152,0.000000e+00
45,153,0.000000e+00
45,154,2.029286e-17
45,155,2.018946e-17
45,156,3.490899e-17
45,157,0.000000e+00
45,158,0.000000e+00
45,159,0.000000e+00
45,160,0.000000e+00
45,161,0.000000e+00
45,162,0.000000e+00
45,163,0.000000e+00
45,164,0.000000e+00
45,165,0.000000e+00
45,166,0.000000e+00
45,167,0.000000e+00
45,168,0.000000e+00
45,169,0.000000e+00
45,170,0.000000e+00
45,171,0.000000e+00
45,172,0.000000e+00
45,173,0.000000e+00
45,174,0.000000e+00
45,175,0.000000e+00
45,176,0.000000e+00
45,177,0.000000e+00
45,178,0.000000e+00
45,179,0.000000e+00
45,180,0.000000e+00
45,181,0.000000e+00
45,182,0.000000e+00
45,183,0.000000e+00
45,184,0.000000e+00
45,185,0.000000e+00
45,186,0.000000e+00
45,187,0.000000e+00
45,188,0.000000e+00
45,189,0.000000e+00
45,190,0.000000e+00
45,191,0.000000e+00
45,192,0.000000e+00
45,193,0.000000e+00
45,194,0.000000e+00
45,195,0.000000e+00
45,196,0.000000e+00
45,197,0.000000e+00
45,198,0.000000e+00
45,199,0.000000e+00
45,200,0.000000e+00
45,201,0.000000e+00
46,0,0.000000e+00
46,1,1.160648e-13
46,2,4.107223e-13
46,3,4.881269e-13
46,4,6.702262e-13
46,5,8.188855e-13
46,6,9.127385e-13
46,7,1.003481e-12
46,8,1.127932e-12
46,9,1.059341e-12
46,10,1.001546e-12
46,11,1.009262e-12
46,12,9.303325e-13
46,13,8.584736e-13
46,14,7.893375e-13
46,15,7.434246e-13
46,16,6.721418e-13
46,17,5.639881e-13
46,18,4.785268e-13
46,19,4.935695e-13
46,20,3.963086e-13
46,21,3.652829e-13
46,22,3.382929e-13
46,23,3.007665e-13
46,24,2.992610e-13
46,25,2.860182e-13
46,26,2.444860e-13
46,27,2.341671e-13
46,28,2.168168e-13
46,29,1.957004e-13
46,30,1.805748e-13
46,31,1.689648e-13
46,32,1.767190e-13
46,33,1.579461e-13
46,34,1.492473e-13
46,35,1.532219e-13
46,36,1.622724e-13
46,37,1.453664e-13
46,38,1.357305e-13
46,39,1.374791e-13
46,40,1.490691e-13
46,41,1.344772e-13
46,42,1.286358e-13
46,43,1.214875e-13
46,44,1.217958e-13
46,45,1.135773e-13
46,46,1.254734e-13
46,47,1.084775e-13
46,48,1.168018e-13
46,49,1.045630e-13
46,50,1.004052e-13
46,51,1.097330e-13
46,52,9.664591e-14
46,53,9.877503e-14
46,54,9.624903e-14
46,55,8.509682e-14
46,56,8.501223e-14
46,57,6.751959e-14
46,58,6.897384e-14
46,59,6.874798e-14
46,60,6.966613e-14
46,61,5.415874e-14
46,62,4.934156e-14
46,63,5.632744e-14
46,64,5.190373e-14
46,65,4.252136e-14
46,66,4.100791e-14
46,67,4.061050e-14
46,68,3.625998e-14
46,69,2.659239e-14
46,70,3.893837e-14
46,71,3.043325e-14
46,72,3.029549e-14
46,73,2.915194e-14
46,74,2.817031e-14
46,75,2.826105e-14
46,76,2.471441e-14
46,77,2.721466e-14
46,78,1.559294e-14
46,79,1.535251e-14
46,80,1.390468e-14
46,81,2.124599e-14
46,82,1.516085e-14
46,83,8.467280e-15
46,84,1.055867e-14
46,85,9.893346e-15
46,86,9.411943e-15
46,87,1.040809e-14
46,88,8.481554e-15
46,89,6.613152e-15
46,90,5.488508e-15
46,91,4.955629e-15
46,92,4.354633e-15
46,93,3.305158e-15
46,94,5.414187e-15
46,95,8.139908e-15
46,96,4.316645e-15
46,97,2.162171e-15
46,98,4.496419e-15
46,99,1.606279e-15
46,100,1.913234e-15
46,101,6.102315e-16
46,102,9.592144e-16
46,103,1.743674e-15
46,104,7.435295e-16
46,105,9.943027e-16
46,106,1.737139e-15
46,107,5.843779e-16
46,108,9.614627e-16
46,109,1.998889e-16
46,110,1.326405e-15
46,111,9.062128e-17
46,112,6.256479e-16
46,113,1.652385e-16
46,114,1.210501e-15
46,115,4.937087e-16
46,116,7.324709e-17
46,117,1.161366e-16
46,118,5.851624e-17
46,119,2.631516e-17
46,120,1.143857e-16
46,121,3.592159e-17
46,122,4.698919e-17
46,123,6.035613e-17
46,124,7.114500e-17
46,125,0.000000e+00
46,126,4.621578e-17
46,127,3.595732e-17
46,128,3.047531e-17
46,129,2.457512e-17
46,130,5.922840e-18
46,131,0.000000e+00
46,132,5.671592e-18
46,133,1.103204e-17
46,134,0.000000e+00
46,135,1.614396e-20
46,136,1.756599e-17
46,137,0.000000e+00
46,138,0.000000e+00
46,139,1.575286e-20
46,140,0.000000e+00
46,141,1.697459e-17
46,142,2.703934e-17
46,143,0.000000e+00
46,144,0.000000e+00
46,145,0.000000e+00
46,146,1.642202e-17
46,147,0.000000e+00
46,148,0.000000e+00
46,149,0.000000e+00
46,150,0.000000e+00
46,151,2.274839e-17
46,152,0.000000e+00
46,153,0.000000e+00
46,154,2.227984e-17
46,155,2.216631e-17
46,156,4.193825e-17
46,157,0.000000e+00
46,158,0.000000e+00
46,159,0.000000e+00
46,160,0.000000e+00
46,161,0.000000e+00
46,162,0.000000e+00
46,163,0.000000e+00
46,164,0.000000e+00
46,165,0.000000e+00
46,166,0.000000e+00
46,167,0.000000e+00
46,168,0.000000e+00
46,169,0.000000e+00
46,170,0.000000e+00
46,171,0.000000e+00
46,172,0.000000e+00
46,173,0.000000e+00
46,174,0.000000e+00
46,175,0.000000e+00
46,176,0.000000e+00
46,177,0.000000e+00
46,178,0.000000e+00
46,179,0.000000e+00
46,180,0.000000e+00
46,181,0.000000e+00
46,182,0.000000e+00
46,183,0.000000e+00
46,184,0.000000e+00
46,185,0.000000e+00
46,186,0.000000e+00
46,187,0.000000e+00
46,188,0.000000e+00
46,189,0.000000e+00
46,190,0.000000e+00
46,191,0.000000e+00
46,192,0.000000e+00
46,193,0.000000e+00
46,194,0.000000e+00
46,195,0.000000e+00
46,196,0.000000e+00
46,197,0.000000e+00
46,198,0.000000e+00
46,199,0.000000e+00
46,200,0.000000e+00
46,201,0.000000e+00
47,0,0.000000e+00
47,1,8.267573e-14
47,2,3.418218e-13
47,3,3.897373e-13
47,4,5.746372e-13
47,5,7.165818e-13
47,6,7.933479e-13
47,7,8.876132e-13
47,8,9.890857e-13
47,9,9.492555e-13
47,10,8.666423e-13
47,11,8.866690e-13
47,12,8.186249e-13
47,13,7.469735e-13
47,14,6.886144e-13
47,15,6.455260e-13
47,16,5.835685e-13
47,17,4.887777e-13
47,18,4.102005e-13
47,19,4.114445e-13
47,20,3.312315e-13
47,21,3.001127e-13
47,22,2.751881e-13
47,23,2.460134e-13
47,24,2.441467e-13
47,25,2.302989e-13
47,26,2.031072e-13
47,27,1.968486e-13
47,28,1.861422e-13
47,29,1.684593e-13
47,30,1.540195e-13
47,31,1.467530e-13
47,32,1.522401e-13
47,33,1.377437e-13
47,34,1.312235e-13
47,35,1.346301e-13
47,36,1.419213e-13
47,37,1.288701e-13
47,38,1.195887e-13
47,39,1.216870e-13
47,40,1.301476e-13
47,41,1.183196e-13
47,42,1.137192e-13
47,43,1.082632e-13
47,44,1.087942e-13
47,45,1.013742e-13
47,46,1.084775e-13
47,47,9.860861e-14
47,48,1.046179e-13
47,49,9.309569e-14
47,50,8.964198e-14
47,51,9.862688e-14
47,52,8.712806e-14
47,53,8.710737e-14
47,54,8.615021e-14
47,55,7.602595e-14
47,56,7.531720e-14
47,57,5.953390e-14
47,58,6.060912e-14
47,59,6.015496e-14
47,60,6.101470e-14
47,61,4.760694e-14
47,62,4.364375e-14
47,63,5.003824e-14
47,64,4.635143e-14
47,65,3.820071e-14
47,66,3.605709e-14
47,67,3.534242e-14
47,68,3.177628e-14
47,69,2.390082e-14
47,70,3.474268e-14
47,71,2.679061e-14
47,72,2.677367e-14
47,73,2.651765e-14
47,74,2.494445e-14
47,75,2.535050e-14
47,76,2.249045e-14
47,77,2.425598e-14
47,78,1.394680e-14
47,79,1.429838e-14
47,80,1.295408e-14
47,81,1.942310e-14
47,82,1.371995e-14
47,83,7.888145e-15
47,84,9.794694e-15
47,85,9.154165e-15
47,86,9.032693e-15
47,87,9.684408e-15
47,88,7.921264e-15
47,89,6.477910e-15
47,90,5.214009e-15
47,91,4.959007e-15
47,92,4.396045e-15
47,93,3.589547e-15
47,94,5.238036e-15
47,95,7.497136e-15
47,96,4.102345e-15
47,97,2.440253e-15
47,98,4.121685e-15
47,99,1.854063e-15
47,100,1.969622e-15
47,101,7.708848e-16
47,102,1.071417e-15
47,103,1.883476e-15
47,104,9.285409e-16
47,105,1.002173e-15
47,106,1.597397e-15
47,107,6.986080e-16
47,108,9.441190e-16
47,109,3.172334e-16
47,110,1.278462e-15
47,111,1.985198e-16
47,112,7.061601e-16
47,113,3.080992e-16
47,114,1.243756e-15
47,115,5.476848e-16
47,116,1.864392e-16
47,117,1.561391e-16
47,118,8.447261e-17
47,119,3.155803e-17
47,120,1.560692e-16
47,121,9.142735e-17
47,122,8.733061e-17
47,123,8.688817e-17
47,124,9.635166e-17
47,125,0.000000e+00
47,126,7.915880e-17
47,127,3.345101e-17
47,128,7.647405e-17
47,129,4.915891e-17
47,130,1.514428e-17
47,131,0.000000e+00
47,132,1.450186e-17
47,133,5.588196e-17
47,134,0.000000e+00
47,135,1.001120e-17
47,136,1.355047e-17
47,137,0.000000e+00
47,138,0.000000e+00
47,139,9.768671e-18
47,140,0.000000e+00
47,141,1.309426e-17
47,142,2.513140e-17
47,143,0.000000e+00
47,144,0.000000e+00
47,145,0.000000e+00
47,146,1.266800e-17
47,147,0.000000e+00
47,148,0.000000e+00
47,149,0.000000e+00
47,150,0.000000e+00
47,151,2.114323e-17
47,152,0.000000e+00
47,153,0.000000e+00
47,154,2.070773e-17
47,155,2.060222e-17
47,156,3.624583e-17
47,157,0.000000e+00
47,158,0.000000e+00
47,159,0.000000e+00
47,160,0.000000e+00
47,161,0.000000e+00
47,162,0.000000e+00
47,163,0.000000e+00
47,164,0.000000e+00
47,165,0.000000e+00
47,166,0.000000e+00
47,167,0.000000e+00
47,168,0.000000e+00
47,169,0.000000e+00
47,170,0.000000e+00
47,171,0.000000e+00
47,172,0.000000e+00
47,173,0.000000e+00
47,174,0.000000e+00
47,175,0.000000e+00
47,176,0.000000e+00
47,177,0.000000e+00
47,178,0.000000e+00
47,179,0.000000e+00
47,180,0.000000e+00
47,181,0.000000e+00
47,182,0.000000e+00
47,183,0.000000e+00
47,184,0.000000e+00
47,185,0.000000e+00
47,186,0.000000e+00
47,187,0.000000e+00
47,188,0.000000e+00
47,189,0.000000e+00
47,190,0.000000e+00
47,191,0.000000e+00
47,192,0.000000e+00
47,193,0.000000e+00
47,194,0.000000e+00
47,195,0.000000e+00
47,196,0.000000e+00
47,197,0.000000e+00
47,198,0.000000e+00
47,199,0.000000e+00
47,200,0.000000e+00
47,201,0.000000e+00
48,0,0.000000e+00
48,1,6.228158e-14
48,2,2.897328e-13
48,3,3.197851e-13
48,4,4.769777e-13
48,5,6.018503e-13
48,6,6.621426e-13
48,7,7.541274e-13
48,8,8.470472e-13
48,9,8.197803e-13
48,10,7.363084e-13
48,11,7.630951e-13
48,12,7.114350e-13
48,13,6.427346e-13
48,14,6.103854e-13
48,15,5.675010e-13
48,16,5.052705e-13
48,17,4.249903e-13
48,18,3.555361e-13
48,19,3.503283e-13
48,20,2.874562e-13
48,21,2.606180e-13
48,22,2.365757e-13
48,23,2.225359e-13
48,24,2.202777e-13
48,25,2.050517e-13
48,26,1.870050e-13
48,27,1.787090e-13
48,28,1.777975e-13
48,29,1.591842e-13
48,30,1.422561e-13
48,31,1.391179e-13
48,32,1.456334e-13
48,33,1.310087e-13
48,34,1.263464e-13
48,35,1.347743e-13
48,36,1.410655e-13
48,37,1.266065e-13
48,38,1.191921e-13
48,39,1.222960e-13
48,40,1.300711e-13
48,41,1.186436e-13
48,42,1.186856e-13
48,43,1.094119e-13
48,44,1.143148e-13
48,45,1.067933e-13
48,46,1.168018e-13
48,47,1.046179e-13
48,48,1.215032e-13
48,49,1.039922e-13
48,50,1.030430e-13
48,51,1.167983e-13
48,52,9.889902e-14
48,53,1.007786e-13
48,54,1.022677e-13
48,55,8.632218e-14
48,56,9.118607e-14
48,57,6.923167e-14
48,58,7.056408e-14
48,59,7.358372e-14
48,60,7.305059e-14
48,61,5.738314e-14
48,62,5.232456e-14
48,63,6.044002e-14
48,64,5.746088e-14
48,65,4.800896e-14
48,66,4.437971e-14
48,67,4.398371e-14
48,68,3.845970e-14
48,69,2.820810e-14
48,70,4.221069e-14
48,71,3.365696e-14
48,72,3.312560e-14
48,73,3.255601e-14
48,74,3.082271e-14
48,75,3.087035e-14
48,76,2.800713e-14
48,77,2.985747e-14
48,78,1.617225e-14
48,79,1.671240e-14
48,80,1.495424e-14
48,81,2.327009e-14
48,82,1.511098e-14
48,83,9.663070e-15
48,84,1.129478e-14
48,85,1.075165e-14
48,86,9.322459e-15
48,87,1.076354e-14
48,88,8.810474e-15
48,89,7.768500e-15
48,90,5.771831e-15
48,91,4.745703e-15
48,92,4.572062e-15
48,93,2.729937e-15
48,94,5.745794e-15
48,95,8.497552e-15
48,96,4.060878e-15
48,97,2.362141e-15
48,98,4.967017e-15
48,99,1.973385e-15
48,100,1.818220e-15
48,101,6.446770e-16
48,102,8.145408e-16
48,103,1.403911e-15
48,104,6.288513e-16
48,105,7.277189e-16
48,106,1.351115e-15
48,107,4.709786e-16
48,108,6.905016e-16
48,109,1.766777e-16
48,110,1.014593e-15
48,111,1.543753e-16
48,112,4.865793e-16
48,113,1.640363e-16
48,114,8.745988e-16
48,115,4.099609e-16
48,116,1.130022e-16
48,117,1.417255e-16
48,118,7.300124e-17
48,119,4.016151e-17
48,120,1.318252e-16
48,121,6.537489e-17
48,122,7.710233e-17
48,123,7.453852e-17
48,124,8.792385e-17
48,125,0.000000e+00
48,126,7.433103e-17
48,127,3.564409e-17
48,128,6.534398e-17
48,129,5.558320e-17
48,130,1.566551e-17
48,131,0.000000e+00
48,132,1.500098e-17
48,133,4.011286e-17
48,134,0.000000e+00
48,135,9.207613e-18
48,136,2.061609e-17
48,137,0.000000e+00
48,138,0.000000e+00
48,139,8.984550e-18
48,140,0.000000e+00
48,141,1.992200e-17
48,142,2.538673e-17
48,143,0.000000e+00
48,144,0.000000e+00
48,145,0.000000e+00
48,146,1.927348e-17
48,147,0.000000e+00
48,148,0.000000e+00
48,149,0.000000e+00
48,150,0.000000e+00
48,151,2.135804e-17
48,152,0.000000e+00
48,153,0.000000e+00
48,154,2.091812e-17
48,155,2.081154e-17
48,156,4.343510e-17
48,157,0.000000e+00
48,158,0.000000e+00
48,159,0.000000e+00
48,160,0.000000e+00
48,161,0.000000e+00
48,162,0.000000e+00
48,163,0.000000e+00
48,164,0.000000e+00
48,165,0.000000e+00
48,166,0.000000e+00
48,167,0.000000e+00
48,168,0.000000e+00
48,169,0.000000e+00
48,170,0.000000e+00
48,171,0.000000e+00
48,172,0.000000e+00
48,173,0.000000e+00
48,174,0.000000e+00
48,175,0.000000e+00
48,176,0.000000e+00
48,177,0.000000e+00
48,178,0.000000e+00
48,179,0.000000e+00
48,180,0.000000e+00
48,181,0.000000e+00
48,182,0.000000e+00
48,183,0.000000e+00
48,184,0.000000e+00
48,185,0.000000e+00
48,186,0.000000e+00
48,187,0.000000e+00
48,188,0.000000e+00
48,189,0.000000e+00
48,190,0.000000e+00
48,191,0.000000e+00
48,192,0.000000e+00
48,193,0.000000e+00
48,194,0.000000e+00
48,195,0.000000e+00
48,196,0.000000e+00
48,197,0.000000e+00
48,198,0.000000e+00
48,199,0.000000e+00
48,200,0.000000e+00
48,201,0.000000e+00
49,0,0.000000e+00
49,1,6.576234e-14
49,2,2.821596e-13
49,3,3.201360e-13
49,4,4.512782e-13
49,5,5.678748e-13
49,6,6.291669e-13
49,7,7.039907e-13
49,8,7.913992e-13
49,9,7.545440e-13
49,10,7.024673e-13
49,11,7.176292e-13
49,12,6.580167e-13
49,13,6.077777e-13
49,14,5.699379e-13
49,15,5.406541e-13
49,16,4.808196e-13
49,17,4.103283e-13
49,18,3.499728e-13
49,19,3.536840e-13
49,20,2.903003e-13
49,21,2.648910e-13
49,22,2.437131e-13
49,23,2.195175e-13
49,24,2.208851e-13
49,25,2.033489e-13
49,26,1.780393e-13
49,27,1.702480e-13
49,28,1.647507e-13
49,29,1.468993e-13
49,30,1.317925e-13
49,31,1.274540e-13
49,32,1.336830e-13
49,33,1.182597e-13
49,34,1.136449e-13
49,35,1.199138e-13
49,36,1.269836e-13
49,37,1.129328e-13
49,38,1.056735e-13
49,39,1.093440e-13
49,40,1.174873e-13
49,41,1.063250e-13
49,42,1.049605e-13
49,43,9.876491e-14
49,44,1.011321e-13
49,45,9.522342e-14
49,46,1.045630e-13
49,47,9.309569e-14
49,48,1.039922e-13
49,49,9.379864e-14
49,50,8.953172e-14
49,51,1.014529e-13
49,52,8.677663e-14
49,53,8.885764e-14
49,54,8.882172e-14
49,55,7.693198e-14
49,56,7.852766e-14
49,57,6.109067e-14
49,58,6.244315e-14
49,59,6.382495e-14
49,60,6.372623e-14
49,61,5.045847e-14
49,62,4.622061e-14
49,63,5.213855e-14
49,64,4.938417e-14
49,65,4.122780e-14
49,66,3.889241e-14
49,67,3.785672e-14
49,68,3.361641e-14
49,69,2.531771e-14
49,70,3.722026e-14
49,71,2.917747e-14
49,72,2.912599e-14
49,73,2.836716e-14
49,74,2.713231e-14
49,75,2.721129e-14
49,76,2.446643e-14
49,77,2.605517e-14
49,78,1.445753e-14
49,79,1.499952e-14
49,80,1.363509e-14
49,81,2.047460e-14
49,82,1.368877e-14
49,83,8.393292e-15
49,84,1.015143e-14
49,85,9.308053e-15
49,86,8.759083e-15
49,87,9.479427e-15
49,88,7.863071e-15
49,89,6.682598e-15
49,90,5.156668e-15
49,91,4.619593e-15
49,92,4.251123e-15
49,93,3.343353e-15
49,94,5.348410e-15
49,95,7.658475e-15
49,96,4.138338e-15
49,97,2.334309e-15
49,98,4.279161e-15
49,99,1.705153e-15
49,100,1.704250e-15
49,101,6.024395e-16
49,102,8.501358e-16
49,103,1.668498e-15
49,104,7.595194e-16
49,105,8.049260e-16
49,106,1.397285e-15
49,107,6.176430e-16
49,108,7.958910e-16
49,109,2.334641e-16
49,110,1.108932e-15
49,111,1.348267e-16
49,112,6.386036e-16
49,113,2.157876e-16
49,114,1.189991e-15
49,115,4.953317e-16
49,116,1.140836e-16
49,117,1.257271e-16
49,118,6.407121e-17
49,119,3.332438e-17
49,120,1.172916e-16
49,121,6.090482e-17
49,122,6.670714e-17
49,123,6.573139e-17
49,124,7.599727e-17
49,125,0.000000e+00
49,126,6.539642e-17
49,127,2.951255e-17
49,128,5.660836e-17
49,129,4.566136e-17
49,130,1.260349e-17
49,131,0.000000e+00
49,132,1.206884e-17
49,133,3.238553e-17
49,134,0.000000e+00
49,135,7.409381e-18
49,136,1.747566e-17
49,137,0.000000e+00
49,138,0.000000e+00
49,139,7.229882e-18
49,140,0.000000e+00
49,141,1.688729e-17
49,142,2.143557e-17
49,143,0.000000e+00
49,144,0.000000e+00
49,145,0.000000e+00
49,146,1.633757e-17
49,147,0.000000e+00
49,148,0.000000e+00
49,149,0.000000e+00
49,150,0.000000e+00
49,151,1.803390e-17
49,152,0.000000e+00
49,153,0.000000e+00
49,154,1.766245e-17
49,155,1.757245e-17
49,156,3.674209e-17
49,157,0.000000e+00
49,158,0.000000e+00
49,159,0.000000e+00
49,160,0.000000e+00
49,161,0.000000e+00
49,162,0.000000e+00
49,163,0.000000e+00
49,164,0.000000e+00
49,165,0.000000e+00
49,166,0.000000e+00
49,167,0.000000e+00
49,168,0.000000e+00
49,169,0.000000e+00
49,170,0.000000e+00
49,171,0.000000e+00
49,172,0.000000e+00
49,173,0.000000e+00
49,174,0.000000e+00
49,175,0.000000e+00
49,176,0.000000e+00
49,177,0.000000e+00
49,178,0.000000e+00
49,179,0.000000e+00
49,180,0.000000e+00
49,181,0.000000e+00
49,182,0.000000e+00
49,183,0.000000e+00
49,184,0.000000e+00
49,185,0.000000e+00
49,186,0.000000e+00
49,187,0.000000e+00
49,188,0.000000e+00
49,189,0.000000e+00
49,190,0.000000e+00
49,191,0.000000e+00
49,192,0.000000e+00
49,193,0.000000e+00
49,194,0.000000e+00
49,195,0.000000e+00
49,196,0.000000e+00
49,197,0.000000e+00
49,198,0.000000e+00
49,199,0.000000e+00
49,200,0.000000e+00
49,201,0.000000e+00
50,0,0.000000e+00
50,1,5.114504e-14
50,2,2.383766e-13
50,3,2.675471e-13
50,4,3.871315e-13
50,5,4.912984e-13
50,6,5.433118e-13
50,7,6.114181e-13
50,8,6.871580e-13
50,9,6.557382e-13
50,10,6.049014e-13
50,11,6.260592e-13
50,12,5.849154e-13
50,13,5.390546e-13
50,14,5.140373e-13
50,15,4.962037e-13
50,16,4.395769e-13
50,17,3.727622e-13
50,18,3.273338e-13
50,19,3.212272e-13
50,20,2.580774e-13
50,21,2.300577e-13
50,22,2.089317e-13
50,23,1.917031e-13
50,24,1.894526e-13
50,25,1.768644e-13
50,26,1.587178e-13
50,27,1.495057e-13
50,28,1.485645e-13
50,29,1.337252e-13
50,30,1.184619e-13
50,31,1.156316e-13
50,32,1.211890e-13
50,33,1.085449e-13
50,34,1.047899e-13
50,35,1.114406e-13
50,36,1.182566e-13
50,37,1.060768e-13
50,38,9.930420e-14
50,39,1.031296e-13
50,40,1.098666e-13
50,41,1.000277e-13
50,42,1.002253e-13
50,43,9.286418e-14
50,44,9.700682e-14
50,45,9.107443e-14
50,46,1.004052e-13
50,47,8.964198e-14
50,48,1.030430e-13
50,49,8.953172e-14
50,50,8.990340e-14
50,51,1.005859e-13
50,52,8.561096e-14
50,53,8.697462e-14
50,54,8.854075e-14
50,55,7.479840e-14
50,56,7.812016e-14
50,57,6.021103e-14
50,58,6.159241e-14
50,59,6.322977e-14
50,60,6.271761e-14
50,61,4.988213e-14
50,62,4.525907e-14
50,63,5.143751e-14
50,64,4.901128e-14
50,65,4.119076e-14
50,66,3.824719e-14
50,67,3.782592e-14
50,68,3.302217e-14
50,69,2.434978e-14
50,70,3.634767e-14
50,71,2.896968e-14
50,72,2.836808e-14
50,73,2.778139e-14
50,74,2.644795e-14
50,75,2.635507e-14
50,76,2.399532e-14
50,77,2.549216e-14
50,78,1.406174e-14
50,79,1.433134e-14
50,80,1.288271e-14
50,81,1.964800e-14
50,82,1.302101e-14
50,83,8.161892e-15
50,84,9.554103e-15
50,85,9.067100e-15
50,86,8.016089e-15
50,87,9.032048e-15
50,88,7.470306e-15
50,89,6.561441e-15
50,90,4.909189e-15
50,91,4.147823e-15
50,92,3.943704e-15
50,93,2.362202e-15
50,94,4.946206e-15
50,95,7.288465e-15
50,96,3.461822e-15
50,97,2.083853e-15
50,98,4.171505e-15
50,99,1.697007e-15
50,100,1.528384e-15
50,101,5.584883e-16
50,102,7.072509e-16
50,103,1.185440e-15
50,104,5.502898e-16
50,105,6.363779e-16
50,106,1.122573e-15
50,107,3.882429e-16
50,108,6.186333e-16
50,109,1.843657e-16
50,110,8.243878e-16
50,111,1.320427e-16
50,112,3.996213e-16
50,113,1.664120e-16
50,114,7.013337e-16
50,115,3.814962e-16
50,116,1.106746e-16
50,117,1.290605e-16
50,118,6.973044e-17
50,119,2.911696e-17
50,120,1.301800e-16
50,121,5.798527e-17
50,122,6.429876e-17
50,123,7.117691e-17
50,124,8.164309e-17
50,125,0.000000e+00
50,126,5.933986e-17
50,127,3.552604e-17
50,128,5.039389e-17
50,129,3.767457e-17
50,130,1.058312e-17
50,131,0.000000e+00
50,132,1.013419e-17
50,133,3.025581e-17
50,134,0.000000e+00
50,135,5.340978e-18
50,136,1.567025e-17
50,137,0.000000e+00
50,138,0.000000e+00
50,139,5.211588e-18
50,140,0.000000e+00
50,141,1.514267e-17
50,142,2.671055e-17
50,143,0.000000e+00
50,144,0.000000e+00
50,145,0.000000e+00
50,146,1.464974e-17
50,147,0.000000e+00
50,148,0.000000e+00
50,149,0.000000e+00
50,150,0.000000e+00
50,151,2.247178e-17
50,152,0.000000e+00
50,153,0.000000e+00
50,154,2.200892e-17
50,155,2.189678e-17
50,156,3.977211e-17
50,157,0.000000e+00
50,158,0.000000e+00
50,159,0.000000e+00
50,160,0.000000e+00
50,161,0.000000e+00
50,162,0.000000e+00
50,163,0.000000e+00
50,164,0.000000e+00
50,165,0.000000e+00
50,166,0.000000e+00
50,167,0.000000e+00
50,168,0.000000e+00
50,169,0.000000e+00
50,170,0.000000e+00
50,171,0.000000e+00
50,172,0.000000e+00
50,173,0.000000e+00
50,174,0.000000e+00
50,175,0.000000e+00
50,176,0.000000e+00
50,177,0.000000e+00
50,178,0.000000e+00
50,179,0.000000e+00
50,180,0.000000e+00
50,181,0.000000e+00
50,182,0.000000e+00
50,183,0.000000e+00
50,184,0.000000e+00
50,185,0.000000e+00
50,186,0.000000e+00
50,187,0.000000e+00
50,188,0.000000e+00
50,189,0.000000e+00
50,190,0.000000e+00
50,191,0.000000e+00
50,192,0.000000e+00
50,193,0.000000e+00
50,194,0.000000e+00
50,195,0.000000e+00
50,196,0.000000e+00
50,197,0.000000e+00
50,198,0.000000e+00
50,199,0.000000e+00
50,200,0.000000e+00
50,201,0.000000e+00
51,0,0.000000e+00
51,1,3.419640e-14
51,2,2.306289e-13
51,3,2.434795e-13
51,4,3.418611e-13
51,5,4.481268e-13
51,6,4.903410e-13
51,7,5.550190e-13
51,8,6.264329e-13
51,9,5.913033e-13
51,10,5.499611e-13
51,11,5.782521e-13
51,12,5.417816e-13
51,13,5.124238e-13
51,14,4.983473e-13
51,15,5.087968e-13
51,16,4.502834e-13
51,17,3.839586e-13
51,18,3.750290e-13
51,19,3.802780e-13
51,20,3.069812e-13
51,21,2.692614e-13
51,22,2.415226e-13
51,23,2.184584e-13
51,24,2.142624e-13
51,25,1.906045e-13
51,26,1.664955e-13
51,27,1.558206e-13
51,28,1.583533e-13
51,29,1.393421e-13
51,30,1.209317e-13
51,31,1.195122e-13
51,32,1.262920e-13
51,33,1.086605e-13
51,34,1.073821e-13
51,35,1.186327e-13
51,36,1.248882e-13
51,37,1.095488e-13
51,38,1.030308e-13
51,39,1.084356e-13
51,40,1.156834e-13
51,41,1.060365e-13
51,42,1.081702e-13
51,43,9.817109e-14
51,44,1.057352e-13
51,45,9.883681e-14
51,46,1.097330e-13
51,47,9.862688e-14
51,48,1.167983e-13
51,49,1.014529e-13
51,50,1.005859e-13
51,51,1.186283e-13
51,52,9.790723e-14
51,53,1.008148e-13
51,54,1.033279e-13
51,55,8.606110e-14
51,56,9.210612e-14
51,57,6.963075e-14
51,58,7.188691e-14
51,59,7.602046e-14
51,60,7.507267e-14
51,61,5.916927e-14
51,62,5.406896e-14
51,63,6.121997e-14
51,64,5.976377e-14
51,65,5.050214e-14
51,66,4.676089e-14
51,67,4.592215e-14
51,68,4.006806e-14
51,69,2.970513e-14
51,70,4.460577e-14
51,71,3.562582e-14
51,72,3.487616e-14
51,73,3.482909e-14
51,74,3.302999e-14
51,75,3.268970e-14
51,76,3.016799e-14
51,77,3.180239e-14
51,78,1.699576e-14
51,79,1.804731e-14
51,80,1.604672e-14
51,81,2.481437e-14
51,82,1.557652e-14
51,83,1.030394e-14
51,84,1.173845e-14
51,85,1.101705e-14
51,86,9.671913e-15
51,87,1.094377e-14
51,88,9.083680e-15
51,89,8.209436e-15
51,90,6.154161e-15
51,91,5.232312e-15
51,92,5.008354e-15
51,93,3.314012e-15
51,94,6.438418e-15
51,95,9.207113e-15
51,96,4.439776e-15
51,97,2.777411e-15
51,98,5.207227e-15
51,99,2.191288e-15
51,100,1.864395e-15
51,101,6.701444e-16
51,102,8.372390e-16
51,103,1.527894e-15
51,104,7.308590e-16
51,105,7.178557e-16
51,106,1.247361e-15
51,107,5.864940e-16
51,108,6.822041e-16
51,109,2.414076e-16
51,110,9.944680e-16
51,111,1.678074e-16
51,112,5.900604e-16
51,113,2.379373e-16
51,114,1.042290e-15
51,115,4.369587e-16
51,116,1.537170e-16
51,117,1.457581e-16
51,118,7.638101e-17
51,119,4.054811e-17
51,120,1.349412e-16
51,121,8.454052e-17
51,122,8.748644e-17
51,123,7.790789e-17
51,124,8.904542e-17
51,125,0.000000e+00
51,126,8.430502e-17
51,127,2.961652e-17
51,128,8.025551e-17
51,129,6.371491e-17
51,130,1.842058e-17
51,131,0.000000e+00
51,132,1.763918e-17
51,133,4.173539e-17
51,134,0.000000e+00
51,135,1.315747e-17
51,136,1.838067e-17
51,137,0.000000e+00
51,138,0.000000e+00
51,139,1.283872e-17
51,140,0.000000e+00
51,141,1.776183e-17
51,142,2.100398e-17
51,143,0.000000e+00
51,144,0.000000e+00
51,145,0.000000e+00
51,146,1.718364e-17
51,147,0.000000e+00
51,148,0.000000e+00
51,149,0.000000e+00
51,150,0.000000e+00
51,151,1.767080e-17
51,152,0.000000e+00
51,153,0.000000e+00
51,154,1.730683e-17
51,155,1.721865e-17
51,156,3.723979e-17
51,157,0.000000e+00
51,158,0.000000e+00
51,159,0.000000e+00
51,160,0.000000e+00
51,161,0.000000e+00
51,162,0.000000e+00
51,163,0.000000e+00
51,164,0.000000e+00
51,165,0.000000e+00
51,166,0.000000e+00
51,167,0.000000e+00
51,168,0.000000e+00
51,169,0.000000e+00
51,170,0.000000e+00
51,171,0.000000e+00
51,172,0.000000e+00
51,173,0.000000e+00
51,174,0.000000e+00
51,175,0.000000e+00
51,176,0.000000e+00
51,177,0.000000e+00
51,178,0.000000e+00
51,179,0.000000e+00
51,180,0.000000e+00
51,181,0.000000e+00
51,182,0.000000e+00
51,183,0.000000e+00
51,184,0.000000e+00
51,185,0.000000e+00
51,186,0.000000e+00
51,187,0.000000e+00
51,188,0.000000e+00
51,189,0.000000e+00
51,190,0.000000e+00
51,191,0.000000e+00
51,192,0.000000e+00
51,193,0.000000e+00
51,194,0.000000e+00
51,195,0.000000e+00
51,196,0.000000e+00
51,197,0.000000e+00
51,198,0.000000e+00
51,199,0.000000e+00
51,200,0.000000e+00
51,201,0.000000e+00
52,0,0.000000e+00
52,1,5.119776e-14
52,2,2.561298e-13
52,3,2.806372e-13
52,4,3.971342e-13
52,5,5.011923e-13
52,6,5.591551e-13
52,7,6.291791e-13
52,8,7.085083e-13
52,9,6.602073e-13
52,10,6.144380e-13
52,11,6.391175e-13
52,12,5.994620e-13
52,13,5.567859e-13
52,14,5.286746e-13
52,15,5.263601e-13
52,16,4.714962e-13
52,17,3.934030e-13
52,18,3.672135e-13
52,19,3.706920e-13
52,20,2.978343e-13
52,21,2.631361e-13
52,22,2.354251e-13
52,23,2.081431e-13
52,24,2.007180e-13
52,25,1.838122e-13
52,26,1.596893e-13
52,27,1.501075e-13
52,28,1.469208e-13
52,29,1.317742e-13
52,30,1.170417e-13
52,31,1.129135e-13
52,32,1.181307e-13
52,33,1.048555e-13
52,34,1.017945e-13
52,35,1.078206e-13
52,36,1.148114e-13
52,37,1.028257e-13
52,38,9.637746e-14
52,39,9.966234e-14
52,40,1.064225e-13
52,41,9.694370e-14
52,42,9.678967e-14
52,43,9.004076e-14
52,44,9.528661e-14
52,45,8.796531e-14
52,46,9.664591e-14
52,47,8.712806e-14
52,48,9.889902e-14
52,49,8.677663e-14
52,50,8.561096e-14
52,51,9.790723e-14
52,52,8.428012e-14
52,53,8.527172e-14
52,54,8.617706e-14
52,55,7.339961e-14
52,56,7.626616e-14
52,57,5.900760e-14
52,58,6.035824e-14
52,59,6.198081e-14
52,60,6.223840e-14
52,61,4.868203e-14
52,62,4.441557e-14
52,63,5.060043e-14
52,64,4.845887e-14
52,65,4.037000e-14
52,66,3.769942e-14
52,67,3.727389e-14
52,68,3.284386e-14
52,69,2.417073e-14
52,70,3.615497e-14
52,71,2.840686e-14
52,72,2.810652e-14
52,73,2.794356e-14
52,74,2.626655e-14
52,75,2.613812e-14
52,76,2.388220e-14
52,77,2.552103e-14
52,78,1.427267e-14
52,79,1.476549e-14
52,80,1.316397e-14
52,81,2.015181e-14
52,82,1.342173e-14
52,83,8.228602e-15
52,84,9.702797e-15
52,85,9.193830e-15
52,86,8.562445e-15
52,87,9.449518e-15
52,88,7.710236e-15
52,89,6.743537e-15
52,90,5.217661e-15
52,91,4.626038e-15
52,92,4.297056e-15
52,93,2.823488e-15
52,94,5.220275e-15
52,95,7.589871e-15
52,96,3.771083e-15
52,97,2.278641e-15
52,98,4.188417e-15
52,99,1.815171e-15
52,100,1.675447e-15
52,101,6.176991e-16
52,102,8.052384e-16
52,103,1.352306e-15
52,104,7.075567e-16
52,105,7.590857e-16
52,106,1.264561e-15
52,107,4.770176e-16
52,108,7.084524e-16
52,109,2.363183e-16
52,110,9.185788e-16
52,111,1.573555e-16
52,112,4.854251e-16
52,113,2.381654e-16
52,114,7.955685e-16
52,115,4.001592e-16
52,116,1.646014e-16
52,117,1.295702e-16
52,118,6.277445e-17
52,119,2.257338e-17
52,120,1.214581e-16
52,121,7.353263e-17
52,122,6.876627e-17
52,123,6.775656e-17
52,124,7.431033e-17
52,125,0.000000e+00
52,126,6.137642e-17
52,127,2.322105e-17
52,128,5.223414e-17
52,129,2.698255e-17
52,130,7.977992e-18
52,131,0.000000e+00
52,132,7.639565e-18
52,133,3.467649e-17
52,134,0.000000e+00
52,135,3.003684e-18
52,136,1.236051e-17
52,137,0.000000e+00
52,138,0.000000e+00
52,139,2.930917e-18
52,140,0.000000e+00
52,141,1.194437e-17
52,142,1.562932e-17
52,143,0.000000e+00
52,144,0.000000e+00
52,145,0.000000e+00
52,146,1.155554e-17
52,147,0.000000e+00
52,148,0.000000e+00
52,149,0.000000e+00
52,150,0.000000e+00
52,151,1.314906e-17
52,152,0.000000e+00
52,153,0.000000e+00
52,154,1.287823e-17
52,155,1.281261e-17
52,156,2.641414e-17
52,157,0.000000e+00
52,158,0.000000e+00
52,159,0.000000e+00
52,160,0.000000e+00
52,161,0.000000e+00
52,162,0.000000e+00
52,163,0.000000e+00
52,164,0.000000e+00
52,165,0.000000e+00
52,166,0.000000e+00
52,167,0.000000e+00
52,168,0.000000e+00
52,169,0.000000e+00
52,170,0.000000e+00
52,171,0.000000e+00
52,172,0.000000e+00
52,173,0.000000e+00
52,174,0.000000e+00
52,175,0.000000e+00
52,176,0.000000e+00
52,177,0.000000e+00
52,178,0.000000e+00
52,179,0.000000e+00
52,180,0.000000e+00
52,181,0.000000e+00
52,182,0.000000e+00
52,183,0.000000e+00
52,184,0.000000e+00
52,185,0.000000e+00
52,186,0.000000e+00
52,187,0.000000e+00
52,188,0.000000e+00
52,189,0.000000e+00
52,190,0.000000e+00
52,191,0.000000e+00
52,192,0.000000e+00
52,193,0.000000e+00
52,194,0.000000e+00
52,195,0.000000e+00
52,196,0.000000e+00
52,197,0.000000e+00
52,198,0.000000e+00
52,199,0.000000e+00
52,200,0.000000e+00
52,201,0.000000e+00
53,0,0.000000e+00
53,1,5.997821e-14
53,2,2.774108e-13
53,3,3.129014e-13
53,4,4.318070e-13
53,5,5.414574e-13
53,6,6.008930e-13
53,7,6.701479e-13
53,8,7.556426e-13
53,9,6.872074e-13
53,10,6.474967e-13
53,11,6.724152e-13
53,12,6.300738e-13
53,13,5.887205e-13
53,14,5.545338e-13
53,15,5.464556e-13
53,16,4.873793e-13
53,17,4.006623e-13
53,18,3.597564e-13
53,19,3.637321e-13
53,20,2.852507e-13
53,21,2.522194e-13
53,22,2.241955e-13
53,23,1.996080e-13
53,24,1.933589e-13
53,25,1.802241e-13
53,26,1.553360e-13
53,27,1.477597e-13
53,28,1.438899e-13
53,29,1.277447e-13
53,30,1.147533e-13
53,31,1.094157e-13
53,32,1.153683e-13
53,33,1.012169e-13
53,34,1.002353e-13
53,35,1.057650e-13
53,36,1.122678e-13
53,37,1.008634e-13
53,38,9.504984e-14
53,39,9.763031e-14
53,40,1.058021e-13
53,41,9.571962e-14
53,42,9.605470e-14
53,43,8.873087e-14
53,44,9.541415e-14
53,45,8.749564e-14
53,46,9.877503e-14
53,47,8.710737e-14
53,48,1.007786e-13
53,49,8.885764e-14
53,50,8.697462e-14
53,51,1.008148e-13
53,52,8.527172e-14
53,53,8.969160e-14
53,54,8.924166e-14
53,55,7.641951e-14
53,56,8.011147e-14
53,57,6.148381e-14
53,58,6.359052e-14
53,59,6.601883e-14
53,60,6.609974e-14
53,61,5.128123e-14
53,62,4.689232e-14
53,63,5.362576e-14
53,64,5.145846e-14
53,65,4.254175e-14
53,66,3.997390e-14
53,67,3.970368e-14
53,68,3.505717e-14
53,69,2.556408e-14
53,70,3.813075e-14
53,71,3.035936e-14
53,72,2.998395e-14
53,73,2.941524e-14
53,74,2.816420e-14
53,75,2.802578e-14
53,76,2.515254e-14
53,77,2.707745e-14
53,78,1.498321e-14
53,79,1.540211e-14
53,80,1.369283e-14
53,81,2.118808e-14
53,82,1.402665e-14
53,83,8.596416e-15
53,84,1.012905e-14
53,85,9.613064e-15
53,86,8.680797e-15
53,87,9.854316e-15
53,88,8.062782e-15
53,89,6.782904e-15
53,90,5.358069e-15
53,91,4.558048e-15
53,92,4.200484e-15
53,93,2.833321e-15
53,94,5.368909e-15
53,95,7.868053e-15
53,96,3.892406e-15
53,97,2.166190e-15
53,98,4.380514e-15
53,99,1.675328e-15
53,100,1.687502e-15
53,101,5.325286e-16
53,102,7.639450e-16
53,103,1.276428e-15
53,104,6.185495e-16
53,105,7.341029e-16
53,106,1.296432e-15
53,107,4.294346e-16
53,108,6.986124e-16
53,109,1.653979e-16
53,110,9.588877e-16
53,111,1.099405e-16
53,112,4.494058e-16
53,113,1.522766e-16
53,114,8.322672e-16
53,115,3.530090e-16
53,116,8.618531e-17
53,117,9.909693e-17
53,118,4.854054e-17
53,119,2.556061e-17
53,120,9.060290e-17
53,121,4.478070e-17
53,122,5.055946e-17
53,123,5.061260e-17
53,124,5.885567e-17
53,125,0.000000e+00
53,126,4.931927e-17
53,127,2.327099e-17
53,128,3.972316e-17
53,129,3.149149e-17
53,130,8.410965e-18
53,131,0.000000e+00
53,132,8.054171e-18
53,133,2.796257e-17
53,134,0.000000e+00
53,135,3.888616e-18
53,136,1.457827e-17
53,137,0.000000e+00
53,138,0.000000e+00
53,139,3.794411e-18
53,140,0.000000e+00
53,141,1.408745e-17
53,142,1.635694e-17
53,143,0.000000e+00
53,144,0.000000e+00
53,145,0.000000e+00
53,146,1.362887e-17
53,147,0.000000e+00
53,148,0.000000e+00
53,149,0.000000e+00
53,150,0.000000e+00
53,151,1.376121e-17
53,152,0.000000e+00
53,153,0.000000e+00
53,154,1.347776e-17
53,155,1.340909e-17
53,156,2.926081e-17
53,157,0.000000e+00
53,158,0.000000e+00
53,159,0.000000e+00
53,160,0.000000e+00
53,161,0.000000e+00
53,162,0.000000e+00
53,163,0.000000e+00
53,164,0.000000e+00
53,165,0.000000e+00
53,166,0.000000e+00
53,167,0.000000e+00
53,168,0.000000e+00
53,169,0.000000e+00
53,170,0.000000e+00
53,171,0.000000e+00
53,172,0.000000e+00
53,173,0.000000e+00
53,174,0.000000e+00
53,175,0.000000e+00
53,176,0.000000e+00
53,177,0.000000e+00
53,178,0.000000e+00
53,179,0.000000e+00
53,180,0.000000e+00
53,181,0.000000e+00
53,182,0.000000e+00
53,183,0.000000e+00
53,184,0.000000e+00
53,185,0.000000e+00
53,186,0.000000e+00
53,187,0.000000e+00
53,188,0.000000e+00
53,189,0.000000e+00
53,190,0.000000e+00
53,191,0.000000e+00
53,192,0.000000e+00
53,193,0.000000e+00
53,194,0.000000e+00
53,195,0.000000e+00
53,196,0.000000e+00
53,197,0.000000e+00
53,198,0.000000e+00
53,199,0.000000e+00
53,200,0.000000e+00
53,201,0.000000e+00
54,0,0.000000e+00
54,1,2.564986e-14
54,2,1.786957e-13
54,3,1.776467e-13
54,4,2.675756e-13
54,5,3.523656e-13
54,6,3.925851e-13
54,7,4.630643e-13
54,8,5.241624e-13
54,9,4.911171e-13
54,10,4.373131e-13
54,11,4.738140e-13
54,12,4.529494e-13
54,13,4.244828e-13
54,14,4.198428e-13
54,15,4.333159e-13
54,16,3.835819e-13
54,17,3.185226e-13
54,18,3.094984e-13
54,19,3.018743e-13
54,20,2.371224e-13
54,21,2.026082e-13
54,22,1.755140e-13
54,23,1.620948e-13
54,24,1.549908e-13
54,25,1.387269e-13
54,26,1.271156e-13
54,27,1.201780e-13
54,28,1.262994e-13
54,29,1.120532e-13
54,30,9.712997e-14
54,31,9.820938e-14
54,32,1.043764e-13
54,33,9.229972e-14
54,34,9.074332e-14
54,35,1.004062e-13
54,36,1.060016e-13
54,37,9.329851e-14
54,38,8.841796e-14
54,39,9.274206e-14
54,40,9.972100e-14
54,41,9.067042e-14
54,42,9.267160e-14
54,43,8.477917e-14
54,44,9.227227e-14
54,45,8.598090e-14
54,46,9.624903e-14
54,47,8.615021e-14
54,48,1.022677e-13
54,49,8.882172e-14
54,50,8.854075e-14
54,51,1.033279e-13
54,52,8.617706e-14
54,53,8.924166e-14
54,54,9.303965e-14
54,55,7.718249e-14
54,56,8.237157e-14
54,57,6.269794e-14
54,58,6.424913e-14
54,59,6.724932e-14
54,60,6.654713e-14
54,61,5.328187e-14
54,62,4.898219e-14
54,63,5.516457e-14
54,64,5.390896e-14
54,65,4.532886e-14
54,66,4.159158e-14
54,67,4.103331e-14
54,68,3.589319e-14
54,69,2.677064e-14
54,70,4.029248e-14
54,71,3.207252e-14
54,72,3.112772e-14
54,73,3.104992e-14
54,74,2.924954e-14
54,75,2.892592e-14
54,76,2.691229e-14
54,77,2.799615e-14
54,78,1.550264e-14
54,79,1.633112e-14
54,80,1.452840e-14
54,81,2.187921e-14
54,82,1.410984e-14
54,83,9.151998e-15
54,84,1.054279e-14
54,85,1.001639e-14
54,86,9.083196e-15
54,87,9.960426e-15
54,88,8.169488e-15
54,89,7.753735e-15
54,90,5.602664e-15
54,91,4.895302e-15
54,92,4.717201e-15
54,93,2.779396e-15
54,94,5.712216e-15
54,95,8.125146e-15
54,96,3.791616e-15
54,97,2.563822e-15
54,98,4.484913e-15
54,99,2.059243e-15
54,100,1.651970e-15
54,101,6.539265e-16
54,102,7.615992e-16
54,103,1.306454e-15
54,104,6.810184e-16
54,105,6.683067e-16
54,106,1.035963e-15
54,107,4.876660e-16
54,108,6.371968e-16
54,109,2.833168e-16
54,110,7.809124e-16
54,111,1.926476e-16
54,112,4.858484e-16
54,113,2.866111e-16
54,114,7.343564e-16
54,115,4.273290e-16
54,116,2.100505e-16
54,117,1.608039e-16
54,118,7.978729e-17
54,119,2.615009e-17
54,120,1.550344e-16
54,121,9.266081e-17
54,122,8.244378e-17
54,123,8.521236e-17
54,124,9.213951e-17
54,125,0.000000e+00
54,126,7.459842e-17
54,127,2.968266e-17
54,128,6.211521e-17
54,129,3.066360e-17
54,130,8.619976e-18
54,131,0.000000e+00
54,132,8.254316e-18
54,133,4.343056e-17
54,134,0.000000e+00
54,135,3.182184e-18
54,136,1.490042e-17
54,137,0.000000e+00
54,138,0.000000e+00
54,139,3.105093e-18
54,140,0.000000e+00
54,141,1.439876e-17
54,142,2.089094e-17
54,143,0.000000e+00
54,144,0.000000e+00
54,145,0.000000e+00
54,146,1.393004e-17
54,147,0.000000e+00
54,148,0.000000e+00
54,149,0.000000e+00
54,150,0.000000e+00
54,151,1.757570e-17
54,152,0.000000e+00
54,153,0.000000e+00
54,154,1.721369e-17
54,155,1.712598e-17
54,156,3.371024e-17
54,157,0.000000e+00
54,158,0.000000e+00
54,159,0.000000e+00
54,160,0.000000e+00
54,161,0.000000e+00
54,162,0.000000e+00
54,163,0.000000e+00
54,164,0.000000e+00
54,165,0.000000e+00
54,166,0.000000e+00
54,167,0.000000e+00
54,168,0.000000e+00
54,169,0.000000e+00
54,170,0.000000e+00
54,171,0.000000e+00
54,172,0.000000e+00
54,173,0.000000e+00
54,174,0.000000e+00
54,175,0.000000e+00
54,176,0.000000e+00
54,177,0.000000e+00
54,178,0.000000e+00
54,179,0.000000e+00
54,180,0.000000e+00
54,181,0.000000e+00
54,182,0.000000e+00
54,183,0.000000e+00
54,184,0.000000e+00
54,185,0.000000e+00
54,186,0.000000e+00
54,187,0.000000e+00
54,188,0.000000e+00
54,189,0.000000e+00
54,190,0.000000e+00
54,191,0.000000e+00
54,192,0.000000e+00
54,193,0.000000e+00
54,194,0.000000e+00
54,195,0.000000e+00
54,196,0.000000e+00
54,197,0.000000e+00
54,198,0.000000e+00
54,199,0.000000e+00
54,200,0.000000e+00
54,201,0.000000e+00
55,0,0.000000e+00
55,1,4.829533e-14
55,2,2.319970e-13
55,3,2.473453e-13
55,4,3.626061e-13
55,5,4.578598e-13
55,6,5.113697e-13
55,7,5.826530e-13
55,8,6.582662e-13
55,9,6.055744e-13
55,10,5.535000e-13
55,11,5.836325e-13
55,12,5.484162e-13
55,13,5.066113e-13
55,14,4.784954e-13
55,15,4.691638e-13
55,16,4.179930e-13
55,17,3.398129e-13
55,18,2.932766e-13
55,19,2.841649e-13
55,20,2.203614e-13
55,21,1.915469e-13
55,22,1.664001e-13
55,23,1.506278e-13
55,24,1.445297e-13
55,25,1.366491e-13
55,26,1.228115e-13
55,27,1.207267e-13
55,28,1.193652e-13
55,29,1.058104e-13
55,30,9.484410e-14
55,31,9.277994e-14
55,32,9.815431e-14
55,33,8.841738e-14
55,34,8.692456e-14
55,35,9.088813e-14
55,36,9.572439e-14
55,37,8.734102e-14
55,38,8.184470e-14
55,39,8.430281e-14
55,40,9.088010e-14
55,41,8.269958e-14
55,42,8.205482e-14
55,43,7.659479e-14
55,44,8.215495e-14
55,45,7.546945e-14
55,46,8.509682e-14
55,47,7.602595e-14
55,48,8.632218e-14
55,49,7.693198e-14
55,50,7.479840e-14
55,51,8.606110e-14
55,52,7.339961e-14
55,53,7.641951e-14
55,54,7.718249e-14
55,55,6.741612e-14
55,56,6.883827e-14
55,57,5.329500e-14
55,58,5.492084e-14
55,59,5.602207e-14
55,60,5.649909e-14
55,61,4.418593e-14
55,62,4.078658e-14
55,63,4.642269e-14
55,64,4.463406e-14
55,65,3.677377e-14
55,66,3.444661e-14
55,67,3.391529e-14
55,68,3.028759e-14
55,69,2.263247e-14
55,70,3.346661e-14
55,71,2.614116e-14
55,72,2.590901e-14
55,73,2.581593e-14
55,74,2.415072e-14
55,75,2.438273e-14
55,76,2.208925e-14
55,77,2.335006e-14
55,78,1.327394e-14
55,79,1.392301e-14
55,80,1.239753e-14
55,81,1.867297e-14
55,82,1.268353e-14
55,83,7.669943e-15
55,84,9.257132e-15
55,85,8.716300e-15
55,86,8.373241e-15
55,87,9.021882e-15
55,88,7.382202e-15
55,89,6.389331e-15
55,90,4.943330e-15
55,91,4.565049e-15
55,92,4.159534e-15
55,93,3.131884e-15
55,94,5.005772e-15
55,95,7.080090e-15
55,96,3.653101e-15
55,97,2.330720e-15
55,98,3.893994e-15
55,99,1.799390e-15
55,100,1.731498e-15
55,101,6.684956e-16
55,102,8.882896e-16
55,103,1.505933e-15
55,104,7.777654e-16
55,105,8.173775e-16
55,106,1.236667e-15
55,107,5.485513e-16
55,108,7.700413e-16
55,109,2.708331e-16
55,110,9.686695e-16
55,111,1.904914e-16
55,112,5.467601e-16
55,113,2.760619e-16
55,114,9.115566e-16
55,115,4.598598e-16
55,116,1.833550e-16
55,117,1.351615e-16
55,118,7.058783e-17
55,119,2.706673e-17
55,120,1.295174e-16
55,121,8.863695e-17
55,122,8.087518e-17
55,123,7.382779e-17
55,124,8.057411e-17
55,125,0.000000e+00
55,126,7.280777e-17
55,127,2.276704e-17
55,128,7.089217e-17
55,129,4.354629e-17
55,130,1.340246e-17
55,131,0.000000e+00
55,132,1.283393e-17
55,133,5.652635e-17
55,134,0.000000e+00
55,135,9.290336e-18
55,136,1.123554e-17
55,137,0.000000e+00
55,138,0.000000e+00
55,139,9.065269e-18
55,140,0.000000e+00
55,141,1.085727e-17
55,142,1.585922e-17
55,143,0.000000e+00
55,144,0.000000e+00
55,145,0.000000e+00
55,146,1.050384e-17
55,147,0.000000e+00
55,148,0.000000e+00
55,149,0.000000e+00
55,150,0.000000e+00
55,151,1.334248e-17
55,152,0.000000e+00
55,153,0.000000e+00
55,154,1.306766e-17
55,155,1.300108e-17
55,156,2.551606e-17
55,157,0.000000e+00
55,158,0.000000e+00
55,159,0.000000e+00
55,160,0.000000e+00
55,161,0.000000e+00
55,162,0.000000e+00
55,163,0.000000e+00
55,164,0.000000e+00
55,165,0.000000e+00
55,166,0.000000e+00
55,167,0.000000e+00
55,168,0.000000e+00
55,169,0.000000e+00
55,170,0.000000e+00
55,171,0.000000e+00
55,172,0.000000e+00
55,173,0.000000e+00
55,174,0.000000e+00
55,175,0.000000e+00
55,176,0.000000e+00
55,177,0.000000e+00
55,178,0.000000e+00
55,179,0.000000e+00
55,180,0.000000e+00
55,181,0.000000e+00
55,182,0.000000e+00
55,183,0.000000e+00
55,184,0.000000e+00
55,185,0.000000e+00
55,186,0.000000e+00
55,187,0.000000e+00
55,188,0.000000e+00
55,189,0.000000e+00
55,190,0.000000e+00
55,191,0.000000e+00
55,192,0.000000e+00
55,193,0.000000e+00
55,194,0.000000e+00
55,195,0.000000e+00
55,196,0.000000e+00
55,197,0.000000e+00
55,198,0.000000e+00
55,199,0.000000e+00
55,200,0.000000e+00
55,201,0.000000e+00
56,0,0.000000e+00
56,1,2.749541e-14
56,2,1.807336e-13
56,3,1.795733e-13
56,4,2.770926e-13
56,5,3.599183e-13
56,6,3.928776e-13
56,7,4.634713e-13
56,8,5.278282e-13
56,9,4.891577e-13
56,10,4.306095e-13
56,11,4.647289e-13
56,12,4.407752e-13
56,13,4.004723e-13
56,14,3.896645e-13
56,15,3.790108e-13
56,16,3.375848e-13
56,17,2.751131e-13
56,18,2.468661e-13
56,19,2.383791e-13
56,20,1.886477e-13
56,21,1.660203e-13
56,22,1.425390e-13
56,23,1.342948e-13
56,24,1.264703e-13
56,25,1.152386e-13
56,26,1.065512e-13
56,27,1.033176e-13
56,28,1.095838e-13
56,29,9.670277e-14
56,30,8.411295e-14
56,31,8.492322e-14
56,32,8.992766e-14
56,33,8.009532e-14
56,34,7.963010e-14
56,35,8.721963e-14
56,36,9.093718e-14
56,37,8.145776e-14
56,38,7.736730e-14
56,39,8.046562e-14
56,40,8.605498e-14
56,41,7.855923e-14
56,42,8.073593e-14
56,43,7.304551e-14
56,44,8.095899e-14
56,45,7.437757e-14
56,46,8.501223e-14
56,47,7.531720e-14
56,48,9.118607e-14
56,49,7.852766e-14
56,50,7.812016e-14
56,51,9.210612e-14
56,52,7.626616e-14
56,53,8.011147e-14
56,54,8.237157e-14
56,55,6.883827e-14
56,56,7.475676e-14
56,57,5.589898e-14
56,58,5.741379e-14
56,59,6.096480e-14
56,60,6.052265e-14
56,61,4.739605e-14
56,62,4.373445e-14
56,63,5.003555e-14
56,64,4.871267e-14
56,65,4.052092e-14
56,66,3.739214e-14
56,67,3.713033e-14
56,68,3.259716e-14
56,69,2.376628e-14
56,70,3.604998e-14
56,71,2.885369e-14
56,72,2.825721e-14
56,73,2.786208e-14
56,74,2.637399e-14
56,75,2.611024e-14
56,76,2.404528e-14
56,77,2.521362e-14
56,78,1.364437e-14
56,79,1.439589e-14
56,80,1.270191e-14
56,81,1.979390e-14
56,82,1.245918e-14
56,83,8.225073e-15
56,84,9.457606e-15
56,85,9.054956e-15
56,86,7.791573e-15
56,87,8.960022e-15
56,88,7.325376e-15
56,89,6.719282e-15
56,90,4.907488e-15
56,91,3.949958e-15
56,92,3.872561e-15
56,93,2.147433e-15
56,94,4.847580e-15
56,95,7.036916e-15
56,96,3.241607e-15
56,97,1.959215e-15
56,98,3.927657e-15
56,99,1.527792e-15
56,100,1.333017e-15
56,101,4.109768e-16
56,102,5.265066e-16
56,103,9.077188e-16
56,104,4.283404e-16
56,105,5.018507e-16
56,106,8.612074e-16
56,107,2.973536e-16
56,108,4.852500e-16
56,109,1.345942e-16
56,110,6.282389e-16
56,111,1.094891e-16
56,112,3.110921e-16
56,113,1.301133e-16
56,114,5.180940e-16
56,115,2.801584e-16
56,116,9.270199e-17
56,117,9.247849e-17
56,118,4.142016e-17
56,119,1.964461e-17
56,120,8.180595e-17
56,121,4.176745e-17
56,122,4.370035e-17
56,123,4.504119e-17
56,124,5.133882e-17
56,125,0.000000e+00
56,126,4.198204e-17
56,127,1.901772e-17
56,128,2.922673e-17
56,129,1.808388e-17
56,130,4.354864e-18
56,131,0.000000e+00
56,132,4.170130e-18
56,133,2.764028e-17
56,134,0.000000e+00
56,135,-1.213353e-19
56,136,1.317550e-17
56,137,0.000000e+00
56,138,0.000000e+00
56,139,-1.183958e-19
56,140,0.000000e+00
56,141,1.273191e-17
56,142,1.243634e-17
56,143,0.000000e+00
56,144,0.000000e+00
56,145,0.000000e+00
56,146,1.231745e-17
56,147,0.000000e+00
56,148,0.000000e+00
56,149,0.000000e+00
56,150,0.000000e+00
56,151,1.046279e-17
56,152,0.000000e+00
56,153,0.000000e+00
56,154,1.024728e-17
56,155,1.019507e-17
56,156,2.430650e-17
56,157,0.000000e+00
56,158,0.000000e+00
56,159,0.000000e+00
56,160,0.000000e+00
56,161,0.000000e+00
56,162,0.000000e+00
56,163,0.000000e+00
56,164,0.000000e+00
56,165,0.000000e+00
56,166,0.000000e+00
56,167,0.000000e+00
56,168,0.000000e+00
56,169,0.000000e+00
56,170,0.000000e+00
56,171,0.000000e+00
56,172,0.000000e+00
56,173,0.000000e+00
56,174,0.000000e+00
56,175,0.000000e+00
56,176,0.000000e+00
56,177,0.000000e+00
56,178,0.000000e+00
56,179,0.000000e+00
56,180,0.000000e+00
56,181,0.000000e+00
56,182,0.000000e+00
56,183,0.000000e+00
56,184,0.000000e+00
56,185,0.000000e+00
56,186,0.000000e+00
56,187,0.000000e+00
56,188,0.000000e+00
56,189,0.000000e+00
56,190,0.000000e+00
56,191,0.000000e+00
56,192,0.000000e+00
56,193,0.000000e+00
56,194,0.000000e+00
56,195,0.000000e+00
56,196,0.000000e+00
56,197,0.000000e+00
56,198,0.000000e+00
56,199,0.000000e+00
56,200,0.000000e+00
56,201,0.000000e+00
57,0,0.000000e+00
57,1,3.936515e-14
57,2,1.769162e-13
57,3,1.964180e-13
57,4,2.645233e-13
57,5,3.341354e-13
57,6,3.746468e-13
57,7,4.193291e-13
57,8,4.760037e-13
57,9,4.324056e-13
57,10,4.111402e-13
57,11,4.276555e-13
57,12,4.055442e-13
57,13,3.798026e-13
57,14,3.619733e-13
57,15,3.662519e-13
57,16,3.266259e-13
57,17,2.685216e-13
57,18,2.489727e-13
57,19,2.470926e-13
57,20,1.925874e-13
57,21,1.668892e-13
57,22,1.476041e-13
57,23,1.310435e-13
57,24,1.260394e-13
57,25,1.184967e-13
57,26,1.030548e-13
57,27,9.712315e-14
57,28,9.525589e-14
57,29,8.491653e-14
57,30,7.556897e-14
57,31,7.297964e-14
57,32,7.692336e-14
57,33,6.764138e-14
57,34,6.577061e-14
57,35,7.049048e-14
57,36,7.561895e-14
57,37,6.680752e-14
57,38,6.311960e-14
57,39,6.474999e-14
57,40,7.094814e-14
57,41,6.383771e-14
57,42,6.422666e-14
57,43,5.961552e-14
57,44,6.515119e-14
57,45,5.944206e-14
57,46,6.751959e-14
57,47,5.953390e-14
57,48,6.923167e-14
57,49,6.109067e-14
57,50,6.021103e-14
57,51,6.963075e-14
57,52,5.900760e-14
57,53,6.148381e-14
57,54,6.269794e-14
57,55,5.329500e-14
57,56,5.589898e-14
57,57,4.361317e-14
57,58,4.448981e-14
57,59,4.592723e-14
57,60,4.604830e-14
57,61,3.632072e-14
57,62,3.328943e-14
57,63,3.761059e-14
57,64,3.631426e-14
57,65,3.017835e-14
57,66,2.826143e-14
57,67,2.810593e-14
57,68,2.482825e-14
57,69,1.824813e-14
57,70,2.744154e-14
57,71,2.162760e-14
57,72,2.116685e-14
57,73,2.097382e-14
57,74,1.979699e-14
57,75,1.958273e-14
57,76,1.790819e-14
57,77,1.907421e-14
57,78,1.088206e-14
57,79,1.110082e-14
57,80,9.891944e-15
57,81,1.497304e-14
57,82,1.014045e-14
57,83,6.118220e-15
57,84,7.258786e-15
57,85,6.892336e-15
57,86,6.482400e-15
57,87,7.079252e-15
57,88,5.785472e-15
57,89,5.160266e-15
57,90,3.969498e-15
57,91,3.593117e-15
57,92,3.312654e-15
57,93,2.071689e-15
57,94,3.989840e-15
57,95,5.814733e-15
57,96,2.813797e-15
57,97,1.780808e-15
57,98,3.145810e-15
57,99,1.399397e-15
57,100,1.246073e-15
57,101,4.639993e-16
57,102,6.055076e-16
57,103,9.793637e-16
57,104,5.090353e-16
57,105,5.825921e-16
57,106,9.080163e-16
57,107,3.356247e-16
57,108,5.535746e-16
57,109,1.893924e-16
57,110,6.441783e-16
57,111,1.185120e-16
57,112,3.407673e-16
57,113,1.895714e-16
57,114,5.249885e-16
57,115,3.244175e-16
57,116,1.378527e-16
57,117,1.058401e-16
57,118,5.155357e-17
57,119,1.521345e-17
57,120,1.028277e-16
57,121,5.762306e-17
57,122,5.015130e-17
57,123,5.553383e-17
57,124,5.953880e-17
57,125,0.000000e+00
57,126,4.577844e-17
57,127,2.015067e-17
57,128,3.515194e-17
57,129,1.437257e-17
57,130,3.689779e-18
57,131,0.000000e+00
57,132,3.533259e-18
57,133,2.293176e-17
57,134,0.000000e+00
57,135,9.085873e-20
57,136,9.907087e-18
57,137,0.000000e+00
57,138,0.000000e+00
57,139,8.865760e-20
57,140,0.000000e+00
57,141,9.573539e-18
57,142,1.446237e-17
57,143,0.000000e+00
57,144,0.000000e+00
57,145,0.000000e+00
57,146,9.261895e-18
57,147,0.000000e+00
57,148,0.000000e+00
57,149,0.000000e+00
57,150,0.000000e+00
57,151,1.216730e-17
57,152,0.000000e+00
57,153,0.000000e+00
57,154,1.191669e-17
57,155,1.185597e-17
57,156,2.293504e-17
57,157,0.000000e+00
57,158,0.000000e+00
57,159,0.000000e+00
57,160,0.000000e+00
57,161,0.000000e+00
57,162,0.000000e+00
57,163,0.000000e+00
57,164,0.000000e+00
57,165,0.000000e+00
57,166,0.000000e+00
57,167,0.000000e+00
57,168,0.000000e+00
57,169,0.000000e+00
57,170,0.000000e+00
57,171,0.000000e+00
57,172,0.000000e+00
57,173,0.000000e+00
57,174,0.000000e+00
57,175,0.000000e+00
57,176,0.000000e+00
57,177,0.000000e+00
57,178,0.000000e+00
57,179,0.000000e+00
57,180,0.000000e+00
57,181,0.000000e+00
57,182,0.000000e+00
57,183,0.000000e+00
57,184,0.000000e+00
57,185,0.000000e+00
57,186,0.000000e+00
57,187,0.000000e+00
57,188,0.000000e+00
57,189,0.000000e+00
57,190,0.000000e+00
57,191,0.000000e+00
57,192,0.000000e+00
57,193,0.000000e+00
57,194,0.000000e+00
57,195,0.000000e+00
57,196,0.000000e+00
57,197,0.000000e+00
57,198,0.000000e+00
57,199,0.000000e+00
57,200,0.000000e+00
57,201,0.000000e+00
58,0,0.000000e+00
58,1,4.039617e-14
58,2,1.890060e-13
58,3,2.160586e-13
58,4,2.812358e-13
58,5,3.511406e-13
58,6,3.902756e-13
58,7,4.257328e-13
58,8,4.828784e-13
58,9,4.312070e-13
58,10,4.247660e-13
58,11,4.378529e-13
58,12,4.123361e-13
58,13,3.928125e-13
58,14,3.714426e-13
58,15,3.724835e-13
58,16,3.333139e-13
58,17,2.756556e-13
58,18,2.510481e-13
58,19,2.536993e-13
58,20,1.971852e-13
58,21,1.728994e-13
58,22,1.550292e-13
58,23,1.381112e-13
58,24,1.348405e-13
58,25,1.280009e-13
58,26,1.090761e-13
58,27,1.027162e-13
58,28,9.948512e-14
58,29,8.751403e-14
58,30,7.830631e-14
58,31,7.443138e-14
58,32,7.871328e-14
58,33,6.785619e-14
58,34,6.683748e-14
58,35,7.159447e-14
58,36,7.621666e-14
58,37,6.801277e-14
58,38,6.357495e-14
58,39,6.574793e-14
58,40,7.222469e-14
58,41,6.546675e-14
58,42,6.570072e-14
58,43,6.008631e-14
58,44,6.606283e-14
58,45,6.020372e-14
58,46,6.897384e-14
58,47,6.060912e-14
58,48,7.056408e-14
58,49,6.244315e-14
58,50,6.159241e-14
58,51,7.188691e-14
58,52,6.035824e-14
58,53,6.359052e-14
58,54,6.424913e-14
58,55,5.492084e-14
58,56,5.741379e-14
58,57,4.448981e-14
58,58,4.647832e-14
58,59,4.785548e-14
58,60,4.795779e-14
58,61,3.753511e-14
58,62,3.428133e-14
58,63,3.872627e-14
58,64,3.776864e-14
58,65,3.136677e-14
58,66,2.949238e-14
58,67,2.921579e-14
58,68,2.579662e-14
58,69,1.904653e-14
58,70,2.834999e-14
58,71,2.252904e-14
58,72,2.201401e-14
58,73,2.194653e-14
58,74,2.083098e-14
58,75,2.065694e-14
58,76,1.875395e-14
58,77,2.010735e-14
58,78,1.134564e-14
58,79,1.164760e-14
58,80,1.028736e-14
58,81,1.572266e-14
58,82,1.056813e-14
58,83,6.409633e-15
58,84,7.506631e-15
58,85,7.158661e-15
58,86,6.680506e-15
58,87,7.421597e-15
58,88,6.096699e-15
58,89,5.278350e-15
58,90,4.178315e-15
58,91,3.814453e-15
58,92,3.452252e-15
58,93,2.370401e-15
58,94,4.291405e-15
58,95,6.177355e-15
58,96,2.992691e-15
58,97,1.935280e-15
58,98,3.398539e-15
58,99,1.539302e-15
58,100,1.410542e-15
58,101,5.312133e-16
58,102,7.000710e-16
58,103,1.114082e-15
58,104,5.752020e-16
58,105,6.341392e-16
58,106,9.708695e-16
58,107,4.101599e-16
58,108,5.925742e-16
58,109,2.133384e-16
58,110,7.519846e-16
58,111,1.313565e-16
58,112,4.089642e-16
58,113,2.105377e-16
58,114,6.819476e-16
58,115,3.394438e-16
58,116,1.412349e-16
58,117,1.135265e-16
58,118,6.130357e-17
58,119,2.248595e-17
58,120,1.138797e-16
58,121,6.774651e-17
58,122,6.144863e-17
58,123,6.287012e-17
58,124,6.857697e-17
58,125,0.000000e+00
58,126,5.760540e-17
58,127,2.348256e-17
58,128,5.320344e-17
58,129,3.407741e-17
58,130,9.816707e-18
58,131,0.000000e+00
58,132,9.400281e-18
58,133,3.181587e-17
58,134,0.000000e+00
58,135,6.657900e-18
58,136,1.056536e-17
58,137,0.000000e+00
58,138,0.000000e+00
58,139,6.496606e-18
58,140,0.000000e+00
58,141,1.020965e-17
58,142,1.795942e-17
58,143,0.000000e+00
58,144,0.000000e+00
58,145,0.000000e+00
58,146,9.877295e-18
58,147,0.000000e+00
58,148,0.000000e+00
58,149,0.000000e+00
58,150,0.000000e+00
58,151,1.510939e-17
58,152,0.000000e+00
58,153,0.000000e+00
58,154,1.479818e-17
58,155,1.472278e-17
58,156,2.677032e-17
58,157,0.000000e+00
58,158,0.000000e+00
58,159,0.000000e+00
58,160,0.000000e+00
58,161,0.000000e+00
58,162,0.000000e+00
58,163,0.000000e+00
58,164,0.000000e+00
58,165,0.000000e+00
58,166,0.000000e+00
58,167,0.000000e+00
58,168,0.000000e+00
58,169,0.000000e+00
58,170,0.000000e+00
58,171,0.000000e+00
58,172,0.000000e+00
58,173,0.000000e+00
58,174,0.000000e+00
58,175,0.000000e+00
58,176,0.000000e+00
58,177,0.000000e+00
58,178,0.000000e+00
58,179,0.000000e+00
58,180,0.000000e+00
58,181,0.000000e+00
58,182,0.000000e+00
58,183,0.000000e+00
58,184,0.000000e+00
58,185,0.000000e+00
58,186,0.000000e+00
58,187,0.000000e+00
58,188,0.000000e+00
58,189,0.000000e+00
58,190,0.000000e+00
58,191,0.000000e+00
58,192,0.000000e+00
58,193,0.000000e+00
58,194,0.000000e+00
58,195,0.000000e+00
58,196,0.000000e+00
58,197,0.000000e+00
58,198,0.000000e+00
58,199,0.000000e+00
58,200,0.000000e+00
58,201,0.000000e+00
59,0,0.000000e+00
59,1,2.601369e-14
59,2,1.612228e-13
59,3,1.796685e-13
59,4,2.310611e-13
59,5,2.935105e-13
59,6,3.211536e-13
59,7,3.538240e-13
59,8,3.988631e-13
59,9,3.598918e-13
59,10,3.532049e-13
59,11,3.658356e-13
59,12,3.469377e-13
59,13,3.312622e-13
59,14,3.205283e-13
59,15,3.225258e-13
59,16,2.850892e-13
59,17,2.360969e-13
59,18,2.178351e-13
59,19,2.184946e-13
59,20,1.715717e-13
59,21,1.503642e-13
59,22,1.333138e-13
59,23,1.236858e-13
59,24,1.230432e-13
59,25,1.138729e-13
59,26,9.822958e-14
59,27,9.244925e-14
59,28,9.294655e-14
59,29,8.101176e-14
59,30,7.050785e-14
59,31,6.859872e-14
59,32,7.311667e-14
59,33,6.123155e-14
59,34,6.149503e-14
59,35,6.952680e-14
59,36,7.299274e-14
59,37,6.345873e-14
59,38,6.015443e-14
59,39,6.302785e-14
59,40,6.874601e-14
59,41,6.250911e-14
59,42,6.462659e-14
59,43,5.766353e-14
59,44,6.490538e-14
59,45,5.980635e-14
59,46,6.874798e-14
59,47,6.015496e-14
59,48,7.358372e-14
59,49,6.382495e-14
59,50,6.322977e-14
59,51,7.602046e-14
59,52,6.198081e-14
59,53,6.601883e-14
59,54,6.724932e-14
59,55,5.602207e-14
59,56,6.096480e-14
59,57,4.592723e-14
59,58,4.785548e-14
59,59,5.167399e-14
59,60,5.096134e-14
59,61,3.961592e-14
59,62,3.618903e-14
59,63,4.105808e-14
59,64,4.048326e-14
59,65,3.399625e-14
59,66,3.174397e-14
59,67,3.147344e-14
59,68,2.744087e-14
59,69,1.999425e-14
59,70,3.022886e-14
59,71,2.445579e-14
59,72,2.383180e-14
59,73,2.361967e-14
59,74,2.257876e-14
59,75,2.224715e-14
59,76,2.036703e-14
59,77,2.162909e-14
59,78,1.154008e-14
59,79,1.218213e-14
59,80,1.063329e-14
59,81,1.676185e-14
59,82,1.048215e-14
59,83,6.889152e-15
59,84,7.793727e-15
59,85,7.401491e-15
59,86,6.308099e-15
59,87,7.376969e-15
59,88,6.108470e-15
59,89,5.437725e-15
59,90,4.177184e-15
59,91,3.497838e-15
59,92,3.280353e-15
59,93,2.091631e-15
59,94,4.372011e-15
59,95,6.317465e-15
59,96,2.910478e-15
59,97,1.808280e-15
59,98,3.572825e-15
59,99,1.415387e-15
59,100,1.233643e-15
59,101,3.896447e-16
59,102,5.178534e-16
59,103,8.887648e-16
59,104,4.002445e-16
59,105,4.617806e-16
59,106,7.845875e-16
59,107,3.182908e-16
59,108,4.330066e-16
59,109,1.177722e-16
59,110,6.206759e-16
59,111,8.552000e-17
59,112,3.212391e-16
59,113,1.133315e-16
59,114,5.887839e-16
59,115,2.525341e-16
59,116,7.112345e-17
59,117,7.766039e-17
59,118,4.203448e-17
59,119,2.551553e-17
59,120,7.153681e-17
59,121,4.424487e-17
59,122,4.828665e-17
59,123,4.175032e-17
59,124,4.882496e-17
59,125,0.000000e+00
59,126,4.812031e-17
59,127,1.717759e-17
59,128,4.654037e-17
59,129,4.145001e-17
59,130,1.178399e-17
59,131,0.000000e+00
59,132,1.128411e-17
59,133,2.256366e-17
59,134,0.000000e+00
59,135,8.972019e-18
59,136,1.138637e-17
59,137,0.000000e+00
59,138,0.000000e+00
59,139,8.754663e-18
59,140,0.000000e+00
59,141,1.100302e-17
59,142,1.238391e-17
59,143,0.000000e+00
59,144,0.000000e+00
59,145,0.000000e+00
59,146,1.064484e-17
59,147,0.000000e+00
59,148,0.000000e+00
59,149,0.000000e+00
59,150,0.000000e+00
59,151,1.041867e-17
59,152,0.000000e+00
59,153,0.000000e+00
59,154,1.020408e-17
59,155,1.015209e-17
59,156,2.249720e-17
59,157,0.000000e+00
59,158,0.000000e+00
59,159,0.000000e+00
59,160,0.000000e+00
59,161,0.000000e+00
59,162,0.000000e+00
59,163,0.000000e+00
59,164,0.000000e+00
59,165,0.000000e+00
59,166,0.000000e+00
59,167,0.000000e+00
59,168,0.000000e+00
59,169,0.000000e+00
59,170,0.000000e+00
59,171,0.000000e+00
59,172,0.000000e+00
59,173,0.000000e+00
59,174,0.000000e+00
59,175,0.000000e+00
59,176,0.000000e+00
59,177,0.000000e+00
59,178,0.000000e+00
59,179,0.000000e+00
59,180,0.000000e+00
59,181,0.000000e+00
59,182,0.000000e+00
59,183,0.000000e+00
59,184,0.000000e+00
59,185,0.000000e+00
59,186,0.000000e+00
59,187,0.000000e+00
59,188,0.000000e+00
59,189,0.000000e+00
59,190,0.000000e+00
59,191,0.000000e+00
59,192,0.000000e+00
59,193,0.000000e+00
59,194,0.000000e+00
59,195,0.000000e+00
59,196,0.000000e+00
59,197,0.000000e+00
59,198,0.000000e+00
59,199,0.000000e+00
59,200,0.000000e+00
59,201,0.000000e+00
60,0,0.000000e+00
60,1,4.307025e-14
60,2,2.040076e-13
60,3,2.304655e-13
60,4,2.969874e-13
60,5,3.675898e-13
60,6,4.065343e-13
60,7,4.402580e-13
60,8,4.973024e-13
60,9,4.460698e-13
60,10,4.383033e-13
60,11,4.497555e-13
60,12,4.275340e-13
60,13,4.047912e-13
60,14,3.803717e-13
60,15,3.785890e-13
60,16,3.378987e-13
60,17,2.758204e-13
60,18,2.503901e-13
60,19,2.519103e-13
60,20,1.969094e-13
60,21,1.715837e-13
60,22,1.520710e-13
60,23,1.380096e-13
60,24,1.344267e-13
60,25,1.293158e-13
60,26,1.092694e-13
60,27,1.024020e-13
60,28,9.970586e-14
60,29,8.750476e-14
60,30,7.741280e-14
60,31,7.334417e-14
60,32,7.788885e-14
60,33,6.577610e-14
60,34,6.472562e-14
60,35,7.145819e-14
60,36,7.549411e-14
60,37,6.625829e-14
60,38,6.267024e-14
60,39,6.435750e-14
60,40,7.058308e-14
60,41,6.405565e-14
60,42,6.533154e-14
60,43,5.836175e-14
60,44,6.691928e-14
60,45,5.958907e-14
60,46,6.966613e-14
60,47,6.101470e-14
60,48,7.305059e-14
60,49,6.372623e-14
60,50,6.271761e-14
60,51,7.507267e-14
60,52,6.223840e-14
60,53,6.609974e-14
60,54,6.654713e-14
60,55,5.649909e-14
60,56,6.052265e-14
60,57,4.604830e-14
60,58,4.795779e-14
60,59,5.096134e-14
60,60,5.204406e-14
60,61,3.934349e-14
60,62,3.570169e-14
60,63,4.104116e-14
60,64,4.010270e-14
60,65,3.324695e-14
60,66,3.163991e-14
60,67,3.134560e-14
60,68,2.770141e-14
60,69,1.973110e-14
60,70,3.029843e-14
60,71,2.408992e-14
60,72,2.398097e-14
60,73,2.361032e-14
60,74,2.220694e-14
60,75,2.201741e-14
60,76,2.012392e-14
60,77,2.165604e-14
60,78,1.186204e-14
60,79,1.222700e-14
60,80,1.075655e-14
60,81,1.693849e-14
60,82,1.082365e-14
60,83,6.905513e-15
60,84,7.961193e-15
60,85,7.506126e-15
60,86,6.532118e-15
60,87,7.650474e-15
60,88,6.349105e-15
60,89,5.406365e-15
60,90,4.293328e-15
60,91,3.672087e-15
60,92,3.363843e-15
60,93,2.170293e-15
60,94,4.358770e-15
60,95,6.500419e-15
60,96,3.153100e-15
60,97,1.835684e-15
60,98,3.584245e-15
60,99,1.350203e-15
60,100,1.282133e-15
60,101,3.817716e-16
60,102,5.598956e-16
60,103,8.947772e-16
60,104,4.091240e-16
60,105,5.596108e-16
60,106,9.496225e-16
60,107,2.476693e-16
60,108,5.440693e-16
60,109,9.959682e-17
60,110,6.521509e-16
60,111,7.079195e-17
60,112,2.570316e-16
60,113,8.945898e-17
60,114,4.728935e-16
60,115,3.208045e-16
60,116,5.759059e-17
60,117,7.602637e-17
60,118,3.949638e-17
60,119,2.284940e-17
60,120,7.109349e-17
60,121,3.393580e-17
60,122,3.903683e-17
60,123,3.972028e-17
60,124,4.639118e-17
60,125,0.000000e+00
60,126,4.045418e-17
60,127,1.959808e-17
60,128,3.292309e-17
60,129,3.082964e-17
60,130,7.825737e-18
60,131,0.000000e+00
60,132,7.493768e-18
60,133,1.532394e-17
60,134,0.000000e+00
60,135,4.844405e-18
60,136,1.274511e-17
60,137,0.000000e+00
60,138,0.000000e+00
60,139,4.727045e-18
60,140,0.000000e+00
60,141,1.231602e-17
60,142,1.455887e-17
60,143,0.000000e+00
60,144,0.000000e+00
60,145,0.000000e+00
60,146,1.191510e-17
60,147,0.000000e+00
60,148,0.000000e+00
60,149,0.000000e+00
60,150,0.000000e+00
60,151,1.224848e-17
60,152,0.000000e+00
60,153,0.000000e+00
60,154,1.199619e-17
60,155,1.193507e-17
60,156,2.581721e-17
60,157,0.000000e+00
60,158,0.000000e+00
60,159,0.000000e+00
60,160,0.000000e+00
60,161,0.000000e+00
60,162,0.000000e+00
60,163,0.000000e+00
60,164,0.000000e+00
60,165,0.000000e+00
60,166,0.000000e+00
60,167,0.000000e+00
60,168,0.000000e+00
60,169,0.000000e+00
60,170,0.000000e+00
60,171,0.000000e+00
60,172,0.000000e+00
60,173,0.000000e+00
60,174,0.000000e+00
60,175,0.000000e+00
60,176,0.000000e+00
60,177,0.000000e+00
60,178,0.000000e+00
60,179,0.000000e+00
60,180,0.000000e+00
60,181,0.000000e+00
60,182,0.000000e+00
60,183,0.000000e+00
60,184,0.000000e+00
60,185,0.000000e+00
60,186,0.000000e+00
60,187,0.000000e+00
60,188,0.000000e+00
60,189,0.000000e+00
60,190,0.000000e+00
60,191,0.000000e+00
60,192,0.000000e+00
60,193,0.000000e+00
60,194,0.000000e+00
60,195,0.000000e+00
60,196,0.000000e+00
60,197,0.000000e+00
60,198,0.000000e+00
60,199,0.000000e+00
60,200,0.000000e+00
60,201,0.000000e+00
61,0,0.000000e+00
61,1,1.391353e-14
61,2,1.021275e-13
61,3,1.103298e-13
61,4,1.444275e-13
61,5,1.871273e-13
61,6,2.097205e-13
61,7,2.370477e-13
61,8,2.646913e-13
61,9,2.414943e-13
61,10,2.352131e-13
61,11,2.472196e-13
61,12,2.370778e-13
61,13,2.308812e-13
61,14,2.285026e-13
61,15,2.425677e-13
61,16,2.137425e-13
61,17,1.799655e-13
61,18,1.805080e-13
61,19,1.800531e-13
61,20,1.413706e-13
61,21,1.204203e-13
61,22,1.063380e-13
61,23,9.759556e-14
61,24,9.569191e-14
61,25,8.648691e-14
61,26,7.555266e-14
61,27,6.925587e-14
61,28,7.161542e-14
61,29,6.264312e-14
61,30,5.400961e-14
61,31,5.382096e-14
61,32,5.752830e-14
61,33,4.876491e-14
61,34,4.747018e-14
61,35,5.440885e-14
61,36,5.797898e-14
61,37,4.903265e-14
61,38,4.665775e-14
61,39,4.923300e-14
61,40,5.395435e-14
61,41,4.869208e-14
61,42,5.016766e-14
61,43,4.580418e-14
61,44,5.047032e-14
61,45,4.677193e-14
61,46,5.415874e-14
61,47,4.760694e-14
61,48,5.738314e-14
61,49,5.045847e-14
61,50,4.988213e-14
61,51,5.916927e-14
61,52,4.868203e-14
61,53,5.128123e-14
61,54,5.328187e-14
61,55,4.418593e-14
61,56,4.739605e-14
61,57,3.632072e-14
61,58,3.753511e-14
61,59,3.961592e-14
61,60,3.934349e-14
61,61,3.196365e-14
61,62,2.880436e-14
61,63,3.224714e-14
61,64,3.170685e-14
61,65,2.696351e-14
61,66,2.491686e-14
61,67,2.446136e-14
61,68,2.128784e-14
61,69,1.594690e-14
61,70,2.402748e-14
61,71,1.933478e-14
61,72,1.879240e-14
61,73,1.856562e-14
61,74,1.755603e-14
61,75,1.736449e-14
61,76,1.614360e-14
61,77,1.678635e-14
61,78,9.282326e-15
61,79,9.688019e-15
61,80,8.711511e-15
61,81,1.283279e-14
61,82,8.289374e-15
61,83,5.435444e-15
61,84,6.238062e-15
61,85,5.785664e-15
61,86,5.175123e-15
61,87,5.635558e-15
61,88,4.771109e-15
61,89,4.438148e-15
61,90,3.237793e-15
61,91,2.892022e-15
61,92,2.725818e-15
61,93,1.753105e-15
61,94,3.523635e-15
61,95,4.977825e-15
61,96,2.443228e-15
61,97,1.603202e-15
61,98,2.790432e-15
61,99,1.264334e-15
61,100,1.000242e-15
61,101,4.150261e-16
61,102,4.882596e-16
61,103,7.969219e-16
61,104,4.120588e-16
61,105,3.951066e-16
61,106,6.571358e-16
61,107,2.690281e-16
61,108,3.816434e-16
61,109,1.402179e-16
61,110,4.622838e-16
61,111,1.108153e-16
61,112,2.590977e-16
61,113,1.413399e-16
61,114,4.169618e-16
61,115,3.008266e-16
61,116,1.063418e-16
61,117,9.708178e-17
61,118,5.433617e-17
61,119,2.674112e-17
61,120,9.479298e-17
61,121,5.943011e-17
61,122,5.881336e-17
61,123,5.405640e-17
61,124,6.105764e-17
61,125,0.000000e+00
61,126,5.711668e-17
61,127,2.093650e-17
61,128,5.680140e-17
61,129,4.547176e-17
61,130,1.324147e-17
61,131,0.000000e+00
61,132,1.267977e-17
61,133,2.921694e-17
61,134,0.000000e+00
61,135,1.043295e-17
61,136,1.110016e-17
61,137,0.000000e+00
61,138,0.000000e+00
61,139,1.018020e-17
61,140,0.000000e+00
61,141,1.072644e-17
61,142,1.595550e-17
61,143,0.000000e+00
61,144,0.000000e+00
61,145,0.000000e+00
61,146,1.037727e-17
61,147,0.000000e+00
61,148,0.000000e+00
61,149,0.000000e+00
61,150,0.000000e+00
61,151,1.342348e-17
61,152,0.000000e+00
61,153,0.000000e+00
61,154,1.314699e-17
61,155,1.308000e-17
61,156,2.547051e-17
61,157,0.000000e+00
61,158,0.000000e+00
61,159,0.000000e+00
61,160,0.000000e+00
61,161,0.000000e+00
61,162,0.000000e+00
61,163,0.000000e+00
61,164,0.000000e+00
61,165,0.000000e+00
61,166,0.000000e+00
61,167,0.000000e+00
61,168,0.000000e+00
61,169,0.000000e+00
61,170,0.000000e+00
61,171,0.000000e+00
61,172,0.000000e+00
61,173,0.000000e+00
61,174,0.000000e+00
61,175,0.000000e+00
61,176,0.000000e+00
61,177,0.000000e+00
61,178,0.000000e+00
61,179,0.000000e+00
61,180,0.000000e+00
61,181,0.000000e+00
61,182,0.000000e+00
61,183,0.000000e+00
61,184,0.000000e+00
61,185,0.000000e+00
61,186,0.000000e+00
61,187,0.000000e+00
61,188,0.000000e+00
61,189,0.000000e+00
61,190,0.000000e+00
61,191,0.000000e+00
61,192,0.000000e+00
61,193,0.000000e+00
61,194,0.000000e+00
61,195,0.000000e+00
61,196,0.000000e+00
61,197,0.000000e+00
61,198,0.000000e+00
61,199,0.000000e+00
61,200,0.000000e+00
61,201,0.000000e+00
62,0,0.000000e+00
62,1,1.015169e-14
62,2,8.821245e-14
62,3,8.511261e-14
62,4,1.259722e-13
62,5,1.678821e-13
62,6,1.834559e-13
62,7,2.177892e-13
62,8,2.446473e-13
62,9,2.253420e-13
62,10,2.053136e-13
62,11,2.226772e-13
62,12,2.112308e-13
62,13,1.991732e-13
62,14,1.982811e-13
62,15,2.025599e-13
62,16,1.794181e-13
62,17,1.478086e-13
62,18,1.405332e-13
62,19,1.360100e-13
62,20,1.057547e-13
62,21,9.058337e-14
62,22,7.836666e-14
62,23,7.506147e-14
62,24,7.296651e-14
62,25,6.467217e-14
62,26,5.956340e-14
62,27,5.809130e-14
62,28,6.221987e-14
62,29,5.447165e-14
62,30,4.706191e-14
62,31,4.785159e-14
62,32,5.109392e-14
62,33,4.420905e-14
62,34,4.411188e-14
62,35,4.970958e-14
62,36,5.186829e-14
62,37,4.515299e-14
62,38,4.287754e-14
62,39,4.495772e-14
62,40,4.923468e-14
62,41,4.473511e-14
62,42,4.581191e-14
62,43,4.204579e-14
62,44,4.633681e-14
62,45,4.323363e-14
62,46,4.934156e-14
62,47,4.364375e-14
62,48,5.232456e-14
62,49,4.622061e-14
62,50,4.525907e-14
62,51,5.406896e-14
62,52,4.441557e-14
62,53,4.689232e-14
62,54,4.898219e-14
62,55,4.078658e-14
62,56,4.373445e-14
62,57,3.328943e-14
62,58,3.428133e-14
62,59,3.618903e-14
62,60,3.570169e-14
62,61,2.880436e-14
62,62,2.693386e-14
62,63,2.980346e-14
62,64,2.946003e-14
62,65,2.467456e-14
62,66,2.277431e-14
62,67,2.239571e-14
62,68,1.967778e-14
62,69,1.490584e-14
62,70,2.232921e-14
62,71,1.778709e-14
62,72,1.710567e-14
62,73,1.722130e-14
62,74,1.614370e-14
62,75,1.595749e-14
62,76,1.488081e-14
62,77,1.530640e-14
62,78,8.549802e-15
62,79,9.129149e-15
62,80,8.073805e-15
62,81,1.201887e-14
62,82,7.763908e-15
62,83,5.042339e-15
62,84,5.811055e-15
62,85,5.490048e-15
62,86,5.142816e-15
62,87,5.490853e-15
62,88,4.537029e-15
62,89,4.372653e-15
62,90,3.174554e-15
62,91,2.896020e-15
62,92,2.752553e-15
62,93,1.829784e-15
62,94,3.364209e-15
62,95,4.621160e-15
62,96,2.228256e-15
62,97,1.580793e-15
62,98,2.498919e-15
62,99,1.210682e-15
62,100,9.650410e-16
62,101,3.967167e-16
62,102,4.709763e-16
62,103,8.388539e-16
62,104,4.477886e-16
62,105,4.003547e-16
62,106,5.706069e-16
62,107,3.487629e-16
62,108,3.747093e-16
62,109,1.906009e-16
62,110,4.752818e-16
62,111,1.272513e-16
62,112,3.386543e-16
62,113,2.004438e-16
62,114,5.154180e-16
62,115,2.621223e-16
62,116,1.443341e-16
62,117,9.360030e-17
62,118,4.751008e-17
62,119,1.589293e-17
62,120,8.963771e-17
62,121,6.488886e-17
62,122,5.341208e-17
62,123,5.012137e-17
62,124,5.292758e-17
62,125,0.000000e+00
62,126,4.967440e-17
62,127,1.314852e-17
62,128,4.686208e-17
62,129,2.489225e-17
62,130,7.484460e-18
62,131,0.000000e+00
62,132,7.166969e-18
62,133,3.388687e-17
62,134,0.000000e+00
62,135,5.112652e-18
62,136,6.957185e-18
62,137,0.000000e+00
62,138,0.000000e+00
62,139,4.988793e-18
62,140,0.000000e+00
62,141,6.722954e-18
62,142,9.385562e-18
62,143,0.000000e+00
62,144,0.000000e+00
62,145,0.000000e+00
62,146,6.504104e-18
62,147,0.000000e+00
62,148,0.000000e+00
62,149,0.000000e+00
62,150,0.000000e+00
62,151,7.896142e-18
62,152,0.000000e+00
62,153,0.000000e+00
62,154,7.733503e-18
62,155,7.694098e-18
62,156,1.540371e-17
62,157,0.000000e+00
62,158,0.000000e+00
62,159,0.000000e+00
62,160,0.000000e+00
62,161,0.000000e+00
62,162,0.000000e+00
62,163,0.000000e+00
62,164,0.000000e+00
62,165,0.000000e+00
62,166,0.000000e+00
62,167,0.000000e+00
62,168,0.000000e+00
62,169,0.000000e+00
62,170,0.000000e+00
62,171,0.000000e+00
62,172,0.000000e+00
62,173,0.000000e+00
62,174,0.000000e+00
62,175,0.000000e+00
62,176,0.000000e+00
62,177,0.000000e+00
62,178,0.000000e+00
62,179,0.000000e+00
62,180,0.000000e+00
62,181,0.000000e+00
62,182,0.000000e+00
62,183,0.000000e+00
62,184,0.000000e+00
62,185,0.000000e+00
62,186,0.000000e+00
62,187,0.000000e+00
62,188,0.000000e+00
62,189,0.000000e+00
62,190,0.000000e+00
62,191,0.000000e+00
62,192,0.000000e+00
62,193,0.000000e+00
62,194,0.000000e+00
62,195,0.000000e+00
62,196,0.000000e+00
62,197,0.000000e+00
62,198,0.000000e+00
62,199,0.000000e+00
62,200,0.000000e+00
62,201,0.000000e+00
63,0,0.000000e+00
63,1,1.956475e-14
63,2,1.236897e-13
63,3,1.253006e-13
63,4,1.924588e-13
63,5,2.445834e-13
63,6,2.680033e-13
63,7,3.133926e-13
63,8,3.554954e-13
63,9,3.255976e-13
63,10,2.914240e-13
63,11,3.124589e-13
63,12,2.959115e-13
63,13,2.679606e-13
63,14,2.608888e-13
63,15,2.455187e-13
63,16,2.205065e-13
63,17,1.780769e-13
63,18,1.500210e-13
63,19,1.426333e-13
63,20,1.119450e-13
63,21,9.913952e-14
63,22,8.405323e-14
63,23,8.260123e-14
63,24,7.781566e-14
63,25,7.252887e-14
63,26,6.787703e-14
63,27,6.748909e-14
63,28,7.192466e-14
63,29,6.300489e-14
63,30,5.566329e-14
63,31,5.589382e-14
63,32,5.894344e-14
63,33,5.295884e-14
63,34,5.269317e-14
63,35,5.739808e-14
63,36,5.973293e-14
63,37,5.372122e-14
63,38,5.086006e-14
63,39,5.251261e-14
63,40,5.659841e-14
63,41,5.146610e-14
63,42,5.293093e-14
63,43,4.829382e-14
63,44,5.413379e-14
63,45,4.892926e-14
63,46,5.632744e-14
63,47,5.003824e-14
63,48,6.044002e-14
63,49,5.213855e-14
63,50,5.143751e-14
63,51,6.121997e-14
63,52,5.060043e-14
63,53,5.362576e-14
63,54,5.516457e-14
63,55,4.642269e-14
63,56,5.003555e-14
63,57,3.761059e-14
63,58,3.872627e-14
63,59,4.105808e-14
63,60,4.104116e-14
63,61,3.224714e-14
63,62,2.980346e-14
63,63,3.451399e-14
63,64,3.344057e-14
63,65,2.770375e-14
63,66,2.551372e-14
63,67,2.537195e-14
63,68,2.234534e-14
63,69,1.644995e-14
63,70,2.484964e-14
63,71,1.982187e-14
63,72,1.939369e-14
63,73,1.936452e-14
63,74,1.800719e-14
63,75,1.806823e-14
63,76,1.660661e-14
63,77,1.737977e-14
63,78,9.581953e-15
63,79,1.017327e-14
63,80,8.957915e-15
63,81,1.368147e-14
63,82,8.835180e-15
63,83,5.748256e-15
63,84,6.652072e-15
63,85,6.355215e-15
63,86,5.713971e-15
63,87,6.410490e-15
63,88,5.259516e-15
63,89,4.809190e-15
63,90,3.520632e-15
63,91,3.022579e-15
63,92,2.901647e-15
63,93,1.824697e-15
63,94,3.579625e-15
63,95,5.101194e-15
63,96,2.449798e-15
63,97,1.583808e-15
63,98,2.872535e-15
63,99,1.275960e-15
63,100,1.109020e-15
63,101,4.253722e-16
63,102,5.189287e-16
63,103,8.311339e-16
63,104,4.399374e-16
63,105,4.435402e-16
63,106,7.347732e-16
63,107,2.905779e-16
63,108,4.093461e-16
63,109,1.360789e-16
63,110,5.360253e-16
63,111,1.279154e-16
63,112,2.832436e-16
63,113,1.462487e-16
63,114,4.440677e-16
63,115,2.578190e-16
63,116,1.147541e-16
63,117,8.869512e-17
63,118,4.480606e-17
63,119,2.272127e-17
63,120,7.958653e-17
63,121,5.896001e-17
63,122,5.555518e-17
63,123,4.654334e-17
63,124,5.171350e-17
63,125,0.000000e+00
63,126,5.303649e-17
63,127,1.348919e-17
63,128,5.110890e-17
63,129,3.678500e-17
63,130,1.074455e-17
63,131,0.000000e+00
63,132,1.028877e-17
63,133,4.067255e-17
63,134,0.000000e+00
63,135,7.922211e-18
63,136,9.904796e-18
63,137,0.000000e+00
63,138,0.000000e+00
63,139,7.730288e-18
63,140,0.000000e+00
63,141,9.571325e-18
63,142,8.858979e-18
63,143,0.000000e+00
63,144,0.000000e+00
63,145,0.000000e+00
63,146,9.259753e-18
63,147,0.000000e+00
63,148,0.000000e+00
63,149,0.000000e+00
63,150,0.000000e+00
63,151,7.453123e-18
63,152,0.000000e+00
63,153,0.000000e+00
63,154,7.299609e-18
63,155,7.262415e-18
63,156,1.782590e-17
63,157,0.000000e+00
63,158,0.000000e+00
63,159,0.000000e+00
63,160,0.000000e+00
63,161,0.000000e+00
63,162,0.000000e+00
63,163,0.000000e+00
63,164,0.000000e+00
63,165,0.000000e+00
63,166,0.000000e+00
63,167,0.000000e+00
63,168,0.000000e+00
63,169,0.000000e+00
63,170,0.000000e+00
63,171,0.000000e+00
63,172,0.000000e+00
63,173,0.000000e+00
63,174,0.000000e+00
63,175,0.000000e+00
63,176,0.000000e+00
63,177,0.000000e+00
63,178,0.000000e+00
63,179,0.000000e+00
63,180,0.000000e+00
63,181,0.000000e+00
63,182,0.000000e+00
63,183,0.000000e+00
63,184,0.000000e+00
63,185,0.000000e+00
63,186,0.000000e+00
63,187,0.000000e+00
63,188,0.000000e+00
63,189,0.000000e+00
63,190,0.000000e+00
63,191,0.000000e+00
63,192,0.000000e+00
63,193,0.000000e+00
63,194,0.000000e+00
63,195,0.000000e+00
63,196,0.000000e+00
63,197,0.000000e+00
63,198,0.000000e+00
63,199,0.000000e+00
63,200,0.000000e+00
63,201,0.000000e+00
64,0,0.000000e+00
64,1,1.028522e-14
64,2,9.641680e-14
64,3,9.052141e-14
64,4,1.334375e-13
64,5,1.754850e-13
64,6,1.916474e-13
64,7,2.252276e-13
64,8,2.556296e-13
64,9,2.365999e-13
64,10,2.101928e-13
64,11,2.282957e-13
64,12,2.176207e-13
64,13,2.011076e-13
64,14,2.005958e-13
64,15,1.969385e-13
64,16,1.764875e-13
64,17,1.436636e-13
64,18,1.337755e-13
64,19,1.319485e-13
64,20,1.066249e-13
64,21,9.310455e-14
64,22,7.988797e-14
64,23,7.792170e-14
64,24,7.371600e-14
64,25,6.625279e-14
64,26,6.011637e-14
64,27,5.819785e-14
64,28,6.339024e-14
64,29,5.441244e-14
64,30,4.697738e-14
64,31,4.784023e-14
64,32,5.125145e-14
64,33,4.445023e-14
64,34,4.466183e-14
64,35,5.069997e-14
64,36,5.256088e-14
64,37,4.641705e-14
64,38,4.416520e-14
64,39,4.583046e-14
64,40,5.022483e-14
64,41,4.578680e-14
64,42,4.784495e-14
64,43,4.258897e-14
64,44,4.931265e-14
64,45,4.486735e-14
64,46,5.190373e-14
64,47,4.635143e-14
64,48,5.746088e-14
64,49,4.938417e-14
64,50,4.901128e-14
64,51,5.976377e-14
64,52,4.845887e-14
64,53,5.145846e-14
64,54,5.390896e-14
64,55,4.463406e-14
64,56,4.871267e-14
64,57,3.631426e-14
64,58,3.776864e-14
64,59,4.048326e-14
64,60,4.010270e-14
64,61,3.170685e-14
64,62,2.946003e-14
64,63,3.344057e-14
64,64,3.367670e-14
64,65,2.798217e-14
64,66,2.564843e-14
64,67,2.543404e-14
64,68,2.223667e-14
64,69,1.659543e-14
64,70,2.501575e-14
64,71,2.007643e-14
64,72,1.935244e-14
64,73,1.975343e-14
64,74,1.828371e-14
64,75,1.819734e-14
64,76,1.695463e-14
64,77,1.762976e-14
64,78,9.680638e-15
64,79,1.045359e-14
64,80,9.087400e-15
64,81,1.393497e-14
64,82,8.845679e-15
64,83,5.858614e-15
64,84,6.600428e-15
64,85,6.377753e-15
64,86,5.794661e-15
64,87,6.453865e-15
64,88,5.288256e-15
64,89,5.027416e-15
64,90,3.698775e-15
64,91,3.272649e-15
64,92,3.131805e-15
64,93,1.965808e-15
64,94,3.857899e-15
64,95,5.352096e-15
64,96,2.476220e-15
64,97,1.811878e-15
64,98,3.011271e-15
64,99,1.529706e-15
64,100,1.218146e-15
64,101,5.182966e-16
64,102,5.896947e-16
64,103,8.862590e-16
64,104,5.266100e-16
64,105,4.663698e-16
64,106,6.761583e-16
64,107,3.579200e-16
64,108,4.082068e-16
64,109,2.005845e-16
64,110,5.200289e-16
64,111,1.645735e-16
64,112,3.341724e-16
64,113,2.247020e-16
64,114,4.709515e-16
64,115,2.662216e-16
64,116,1.789879e-16
64,117,1.123470e-16
64,118,5.822581e-17
64,119,2.558447e-17
64,120,1.027049e-16
64,121,8.806530e-17
64,122,7.497176e-17
64,123,6.045927e-17
64,124,6.447808e-17
64,125,0.000000e+00
64,126,7.067215e-17
64,127,1.205232e-17
64,128,7.254191e-17
64,129,4.738521e-17
64,130,1.435516e-17
64,131,0.000000e+00
64,132,1.374621e-17
64,133,4.798161e-17
64,134,0.000000e+00
64,135,1.194984e-17
64,136,9.043946e-18
64,137,0.000000e+00
64,138,0.000000e+00
64,139,1.166034e-17
64,140,0.000000e+00
64,141,8.739458e-18
64,142,7.880080e-18
64,143,0.000000e+00
64,144,0.000000e+00
64,145,0.000000e+00
64,146,8.454966e-18
64,147,0.000000e+00
64,148,0.000000e+00
64,149,0.000000e+00
64,150,0.000000e+00
64,151,6.629569e-18
64,152,0.000000e+00
64,153,0.000000e+00
64,154,6.493018e-18
64,155,6.459934e-18
64,156,1.608618e-17
64,157,0.000000e+00
64,158,0.000000e+00
64,159,0.000000e+00
64,160,0.000000e+00
64,161,0.000000e+00
64,162,0.000000e+00
64,163,0.000000e+00
64,164,0.000000e+00
64,165,0.000000e+00
64,166,0.000000e+00
64,167,0.000000e+00
64,168,0.000000e+00
64,169,0.000000e+00
64,170,0.000000e+00
64,171,0.000000e+00
64,172,0.000000e+00
64,173,0.000000e+00
64,174,0.000000e+00
64,175,0.000000e+00
64,176,0.000000e+00
64,177,0.000000e+00
64,178,0.000000e+00
64,179,0.000000e+00
64,180,0.000000e+00
64,181,0.000000e+00
64,182,0.000000e+00
64,183,0.000000e+00
64,184,0.000000e+00
64,185,0.000000e+00
64,186,0.000000e+00
64,187,0.000000e+00
64,188,0.000000e+00
64,189,0.000000e+00
64,190,0.000000e+00
64,191,0.000000e+00
64,192,0.000000e+00
64,193,0.000000e+00
64,194,0.000000e+00
64,195,0.000000e+00
64,196,0.000000e+00
64,197,0.000000e+00
64,198,0.000000e+00
64,199,0.000000e+00
64,200,0.000000e+00
64,201,0.000000e+00
65,0,0.000000e+00
65,1,-2.665220e-15
65,2,5.018673e-14
65,3,4.205026e-14
65,4,5.611150e-14
65,5,8.236258e-14
65,6,8.969354e-14
65,7,1.112063e-13
65,8,1.236832e-13
65,9,1.182200e-13
65,10,1.082480e-13
65,11,1.222743e-13
65,12,1.194610e-13
65,13,1.185860e-13
65,14,1.278682e-13
65,15,1.399641e-13
65,16,1.236152e-13
65,17,1.067527e-13
65,18,1.169901e-13
65,19,1.176581e-13
65,20,9.638440e-14
65,21,8.180114e-14
65,22,7.143466e-14
65,23,6.852527e-14
65,24,6.768890e-14
65,25,5.716842e-14
65,26,5.125066e-14
65,27,4.730608e-14
65,28,5.235163e-14
65,29,4.450925e-14
65,30,3.685297e-14
65,31,3.878862e-14
65,32,4.189865e-14
65,33,3.484467e-14
65,34,3.504687e-14
65,35,4.218530e-14
65,36,4.375963e-14
65,37,3.657015e-14
65,38,3.469033e-14
65,39,3.749924e-14
65,40,4.059897e-14
65,41,3.717653e-14
65,42,3.935439e-14
65,43,3.490299e-14
65,44,3.975564e-14
65,45,3.709130e-14
65,46,4.252136e-14
65,47,3.820071e-14
65,48,4.800896e-14
65,49,4.122780e-14
65,50,4.119076e-14
65,51,5.050214e-14
65,52,4.037000e-14
65,53,4.254175e-14
65,54,4.532886e-14
65,55,3.677377e-14
65,56,4.052092e-14
65,57,3.017835e-14
65,58,3.136677e-14
65,59,3.399625e-14
65,60,3.324695e-14
65,61,2.696351e-14
65,62,2.467456e-14
65,63,2.770375e-14
65,64,2.798217e-14
65,65,2.407195e-14
65,66,2.173149e-14
65,67,2.124618e-14
65,68,1.834333e-14
65,69,1.395653e-14
65,70,2.103695e-14
65,71,1.702704e-14
65,72,1.637518e-14
65,73,1.662714e-14
65,74,1.550537e-14
65,75,1.536209e-14
65,76,1.450818e-14
65,77,1.488773e-14
65,78,7.960549e-15
65,79,8.714772e-15
65,80,7.680499e-15
65,81,1.155197e-14
65,82,7.085163e-15
65,83,4.939689e-15
65,84,5.483169e-15
65,85,5.151569e-15
65,86,4.544657e-15
65,87,5.001421e-15
65,88,4.189988e-15
65,89,4.163050e-15
65,90,2.961792e-15
65,91,2.633987e-15
65,92,2.547901e-15
65,93,1.652577e-15
65,94,3.253722e-15
65,95,4.442553e-15
65,96,2.069945e-15
65,97,1.554786e-15
65,98,2.540594e-15
65,99,1.294390e-15
65,100,9.347309e-16
65,101,4.271596e-16
65,102,4.566447e-16
65,103,7.634093e-16
65,104,4.139041e-16
65,105,3.245587e-16
65,106,4.776641e-16
65,107,3.166840e-16
65,108,2.978621e-16
65,109,1.734583e-16
65,110,3.968023e-16
65,111,1.321986e-16
65,112,2.954239e-16
65,113,1.837575e-16
65,114,4.536964e-16
65,115,2.535626e-16
65,116,1.383172e-16
65,117,1.045443e-16
65,118,5.868823e-17
65,119,2.833280e-17
65,120,1.005254e-16
65,121,7.511392e-17
65,122,6.887434e-17
65,123,5.857549e-17
65,124,6.448321e-17
65,125,0.000000e+00
65,126,6.637778e-17
65,127,1.767762e-17
65,128,6.912925e-17
65,129,5.279719e-17
65,130,1.563218e-17
65,131,0.000000e+00
65,132,1.496906e-17
65,133,3.675922e-17
65,134,0.000000e+00
65,135,1.340127e-17
65,136,1.026316e-17
65,137,0.000000e+00
65,138,0.000000e+00
65,139,1.307661e-17
65,140,0.000000e+00
65,141,9.917624e-18
65,142,1.327101e-17
65,143,0.000000e+00
65,144,0.000000e+00
65,145,0.000000e+00
65,146,9.594779e-18
65,147,0.000000e+00
65,148,0.000000e+00
65,149,0.000000e+00
65,150,0.000000e+00
65,151,1.116499e-17
65,152,0.000000e+00
65,153,0.000000e+00
65,154,1.093503e-17
65,155,1.087931e-17
65,156,2.219981e-17
65,157,0.000000e+00
65,158,0.000000e+00
65,159,0.000000e+00
65,160,0.000000e+00
65,161,0.000000e+00
65,162,0.000000e+00
65,163,0.000000e+00
65,164,0.000000e+00
65,165,0.000000e+00
65,166,0.000000e+00
65,167,0.000000e+00
65,168,0.000000e+00
65,169,0.000000e+00
65,170,0.000000e+00
65,171,0.000000e+00
65,172,0.000000e+00
65,173,0.000000e+00
65,174,0.000000e+00
65,175,0.000000e+00
65,176,0.000000e+00
65,177,0.000000e+00
65,178,0.000000e+00
65,179,0.000000e+00
65,180,0.000000e+00
65,181,0.000000e+00
65,182,0.000000e+00
65,183,0.000000e+00
65,184,0.000000e+00
65,185,0.000000e+00
65,186,0.000000e+00
65,187,0.000000e+00
65,188,0.000000e+00
65,189,0.000000e+00
65,190,0.000000e+00
65,191,0.000000e+00
65,192,0.000000e+00
65,193,0.000000e+00
65,194,0.000000e+00
65,195,0.000000e+00
65,196,0.000000e+00
65,197,0.000000e+00
65,198,0.000000e+00
65,199,0.000000e+00
65,200,0.000000e+00
65,201,0.000000e+00
66,0,0.000000e+00
66,1,1.238295e-14
66,2,8.308939e-14
66,3,9.091280e-14
66,4,1.071527e-13
66,5,1.404815e-13
66,6,1.539727e-13
66,7,1.674383e-13
66,8,1.865082e-13
66,9,1.735950e-13
66,10,1.742470e-13
66,11,1.784527e-13
66,12,1.694468e-13
66,13,1.671544e-13
66,14,1.640938e-13
66,15,1.736140e-13
66,16,1.537642e-13
66,17,1.311189e-13
66,18,1.335128e-13
66,19,1.379861e-13
66,20,1.122043e-13
66,21,9.698543e-14
66,22,8.720570e-14
66,23,7.988792e-14
66,24,7.931322e-14
66,25,7.224406e-14
66,26,6.041473e-14
66,27,5.484965e-14
66,28,5.554209e-14
66,29,4.785664e-14
66,30,4.059274e-14
66,31,4.009022e-14
66,32,4.310461e-14
66,33,3.512026e-14
66,34,3.458352e-14
66,35,4.072239e-14
66,36,4.272295e-14
66,37,3.575523e-14
66,38,3.379542e-14
66,39,3.559752e-14
66,40,3.954357e-14
66,41,3.589281e-14
66,42,3.746064e-14
66,43,3.306678e-14
66,44,3.838751e-14
66,45,3.505126e-14
66,46,4.100791e-14
66,47,3.605709e-14
66,48,4.437971e-14
66,49,3.889241e-14
66,50,3.824719e-14
66,51,4.676089e-14
66,52,3.769942e-14
66,53,3.997390e-14
66,54,4.159158e-14
66,55,3.444661e-14
66,56,3.739214e-14
66,57,2.826143e-14
66,58,2.949238e-14
66,59,3.174397e-14
66,60,3.163991e-14
66,61,2.491686e-14
66,62,2.277431e-14
66,63,2.551372e-14
66,64,2.564843e-14
66,65,2.173149e-14
66,66,2.047812e-14
66,67,1.994930e-14
66,68,1.743100e-14
66,69,1.287568e-14
66,70,1.972812e-14
66,71,1.573841e-14
66,72,1.537195e-14
66,73,1.540842e-14
66,74,1.441247e-14
66,75,1.418727e-14
66,76,1.329473e-14
66,77,1.392882e-14
66,78,7.564947e-15
66,79,8.085664e-15
66,80,7.111067e-15
66,81,1.087847e-14
66,82,6.790691e-15
66,83,4.533726e-15
66,84,5.102354e-15
66,85,4.753905e-15
66,86,4.272323e-15
66,87,4.730849e-15
66,88,3.989093e-15
66,89,3.724383e-15
66,90,2.822206e-15
66,91,2.533121e-15
66,92,2.356684e-15
66,93,1.602500e-15
66,94,3.042622e-15
66,95,4.325729e-15
66,96,2.100255e-15
66,97,1.429443e-15
66,98,2.374369e-15
66,99,1.081490e-15
66,100,8.574991e-16
66,101,3.328316e-16
66,102,4.151803e-16
66,103,7.087908e-16
66,104,3.571434e-16
66,105,3.593613e-16
66,106,5.400071e-16
66,107,2.650279e-16
66,108,3.447406e-16
66,109,1.362200e-16
66,110,4.019560e-16
66,111,8.515647e-17
66,112,2.543100e-16
66,113,1.390794e-16
66,114,4.102995e-16
66,115,2.562024e-16
66,116,9.997834e-17
66,117,7.817965e-17
66,118,4.329054e-17
66,119,1.938962e-17
66,120,7.676089e-17
66,121,5.169670e-17
66,122,4.640571e-17
66,123,4.331170e-17
66,124,4.739617e-17
66,125,0.000000e+00
66,126,4.585802e-17
66,127,1.471575e-17
66,128,4.502736e-17
66,129,3.347027e-17
66,130,9.561740e-18
66,131,0.000000e+00
66,132,9.156130e-18
66,133,1.872410e-17
66,134,0.000000e+00
66,135,7.820956e-18
66,136,8.085463e-18
66,137,0.000000e+00
66,138,0.000000e+00
66,139,7.631486e-18
66,140,0.000000e+00
66,141,7.813245e-18
66,142,1.157200e-17
66,143,0.000000e+00
66,144,0.000000e+00
66,145,0.000000e+00
66,146,7.558903e-18
66,147,0.000000e+00
66,148,0.000000e+00
66,149,0.000000e+00
66,150,0.000000e+00
66,151,9.735611e-18
66,152,0.000000e+00
66,153,0.000000e+00
66,154,9.535084e-18
66,155,9.486500e-18
66,156,1.850728e-17
66,157,0.000000e+00
66,158,0.000000e+00
66,159,0.000000e+00
66,160,0.000000e+00
66,161,0.000000e+00
66,162,0.000000e+00
66,163,0.000000e+00
66,164,0.000000e+00
66,165,0.000000e+00
66,166,0.000000e+00
66,167,0.000000e+00
66,168,0.000000e+00
66,169,0.000000e+00
66,170,0.000000e+00
66,171,0.000000e+00
66,172,0.000000e+00
66,173,0.000000e+00
66,174,0.000000e+00
66,175,0.000000e+00
66,176,0.000000e+00
66,177,0.000000e+00
66,178,0.000000e+00
66,179,0.000000e+00
66,180,0.000000e+00
66,181,0.000000e+00
66,182,0.000000e+00
66,183,0.000000e+00
66,184,0.000000e+00
66,185,0.000000e+00
66,186,0.000000e+00
66,187,0.000000e+00
66,188,0.000000e+00
66,189,0.000000e+00
66,190,0.000000e+00
66,191,0.000000e+00
66,192,0.000000e+00
66,193,0.000000e+00
66,194,0.000000e+00
66,195,0.000000e+00
66,196,0.000000e+00
66,197,0.000000e+00
66,198,0.000000e+00
66,199,0.000000e+00
66,200,0.000000e+00
66,201,0.000000e+00
67,0,0.000000e+00
67,1,1.842214e-14
67,2,9.673129e-14
67,3,1.088049e-13
67,4,1.293278e-13
67,5,1.643668e-13
67,6,1.822744e-13
67,7,1.948027e-13
67,8,2.196195e-13
67,9,2.004480e-13
67,10,1.991631e-13
67,11,2.021372e-13
67,12,1.930082e-13
67,13,1.866633e-13
67,14,1.804762e-13
67,15,1.881967e-13
67,16,1.678322e-13
67,17,1.401218e-13
67,18,1.421532e-13
67,19,1.484196e-13
67,20,1.198136e-13
67,21,1.044738e-13
67,22,9.341542e-14
67,23,8.425607e-14
67,24,8.113021e-14
67,25,7.521733e-14
67,26,6.229513e-14
67,27,5.540375e-14
67,28,5.499568e-14
67,29,4.773553e-14
67,30,4.128311e-14
67,31,3.954785e-14
67,32,4.243604e-14
67,33,3.517286e-14
67,34,3.431566e-14
67,35,3.956314e-14
67,36,4.204909e-14
67,37,3.564194e-14
67,38,3.439687e-14
67,39,3.474089e-14
67,40,3.935833e-14
67,41,3.511361e-14
67,42,3.687318e-14
67,43,3.252371e-14
67,44,3.847442e-14
67,45,3.464154e-14
67,46,4.061050e-14
67,47,3.534242e-14
67,48,4.398371e-14
67,49,3.785672e-14
67,50,3.782592e-14
67,51,4.592215e-14
67,52,3.727389e-14
67,53,3.970368e-14
67,54,4.103331e-14
67,55,3.391529e-14
67,56,3.713033e-14
67,57,2.810593e-14
67,58,2.921579e-14
67,59,3.147344e-14
67,60,3.134560e-14
67,61,2.446136e-14
67,62,2.239571e-14
67,63,2.537195e-14
67,64,2.543404e-14
67,65,2.124618e-14
67,66,1.994930e-14
67,67,2.014101e-14
67,68,1.742009e-14
67,69,1.251734e-14
67,70,1.934336e-14
67,71,1.548660e-14
67,72,1.493408e-14
67,73,1.519930e-14
67,74,1.408484e-14
67,75,1.387378e-14
67,76,1.289137e-14
67,77,1.372201e-14
67,78,7.631145e-15
67,79,7.944535e-15
67,80,6.906553e-15
67,81,1.070766e-14
67,82,6.912795e-15
67,83,4.402274e-15
67,84,4.929272e-15
67,85,4.766384e-15
67,86,4.316053e-15
67,87,4.860500e-15
67,88,4.003523e-15
67,89,3.673619e-15
67,90,2.851333e-15
67,91,2.547582e-15
67,92,2.361322e-15
67,93,1.409526e-15
67,94,3.011895e-15
67,95,4.362252e-15
67,96,2.052223e-15
67,97,1.364580e-15
67,98,2.435526e-15
67,99,1.158337e-15
67,100,9.445690e-16
67,101,3.866694e-16
67,102,4.696978e-16
67,103,6.321360e-16
67,104,3.844201e-16
67,105,3.890271e-16
67,106,6.104092e-16
67,107,2.236251e-16
67,108,3.439825e-16
67,109,1.272708e-16
67,110,3.983578e-16
67,111,9.989725e-17
67,112,2.040025e-16
67,113,1.413985e-16
67,114,2.787307e-16
67,115,2.195235e-16
67,116,1.199811e-16
67,117,8.179310e-17
67,118,4.491442e-17
67,119,2.037740e-17
67,120,7.830421e-17
67,121,6.130180e-17
67,122,5.260624e-17
67,123,4.517891e-17
67,124,4.856878e-17
67,125,0.000000e+00
67,126,5.167602e-17
67,127,1.184315e-17
67,128,5.287270e-17
67,129,3.801284e-17
67,130,1.110425e-17
67,131,0.000000e+00
67,132,1.063320e-17
67,133,2.452049e-17
67,134,0.000000e+00
67,135,9.660625e-18
67,136,7.511019e-18
67,137,0.000000e+00
67,138,0.000000e+00
67,139,9.426587e-18
67,140,0.000000e+00
67,141,7.258141e-18
67,142,9.088743e-18
67,143,0.000000e+00
67,144,0.000000e+00
67,145,0.000000e+00
67,146,7.021870e-18
67,147,0.000000e+00
67,148,0.000000e+00
67,149,0.000000e+00
67,150,0.000000e+00
67,151,7.646425e-18
67,152,0.000000e+00
67,153,0.000000e+00
67,154,7.488930e-18
67,155,7.450771e-18
67,156,1.567848e-17
67,157,0.000000e+00
67,158,0.000000e+00
67,159,0.000000e+00
67,160,0.000000e+00
67,161,0.000000e+00
67,162,0.000000e+00
67,163,0.000000e+00
67,164,0.000000e+00
67,165,0.000000e+00
67,166,0.000000e+00
67,167,0.000000e+00
67,168,0.000000e+00
67,169,0.000000e+00
67,170,0.000000e+00
67,171,0.000000e+00
67,172,0.000000e+00
67,173,0.000000e+00
67,174,0.000000e+00
67,175,0.000000e+00
67,176,0.000000e+00
67,177,0.000000e+00
67,178,0.000000e+00
67,179,0.000000e+00
67,180,0.000000e+00
67,181,0.000000e+00
67,182,0.000000e+00
67,183,0.000000e+00
67,184,0.000000e+00
67,185,0.000000e+00
67,186,0.000000e+00
67,187,0.000000e+00
67,188,0.000000e+00
67,189,0.000000e+00
67,190,0.000000e+00
67,191,0.000000e+00
67,192,0.000000e+00
67,193,0.000000e+00
67,194,0.000000e+00
67,195,0.000000e+00
67,196,0.000000e+00
67,197,0.000000e+00
67,198,0.000000e+00
67,199,0.000000e+00
67,200,0.000000e+00
67,201,0.000000e+00
68,0,0.000000e+00
68,1,2.326202e-14
68,2,9.963571e-14
68,3,1.135831e-13
68,4,1.398612e-13
68,5,1.757173e-13
68,6,1.954650e-13
68,7,2.085823e-13
68,8,2.388475e-13
68,9,2.137168e-13
68,10,2.119421e-13
68,11,2.140888e-13
68,12,2.030938e-13
68,13,1.920932e-13
68,14,1.826275e-13
68,15,1.838020e-13
68,16,1.659738e-13
68,17,1.372097e-13
68,18,1.309613e-13
68,19,1.354879e-13
68,20,1.086699e-13
68,21,9.542857e-14
68,22,8.499271e-14
68,23,7.590903e-14
68,24,7.208246e-14
68,25,6.795046e-14
68,26,5.640120e-14
68,27,5.154840e-14
68,28,5.099097e-14
68,29,4.439159e-14
68,30,3.884943e-14
68,31,3.685992e-14
68,32,3.901972e-14
68,33,3.298349e-14
68,34,3.217166e-14
68,35,3.598729e-14
68,36,3.831740e-14
68,37,3.319272e-14
68,38,3.155171e-14
68,39,3.168357e-14
68,40,3.569753e-14
68,41,3.202854e-14
68,42,3.304518e-14
68,43,2.930574e-14
68,44,3.496471e-14
68,45,3.086369e-14
68,46,3.625998e-14
68,47,3.177628e-14
68,48,3.845970e-14
68,49,3.361641e-14
68,50,3.302217e-14
68,51,4.006806e-14
68,52,3.284386e-14
68,53,3.505717e-14
68,54,3.589319e-14
68,55,3.028759e-14
68,56,3.259716e-14
68,57,2.482825e-14
68,58,2.579662e-14
68,59,2.744087e-14
68,60,2.770141e-14
68,61,2.128784e-14
68,62,1.967778e-14
68,63,2.234534e-14
68,64,2.223667e-14
68,65,1.834333e-14
68,66,1.743100e-14
68,67,1.742009e-14
68,68,1.557592e-14
68,69,1.109788e-14
68,70,1.719852e-14
68,71,1.350000e-14
68,72,1.326391e-14
68,73,1.338216e-14
68,74,1.230774e-14
68,75,1.213099e-14
68,76,1.130019e-14
68,77,1.201021e-14
68,78,6.813536e-15
68,79,7.118263e-15
68,80,6.224850e-15
68,81,9.589480e-15
68,82,6.257795e-15
68,83,3.924017e-15
68,84,4.514031e-15
68,85,4.322539e-15
68,86,4.060907e-15
68,87,4.500831e-15
68,88,3.711699e-15
68,89,3.335978e-15
68,90,2.638431e-15
68,91,2.411005e-15
68,92,2.185230e-15
68,93,1.407359e-15
68,94,2.699192e-15
68,95,3.929661e-15
68,96,1.957560e-15
68,97,1.266271e-15
68,98,2.096172e-15
68,99,9.786399e-16
68,100,8.403761e-16
68,101,3.238725e-16
68,102,4.345966e-16
68,103,5.970808e-16
68,104,3.619308e-16
68,105,4.040643e-16
68,106,5.819884e-16
68,107,1.939581e-16
68,108,3.804190e-16
68,109,1.262588e-16
68,110,3.578106e-16
68,111,8.381502e-17
68,112,1.811466e-16
68,113,1.349744e-16
68,114,2.426229e-16
68,115,2.391962e-16
68,116,1.075177e-16
68,117,7.055823e-17
68,118,3.775842e-17
68,119,1.303048e-17
68,120,7.021049e-17
68,121,4.916234e-17
68,122,3.917682e-17
68,123,3.863467e-17
68,124,4.049767e-17
68,125,0.000000e+00
68,126,3.864309e-17
68,127,1.111585e-17
68,128,3.712680e-17
68,129,2.221004e-17
68,130,6.383045e-18
68,131,0.000000e+00
68,132,6.112275e-18
68,133,1.940978e-17
68,134,0.000000e+00
68,135,5.111439e-18
68,136,5.473674e-18
68,137,0.000000e+00
68,138,0.000000e+00
68,139,4.987610e-18
68,140,0.000000e+00
68,141,5.289389e-18
68,142,9.097513e-18
68,143,0.000000e+00
68,144,0.000000e+00
68,145,0.000000e+00
68,146,5.117205e-18
68,147,0.000000e+00
68,148,0.000000e+00
68,149,0.000000e+00
68,150,0.000000e+00
68,151,7.653803e-18
68,152,0.000000e+00
68,153,0.000000e+00
68,154,7.496156e-18
68,155,7.457961e-18
68,156,1.368057e-17
68,157,0.000000e+00
68,158,0.000000e+00
68,159,0.000000e+00
68,160,0.000000e+00
68,161,0.000000e+00
68,162,0.000000e+00
68,163,0.000000e+00
68,164,0.000000e+00
68,165,0.000000e+00
68,166,0.000000e+00
68,167,0.000000e+00
68,168,0.000000e+00
68,169,0.000000e+00
68,170,0.000000e+00
68,171,0.000000e+00
68,172,0.000000e+00
68,173,0.000000e+00
68,174,0.000000e+00
68,175,0.000000e+00
68,176,0.000000e+00
68,177,0.000000e+00
68,178,0.000000e+00
68,179,0.000000e+00
68,180,0.000000e+00
68,181,0.000000e+00
68,182,0.000000e+00
68,183,0.000000e+00
68,184,0.000000e+00
68,185,0.000000e+00
68,186,0.000000e+00
68,187,0.000000e+00
68,188,0.000000e+00
68,189,0.000000e+00
68,190,0.000000e+00
68,191,0.000000e+00
68,192,0.000000e+00
68,193,0.000000e+00
68,194,0.000000e+00
68,195,0.000000e+00
68,196,0.000000e+00
68,197,0.000000e+00
68,198,0.000000e+00
68,199,0.000000e+00
68,200,0.000000e+00
68,201,0.000000e+00
69,0,0.000000e+00
69,1,5.677103e-15
69,2,5.021847e-14
69,3,4.922339e-14
69,4,6.683854e-14
69,5,8.852732e-14
69,6,9.851789e-14
69,7,1.112053e-13
69,8,1.271932e-13
69,9,1.180916e-13
69,10,1.128151e-13
69,11,1.186269e-13
69,12,1.104537e-13
69,13,1.055484e-13
69,14,1.040788e-13
69,15,1.054067e-13
69,16,9.577335e-14
69,17,8.248483e-14
69,18,8.064950e-14
69,19,8.420279e-14
69,20,6.863852e-14
69,21,6.007236e-14
69,22,5.366437e-14
69,23,4.856465e-14
69,24,4.749088e-14
69,25,4.120297e-14
69,26,3.611912e-14
69,27,3.473376e-14
69,28,3.556203e-14
69,29,3.019916e-14
69,30,2.598094e-14
69,31,2.634738e-14
69,32,2.816609e-14
69,33,2.360805e-14
69,34,2.384327e-14
69,35,2.684378e-14
69,36,2.805379e-14
69,37,2.424586e-14
69,38,2.262335e-14
69,39,2.374924e-14
69,40,2.646377e-14
69,41,2.418727e-14
69,42,2.449133e-14
69,43,2.241255e-14
69,44,2.504594e-14
69,45,2.337140e-14
69,46,2.659239e-14
69,47,2.390082e-14
69,48,2.820810e-14
69,49,2.531771e-14
69,50,2.434978e-14
69,51,2.970513e-14
69,52,2.417073e-14
69,53,2.556408e-14
69,54,2.677064e-14
69,55,2.263247e-14
69,56,2.376628e-14
69,57,1.824813e-14
69,58,1.904653e-14
69,59,1.999425e-14
69,60,1.973110e-14
69,61,1.594690e-14
69,62,1.490584e-14
69,63,1.644995e-14
69,64,1.659543e-14
69,65,1.395653e-14
69,66,1.287568e-14
69,67,1.251734e-14
69,68,1.109788e-14
69,69,8.769436e-15
69,70,1.273769e-14
69,71,1.006544e-14
69,72,9.680791e-15
69,73,1.000076e-14
69,74,9.279085e-15
69,75,9.300301e-15
69,76,8.630283e-15
69,77,8.879724e-15
69,78,4.977713e-15
69,79,5.470186e-15
69,80,4.802142e-15
69,81,7.078066e-15
69,82,4.666948e-15
69,83,2.978619e-15
69,84,3.458363e-15
69,85,3.234341e-15
69,86,3.229048e-15
69,87,3.336533e-15
69,88,2.770394e-15
69,89,2.619111e-15
69,90,1.986922e-15
69,91,1.983726e-15
69,92,1.792633e-15
69,93,1.471500e-15
69,94,2.205346e-15
69,95,2.899353e-15
69,96,1.475955e-15
69,97,1.150667e-15
69,98,1.599391e-15
69,99,9.276623e-16
69,100,7.440581e-16
69,101,3.527668e-16
69,102,4.179946e-16
69,103,7.130902e-16
69,104,3.998639e-16
69,105,3.268118e-16
69,106,4.224321e-16
69,107,3.175257e-16
69,108,2.945008e-16
69,109,1.682670e-16
69,110,3.846641e-16
69,111,1.130251e-16
69,112,2.977712e-16
69,113,1.834382e-16
69,114,4.631139e-16
69,115,2.095167e-16
69,116,1.302471e-16
69,117,7.599783e-17
69,118,4.296681e-17
69,119,1.722336e-17
69,120,7.362877e-17
69,121,6.569148e-17
69,122,5.436905e-17
69,123,4.348869e-17
69,124,4.575218e-17
69,125,0.000000e+00
69,126,5.063978e-17
69,127,8.030007e-18
69,128,5.646980e-17
69,129,3.739703e-17
69,130,1.176511e-17
69,131,0.000000e+00
69,132,1.126603e-17
69,133,3.350976e-17
69,134,0.000000e+00
69,135,1.083631e-17
69,136,4.124563e-18
69,137,0.000000e+00
69,138,0.000000e+00
69,139,1.057379e-17
69,140,0.000000e+00
69,141,3.985698e-18
69,142,6.035351e-18
69,143,0.000000e+00
69,144,0.000000e+00
69,145,0.000000e+00
69,146,3.855953e-18
69,147,0.000000e+00
69,148,0.000000e+00
69,149,0.000000e+00
69,150,0.000000e+00
69,151,5.077584e-18
69,152,0.000000e+00
69,153,0.000000e+00
69,154,4.973000e-18
69,155,4.947661e-18
69,156,9.561460e-18
69,157,0.000000e+00
69,158,0.000000e+00
69,159,0.000000e+00
69,160,0.000000e+00
69,161,0.000000e+00
69,162,0.000000e+00
69,163,0.000000e+00
69,164,0.000000e+00
69,165,0.000000e+00
69,166,0.000000e+00
69,167,0.000000e+00
69,168,0.000000e+00
69,169,0.000000e+00
69,170,0.000000e+00
69,171,0.000000e+00
69,172,0.000000e+00
69,173,0.000000e+00
69,174,0.000000e+00
69,175,0.000000e+00
69,176,0.000000e+00
69,177,0.000000e+00
69,178,0.000000e+00
69,179,0.000000e+00
69,180,0.000000e+00
69,181,0.000000e+00
69,182,0.000000e+00
69,183,0.000000e+00
69,184,0.000000e+00
69,185,0.000000e+00
69,186,0.000000e+00
69,187,0.000000e+00
69,188,0.000000e+00
69,189,0.000000e+00
69,190,0.000000e+00
69,191,0.000000e+00
69,192,0.000000e+00
69,193,0.000000e+00
69,194,0.000000e+00
69,195,0.000000e+00
69,196,0.000000e+00
69,197,0.000000e+00
69,198,0.000000e+00
69,199,0.000000e+00
69,200,0.000000e+00
69,201,0.000000e+00
70,0,0.000000e+00
70,1,1.102027e-14
70,2,6.961282e-14
70,3,7.237153e-14
70,4,8.948236e-14
70,5,1.176404e-13
70,6,1.299932e-13
70,7,1.390311e-13
70,8,1.605744e-13
70,9,1.499718e-13
70,10,1.468364e-13
70,11,1.518152e-13
70,12,1.457171e-13
70,13,1.401730e-13
70,14,1.402022e-13
70,15,1.456433e-13
70,16,1.320149e-13
70,17,1.133688e-13
70,18,1.163816e-13
70,19,1.199310e-13
70,20,9.974540e-14
70,21,8.569647e-14
70,22,7.714251e-14
70,23,7.128628e-14
70,24,6.894280e-14
70,25,6.252118e-14
70,26,5.377564e-14
70,27,4.839540e-14
70,28,5.131596e-14
70,29,4.433619e-14
70,30,3.714545e-14
70,31,3.716724e-14
70,32,3.972490e-14
70,33,3.307285e-14
70,34,3.212821e-14
70,35,3.829584e-14
70,36,4.046668e-14
70,37,3.385822e-14
70,38,3.222966e-14
70,39,3.313282e-14
70,40,3.719090e-14
70,41,3.355152e-14
70,42,3.501622e-14
70,43,3.123535e-14
70,44,3.723184e-14
70,45,3.338882e-14
70,46,3.893837e-14
70,47,3.474268e-14
70,48,4.221069e-14
70,49,3.722026e-14
70,50,3.634767e-14
70,51,4.460577e-14
70,52,3.615497e-14
70,53,3.813075e-14
70,54,4.029248e-14
70,55,3.346661e-14
70,56,3.604998e-14
70,57,2.744154e-14
70,58,2.834999e-14
70,59,3.022886e-14
70,60,3.029843e-14
70,61,2.402748e-14
70,62,2.232921e-14
70,63,2.484964e-14
70,64,2.501575e-14
70,65,2.103695e-14
70,66,1.972812e-14
70,67,1.934336e-14
70,68,1.719852e-14
70,69,1.273769e-14
70,70,2.000054e-14
70,71,1.544586e-14
70,72,1.517646e-14
70,73,1.538764e-14
70,74,1.395588e-14
70,75,1.384008e-14
70,76,1.319514e-14
70,77,1.357087e-14
70,78,7.698046e-15
70,79,8.284533e-15
70,80,7.398743e-15
70,81,1.081728e-14
70,82,6.951973e-15
70,83,4.568509e-15
70,84,5.256350e-15
70,85,4.861765e-15
70,86,4.744488e-15
70,87,4.949406e-15
70,88,4.162143e-15
70,89,4.079889e-15
70,90,3.021793e-15
70,91,2.939433e-15
70,92,2.681990e-15
70,93,1.824398e-15
70,94,3.264547e-15
70,95,4.566762e-15
70,96,2.404612e-15
70,97,1.692137e-15
70,98,2.392033e-15
70,99,1.273347e-15
70,100,9.460176e-16
70,101,4.434143e-16
70,102,5.338089e-16
70,103,8.281174e-16
70,104,5.163112e-16
70,105,4.646482e-16
70,106,6.366018e-16
70,107,2.979900e-16
70,108,4.438708e-16
70,109,2.025164e-16
70,110,3.861282e-16
70,111,1.342627e-16
70,112,2.744427e-16
70,113,2.190439e-16
70,114,3.512270e-16
70,115,3.492431e-16
70,116,1.729724e-16
70,117,1.073598e-16
70,118,5.746477e-17
70,119,1.855592e-17
70,120,1.063594e-16
70,121,7.910930e-17
70,122,6.274363e-17
70,123,5.935332e-17
70,124,6.172141e-17
70,125,0.000000e+00
70,126,5.944480e-17
70,127,1.502396e-17
70,128,5.864510e-17
70,129,3.317768e-17
70,130,9.883093e-18
70,131,0.000000e+00
70,132,9.463851e-18
70,133,3.122506e-17
70,134,0.000000e+00
70,135,8.063610e-18
70,136,7.053249e-18
70,137,0.000000e+00
70,138,0.000000e+00
70,139,7.868262e-18
70,140,0.000000e+00
70,141,6.815783e-18
70,142,1.178179e-17
70,143,0.000000e+00
70,144,0.000000e+00
70,145,0.000000e+00
70,146,6.593911e-18
70,147,0.000000e+00
70,148,0.000000e+00
70,149,0.000000e+00
70,150,0.000000e+00
70,151,9.912105e-18
70,152,0.000000e+00
70,153,0.000000e+00
70,154,9.707943e-18
70,155,9.658478e-18
70,156,1.768219e-17
70,157,0.000000e+00
70,158,0.000000e+00
70,159,0.000000e+00
70,160,0.000000e+00
70,161,0.000000e+00
70,162,0.000000e+00
70,163,0.000000e+00
70,164,0.000000e+00
70,165,0.000000e+00
70,166,0.000000e+00
70,167,0.000000e+00
70,168,0.000000e+00
70,169,0.000000e+00
70,170,0.000000e+00
70,171,0.000000e+00
70,172,0.000000e+00
70,173,0.000000e+00
70,174,0.000000e+00
70,175,0.000000e+00
70,176,0.000000e+00
70,177,0.000000e+00
70,178,0.000000e+00
70,179,0.000000e+00
70,180,0.000000e+00
70,181,0.000000e+00
70,182,0.000000e+00
70,183,0.000000e+00
70,184,0.000000e+00
70,185,0.000000e+00
70,186,0.000000e+00
70,187,0.000000e+00
70,188,0.000000e+00
70,189,0.000000e+00
70,190,0.000000e+00
70,191,0.000000e+00
70,192,0.000000e+00
70,193,0.000000e+00
70,194,0.000000e+00
70,195,0.000000e+00
70,196,0.000000e+00
70,197,0.000000e+00
70,198,0.000000e+00
70,199,0.000000e+00
70,200,0.000000e+00
70,201,0.000000e+00
71,0,0.000000e+00
71,1,2.850200e-15
71,2,4.509581e-14
71,3,4.512943e-14
71,4,5.554118e-14
71,5,7.447207e-14
71,6,7.880695e-14
71,7,8.777054e-14
71,8,9.946127e-14
71,9,9.450643e-14
71,10,8.967504e-14
71,11,9.477247e-14
71,12,9.076808e-14
71,13,8.740552e-14
71,14,8.972478e-14
71,15,9.167392e-14
71,16,8.269668e-14
71,17,7.089978e-14
71,18,7.346053e-14
71,19,7.628291e-14
71,20,6.434535e-14
71,21,5.665984e-14
71,22,5.114991e-14
71,23,4.942197e-14
71,24,4.871789e-14
71,25,4.356544e-14
71,26,3.775363e-14
71,27,3.419745e-14
71,28,3.723822e-14
71,29,3.218073e-14
71,30,2.683179e-14
71,31,2.727079e-14
71,32,2.923407e-14
71,33,2.391530e-14
71,34,2.383256e-14
71,35,2.898504e-14
71,36,3.033227e-14
71,37,2.517239e-14
71,38,2.407336e-14
71,39,2.519855e-14
71,40,2.827441e-14
71,41,2.558593e-14
71,42,2.719605e-14
71,43,2.398503e-14
71,44,2.820774e-14
71,45,2.589972e-14
71,46,3.043325e-14
71,47,2.679061e-14
71,48,3.365696e-14
71,49,2.917747e-14
71,50,2.896968e-14
71,51,3.562582e-14
71,52,2.840686e-14
71,53,3.035936e-14
71,54,3.207252e-14
71,55,2.614116e-14
71,56,2.885369e-14
71,57,2.162760e-14
71,58,2.252904e-14
71,59,2.445579e-14
71,60,2.408992e-14
71,61,1.933478e-14
71,62,1.778709e-14
71,63,1.982187e-14
71,64,2.007643e-14
71,65,1.702704e-14
71,66,1.573841e-14
71,67,1.548660e-14
71,68,1.350000e-14
71,69,1.006544e-14
71,70,1.544586e-14
71,71,1.250500e-14
71,72,1.202989e-14
71,73,1.204577e-14
71,74,1.120754e-14
71,75,1.109783e-14
71,76,1.042998e-14
71,77,1.072669e-14
71,78,5.863452e-15
71,79,6.317229e-15
71,80,5.561387e-15
71,81,8.330478e-15
71,82,5.199629e-15
71,83,3.561418e-15
71,84,3.965249e-15
71,85,3.740467e-15
71,86,3.316707e-15
71,87,3.655237e-15
71,88,3.103898e-15
71,89,3.014992e-15
71,90,2.192702e-15
71,91,1.985584e-15
71,92,1.868952e-15
71,93,1.178567e-15
71,94,2.405485e-15
71,95,3.335911e-15
71,96,1.615855e-15
71,97,1.150918e-15
71,98,1.853389e-15
71,99,9.154054e-16
71,100,6.779418e-16
71,101,2.995114e-16
71,102,3.424431e-16
71,103,5.098388e-16
71,104,2.953440e-16
71,105,2.625987e-16
71,106,3.825171e-16
71,107,1.838753e-16
71,108,2.478508e-16
71,109,1.134982e-16
71,110,2.592446e-16
71,111,8.822500e-17
71,112,1.662055e-16
71,113,1.210589e-16
71,114,2.344677e-16
71,115,2.083634e-16
71,116,9.626323e-17
71,117,7.170768e-17
71,118,4.141823e-17
71,119,1.908829e-17
71,120,7.119198e-17
71,121,5.175296e-17
71,122,4.609338e-17
71,123,4.079332e-17
71,124,4.456448e-17
71,125,0.000000e+00
71,126,4.541393e-17
71,127,1.284999e-17
71,128,4.777061e-17
71,129,3.654358e-17
71,130,1.078246e-17
71,131,0.000000e+00
71,132,1.032507e-17
71,133,2.474239e-17
71,134,0.000000e+00
71,135,9.524257e-18
71,136,6.680077e-18
71,137,0.000000e+00
71,138,0.000000e+00
71,139,9.293523e-18
71,140,0.000000e+00
71,141,6.455175e-18
71,142,1.033883e-17
71,143,0.000000e+00
71,144,0.000000e+00
71,145,0.000000e+00
71,146,6.245042e-18
71,147,0.000000e+00
71,148,0.000000e+00
71,149,0.000000e+00
71,150,0.000000e+00
71,151,8.698129e-18
71,152,0.000000e+00
71,153,0.000000e+00
71,154,8.518971e-18
71,155,8.475565e-18
71,156,1.599968e-17
71,157,0.000000e+00
71,158,0.000000e+00
71,159,0.000000e+00
71,160,0.000000e+00
71,161,0.000000e+00
71,162,0.000000e+00
71,163,0.000000e+00
71,164,0.000000e+00
71,165,0.000000e+00
71,166,0.000000e+00
71,167,0.000000e+00
71,168,0.000000e+00
71,169,0.000000e+00
71,170,0.000000e+00
71,171,0.000000e+00
71,172,0.000000e+00
71,173,0.000000e+00
71,174,0.000000e+00
71,175,0.000000e+00
71,176,0.000000e+00
71,177,0.000000e+00
71,178,0.000000e+00
71,179,0.000000e+00
71,180,0.000000e+00
71,181,0.000000e+00
71,182,0.000000e+00
71,183,0.000000e+00
71,184,0.000000e+00
71,185,0.000000e+00
71,186,0.000000e+00
71,187,0.000000e+00
71,188,0.000000e+00
71,189,0.000000e+00
71,190,0.000000e+00
71,191,0.000000e+00
71,192,0.000000e+00
71,193,0.000000e+00
71,194,0.000000e+00
71,195,0.000000e+00
71,196,0.000000e+00
71,197,0.000000e+00
71,198,0.000000e+00
71,199,0.000000e+00
71,200,0.000000e+00
71,201,0.000000e+00
72,0,0.000000e+00
72,1,5.990746e-15
72,2,5.652923e-14
72,3,6.135567e-14
72,4,7.634401e-14
72,5,9.691228e-14
72,6,1.045531e-13
72,7,1.123628e-13
72,8,1.298135e-13
72,9,1.218232e-13
72,10,1.167522e-13
72,11,1.212343e-13
72,12,1.148947e-13
72,13,1.078816e-13
72,14,1.063977e-13
72,15,1.022298e-13
72,16,9.265497e-14
72,17,7.844898e-14
72,18,7.257737e-14
72,19,7.320514e-14
72,20,6.301786e-14
72,21,5.659267e-14
72,22,5.172150e-14
72,23,4.978896e-14
72,24,4.964962e-14
72,25,4.618794e-14
72,26,3.977976e-14
72,27,3.659247e-14
72,28,3.946785e-14
72,29,3.422502e-14
72,30,2.895312e-14
72,31,2.886389e-14
72,32,3.049241e-14
72,33,2.531352e-14
72,34,2.465317e-14
72,35,2.969636e-14
72,36,3.119847e-14
72,37,2.610461e-14
72,38,2.476391e-14
72,39,2.585526e-14
72,40,2.841903e-14
72,41,2.586136e-14
72,42,2.726915e-14
72,43,2.408212e-14
72,44,2.850449e-14
72,45,2.545942e-14
72,46,3.029549e-14
72,47,2.677367e-14
72,48,3.312560e-14
72,49,2.912599e-14
72,50,2.836808e-14
72,51,3.487616e-14
72,52,2.810652e-14
72,53,2.998395e-14
72,54,3.112772e-14
72,55,2.590901e-14
72,56,2.825721e-14
72,57,2.116685e-14
72,58,2.201401e-14
72,59,2.383180e-14
72,60,2.398097e-14
72,61,1.879240e-14
72,62,1.710567e-14
72,63,1.939369e-14
72,64,1.935244e-14
72,65,1.637518e-14
72,66,1.537195e-14
72,67,1.493408e-14
72,68,1.326391e-14
72,69,9.680791e-15
72,70,1.517646e-14
72,71,1.202989e-14
72,72,1.221476e-14
72,73,1.177700e-14
72,74,1.088796e-14
72,75,1.087071e-14
72,76,1.022159e-14
72,77,1.059469e-14
72,78,5.738489e-15
72,79,6.158285e-15
72,80,5.564210e-15
72,81,8.264866e-15
72,82,5.094591e-15
72,83,3.547614e-15
72,84,4.057333e-15
72,85,3.681147e-15
72,86,3.226393e-15
72,87,3.577236e-15
72,88,3.092333e-15
72,89,2.886882e-15
72,90,2.120374e-15
72,91,1.869108e-15
72,92,1.735708e-15
72,93,1.162708e-15
72,94,2.277729e-15
72,95,3.272024e-15
72,96,1.761873e-15
72,97,1.073116e-15
72,98,1.785811e-15
72,99,7.588015e-16
72,100,5.892471e-16
72,101,2.331183e-16
72,102,3.007734e-16
72,103,4.711601e-16
72,104,2.593121e-16
72,105,2.674526e-16
72,106,4.381670e-16
72,107,1.151501e-16
72,108,2.825115e-16
72,109,7.158778e-17
72,110,2.330282e-16
72,111,5.756928e-17
72,112,1.077067e-16
72,113,6.842583e-17
72,114,1.731794e-16
72,115,2.406633e-16
72,116,5.159847e-17
72,117,5.633486e-17
72,118,3.307965e-17
72,119,1.738132e-17
72,120,5.685854e-17
72,121,3.169118e-17
72,122,3.257045e-17
72,123,3.191625e-17
72,124,3.645994e-17
72,125,0.000000e+00
72,126,3.341288e-17
72,127,1.449631e-17
72,128,3.264423e-17
72,129,2.951610e-17
72,130,8.200195e-18
72,131,0.000000e+00
72,132,7.852342e-18
72,133,1.571237e-17
72,134,0.000000e+00
72,135,6.765423e-18
72,136,7.594887e-18
72,137,0.000000e+00
72,138,0.000000e+00
72,139,6.601525e-18
72,140,0.000000e+00
72,141,7.339186e-18
72,142,1.176756e-17
72,143,0.000000e+00
72,144,0.000000e+00
72,145,0.000000e+00
72,146,7.100276e-18
72,147,0.000000e+00
72,148,0.000000e+00
72,149,0.000000e+00
72,150,0.000000e+00
72,151,9.900133e-18
72,152,0.000000e+00
72,153,0.000000e+00
72,154,9.696217e-18
72,155,9.646812e-18
72,156,1.820250e-17
72,157,0.000000e+00
72,158,0.000000e+00
72,159,0.000000e+00
72,160,0.000000e+00
72,161,0.000000e+00
72,162,0.000000e+00
72,163,0.000000e+00
72,164,0.000000e+00
72,165,0.000000e+00
72,166,0.000000e+00
72,167,0.000000e+00
72,168,0.000000e+00
72,169,0.000000e+00
72,170,0.000000e+00
72,171,0.000000e+00
72,172,0.000000e+00
72,173,0.000000e+00
72,174,0.000000e+00
72,175,0.000000e+00
72,176,0.000000e+00
72,177,0.000000e+00
72,178,0.000000e+00
72,179,0.000000e+00
72,180,0.000000e+00
72,181,0.000000e+00
72,182,0.000000e+00
72,183,0.000000e+00
72,184,0.000000e+00
72,185,0.000000e+00
72,186,0.000000e+00
72,187,0.000000e+00
72,188,0.000000e+00
72,189,0.000000e+00
72,190,0.000000e+00
72,191,0.000000e+00
72,192,0.000000e+00
72,193,0.000000e+00
72,194,0.000000e+00
72,195,0.000000e+00
72,196,0.000000e+00
72,197,0.000000e+00
72,198,0.000000e+00
72,199,0.000000e+00
72,200,0.000000e+00
72,201,0.000000e+00
73,0,0.000000e+00
73,1,4.649845e-15
73,2,5.562261e-14
73,3,5.657087e-14
73,4,6.861320e-14
73,5,9.050624e-14
73,6,1.003740e-13
73,7,1.087692e-13
73,8,1.223983e-13
73,9,1.141489e-13
73,10,1.121330e-13
73,11,1.174848e-13
73,12,1.132395e-13
73,13,1.110098e-13
73,14,1.112352e-13
73,15,1.181809e-13
73,16,1.071075e-13
73,17,9.112816e-14
73,18,9.685962e-14
73,19,9.973722e-14
73,20,8.288225e-14
73,21,7.085982e-14
73,22,6.319264e-14
73,23,5.779514e-14
73,24,5.594182e-14
73,25,4.933736e-14
73,26,4.199211e-14
73,27,3.789963e-14
73,28,4.010469e-14
73,29,3.385717e-14
73,30,2.859864e-14
73,31,2.852225e-14
73,32,3.049258e-14
73,33,2.493136e-14
73,34,2.462405e-14
73,35,2.950068e-14
73,36,3.064234e-14
73,37,2.584162e-14
73,38,2.459203e-14
73,39,2.531572e-14
73,40,2.811971e-14
73,41,2.564291e-14
73,42,2.691953e-14
73,43,2.371442e-14
73,44,2.828578e-14
73,45,2.543256e-14
73,46,2.915194e-14
73,47,2.651765e-14
73,48,3.255601e-14
73,49,2.836716e-14
73,50,2.778139e-14
73,51,3.482909e-14
73,52,2.794356e-14
73,53,2.941524e-14
73,54,3.104992e-14
73,55,2.581593e-14
73,56,2.786208e-14
73,57,2.097382e-14
73,58,2.194653e-14
73,59,2.361967e-14
73,60,2.361032e-14
73,61,1.856562e-14
73,62,1.722130e-14
73,63,1.936452e-14
73,64,1.975343e-14
73,65,1.662714e-14
73,66,1.540842e-14
73,67,1.519930e-14
73,68,1.338216e-14
73,69,1.000076e-14
73,70,1.538764e-14
73,71,1.204577e-14
73,72,1.177700e-14
73,73,1.242853e-14
73,74,1.104533e-14
73,75,1.109586e-14
73,76,1.057895e-14
73,77,1.089551e-14
73,78,6.103571e-15
73,79,6.713230e-15
73,80,5.875263e-15
73,81,8.722251e-15
73,82,5.573779e-15
73,83,3.698031e-15
73,84,4.164994e-15
73,85,3.896313e-15
73,86,3.791672e-15
73,87,4.006779e-15
73,88,3.343797e-15
73,89,3.228207e-15
73,90,2.447073e-15
73,91,2.398972e-15
73,92,2.200304e-15
73,93,1.630654e-15
73,94,2.716438e-15
73,95,3.697852e-15
73,96,1.932552e-15
73,97,1.443775e-15
73,98,2.050385e-15
73,99,1.182734e-15
73,100,9.121761e-16
73,101,4.523804e-16
73,102,5.239737e-16
73,103,7.671304e-16
73,104,4.890480e-16
73,105,3.960994e-16
73,106,5.501484e-16
73,107,3.074273e-16
73,108,3.516039e-16
73,109,1.804099e-16
73,110,3.953081e-16
73,111,1.441381e-16
73,112,2.731842e-16
73,113,2.045896e-16
73,114,3.747970e-16
73,115,2.745360e-16
73,116,1.633977e-16
73,117,9.814098e-17
73,118,5.641344e-17
73,119,2.564458e-17
73,120,9.433839e-17
73,121,8.563717e-17
73,122,7.159840e-17
73,123,5.609347e-17
73,124,5.946810e-17
73,125,0.000000e+00
73,126,6.903958e-17
73,127,1.068437e-17
73,128,7.727032e-17
73,129,5.554789e-17
73,130,1.703086e-17
73,131,0.000000e+00
73,132,1.630841e-17
73,133,4.437073e-17
73,134,0.000000e+00
73,135,1.607144e-17
73,136,6.596090e-18
73,137,0.000000e+00
73,138,0.000000e+00
73,139,1.568210e-17
73,140,0.000000e+00
73,141,6.374015e-18
73,142,8.399901e-18
73,143,0.000000e+00
73,144,0.000000e+00
73,145,0.000000e+00
73,146,6.166524e-18
73,147,0.000000e+00
73,148,0.000000e+00
73,149,0.000000e+00
73,150,0.000000e+00
73,151,7.066898e-18
73,152,0.000000e+00
73,153,0.000000e+00
73,154,6.921339e-18
73,155,6.886073e-18
73,156,1.414987e-17
73,157,0.000000e+00
73,158,0.000000e+00
73,159,0.000000e+00
73,160,0.000000e+00
73,161,0.000000e+00
73,162,0.000000e+00
73,163,0.000000e+00
73,164,0.000000e+00
73,165,0.000000e+00
73,166,0.000000e+00
73,167,0.000000e+00
73,168,0.000000e+00
73,169,0.000000e+00
73,170,0.000000e+00
73,171,0.000000e+00
73,172,0.000000e+00
73,173,0.000000e+00
73,174,0.000000e+00
73,175,0.000000e+00
73,176,0.000000e+00
73,177,0.000000e+00
73,178,0.000000e+00
73,179,0.000000e+00
73,180,0.000000e+00
73,181,0.000000e+00
73,182,0.000000e+00
73,183,0.000000e+00
73,184,0.000000e+00
73,185,0.000000e+00
73,186,0.000000e+00
73,187,0.000000e+00
73,188,0.000000e+00
73,189,0.000000e+00
73,190,0.000000e+00
73,191,0.000000e+00
73,192,0.000000e+00
73,193,0.000000e+00
73,194,0.000000e+00
73,195,0.000000e+00
73,196,0.000000e+00
73,197,0.000000e+00
73,198,0.000000e+00
73,199,0.000000e+00
73,200,0.000000e+00
73,201,0.000000e+00
74,0,0.000000e+00
74,1,6.162888e-15
74,2,5.290236e-14
74,3,5.656563e-14
74,4,6.571608e-14
74,5,8.800852e-14
74,6,9.522216e-14
74,7,1.017310e-13
74,8,1.159331e-13
74,9,1.072090e-13
74,10,1.069608e-13
74,11,1.109012e-13
74,12,1.034948e-13
74,13,1.038632e-13
74,14,1.022494e-13
74,15,1.086271e-13
74,16,9.727493e-14
74,17,8.394701e-14
74,18,8.708144e-14
74,19,9.177251e-14
74,20,7.475958e-14
74,21,6.550244e-14
74,22,5.945880e-14
74,23,5.423003e-14
74,24,5.491916e-14
74,25,4.861522e-14
74,26,4.043996e-14
74,27,3.723861e-14
74,28,3.809924e-14
74,29,3.203763e-14
74,30,2.728400e-14
74,31,2.719134e-14
74,32,2.931891e-14
74,33,2.312437e-14
74,34,2.336515e-14
74,35,2.793377e-14
74,36,2.920728e-14
74,37,2.429752e-14
74,38,2.302178e-14
74,39,2.441960e-14
74,40,2.732586e-14
74,41,2.487443e-14
74,42,2.584845e-14
74,43,2.281660e-14
74,44,2.637736e-14
74,45,2.432952e-14
74,46,2.817031e-14
74,47,2.494445e-14
74,48,3.082271e-14
74,49,2.713231e-14
74,50,2.644795e-14
74,51,3.302999e-14
74,52,2.626655e-14
74,53,2.816420e-14
74,54,2.924954e-14
74,55,2.415072e-14
74,56,2.637399e-14
74,57,1.979699e-14
74,58,2.083098e-14
74,59,2.257876e-14
74,60,2.220694e-14
74,61,1.755603e-14
74,62,1.614370e-14
74,63,1.800719e-14
74,64,1.828371e-14
74,65,1.550537e-14
74,66,1.441247e-14
74,67,1.408484e-14
74,68,1.230774e-14
74,69,9.279085e-15
74,70,1.395588e-14
74,71,1.120754e-14
74,72,1.088796e-14
74,73,1.104533e-14
74,74,1.050727e-14
74,75,1.028587e-14
74,76,9.550043e-15
74,77,9.983802e-15
74,78,5.350270e-15
74,79,5.833940e-15
74,80,5.113932e-15
74,81,7.826833e-15
74,82,4.846889e-15
74,83,3.255789e-15
74,84,3.633023e-15
74,85,3.388049e-15
74,86,3.075452e-15
74,87,3.402002e-15
74,88,2.847676e-15
74,89,2.671554e-15
74,90,2.049423e-15
74,91,1.856349e-15
74,92,1.718347e-15
74,93,1.265303e-15
74,94,2.265511e-15
74,95,3.096470e-15
74,96,1.533586e-15
74,97,1.061058e-15
74,98,1.712977e-15
74,99,8.324791e-16
74,100,6.683990e-16
74,101,2.694966e-16
74,102,3.313819e-16
74,103,5.631761e-16
74,104,3.059485e-16
74,105,2.626942e-16
74,106,3.837414e-16
74,107,2.419124e-16
74,108,2.418083e-16
74,109,1.145716e-16
74,110,3.240496e-16
74,111,7.262069e-17
74,112,2.300405e-16
74,113,1.212960e-16
74,114,3.819594e-16
74,115,1.688809e-16
74,116,8.309076e-17
74,117,5.703804e-17
74,118,3.230792e-17
74,119,1.606934e-17
74,120,5.432441e-17
74,121,4.494387e-17
74,122,3.959789e-17
74,123,3.197381e-17
74,124,3.485927e-17
74,125,0.000000e+00
74,126,3.889308e-17
74,127,8.070179e-18
74,128,4.199153e-17
74,129,3.192491e-17
74,130,9.580617e-18
74,131,0.000000e+00
74,132,9.174206e-18
74,133,1.948889e-17
74,134,0.000000e+00
74,135,8.606821e-18
74,136,5.153037e-18
74,137,0.000000e+00
74,138,0.000000e+00
74,139,8.398313e-18
74,140,0.000000e+00
74,141,4.979547e-18
74,142,6.248469e-18
74,143,0.000000e+00
74,144,0.000000e+00
74,145,0.000000e+00
74,146,4.817450e-18
74,147,0.000000e+00
74,148,0.000000e+00
74,149,0.000000e+00
74,150,0.000000e+00
74,151,5.256882e-18
74,152,0.000000e+00
74,153,0.000000e+00
74,154,5.148604e-18
74,155,5.122371e-18
74,156,1.076829e-17
74,157,0.000000e+00
74,158,0.000000e+00
74,159,0.000000e+00
74,160,0.000000e+00
74,161,0.000000e+00
74,162,0.000000e+00
74,163,0.000000e+00
74,164,0.000000e+00
74,165,0.000000e+00
74,166,0.000000e+00
74,167,0.000000e+00
74,168,0.000000e+00
74,169,0.000000e+00
74,170,0.000000e+00
74,171,0.000000e+00
74,172,0.000000e+00
74,173,0.000000e+00
74,174,0.000000e+00
74,175,0.000000e+00
74,176,0.000000e+00
74,177,0.000000e+00
74,178,0.000000e+00
74,179,0.000000e+00
74,180,0.000000e+00
74,181,0.000000e+00
74,182,0.000000e+00
74,183,0.000000e+00
74,184,0.000000e+00
74,185,0.000000e+00
74,186,0.000000e+00
74,187,0.000000e+00
74,188,0.000000e+00
74,189,0.000000e+00
74,190,0.000000e+00
74,191,0.000000e+00
74,192,0.000000e+00
74,193,0.000000e+00
74,194,0.000000e+00
74,195,0.000000e+00
74,196,0.000000e+00
74,197,0.000000e+00
74,198,0.000000e+00
74,199,0.000000e+00
74,200,0.000000e+00
74,201,0.000000e+00
75,0,0.000000e+00
75,1,5.034769e-15
75,2,5.541708e-14
75,3,5.585093e-14
75,4,7.417410e-14
75,5,9.656345e-14
75,6,1.051693e-13
75,7,1.168792e-13
75,8,1.325029e-13
75,9,1.245295e-13
75,10,1.164198e-13
75,11,1.228586e-13
75,12,1.143821e-13
75,13,1.094831e-13
75,14,1.069464e-13
75,15,1.070037e-13
75,16,9.760226e-14
75,17,8.434316e-14
75,18,8.384896e-14
75,19,8.897786e-14
75,20,7.466224e-14
75,21,6.643306e-14
75,22,5.991854e-14
75,23,5.424190e-14
75,24,5.337180e-14
75,25,4.662854e-14
75,26,3.941412e-14
75,27,3.685316e-14
75,28,3.822389e-14
75,29,3.207376e-14
75,30,2.749482e-14
75,31,2.755007e-14
75,32,2.954095e-14
75,33,2.410090e-14
75,34,2.468038e-14
75,35,2.856038e-14
75,36,2.959226e-14
75,37,2.529381e-14
75,38,2.381417e-14
75,39,2.499307e-14
75,40,2.750847e-14
75,41,2.519734e-14
75,42,2.616864e-14
75,43,2.330610e-14
75,44,2.645928e-14
75,45,2.446606e-14
75,46,2.826105e-14
75,47,2.535050e-14
75,48,3.087035e-14
75,49,2.721129e-14
75,50,2.635507e-14
75,51,3.268970e-14
75,52,2.613812e-14
75,53,2.802578e-14
75,54,2.892592e-14
75,55,2.438273e-14
75,56,2.611024e-14
75,57,1.958273e-14
75,58,2.065694e-14
75,59,2.224715e-14
75,60,2.201741e-14
75,61,1.736449e-14
75,62,1.595749e-14
75,63,1.806823e-14
75,64,1.819734e-14
75,65,1.536209e-14
75,66,1.418727e-14
75,67,1.387378e-14
75,68,1.213099e-14
75,69,9.300301e-15
75,70,1.384008e-14
75,71,1.109783e-14
75,72,1.087071e-14
75,73,1.109586e-14
75,74,1.028587e-14
75,75,1.055020e-14
75,76,9.665967e-15
75,77,9.997220e-15
75,78,5.372802e-15
75,79,5.933693e-15
75,80,5.232786e-15
75,81,7.830882e-15
75,82,4.961835e-15
75,83,3.349614e-15
75,84,3.788307e-15
75,85,3.488015e-15
75,86,3.177645e-15
75,87,3.484334e-15
75,88,2.956802e-15
75,89,2.674295e-15
75,90,2.033246e-15
75,91,1.915598e-15
75,92,1.749445e-15
75,93,1.461057e-15
75,94,2.321005e-15
75,95,3.103426e-15
75,96,1.626534e-15
75,97,1.153502e-15
75,98,1.829638e-15
75,99,9.474956e-16
75,100,7.863657e-16
75,101,3.566470e-16
75,102,4.241320e-16
75,103,6.871596e-16
75,104,3.768995e-16
75,105,3.039049e-16
75,106,4.712157e-16
75,107,2.742700e-16
75,108,2.720047e-16
75,109,1.153127e-16
75,110,3.938533e-16
75,111,1.046197e-16
75,112,2.518319e-16
75,113,1.279347e-16
75,114,4.338254e-16
75,115,2.088633e-16
75,116,9.096717e-17
75,117,6.793697e-17
75,118,4.245836e-17
75,119,2.766787e-17
75,120,6.280349e-17
75,121,6.104995e-17
75,122,5.916684e-17
75,123,4.016651e-17
75,124,4.563256e-17
75,125,0.000000e+00
75,126,5.782692e-17
75,127,9.216835e-18
75,128,6.873191e-17
75,129,6.045828e-17
75,130,1.844895e-17
75,131,0.000000e+00
75,132,1.766634e-17
75,133,3.838133e-17
75,134,0.000000e+00
75,135,1.760886e-17
75,136,7.046974e-18
75,137,0.000000e+00
75,138,0.000000e+00
75,139,1.718227e-17
75,140,0.000000e+00
75,141,6.809719e-18
75,142,6.872618e-18
75,143,0.000000e+00
75,144,0.000000e+00
75,145,0.000000e+00
75,146,6.588045e-18
75,147,0.000000e+00
75,148,0.000000e+00
75,149,0.000000e+00
75,150,0.000000e+00
75,151,5.781983e-18
75,152,0.000000e+00
75,153,0.000000e+00
75,154,5.662890e-18
75,155,5.634036e-18
75,156,1.320184e-17
75,157,0.000000e+00
75,158,0.000000e+00
75,159,0.000000e+00
75,160,0.000000e+00
75,161,0.000000e+00
75,162,0.000000e+00
75,163,0.000000e+00
75,164,0.000000e+00
75,165,0.000000e+00
75,166,0.000000e+00
75,167,0.000000e+00
75,168,0.000000e+00
75,169,0.000000e+00
75,170,0.000000e+00
75,171,0.000000e+00
75,172,0.000000e+00
75,173,0.000000e+00
75,174,0.000000e+00
75,175,0.000000e+00
75,176,0.000000e+00
75,177,0.000000e+00
75,178,0.000000e+00
75,179,0.000000e+00
75,180,0.000000e+00
75,181,0.000000e+00
75,182,0.000000e+00
75,183,0.000000e+00
75,184,0.000000e+00
75,185,0.000000e+00
75,186,0.000000e+00
75,187,0.000000e+00
75,188,0.000000e+00
75,189,0.000000e+00
75,190,0.000000e+00
75,191,0.000000e+00
75,192,0.000000e+00
75,193,0.000000e+00
75,194,0.000000e+00
75,195,0.000000e+00
75,196,0.000000e+00
75,197,0.000000e+00
75,198,0.000000e+00
75,199,0.000000e+00
75,200,0.000000e+00
75,201,0.000000e+00
76,0,0.000000e+00
76,1,-2.583807e-15
76,2,2.774298e-14
76,3,2.158239e-14
76,4,2.887400e-14
76,5,4.322044e-14
76,6,4.768101e-14
76,7,5.769163e-14
76,8,6.551585e-14
76,9,6.400938e-14
76,10,5.879046e-14
76,11,6.616954e-14
76,12,6.466555e-14
76,13,6.611485e-14
76,14,7.167179e-14
76,15,8.290640e-14
76,16,7.543710e-14
76,17,6.739342e-14
76,18,8.219711e-14
76,19,8.557678e-14
76,20,7.213794e-14
76,21,6.110045e-14
76,22,5.386402e-14
76,23,4.867327e-14
76,24,4.619875e-14
76,25,3.773277e-14
76,26,3.225491e-14
76,27,2.875746e-14
76,28,3.219107e-14
76,29,2.681724e-14
76,30,2.154399e-14
76,31,2.268841e-14
76,32,2.447474e-14
76,33,1.961990e-14
76,34,1.979281e-14
76,35,2.466674e-14
76,36,2.543144e-14
76,37,2.083735e-14
76,38,1.970410e-14
76,39,2.126868e-14
76,40,2.303098e-14
76,41,2.131853e-14
76,42,2.269663e-14
76,43,1.974695e-14
76,44,2.314542e-14
76,45,2.142723e-14
76,46,2.471441e-14
76,47,2.249045e-14
76,48,2.800713e-14
76,49,2.446643e-14
76,50,2.399532e-14
76,51,3.016799e-14
76,52,2.388220e-14
76,53,2.515254e-14
76,54,2.691229e-14
76,55,2.208925e-14
76,56,2.404528e-14
76,57,1.790819e-14
76,58,1.875395e-14
76,59,2.036703e-14
76,60,2.012392e-14
76,61,1.614360e-14
76,62,1.488081e-14
76,63,1.660661e-14
76,64,1.695463e-14
76,65,1.450818e-14
76,66,1.329473e-14
76,67,1.289137e-14
76,68,1.130019e-14
76,69,8.630283e-15
76,70,1.319514e-14
76,71,1.042998e-14
76,72,1.022159e-14
76,73,1.057895e-14
76,74,9.550043e-15
76,75,9.665967e-15
76,76,9.370331e-15
76,77,9.374712e-15
76,78,5.064923e-15
76,79,5.690521e-15
76,80,5.043027e-15
76,81,7.373323e-15
76,82,4.521061e-15
76,83,3.196188e-15
76,84,3.576260e-15
76,85,3.247509e-15
76,86,3.010815e-15
76,87,3.170167e-15
76,88,2.709612e-15
76,89,2.689131e-15
76,90,1.928198e-15
76,91,1.850674e-15
76,92,1.740373e-15
76,93,1.315323e-15
76,94,2.195141e-15
76,95,2.954472e-15
76,96,1.534117e-15
76,97,1.164953e-15
76,98,1.682567e-15
76,99,9.261182e-16
76,100,6.719793e-16
76,101,3.328265e-16
76,102,3.709391e-16
76,103,6.099067e-16
76,104,3.526101e-16
76,105,2.673978e-16
76,106,3.722087e-16
76,107,2.415202e-16
76,108,2.458828e-16
76,109,1.248778e-16
76,110,2.826218e-16
76,111,1.084839e-16
76,112,2.162200e-16
76,113,1.419700e-16
76,114,3.224617e-16
76,115,2.251420e-16
76,116,1.116358e-16
76,117,7.272458e-17
76,118,4.282936e-17
76,119,2.291558e-17
76,120,6.826658e-17
76,121,6.415964e-17
76,122,5.767345e-17
76,123,4.199406e-17
76,124,4.603202e-17
76,125,0.000000e+00
76,126,5.507782e-17
76,127,8.507557e-18
76,128,6.358671e-17
76,129,4.969979e-17
76,130,1.539110e-17
76,131,0.000000e+00
76,132,1.473821e-17
76,133,3.475411e-17
76,134,0.000000e+00
76,135,1.439154e-17
76,136,5.732850e-18
76,137,0.000000e+00
76,138,0.000000e+00
76,139,1.404289e-17
76,140,0.000000e+00
76,141,5.539838e-18
76,142,6.223543e-18
76,143,0.000000e+00
76,144,0.000000e+00
76,145,0.000000e+00
76,146,5.359502e-18
76,147,0.000000e+00
76,148,0.000000e+00
76,149,0.000000e+00
76,150,0.000000e+00
76,151,5.235912e-18
76,152,0.000000e+00
76,153,0.000000e+00
76,154,5.128066e-18
76,155,5.101937e-18
76,156,1.131644e-17
76,157,0.000000e+00
76,158,0.000000e+00
76,159,0.000000e+00
76,160,0.000000e+00
76,161,0.000000e+00
76,162,0.000000e+00
76,163,0.000000e+00
76,164,0.000000e+00
76,165,0.000000e+00
76,166,0.000000e+00
76,167,0.000000e+00
76,168,0.000000e+00
76,169,0.000000e+00
76,170,0.000000e+00
76,171,0.000000e+00
76,172,0.000000e+00
76,173,0.000000e+00
76,174,0.000000e+00
76,175,0.000000e+00
76,176,0.000000e+00
76,177,0.000000e+00
76,178,0.000000e+00
76,179,0.000000e+00
76,180,0.000000e+00
76,181,0.000000e+00
76,182,0.000000e+00
76,183,0.000000e+00
76,184,0.000000e+00
76,185,0.000000e+00
76,186,0.000000e+00
76,187,0.000000e+00
76,188,0.000000e+00
76,189,0.000000e+00
76,190,0.000000e+00
76,191,0.000000e+00
76,192,0.000000e+00
76,193,0.000000e+00
76,194,0.000000e+00
76,195,0.000000e+00
76,196,0.000000e+00
76,197,0.000000e+00
76,198,0.000000e+00
76,199,0.000000e+00
76,200,0.000000e+00
76,201,0.000000e+00
77,0,0.000000e+00
77,1,1.184914e-14
77,2,6.510286e-14
77,3,7.305300e-14
77,4,8.198288e-14
77,5,1.037290e-13
77,6,1.136929e-13
77,7,1.169527e-13
77,8,1.356892e-13
77,9,1.236472e-13
77,10,1.281572e-13
77,11,1.299495e-13
77,12,1.216834e-13
77,13,1.219424e-13
77,14,1.178992e-13
77,15,1.257161e-13
77,16,1.141541e-13
77,17,9.890679e-14
77,18,1.062238e-13
77,19,1.160241e-13
77,20,9.674330e-14
77,21,8.475619e-14
77,22,7.787000e-14
77,23,6.796703e-14
77,24,6.631928e-14
77,25,5.934355e-14
77,26,4.764216e-14
77,27,4.238835e-14
77,28,4.131173e-14
77,29,3.489406e-14
77,30,3.019190e-14
77,31,2.860604e-14
77,32,3.038988e-14
77,33,2.415894e-14
77,34,2.356233e-14
77,35,2.777024e-14
77,36,2.941096e-14
77,37,2.454322e-14
77,38,2.330954e-14
77,39,2.409703e-14
77,40,2.700391e-14
77,41,2.442572e-14
77,42,2.541096e-14
77,43,2.206553e-14
77,44,2.623704e-14
77,45,2.350527e-14
77,46,2.721466e-14
77,47,2.425598e-14
77,48,2.985747e-14
77,49,2.605517e-14
77,50,2.549216e-14
77,51,3.180239e-14
77,52,2.552103e-14
77,53,2.707745e-14
77,54,2.799615e-14
77,55,2.335006e-14
77,56,2.521362e-14
77,57,1.907421e-14
77,58,2.010735e-14
77,59,2.162909e-14
77,60,2.165604e-14
77,61,1.678635e-14
77,62,1.530640e-14
77,63,1.737977e-14
77,64,1.762976e-14
77,65,1.488773e-14
77,66,1.392882e-14
77,67,1.372201e-14
77,68,1.201021e-14
77,69,8.879724e-15
77,70,1.357087e-14
77,71,1.072669e-14
77,72,1.059469e-14
77,73,1.089551e-14
77,74,9.983802e-15
77,75,9.997220e-15
77,76,9.374712e-15
77,77,1.003669e-14
77,78,5.460516e-15
77,79,5.872494e-15
77,80,5.159977e-15
77,81,7.864712e-15
77,82,5.034021e-15
77,83,3.276118e-15
77,84,3.674152e-15
77,85,3.433144e-15
77,86,3.205891e-15
77,87,3.544128e-15
77,88,2.950888e-15
77,89,2.686644e-15
77,90,2.114317e-15
77,91,2.006962e-15
77,92,1.814724e-15
77,93,1.341769e-15
77,94,2.303618e-15
77,95,3.263733e-15
77,96,1.643444e-15
77,97,1.158989e-15
77,98,1.854064e-15
77,99,9.593737e-16
77,100,7.870878e-16
77,101,3.545017e-16
77,102,4.274356e-16
77,103,6.587478e-16
77,104,3.701681e-16
77,105,3.384442e-16
77,106,5.162243e-16
77,107,2.569919e-16
77,108,3.081715e-16
77,109,1.331528e-16
77,110,3.867396e-16
77,111,9.346680e-17
77,112,2.397883e-16
77,113,1.416106e-16
77,114,3.809639e-16
77,115,2.198601e-16
77,116,1.052928e-16
77,117,7.750028e-17
77,118,4.520954e-17
77,119,2.231825e-17
77,120,7.572376e-17
77,121,5.871648e-17
77,122,5.297429e-17
77,123,4.438129e-17
77,124,4.855400e-17
77,125,0.000000e+00
77,126,5.192962e-17
77,127,1.288592e-17
77,128,5.569453e-17
77,129,4.403734e-17
77,130,1.298725e-17
77,131,0.000000e+00
77,132,1.243633e-17
77,133,2.474681e-17
77,134,0.000000e+00
77,135,1.180256e-17
77,136,7.455032e-18
77,137,0.000000e+00
77,138,0.000000e+00
77,139,1.151663e-17
77,140,0.000000e+00
77,141,7.204039e-18
77,142,1.019303e-17
77,143,0.000000e+00
77,144,0.000000e+00
77,145,0.000000e+00
77,146,6.969529e-18
77,147,0.000000e+00
77,148,0.000000e+00
77,149,0.000000e+00
77,150,0.000000e+00
77,151,8.575467e-18
77,152,0.000000e+00
77,153,0.000000e+00
77,154,8.398836e-18
77,155,8.356041e-18
77,156,1.662979e-17
77,157,0.000000e+00
77,158,0.000000e+00
77,159,0.000000e+00
77,160,0.000000e+00
77,161,0.000000e+00
77,162,0.000000e+00
77,163,0.000000e+00
77,164,0.000000e+00
77,165,0.000000e+00
77,166,0.000000e+00
77,167,0.000000e+00
77,168,0.000000e+00
77,169,0.000000e+00
77,170,0.000000e+00
77,171,0.000000e+00
77,172,0.000000e+00
77,173,0.000000e+00
77,174,0.000000e+00
77,175,0.000000e+00
77,176,0.000000e+00
77,177,0.000000e+00
77,178,0.000000e+00
77,179,0.000000e+00
77,180,0.000000e+00
77,181,0.000000e+00
77,182,0.000000e+00
77,183,0.000000e+00
77,184,0.000000e+00
77,185,0.000000e+00
77,186,0.000000e+00
77,187,0.000000e+00
77,188,0.000000e+00
77,189,0.000000e+00
77,190,0.000000e+00
77,191,0.000000e+00
77,192,0.000000e+00
77,193,0.000000e+00
77,194,0.000000e+00
77,195,0.000000e+00
77,196,0.000000e+00
77,197,0.000000e+00
77,198,0.000000e+00
77,199,0.000000e+00
77,200,0.000000e+00
77,201,0.000000e+00
78,0,0.000000e+00
78,1,1.374969e-14
78,2,5.164383e-14
78,3,6.113992e-14
78,4,6.889126e-14
78,5,8.413452e-14
78,6,9.599463e-14
78,7,9.687267e-14
78,8,1.101244e-13
78,9,9.859920e-14
78,10,1.033517e-13
78,11,1.017962e-13
78,12,9.678657e-14
78,13,9.555872e-14
78,14,8.936378e-14
78,15,9.489792e-14
78,16,8.714189e-14
78,17,7.337239e-14
78,18,7.725507e-14
78,19,8.345128e-14
78,20,6.791738e-14
78,21,5.870604e-14
78,22,5.419091e-14
78,23,4.580691e-14
78,24,4.353625e-14
78,25,4.047273e-14
78,26,3.202673e-14
78,27,2.751528e-14
78,28,2.558136e-14
78,29,2.218606e-14
78,30,2.000993e-14
78,31,1.793825e-14
78,32,1.882830e-14
78,33,1.562774e-14
78,34,1.447282e-14
78,35,1.618889e-14
78,36,1.773054e-14
78,37,1.503559e-14
78,38,1.438741e-14
78,39,1.379944e-14
78,40,1.635576e-14
78,41,1.433768e-14
78,42,1.442216e-14
78,43,1.308234e-14
78,44,1.570487e-14
78,45,1.354028e-14
78,46,1.559294e-14
78,47,1.394680e-14
78,48,1.617225e-14
78,49,1.445753e-14
78,50,1.406174e-14
78,51,1.699576e-14
78,52,1.427267e-14
78,53,1.498321e-14
78,54,1.550264e-14
78,55,1.327394e-14
78,56,1.364437e-14
78,57,1.088206e-14
78,58,1.134564e-14
78,59,1.154008e-14
78,60,1.186204e-14
78,61,9.282326e-15
78,62,8.549802e-15
78,63,9.581953e-15
78,64,9.680638e-15
78,65,7.960549e-15
78,66,7.564947e-15
78,67,7.631145e-15
78,68,6.813536e-15
78,69,4.977713e-15
78,70,7.698046e-15
78,71,5.863452e-15
78,72,5.738489e-15
78,73,6.103571e-15
78,74,5.350270e-15
78,75,5.372802e-15
78,76,5.064923e-15
78,77,5.460516e-15
78,78,3.460200e-15
78,79,3.460904e-15
78,80,3.065060e-15
78,81,4.416290e-15
78,82,3.173542e-15
78,83,1.800113e-15
78,84,2.106458e-15
78,85,2.030217e-15
78,86,2.222995e-15
78,87,2.253220e-15
78,88,1.846306e-15
78,89,1.705762e-15
78,90,1.385710e-15
78,91,1.480531e-15
78,92,1.294544e-15
78,93,9.032727e-16
78,94,1.468881e-15
78,95,2.087113e-15
78,96,1.116719e-15
78,97,8.277499e-16
78,98,1.100991e-15
78,99,7.051044e-16
78,100,5.784438e-16
78,101,3.037388e-16
78,102,3.662522e-16
78,103,4.674486e-16
78,104,3.288277e-16
78,105,3.012272e-16
78,106,4.095523e-16
78,107,1.784727e-16
78,108,2.722342e-16
78,109,1.372915e-16
78,110,2.583159e-16
78,111,8.877172e-17
78,112,1.593856e-16
78,113,1.485236e-16
78,114,1.861553e-16
78,115,1.839252e-16
78,116,1.190016e-16
78,117,7.277769e-17
78,118,4.027507e-17
78,119,1.276800e-17
78,120,7.418007e-17
78,121,5.429399e-17
78,122,4.130566e-17
78,123,4.087380e-17
78,124,4.185018e-17
78,125,0.000000e+00
78,126,4.084893e-17
78,127,1.067853e-17
78,128,4.027171e-17
78,129,2.395215e-17
78,130,6.799109e-18
78,131,0.000000e+00
78,132,6.510690e-18
78,133,2.172021e-17
78,134,0.000000e+00
78,135,6.123600e-18
78,136,4.854410e-18
78,137,0.000000e+00
78,138,0.000000e+00
78,139,5.975250e-18
78,140,0.000000e+00
78,141,4.690974e-18
78,142,9.139938e-18
78,143,0.000000e+00
78,144,0.000000e+00
78,145,0.000000e+00
78,146,4.538271e-18
78,147,0.000000e+00
78,148,0.000000e+00
78,149,0.000000e+00
78,150,0.000000e+00
78,151,7.689496e-18
78,152,0.000000e+00
78,153,0.000000e+00
78,154,7.531113e-18
78,155,7.492740e-18
78,156,1.310953e-17
78,157,0.000000e+00
78,158,0.000000e+00
78,159,0.000000e+00
78,160,0.000000e+00
78,161,0.000000e+00
78,162,0.000000e+00
78,163,0.000000e+00
78,164,0.000000e+00
78,165,0.000000e+00
78,166,0.000000e+00
78,167,0.000000e+00
78,168,0.000000e+00
78,169,0.000000e+00
78,170,0.000000e+00
78,171,0.000000e+00
78,172,0.000000e+00
78,173,0.000000e+00
78,174,0.000000e+00
78,175,0.000000e+00
78,176,0.000000e+00
78,177,0.000000e+00
78,178,0.000000e+00
78,179,0.000000e+00
78,180,0.000000e+00
78,181,0.000000e+00
78,182,0.000000e+00
78,183,0.000000e+00
78,184,0.000000e+00
78,185,0.000000e+00
78,186,0.000000e+00
78,187,0.000000e+00
78,188,0.000000e+00
78,189,0.000000e+00
78,190,0.000000e+00
78,191,0.000000e+00
78,192,0.000000e+00
78,193,0.000000e+00
78,194,0.000000e+00
78,195,0.000000e+00
78,196,0.000000e+00
78,197,0.000000e+00
78,198,0.000000e+00
78,199,0.000000e+00
78,200,0.000000e+00
78,201,0.000000e+00
79,0,0.000000e+00
79,1,3.703127e-15
79,2,3.391498e-14
79,3,3.519817e-14
79,4,4.290303e-14
79,5,5.546421e-14
79,6,6.075487e-14
79,7,6.515637e-14
79,8,7.562417e-14
79,9,6.961283e-14
79,10,6.747287e-14
79,11,7.008948e-14
79,12,6.589678e-14
79,13,6.478488e-14
79,14,6.403260e-14
79,15,6.817771e-14
79,16,6.367403e-14
79,17,5.433246e-14
79,18,5.861224e-14
79,19,6.420725e-14
79,20,5.490590e-14
79,21,4.758501e-14
79,22,4.279750e-14
79,23,3.714653e-14
79,24,3.518114e-14
79,25,3.031354e-14
79,26,2.489152e-14
79,27,2.230608e-14
79,28,2.244847e-14
79,29,1.883133e-14
79,30,1.621185e-14
79,31,1.578633e-14
79,32,1.658465e-14
79,33,1.374523e-14
79,34,1.337105e-14
79,35,1.569558e-14
79,36,1.650519e-14
79,37,1.406978e-14
79,38,1.334297e-14
79,39,1.356970e-14
79,40,1.533156e-14
79,41,1.394180e-14
79,42,1.428470e-14
79,43,1.292017e-14
79,44,1.550213e-14
79,45,1.373024e-14
79,46,1.535251e-14
79,47,1.429838e-14
79,48,1.671240e-14
79,49,1.499952e-14
79,50,1.433134e-14
79,51,1.804731e-14
79,52,1.476549e-14
79,53,1.540211e-14
79,54,1.633112e-14
79,55,1.392301e-14
79,56,1.439589e-14
79,57,1.110082e-14
79,58,1.164760e-14
79,59,1.218213e-14
79,60,1.222700e-14
79,61,9.688019e-15
79,62,9.129149e-15
79,63,1.017327e-14
79,64,1.045359e-14
79,65,8.714772e-15
79,66,8.085664e-15
79,67,7.944535e-15
79,68,7.118263e-15
79,69,5.470186e-15
79,70,8.284533e-15
79,71,6.317229e-15
79,72,6.158285e-15
79,73,6.713230e-15
79,74,5.833940e-15
79,75,5.933693e-15
79,76,5.690521e-15
79,77,5.872494e-15
79,78,3.460904e-15
79,79,3.945174e-15
79,80,3.392996e-15
79,81,4.906828e-15
79,82,3.332709e-15
79,83,2.047626e-15
79,84,2.374538e-15
79,85,2.227467e-15
79,86,2.442949e-15
79,87,2.421173e-15
79,88,1.983789e-15
79,89,1.914279e-15
79,90,1.496624e-15
79,91,1.622371e-15
79,92,1.429380e-15
79,93,1.178228e-15
79,94,1.640601e-15
79,95,2.181944e-15
79,96,1.187727e-15
79,97,9.688590e-16
79,98,1.180810e-15
79,99,8.053475e-16
79,100,6.461891e-16
79,101,3.423613e-16
79,102,3.992687e-16
79,103,5.965610e-16
79,104,3.878727e-16
79,105,3.142384e-16
79,106,3.898214e-16
79,107,2.546764e-16
79,108,2.744104e-16
79,109,1.581686e-16
79,110,2.946374e-16
79,111,1.148491e-16
79,112,2.285458e-16
79,113,1.802845e-16
79,114,3.024586e-16
79,115,2.010486e-16
79,116,1.400895e-16
79,117,7.410242e-17
79,118,4.066216e-17
79,119,1.569489e-17
79,120,7.011596e-17
79,121,6.815287e-17
79,122,5.350330e-17
79,123,4.163693e-17
79,124,4.260370e-17
79,125,0.000000e+00
79,126,5.040647e-17
79,127,4.969421e-18
79,128,5.569324e-17
79,129,3.505444e-17
79,130,1.091679e-17
79,131,0.000000e+00
79,132,1.045370e-17
79,133,3.398739e-17
79,134,0.000000e+00
79,135,1.037237e-17
79,136,3.575573e-18
79,137,0.000000e+00
79,138,0.000000e+00
79,139,1.012109e-17
79,140,0.000000e+00
79,141,3.455192e-18
79,142,3.622924e-18
79,143,0.000000e+00
79,144,0.000000e+00
79,145,0.000000e+00
79,146,3.342716e-18
79,147,0.000000e+00
79,148,0.000000e+00
79,149,0.000000e+00
79,150,0.000000e+00
79,151,3.047992e-18
79,152,0.000000e+00
79,153,0.000000e+00
79,154,2.985212e-18
79,155,2.970001e-18
79,156,6.822282e-18
79,157,0.000000e+00
79,158,0.000000e+00
79,159,0.000000e+00
79,160,0.000000e+00
79,161,0.000000e+00
79,162,0.000000e+00
79,163,0.000000e+00
79,164,0.000000e+00
79,165,0.000000e+00
79,166,0.000000e+00
79,167,0.000000e+00
79,168,0.000000e+00
79,169,0.000000e+00
79,170,0.000000e+00
79,171,0.000000e+00
79,172,0.000000e+00
79,173,0.000000e+00
79,174,0.000000e+00
79,175,0.000000e+00
79,176,0.000000e+00
79,177,0.000000e+00
79,178,0.000000e+00
79,179,0.000000e+00
79,180,0.000000e+00
79,181,0.000000e+00
79,182,0.000000e+00
79,183,0.000000e+00
79,184,0.000000e+00
79,185,0.000000e+00
79,186,0.000000e+00
79,187,0.000000e+00
79,188,0.000000e+00
79,189,0.000000e+00
79,190,0.000000e+00
79,191,0.000000e+00
79,192,0.000000e+00
79,193,0.000000e+00
79,194,0.000000e+00
79,195,0.000000e+00
79,196,0.000000e+00
79,197,0.000000e+00
79,198,0.000000e+00
79,199,0.000000e+00
79,200,0.000000e+00
79,201,0.000000e+00
80,0,0.000000e+00
80,1,2.681147e-15
80,2,2.422142e-14
80,3,2.519550e-14
80,4,2.989693e-14
80,5,3.965767e-14
80,6,4.534829e-14
80,7,4.780598e-14
80,8,5.605744e-14
80,9,5.321714e-14
80,10,5.155041e-14
80,11,5.388026e-14
80,12,5.103589e-14
80,13,5.164807e-14
80,14,5.211789e-14
80,15,5.882589e-14
80,16,5.444651e-14
80,17,4.761880e-14
80,18,5.422266e-14
80,19,5.859419e-14
80,20,5.012330e-14
80,21,4.280565e-14
80,22,3.909268e-14
80,23,3.365567e-14
80,24,3.216615e-14
80,25,2.748325e-14
80,26,2.262634e-14
80,27,1.974799e-14
80,28,2.049071e-14
80,29,1.722940e-14
80,30,1.478241e-14
80,31,1.453795e-14
80,32,1.537327e-14
80,33,1.276961e-14
80,34,1.204067e-14
80,35,1.446250e-14
80,36,1.550875e-14
80,37,1.277743e-14
80,38,1.220613e-14
80,39,1.246938e-14
80,40,1.407255e-14
80,41,1.263429e-14
80,42,1.286825e-14
80,43,1.187094e-14
80,44,1.382847e-14
80,45,1.229023e-14
80,46,1.390468e-14
80,47,1.295408e-14
80,48,1.495424e-14
80,49,1.363509e-14
80,50,1.288271e-14
80,51,1.604672e-14
80,52,1.316397e-14
80,53,1.369283e-14
80,54,1.452840e-14
80,55,1.239753e-14
80,56,1.270191e-14
80,57,9.891944e-15
80,58,1.028736e-14
80,59,1.063329e-14
80,60,1.075655e-14
80,61,8.711511e-15
80,62,8.073805e-15
80,63,8.957915e-15
80,64,9.087400e-15
80,65,7.680499e-15
80,66,7.111067e-15
80,67,6.906553e-15
80,68,6.224850e-15
80,69,4.802142e-15
80,70,7.398743e-15
80,71,5.561387e-15
80,72,5.564210e-15
80,73,5.875263e-15
80,74,5.113932e-15
80,75,5.232786e-15
80,76,5.043027e-15
80,77,5.159977e-15
80,78,3.065060e-15
80,79,3.392996e-15
80,80,3.132189e-15
80,81,4.227769e-15
80,82,2.889443e-15
80,83,1.815598e-15
80,84,2.146642e-15
80,85,1.936264e-15
80,86,2.122541e-15
80,87,2.039857e-15
80,88,1.715438e-15
80,89,1.673671e-15
80,90,1.265683e-15
80,91,1.393622e-15
80,92,1.224117e-15
80,93,1.018652e-15
80,94,1.430869e-15
80,95,1.915333e-15
80,96,1.145060e-15
80,97,8.546051e-16
80,98,1.024355e-15
80,99,6.823912e-16
80,100,5.224906e-16
80,101,2.988323e-16
80,102,3.496590e-16
80,103,5.266190e-16
80,104,3.475013e-16
80,105,2.743892e-16
80,106,3.661786e-16
80,107,2.045066e-16
80,108,2.543123e-16
80,109,1.357543e-16
80,110,2.398435e-16
80,111,9.615140e-17
80,112,1.834362e-16
80,113,1.484950e-16
80,114,2.454936e-16
80,115,2.103769e-16
80,116,1.145020e-16
80,117,6.862077e-17
80,118,4.020400e-17
80,119,1.405891e-17
80,120,7.015163e-17
80,121,5.688553e-17
80,122,4.619764e-17
80,123,4.027831e-17
80,124,4.213271e-17
80,125,0.000000e+00
80,126,4.297348e-17
80,127,9.390600e-18
80,128,4.776598e-17
80,129,3.091003e-17
80,130,9.696426e-18
80,131,0.000000e+00
80,132,9.285102e-18
80,133,2.781172e-17
80,134,0.000000e+00
80,135,9.040948e-18
80,136,3.279909e-18
80,137,0.000000e+00
80,138,0.000000e+00
80,139,8.821923e-18
80,140,0.000000e+00
80,141,3.169482e-18
80,142,7.713591e-18
80,143,0.000000e+00
80,144,0.000000e+00
80,145,0.000000e+00
80,146,3.066307e-18
80,147,0.000000e+00
80,148,0.000000e+00
80,149,0.000000e+00
80,150,0.000000e+00
80,151,6.489500e-18
80,152,0.000000e+00
80,153,0.000000e+00
80,154,6.355834e-18
80,155,6.323449e-18
80,156,1.025937e-17
80,157,0.000000e+00
80,158,0.000000e+00
80,159,0.000000e+00
80,160,0.000000e+00
80,161,0.000000e+00
80,162,0.000000e+00
80,163,0.000000e+00
80,164,0.000000e+00
80,165,0.000000e+00
80,166,0.000000e+00
80,167,0.000000e+00
80,168,0.000000e+00
80,169,0.000000e+00
80,170,0.000000e+00
80,171,0.000000e+00
80,172,0.000000e+00
80,173,0.000000e+00
80,174,0.000000e+00
80,175,0.000000e+00
80,176,0.000000e+00
80,177,0.000000e+00
80,178,0.000000e+00
80,179,0.000000e+00
80,180,0.000000e+00
80,181,0.000000e+00
80,182,0.000000e+00
80,183,0.000000e+00
80,184,0.000000e+00
80,185,0.000000e+00
80,186,0.000000e+00
80,187,0.000000e+00
80,188,0.000000e+00
80,189,0.000000e+00
80,190,0.000000e+00
80,191,0.000000e+00
80,192,0.000000e+00
80,193,0.000000e+00
80,194,0.000000e+00
80,195,0.000000e+00
80,196,0.000000e+00
80,197,0.000000e+00
80,198,0.000000e+00
80,199,0.000000e+00
80,200,0.000000e+00
80,201,0.000000e+00
81,0,0.000000e+00
81,1,8.929142e-15
81,2,5.745859e-14
81,3,6.170952e-14
81,4,7.400866e-14
81,5,9.435575e-14
81,6,1.015790e-13
81,7,1.081408e-13
81,8,1.267183e-13
81,9,1.155734e-13
81,10,1.130908e-13
81,11,1.160323e-13
81,12,1.072198e-13
81,13,1.035812e-13
81,14,9.884034e-14
81,15,1.009563e-13
81,16,9.306982e-14
81,17,7.831609e-14
81,18,7.962261e-14
81,19,8.879082e-14
81,20,7.570196e-14
81,21,6.723425e-14
81,22,6.082017e-14
81,23,5.313715e-14
81,24,5.105722e-14
81,25,4.545689e-14
81,26,3.644512e-14
81,27,3.363623e-14
81,28,3.244242e-14
81,29,2.727494e-14
81,30,2.370561e-14
81,31,2.255918e-14
81,32,2.380427e-14
81,33,1.939136e-14
81,34,1.916506e-14
81,35,2.190343e-14
81,36,2.285387e-14
81,37,1.980763e-14
81,38,1.869391e-14
81,39,1.912588e-14
81,40,2.137606e-14
81,41,1.959717e-14
81,42,2.002328e-14
81,43,1.763385e-14
81,44,2.130485e-14
81,45,1.867466e-14
81,46,2.124599e-14
81,47,1.942310e-14
81,48,2.327009e-14
81,49,2.047460e-14
81,50,1.964800e-14
81,51,2.481437e-14
81,52,2.015181e-14
81,53,2.118808e-14
81,54,2.187921e-14
81,55,1.867297e-14
81,56,1.979390e-14
81,57,1.497304e-14
81,58,1.572266e-14
81,59,1.676185e-14
81,60,1.693849e-14
81,61,1.283279e-14
81,62,1.201887e-14
81,63,1.368147e-14
81,64,1.393497e-14
81,65,1.155197e-14
81,66,1.087847e-14
81,67,1.070766e-14
81,68,9.589480e-15
81,69,7.078066e-15
81,70,1.081728e-14
81,71,8.330478e-15
81,72,8.264866e-15
81,73,8.722251e-15
81,74,7.826833e-15
81,75,7.830882e-15
81,76,7.373323e-15
81,77,7.864712e-15
81,78,4.416290e-15
81,79,4.906828e-15
81,80,4.227769e-15
81,81,6.595786e-15
81,82,4.253603e-15
81,83,2.658218e-15
81,84,3.064840e-15
81,85,2.895132e-15
81,86,2.915727e-15
81,87,3.126062e-15
81,88,2.542920e-15
81,89,2.326707e-15
81,90,1.889156e-15
81,91,1.864985e-15
81,92,1.659888e-15
81,93,1.330861e-15
81,94,1.961810e-15
81,95,2.739473e-15
81,96,1.420334e-15
81,97,1.040803e-15
81,98,1.477498e-15
81,99,8.358123e-16
81,100,7.167368e-16
81,101,3.189059e-16
81,102,4.018954e-16
81,103,6.386084e-16
81,104,3.728888e-16
81,105,3.494702e-16
81,106,4.572896e-16
81,107,2.679100e-16
81,108,3.171501e-16
81,109,1.524859e-16
81,110,3.591379e-16
81,111,9.488262e-17
81,112,2.523943e-16
81,113,1.663751e-16
81,114,3.740326e-16
81,115,2.021477e-16
81,116,1.211748e-16
81,117,6.916404e-17
81,118,3.720760e-17
81,119,1.339148e-17
81,120,6.652623e-17
81,121,5.718129e-17
81,122,4.519487e-17
81,123,3.835674e-17
81,124,3.957117e-17
81,125,0.000000e+00
81,126,4.277276e-17
81,127,6.951696e-18
81,128,4.488039e-17
81,129,2.707429e-17
81,130,8.273106e-18
81,131,0.000000e+00
81,132,7.922160e-18
81,133,2.430967e-17
81,134,0.000000e+00
81,135,7.409719e-18
81,136,4.024185e-18
81,137,0.000000e+00
81,138,0.000000e+00
81,139,7.230212e-18
81,140,0.000000e+00
81,141,3.888700e-18
81,142,5.277990e-18
81,143,0.000000e+00
81,144,0.000000e+00
81,145,0.000000e+00
81,146,3.762113e-18
81,147,0.000000e+00
81,148,0.000000e+00
81,149,0.000000e+00
81,150,0.000000e+00
81,151,4.440412e-18
81,152,0.000000e+00
81,153,0.000000e+00
81,154,4.348951e-18
81,155,4.326792e-18
81,156,8.772381e-18
81,157,0.000000e+00
81,158,0.000000e+00
81,159,0.000000e+00
81,160,0.000000e+00
81,161,0.000000e+00
81,162,0.000000e+00
81,163,0.000000e+00
81,164,0.000000e+00
81,165,0.000000e+00
81,166,0.000000e+00
81,167,0.000000e+00
81,168,0.000000e+00
81,169,0.000000e+00
81,170,0.000000e+00
81,171,0.000000e+00
81,172,0.000000e+00
81,173,0.000000e+00
81,174,0.000000e+00
81,175,0.000000e+00
81,176,0.000000e+00
81,177,0.000000e+00
81,178,0.000000e+00
81,179,0.000000e+00
81,180,0.000000e+00
81,181,0.000000e+00
81,182,0.000000e+00
81,183,0.000000e+00
81,184,0.000000e+00
81,185,0.000000e+00
81,186,0.000000e+00
81,187,0.000000e+00
81,188,0.000000e+00
81,189,0.000000e+00
81,190,0.000000e+00
81,191,0.000000e+00
81,192,0.000000e+00
81,193,0.000000e+00
81,194,0.000000e+00
81,195,0.000000e+00
81,196,0.000000e+00
81,197,0.000000e+00
81,198,0.000000e+00
81,199,0.000000e+00
81,200,0.000000e+00
81,201,0.000000e+00
82,0,0.000000e+00
82,1,1.811296e-14
82,2,6.495891e-14
82,3,7.664579e-14
82,4,9.296671e-14
82,5,1.121488e-13
82,6,1.252062e-13
82,7,1.285203e-13
82,8,1.487817e-13
82,9,1.325731e-13
82,10,1.336726e-13
82,11,1.332446e-13
82,12,1.240929e-13
82,13,1.175034e-13
82,14,1.069152e-13
82,15,1.059522e-13
82,16,9.796553e-14
82,17,7.997394e-14
82,18,7.334397e-14
82,19,8.014629e-14
82,20,6.548143e-14
82,21,5.773319e-14
82,22,5.292359e-14
82,23,4.443825e-14
82,24,4.208833e-14
82,25,4.048855e-14
82,26,3.221350e-14
82,27,2.963602e-14
82,28,2.610067e-14
82,29,2.268523e-14
82,30,2.135816e-14
82,31,1.874862e-14
82,32,1.935314e-14
82,33,1.673845e-14
82,34,1.567324e-14
82,35,1.613775e-14
82,36,1.769006e-14
82,37,1.595445e-14
82,38,1.508242e-14
82,39,1.419739e-14
82,40,1.677216e-14
82,41,1.483251e-14
82,42,1.437180e-14
82,43,1.348411e-14
82,44,1.582812e-14
82,45,1.344987e-14
82,46,1.516085e-14
82,47,1.371995e-14
82,48,1.511098e-14
82,49,1.368877e-14
82,50,1.302101e-14
82,51,1.557652e-14
82,52,1.342173e-14
82,53,1.402665e-14
82,54,1.410984e-14
82,55,1.268353e-14
82,56,1.245918e-14
82,57,1.014045e-14
82,58,1.056813e-14
82,59,1.048215e-14
82,60,1.082365e-14
82,61,8.289374e-15
82,62,7.763908e-15
82,63,8.835180e-15
82,64,8.845679e-15
82,65,7.085163e-15
82,66,6.790691e-15
82,67,6.912795e-15
82,68,6.257795e-15
82,69,4.666948e-15
82,70,6.951973e-15
82,71,5.199629e-15
82,72,5.094591e-15
82,73,5.573779e-15
82,74,4.846889e-15
82,75,4.961835e-15
82,76,4.521061e-15
82,77,5.034021e-15
82,78,3.173542e-15
82,79,3.332709e-15
82,80,2.889443e-15
82,81,4.253603e-15
82,82,3.302784e-15
82,83,1.689157e-15
82,84,2.073414e-15
82,85,2.020848e-15
82,86,2.347625e-15
82,87,2.356864e-15
82,88,1.876213e-15
82,89,1.601909e-15
82,90,1.408343e-15
82,91,1.558174e-15
82,92,1.309218e-15
82,93,1.087273e-15
82,94,1.456459e-15
82,95,2.034572e-15
82,96,1.114351e-15
82,97,8.443377e-16
82,98,1.095327e-15
82,99,7.504897e-16
82,100,6.840886e-16
82,101,3.470867e-16
82,102,4.310380e-16
82,103,5.856861e-16
82,104,3.868099e-16
82,105,3.670959e-16
82,106,4.877788e-16
82,107,2.350449e-16
82,108,3.169631e-16
82,109,1.500569e-16
82,110,3.485695e-16
82,111,1.048836e-16
82,112,2.142889e-16
82,113,1.689764e-16
82,114,2.821781e-16
82,115,1.872011e-16
82,116,1.329184e-16
82,117,7.012700e-17
82,118,3.909860e-17
82,119,1.153237e-17
82,120,6.981446e-17
82,121,6.209942e-17
82,122,4.783930e-17
82,123,4.031973e-17
82,124,4.100002e-17
82,125,0.000000e+00
82,126,4.331071e-17
82,127,6.301112e-18
82,128,4.805001e-17
82,129,2.661840e-17
82,130,8.678950e-18
82,131,0.000000e+00
82,132,8.310788e-18
82,133,2.908126e-17
82,134,0.000000e+00
82,135,8.054944e-18
82,136,2.012837e-18
82,137,0.000000e+00
82,138,0.000000e+00
82,139,7.859806e-18
82,140,0.000000e+00
82,141,1.945070e-18
82,142,4.873641e-18
82,143,0.000000e+00
82,144,0.000000e+00
82,145,0.000000e+00
82,146,1.881753e-18
82,147,0.000000e+00
82,148,0.000000e+00
82,149,0.000000e+00
82,150,0.000000e+00
82,151,4.100229e-18
82,152,0.000000e+00
82,153,0.000000e+00
82,154,4.015776e-18
82,155,3.995314e-18
82,156,6.423558e-18
82,157,0.000000e+00
82,158,0.000000e+00
82,159,0.000000e+00
82,160,0.000000e+00
82,161,0.000000e+00
82,162,0.000000e+00
82,163,0.000000e+00
82,164,0.000000e+00
82,165,0.000000e+00
82,166,0.000000e+00
82,167,0.000000e+00
82,168,0.000000e+00
82,169,0.000000e+00
82,170,0.000000e+00
82,171,0.000000e+00
82,172,0.000000e+00
82,173,0.000000e+00
82,174,0.000000e+00
82,175,0.000000e+00
82,176,0.000000e+00
82,177,0.000000e+00
82,178,0.000000e+00
82,179,0.000000e+00
82,180,0.000000e+00
82,181,0.000000e+00
82,182,0.000000e+00
82,183,0.000000e+00
82,184,0.000000e+00
82,185,0.000000e+00
82,186,0.000000e+00
82,187,0.000000e+00
82,188,0.000000e+00
82,189,0.000000e+00
82,190,0.000000e+00
82,191,0.000000e+00
82,192,0.000000e+00
82,193,0.000000e+00
82,194,0.000000e+00
82,195,0.000000e+00
82,196,0.000000e+00
82,197,0.000000e+00
82,198,0.000000e+00
82,199,0.000000e+00
82,200,0.000000e+00
82,201,0.000000e+00
83,0,0.000000e+00
83,1,1.597310e-15
83,2,1.333501e-14
83,3,1.172851e-14
83,4,1.669071e-14
83,5,2.307210e-14
83,6,2.443575e-14
83,7,2.794639e-14
83,8,3.373828e-14
83,9,3.181723e-14
83,10,2.814563e-14
83,11,3.073563e-14
83,12,2.894056e-14
83,13,2.698078e-14
83,14,2.763145e-14
83,15,2.897375e-14
83,16,2.700773e-14
83,17,2.329263e-14
83,18,2.529106e-14
83,19,2.675392e-14
83,20,2.374338e-14
83,21,2.073573e-14
83,22,1.846578e-14
83,23,1.666730e-14
83,24,1.543694e-14
83,25,1.312640e-14
83,26,1.139537e-14
83,27,1.040760e-14
83,28,1.150784e-14
83,29,9.653996e-15
83,30,8.046796e-15
83,31,8.262052e-15
83,32,8.752904e-15
83,33,7.341538e-15
83,34,7.188404e-15
83,35,8.647661e-15
83,36,8.924231e-15
83,37,7.615406e-15
83,38,7.226275e-15
83,39,7.562242e-15
83,40,8.147471e-15
83,41,7.531427e-15
83,42,7.906006e-15
83,43,6.916976e-15
83,44,8.276638e-15
83,45,7.412303e-15
83,46,8.467280e-15
83,47,7.888145e-15
83,48,9.663070e-15
83,49,8.393292e-15
83,50,8.161892e-15
83,51,1.030394e-14
83,52,8.228602e-15
83,53,8.596416e-15
83,54,9.151998e-15
83,55,7.669943e-15
83,56,8.225073e-15
83,57,6.118220e-15
83,58,6.409633e-15
83,59,6.889152e-15
83,60,6.905513e-15
83,61,5.435444e-15
83,62,5.042339e-15
83,63,5.748256e-15
83,64,5.858614e-15
83,65,4.939689e-15
83,66,4.533726e-15
83,67,4.402274e-15
83,68,3.924017e-15
83,69,2.978619e-15
83,70,4.568509e-15
83,71,3.561418e-15
83,72,3.547614e-15
83,73,3.698031e-15
83,74,3.255789e-15
83,75,3.349614e-15
83,76,3.196188e-15
83,77,3.276118e-15
83,78,1.800113e-15
83,79,2.047626e-15
83,80,1.815598e-15
83,81,2.658218e-15
83,82,1.689157e-15
83,83,1.180965e-15
83,84,1.318488e-15
83,85,1.216854e-15
83,86,1.159736e-15
83,87,1.227853e-15
83,88,1.035306e-15
83,89,9.940732e-16
83,90,7.346826e-16
83,91,7.272559e-16
83,92,6.661855e-16
83,93,5.228138e-16
83,94,8.109474e-16
83,95,1.092414e-15
83,96,5.973581e-16
83,97,4.513574e-16
83,98,6.219505e-16
83,99,3.661696e-16
83,100,2.855362e-16
83,101,1.481346e-16
83,102,1.704119e-16
83,103,2.559412e-16
83,104,1.546329e-16
83,105,1.261817e-16
83,106,1.727773e-16
83,107,9.595013e-17
83,108,1.164258e-16
83,109,5.847327e-17
83,110,1.240607e-16
83,111,4.773362e-17
83,112,8.518410e-17
83,113,6.377569e-17
83,114,1.235769e-16
83,115,1.002467e-16
83,116,4.895237e-17
83,117,3.329615e-17
83,118,2.051822e-17
83,119,9.332110e-18
83,120,3.377166e-17
83,121,2.756931e-17
83,122,2.442255e-17
83,123,1.993417e-17
83,124,2.166947e-17
83,125,0.000000e+00
83,126,2.315646e-17
83,127,5.364053e-18
83,128,2.674906e-17
83,129,2.050670e-17
83,130,6.357468e-18
83,131,0.000000e+00
83,132,6.087784e-18
83,133,1.576305e-17
83,134,0.000000e+00
83,135,5.996524e-18
83,136,2.250883e-18
83,137,0.000000e+00
83,138,0.000000e+00
83,139,5.851253e-18
83,140,0.000000e+00
83,141,2.175101e-18
83,142,4.390384e-18
83,143,0.000000e+00
83,144,0.000000e+00
83,145,0.000000e+00
83,146,2.104296e-18
83,147,0.000000e+00
83,148,0.000000e+00
83,149,0.000000e+00
83,150,0.000000e+00
83,151,3.693662e-18
83,152,0.000000e+00
83,153,0.000000e+00
83,154,3.617582e-18
83,155,3.599149e-18
83,156,6.217493e-18
83,157,0.000000e+00
83,158,0.000000e+00
83,159,0.000000e+00
83,160,0.000000e+00
83,161,0.000000e+00
83,162,0.000000e+00
83,163,0.000000e+00
83,164,0.000000e+00
83,165,0.000000e+00
83,166,0.000000e+00
83,167,0.000000e+00
83,168,0.000000e+00
83,169,0.000000e+00
83,170,0.000000e+00
83,171,0.000000e+00
83,172,0.000000e+00
83,173,0.000000e+00
83,174,0.000000e+00
83,175,0.000000e+00
83,176,0.000000e+00
83,177,0.000000e+00
83,178,0.000000e+00
83,179,0.000000e+00
83,180,0.000000e+00
83,181,0.000000e+00
83,182,0.000000e+00
83,183,0.000000e+00
83,184,0.000000e+00
83,185,0.000000e+00
83,186,0.000000e+00
83,187,0.000000e+00
83,188,0.000000e+00
83,189,0.000000e+00
83,190,0.000000e+00
83,191,0.000000e+00
83,192,0.000000e+00
83,193,0.000000e+00
83,194,0.000000e+00
83,195,0.000000e+00
83,196,0.000000e+00
83,197,0.000000e+00
83,198,0.000000e+00
83,199,0.000000e+00
83,200,0.000000e+00
83,201,0.000000e+00
84,0,0.000000e+00
84,1,2.434591e-15
84,2,2.318333e-14
84,3,2.291669e-14
84,4,3.368148e-14
84,5,4.309099e-14
84,6,4.700315e-14
84,7,5.319111e-14
84,8,6.270165e-14
84,9,5.816676e-14
84,10,5.248249e-14
84,11,5.657471e-14
84,12,5.311722e-14
84,13,4.824745e-14
84,14,4.704701e-14
84,15,4.554412e-14
84,16,4.204335e-14
84,17,3.434379e-14
84,18,3.043621e-14
84,19,3.087653e-14
84,20,2.643130e-14
84,21,2.298159e-14
84,22,2.019957e-14
84,23,1.848533e-14
84,24,1.725192e-14
84,25,1.582947e-14
84,26,1.409508e-14
84,27,1.399931e-14
84,28,1.476838e-14
84,29,1.262829e-14
84,30,1.103682e-14
84,31,1.105666e-14
84,32,1.152379e-14
84,33,1.023433e-14
84,34,9.877982e-15
84,35,1.102498e-14
84,36,1.153324e-14
84,37,1.021532e-14
84,38,9.595242e-15
84,39,9.833934e-15
84,40,1.065958e-14
84,41,9.808296e-15
84,42,9.864752e-15
84,43,9.095331e-15
84,44,1.048907e-14
84,45,9.222701e-15
84,46,1.055867e-14
84,47,9.794694e-15
84,48,1.129478e-14
84,49,1.015143e-14
84,50,9.554103e-15
84,51,1.173845e-14
84,52,9.702797e-15
84,53,1.012905e-14
84,54,1.054279e-14
84,55,9.257132e-15
84,56,9.457606e-15
84,57,7.258786e-15
84,58,7.506631e-15
84,59,7.793727e-15
84,60,7.961193e-15
84,61,6.238062e-15
84,62,5.811055e-15
84,63,6.652072e-15
84,64,6.600428e-15
84,65,5.483169e-15
84,66,5.102354e-15
84,67,4.929272e-15
84,68,4.514031e-15
84,69,3.458363e-15
84,70,5.256350e-15
84,71,3.965249e-15
84,72,4.057333e-15
84,73,4.164994e-15
84,74,3.633023e-15
84,75,3.788307e-15
84,76,3.576260e-15
84,77,3.674152e-15
84,78,2.106458e-15
84,79,2.374538e-15
84,80,2.146642e-15
84,81,3.064840e-15
84,82,2.073414e-15
84,83,1.318488e-15
84,84,1.624134e-15
84,85,1.447571e-15
84,86,1.491809e-15
84,87,1.510529e-15
84,88,1.269668e-15
84,89,1.160786e-15
84,90,8.848695e-16
84,91,9.235554e-16
84,92,8.079766e-16
84,93,7.103351e-16
84,94,9.518132e-16
84,95,1.297328e-15
84,96,7.719696e-16
84,97,5.469257e-16
84,98,7.064404e-16
84,99,4.190863e-16
84,100,3.499661e-16
84,101,1.790463e-16
84,102,2.208790e-16
84,103,3.526464e-16
84,104,2.091987e-16
84,105,1.862457e-16
84,106,2.555012e-16
84,107,1.245291e-16
84,108,1.765568e-16
84,109,7.339528e-17
84,110,1.744245e-16
84,111,5.824058e-17
84,112,1.146899e-16
84,113,8.032204e-17
84,114,1.683365e-16
84,115,1.358018e-16
84,116,6.018124e-17
84,117,3.961313e-17
84,118,2.233923e-17
84,119,1.035816e-17
84,120,3.788985e-17
84,121,3.164407e-17
84,122,2.751435e-17
84,123,2.236703e-17
84,124,2.403614e-17
84,125,0.000000e+00
84,126,2.645123e-17
84,127,5.244419e-18
84,128,2.861443e-17
84,129,2.094741e-17
84,130,6.314467e-18
84,131,0.000000e+00
84,132,6.046607e-18
84,133,1.885595e-17
84,134,0.000000e+00
84,135,5.735206e-18
84,136,3.191807e-18
84,137,0.000000e+00
84,138,0.000000e+00
84,139,5.596265e-18
84,140,0.000000e+00
84,141,3.084347e-18
84,142,3.997050e-18
84,143,0.000000e+00
84,144,0.000000e+00
84,145,0.000000e+00
84,146,2.983943e-18
84,147,0.000000e+00
84,148,0.000000e+00
84,149,0.000000e+00
84,150,0.000000e+00
84,151,3.362747e-18
84,152,0.000000e+00
84,153,0.000000e+00
84,154,3.293483e-18
84,155,3.276702e-18
84,156,6.785414e-18
84,157,0.000000e+00
84,158,0.000000e+00
84,159,0.000000e+00
84,160,0.000000e+00
84,161,0.000000e+00
84,162,0.000000e+00
84,163,0.000000e+00
84,164,0.000000e+00
84,165,0.000000e+00
84,166,0.000000e+00
84,167,0.000000e+00
84,168,0.000000e+00
84,169,0.000000e+00
84,170,0.000000e+00
84,171,0.000000e+00
84,172,0.000000e+00
84,173,0.000000e+00
84,174,0.000000e+00
84,175,0.000000e+00
84,176,0.000000e+00
84,177,0.000000e+00
84,178,0.000000e+00
84,179,0.000000e+00
84,180,0.000000e+00
84,181,0.000000e+00
84,182,0.000000e+00
84,183,0.000000e+00
84,184,0.000000e+00
84,185,0.000000e+00
84,186,0.000000e+00
84,187,0.000000e+00
84,188,0.000000e+00
84,189,0.000000e+00
84,190,0.000000e+00
84,191,0.000000e+00
84,192,0.000000e+00
84,193,0.000000e+00
84,194,0.000000e+00
84,195,0.000000e+00
84,196,0.000000e+00
84,197,0.000000e+00
84,198,0.000000e+00
84,199,0.000000e+00
84,200,0.000000e+00
84,201,0.000000e+00
85,0,0.000000e+00
85,1,4.394471e-15
85,2,2.714960e-14
85,3,2.670848e-14
85,4,4.018521e-14
85,5,4.957638e-14
85,6,5.398105e-14
85,7,6.052568e-14
85,8,7.186260e-14
85,9,6.551892e-14
85,10,5.803479e-14
85,11,6.201637e-14
85,12,5.815197e-14
85,13,5.079360e-14
85,14,4.837848e-14
85,15,4.289342e-14
85,16,4.038369e-14
85,17,3.185575e-14
85,18,2.524380e-14
85,19,2.621071e-14
85,20,2.263727e-14
85,21,2.063289e-14
85,22,1.814171e-14
85,23,1.687432e-14
85,24,1.488346e-14
85,25,1.412910e-14
85,26,1.283519e-14
85,27,1.285557e-14
85,28,1.327310e-14
85,29,1.153170e-14
85,30,1.040496e-14
85,31,1.014216e-14
85,32,1.044629e-14
85,33,9.689459e-15
85,34,9.391005e-15
85,35,9.981614e-15
85,36,1.043574e-14
85,37,9.806180e-15
85,38,9.282872e-15
85,39,9.098143e-15
85,40,1.009685e-14
85,41,9.240192e-15
85,42,9.286413e-15
85,43,8.442045e-15
85,44,1.005079e-14
85,45,8.720396e-15
85,46,9.893346e-15
85,47,9.154165e-15
85,48,1.075165e-14
85,49,9.308053e-15
85,50,9.067100e-15
85,51,1.101705e-14
85,52,9.193830e-15
85,53,9.613064e-15
85,54,1.001639e-14
85,55,8.716300e-15
85,56,9.054956e-15
85,57,6.892336e-15
85,58,7.158661e-15
85,59,7.401491e-15
85,60,7.506126e-15
85,61,5.785664e-15
85,62,5.490048e-15
85,63,6.355215e-15
85,64,6.377753e-15
85,65,5.151569e-15
85,66,4.753905e-15
85,67,4.766384e-15
85,68,4.322539e-15
85,69,3.234341e-15
85,70,4.861765e-15
85,71,3.740467e-15
85,72,3.681147e-15
85,73,3.896313e-15
85,74,3.388049e-15
85,75,3.488015e-15
85,76,3.247509e-15
85,77,3.433144e-15
85,78,2.030217e-15
85,79,2.227467e-15
85,80,1.936264e-15
85,81,2.895132e-15
85,82,2.020848e-15
85,83,1.216854e-15
85,84,1.447571e-15
85,85,1.433176e-15
85,86,1.465887e-15
85,87,1.543363e-15
85,88,1.242152e-15
85,89,1.137991e-15
85,90,8.877960e-16
85,91,8.974169e-16
85,92,7.978059e-16
85,93,5.905512e-16
85,94,8.943510e-16
85,95,1.222858e-15
85,96,6.384990e-16
85,97,4.981177e-16
85,98,6.726502e-16
85,99,4.336913e-16
85,100,3.706800e-16
85,101,1.869360e-16
85,102,2.236656e-16
85,103,3.025354e-16
85,104,1.994766e-16
85,105,1.833699e-16
85,106,2.329826e-16
85,107,1.164408e-16
85,108,1.614253e-16
85,109,8.239485e-17
85,110,1.664129e-16
85,111,6.270193e-17
85,112,1.049541e-16
85,113,9.124539e-17
85,114,1.307879e-16
85,115,1.072341e-16
85,116,7.171417e-17
85,117,4.111302e-17
85,118,2.322947e-17
85,119,7.341574e-18
85,120,4.149979e-17
85,121,3.407225e-17
85,122,2.698235e-17
85,123,2.369589e-17
85,124,2.450656e-17
85,125,0.000000e+00
85,126,2.478887e-17
85,127,4.996739e-18
85,128,2.710368e-17
85,129,1.594823e-17
85,130,5.092278e-18
85,131,0.000000e+00
85,132,4.876263e-18
85,133,1.962396e-17
85,134,0.000000e+00
85,135,4.622005e-18
85,136,1.685860e-18
85,137,0.000000e+00
85,138,0.000000e+00
85,139,4.510032e-18
85,140,0.000000e+00
85,141,1.629101e-18
85,142,4.017175e-18
85,143,0.000000e+00
85,144,0.000000e+00
85,145,0.000000e+00
85,146,1.576069e-18
85,147,0.000000e+00
85,148,0.000000e+00
85,149,0.000000e+00
85,150,0.000000e+00
85,151,3.379679e-18
85,152,0.000000e+00
85,153,0.000000e+00
85,154,3.310066e-18
85,155,3.293201e-18
85,156,5.321052e-18
85,157,0.000000e+00
85,158,0.000000e+00
85,159,0.000000e+00
85,160,0.000000e+00
85,161,0.000000e+00
85,162,0.000000e+00
85,163,0.000000e+00
85,164,0.000000e+00
85,165,0.000000e+00
85,166,0.000000e+00
85,167,0.000000e+00
85,168,0.000000e+00
85,169,0.000000e+00
85,170,0.000000e+00
85,171,0.000000e+00
85,172,0.000000e+00
85,173,0.000000e+00
85,174,0.000000e+00
85,175,0.000000e+00
85,176,0.000000e+00
85,177,0.000000e+00
85,178,0.000000e+00
85,179,0.000000e+00
85,180,0.000000e+00
85,181,0.000000e+00
85,182,0.000000e+00
85,183,0.000000e+00
85,184,0.000000e+00
85,185,0.000000e+00
85,186,0.000000e+00
85,187,0.000000e+00
85,188,0.000000e+00
85,189,0.000000e+00
85,190,0.000000e+00
85,191,0.000000e+00
85,192,0.000000e+00
85,193,0.000000e+00
85,194,0.000000e+00
85,195,0.000000e+00
85,196,0.000000e+00
85,197,0.000000e+00
85,198,0.000000e+00
85,199,0.000000e+00
85,200,0.000000e+00
85,201,0.000000e+00
86,0,0.000000e+00
86,1,8.069681e-15
86,2,3.512525e-14
86,3,3.815272e-14
86,4,5.084626e-14
86,5,6.105066e-14
86,6,7.024569e-14
86,7,7.276353e-14
86,8,8.604340e-14
86,9,7.673734e-14
86,10,7.526373e-14
86,11,7.678417e-14
86,12,7.175931e-14
86,13,6.604408e-14
86,14,6.154404e-14
86,15,5.880265e-14
86,16,5.531265e-14
86,17,4.484749e-14
86,18,3.832658e-14
86,19,4.100752e-14
86,20,3.417713e-14
86,21,2.974900e-14
86,22,2.698063e-14
86,23,2.303554e-14
86,24,2.110821e-14
86,25,1.973260e-14
86,26,1.694967e-14
86,27,1.630973e-14
86,28,1.517194e-14
86,29,1.301548e-14
86,30,1.225651e-14
86,31,1.124376e-14
86,32,1.152326e-14
86,33,1.060939e-14
86,34,1.006976e-14
86,35,1.012535e-14
86,36,1.099548e-14
86,37,1.037489e-14
86,38,9.741132e-15
86,39,9.042721e-15
86,40,1.065965e-14
86,41,9.546881e-15
86,42,8.982844e-15
86,43,8.845461e-15
86,44,1.039945e-14
86,45,8.791006e-15
86,46,9.411943e-15
86,47,9.032693e-15
86,48,9.322459e-15
86,49,8.759083e-15
86,50,8.016089e-15
86,51,9.671913e-15
86,52,8.562445e-15
86,53,8.680797e-15
86,54,9.083196e-15
86,55,8.373241e-15
86,56,7.791573e-15
86,57,6.482400e-15
86,58,6.680506e-15
86,59,6.308099e-15
86,60,6.532118e-15
86,61,5.175123e-15
86,62,5.142816e-15
86,63,5.713971e-15
86,64,5.794661e-15
86,65,4.544657e-15
86,66,4.272323e-15
86,67,4.316053e-15
86,68,4.060907e-15
86,69,3.229048e-15
86,70,4.744488e-15
86,71,3.316707e-15
86,72,3.226393e-15
86,73,3.791672e-15
86,74,3.075452e-15
86,75,3.177645e-15
86,76,3.010815e-15
86,77,3.205891e-15
86,78,2.222995e-15
86,79,2.442949e-15
86,80,2.122541e-15
86,81,2.915727e-15
86,82,2.347625e-15
86,83,1.159736e-15
86,84,1.491809e-15
86,85,1.465887e-15
86,86,2.002340e-15
86,87,1.811428e-15
86,88,1.411866e-15
86,89,1.345845e-15
86,90,1.112261e-15
86,91,1.347869e-15
86,92,1.139040e-15
86,93,9.814906e-16
86,94,1.160795e-15
86,95,1.515665e-15
86,96,8.863989e-16
86,97,7.598479e-16
86,98,7.598836e-16
86,99,6.656203e-16
86,100,5.589546e-16
86,101,3.215017e-16
86,102,3.818918e-16
86,103,5.410118e-16
86,104,3.861469e-16
86,105,3.174210e-16
86,106,3.780694e-16
86,107,2.429863e-16
86,108,2.709958e-16
86,109,1.672458e-16
86,110,2.778396e-16
86,111,1.122640e-16
86,112,2.196261e-16
86,113,1.911181e-16
86,114,2.615401e-16
86,115,1.698956e-16
86,116,1.503579e-16
86,117,6.919948e-17
86,118,3.626849e-17
86,119,7.339713e-18
86,120,6.766463e-17
86,121,6.498077e-17
86,122,4.566465e-17
86,123,3.874192e-17
86,124,3.741447e-17
86,125,0.000000e+00
86,126,4.082891e-17
86,127,2.741900e-18
86,128,4.387059e-17
86,129,1.836877e-17
86,130,6.166395e-18
86,131,0.000000e+00
86,132,5.904816e-18
86,133,3.121119e-17
86,134,0.000000e+00
86,135,5.850424e-18
86,136,6.803874e-19
86,137,0.000000e+00
86,138,0.000000e+00
86,139,5.708692e-18
86,140,0.000000e+00
86,141,6.574804e-19
86,142,1.929802e-18
86,143,0.000000e+00
86,144,0.000000e+00
86,145,0.000000e+00
86,146,6.360777e-19
86,147,0.000000e+00
86,148,0.000000e+00
86,149,0.000000e+00
86,150,0.000000e+00
86,151,1.623556e-18
86,152,0.000000e+00
86,153,0.000000e+00
86,154,1.590115e-18
86,155,1.582013e-18
86,156,2.428688e-18
86,157,0.000000e+00
86,158,0.000000e+00
86,159,0.000000e+00
86,160,0.000000e+00
86,161,0.000000e+00
86,162,0.000000e+00
86,163,0.000000e+00
86,164,0.000000e+00
86,165,0.000000e+00
86,166,0.000000e+00
86,167,0.000000e+00
86,168,0.000000e+00
86,169,0.000000e+00
86,170,0.000000e+00
86,171,0.000000e+00
86,172,0.000000e+00
86,173,0.000000e+00
86,174,0.000000e+00
86,175,0.000000e+00
86,176,0.000000e+00
86,177,0.000000e+00
86,178,0.000000e+00
86,179,0.000000e+00
86,180,0.000000e+00
86,181,0.000000e+00
86,182,0.000000e+00
86,183,0.000000e+00
86,184,0.000000e+00
86,185,0.000000e+00
86,186,0.000000e+00
86,187,0.000000e+00
86,188,0.000000e+00
86,189,0.000000e+00
86,190,0.000000e+00
86,191,0.000000e+00
86,192,0.000000e+00
86,193,0.000000e+00
86,194,0.000000e+00
86,195,0.000000e+00
86,196,0.000000e+00
86,197,0.000000e+00
86,198,0.000000e+00
86,199,0.000000e+00
86,200,0.000000e+00
86,201,0.000000e+00
87,0,0.000000e+00
87,1,1.096336e-14
87,2,4.481062e-14
87,3,5.096490e-14
87,4,6.729555e-14
87,5,7.925845e-14
87,6,8.784778e-14
87,7,9.057029e-14
87,8,1.073887e-13
87,9,9.506017e-14
87,10,9.289778e-14
87,11,9.388906e-14
87,12,8.675965e-14
87,13,7.751694e-14
87,14,7.049892e-14
87,15,5.984658e-14
87,16,5.638433e-14
87,17,4.453504e-14
87,18,3.004549e-14
87,19,3.268494e-14
87,20,2.789153e-14
87,21,2.626799e-14
87,22,2.435013e-14
87,23,2.228868e-14
87,24,2.089092e-14
87,25,2.126121e-14
87,26,1.813684e-14
87,27,1.811503e-14
87,28,1.655672e-14
87,29,1.427489e-14
87,30,1.368738e-14
87,31,1.220087e-14
87,32,1.239326e-14
87,33,1.136448e-14
87,34,1.103376e-14
87,35,1.091288e-14
87,36,1.167249e-14
87,37,1.140060e-14
87,38,1.066903e-14
87,39,9.942366e-15
87,40,1.148222e-14
87,41,1.041916e-14
87,42,1.005658e-14
87,43,9.336225e-15
87,44,1.136704e-14
87,45,9.425277e-15
87,46,1.040809e-14
87,47,9.684408e-15
87,48,1.076354e-14
87,49,9.479427e-15
87,50,9.032048e-15
87,51,1.094377e-14
87,52,9.449518e-15
87,53,9.854316e-15
87,54,9.960426e-15
87,55,9.021882e-15
87,56,8.960022e-15
87,57,7.079252e-15
87,58,7.421597e-15
87,59,7.376969e-15
87,60,7.650474e-15
87,61,5.635558e-15
87,62,5.490853e-15
87,63,6.410490e-15
87,64,6.453865e-15
87,65,5.001421e-15
87,66,4.730849e-15
87,67,4.860500e-15
87,68,4.500831e-15
87,69,3.336533e-15
87,70,4.949406e-15
87,71,3.655237e-15
87,72,3.577236e-15
87,73,4.006779e-15
87,74,3.402002e-15
87,75,3.484334e-15
87,76,3.170167e-15
87,77,3.544128e-15
87,78,2.253220e-15
87,79,2.421173e-15
87,80,2.039857e-15
87,81,3.126062e-15
87,82,2.356864e-15
87,83,1.227853e-15
87,84,1.510529e-15
87,85,1.543363e-15
87,86,1.811428e-15
87,87,1.888690e-15
87,88,1.449208e-15
87,89,1.278879e-15
87,90,1.095573e-15
87,91,1.193273e-15
87,92,1.013677e-15
87,93,7.942235e-16
87,94,1.071736e-15
87,95,1.481490e-15
87,96,7.748293e-16
87,97,6.302393e-16
87,98,7.870037e-16
87,99,5.720956e-16
87,100,5.143738e-16
87,101,2.611489e-16
87,102,3.207422e-16
87,103,4.335920e-16
87,104,2.954973e-16
87,105,2.757153e-16
87,106,3.435188e-16
87,107,1.869816e-16
87,108,2.341831e-16
87,109,1.262292e-16
87,110,2.580440e-16
87,111,8.541849e-17
87,112,1.716764e-16
87,113,1.425927e-16
87,114,2.134663e-16
87,115,1.257159e-16
87,116,1.118395e-16
87,117,5.578017e-17
87,118,2.864150e-17
87,119,7.362267e-18
87,120,5.360933e-17
87,121,4.848007e-17
87,122,3.473593e-17
87,123,3.045950e-17
87,124,2.982080e-17
87,125,0.000000e+00
87,126,3.244770e-17
87,127,3.403060e-18
87,128,3.281663e-17
87,129,1.524947e-17
87,130,4.642330e-18
87,131,0.000000e+00
87,132,4.445402e-18
87,133,2.378630e-17
87,134,0.000000e+00
87,135,4.259398e-18
87,136,2.124534e-18
87,137,0.000000e+00
87,138,0.000000e+00
87,139,4.156210e-18
87,140,0.000000e+00
87,141,2.053006e-18
87,142,2.540394e-18
87,143,0.000000e+00
87,144,0.000000e+00
87,145,0.000000e+00
87,146,1.986175e-18
87,147,0.000000e+00
87,148,0.000000e+00
87,149,0.000000e+00
87,150,0.000000e+00
87,151,2.137252e-18
87,152,0.000000e+00
87,153,0.000000e+00
87,154,2.093230e-18
87,155,2.082565e-18
87,156,4.407032e-18
87,157,0.000000e+00
87,158,0.000000e+00
87,159,0.000000e+00
87,160,0.000000e+00
87,161,0.000000e+00
87,162,0.000000e+00
87,163,0.000000e+00
87,164,0.000000e+00
87,165,0.000000e+00
87,166,0.000000e+00
87,167,0.000000e+00
87,168,0.000000e+00
87,169,0.000000e+00
87,170,0.000000e+00
87,171,0.000000e+00
87,172,0.000000e+00
87,173,0.000000e+00
87,174,0.000000e+00
87,175,0.000000e+00
87,176,0.000000e+00
87,177,0.000000e+00
87,178,0.000000e+00
87,179,0.000000e+00
87,180,0.000000e+00
87,181,0.000000e+00
87,182,0.000000e+00
87,183,0.000000e+00
87,184,0.000000e+00
87,185,0.000000e+00
87,186,0.000000e+00
87,187,0.000000e+00
87,188,0.000000e+00
87,189,0.000000e+00
87,190,0.000000e+00
87,191,0.000000e+00
87,192,0.000000e+00
87,193,0.000000e+00
87,194,0.000000e+00
87,195,0.000000e+00
87,196,0.000000e+00
87,197,0.000000e+00
87,198,0.000000e+00
87,199,0.000000e+00
87,200,0.000000e+00
87,201,0.000000e+00
88,0,0.000000e+00
88,1,7.464299e-15
88,2,3.346866e-14
88,3,3.889449e-14
88,4,5.054222e-14
88,5,6.012155e-14
88,6,6.584393e-14
88,7,6.697187e-14
88,8,7.832222e-14
88,9,7.019647e-14
88,10,6.982121e-14
88,11,6.979321e-14
88,12,6.465845e-14
88,13,5.837237e-14
88,14,5.322545e-14
88,15,4.606210e-14
88,16,4.324418e-14
88,17,3.467329e-14
88,18,2.477689e-14
88,19,2.687702e-14
88,20,2.303101e-14
88,21,2.128542e-14
88,22,2.000782e-14
88,23,1.829100e-14
88,24,1.739393e-14
88,25,1.767464e-14
88,26,1.480043e-14
88,27,1.446484e-14
88,28,1.355116e-14
88,29,1.174171e-14
88,30,1.099783e-14
88,31,9.857955e-15
88,32,1.000682e-14
88,33,8.951852e-15
88,34,8.601944e-15
88,35,8.811386e-15
88,36,9.468726e-15
88,37,8.956044e-15
88,38,8.333882e-15
88,39,7.863042e-15
88,40,9.075939e-15
88,41,8.235036e-15
88,42,8.040661e-15
88,43,7.441620e-15
88,44,9.019106e-15
88,45,7.504010e-15
88,46,8.481554e-15
88,47,7.921264e-15
88,48,8.810474e-15
88,49,7.863071e-15
88,50,7.470306e-15
88,51,9.083680e-15
88,52,7.710236e-15
88,53,8.062782e-15
88,54,8.169488e-15
88,55,7.382202e-15
88,56,7.325376e-15
88,57,5.785472e-15
88,58,6.096699e-15
88,59,6.108470e-15
88,60,6.349105e-15
88,61,4.771109e-15
88,62,4.537029e-15
88,63,5.259516e-15
88,64,5.288256e-15
88,65,4.189988e-15
88,66,3.989093e-15
88,67,4.003523e-15
88,68,3.711699e-15
88,69,2.770394e-15
88,70,4.162143e-15
88,71,3.103898e-15
88,72,3.092333e-15
88,73,3.343797e-15
88,74,2.847676e-15
88,75,2.956802e-15
88,76,2.709612e-15
88,77,2.950888e-15
88,78,1.846306e-15
88,79,1.983789e-15
88,80,1.715438e-15
88,81,2.542920e-15
88,82,1.876213e-15
88,83,1.035306e-15
88,84,1.269668e-15
88,85,1.242152e-15
88,86,1.411866e-15
88,87,1.449208e-15
88,88,1.185711e-15
88,89,1.017313e-15
88,90,8.550613e-16
88,91,9.417488e-16
88,92,7.926804e-16
88,93,6.583104e-16
88,94,8.829762e-16
88,95,1.216671e-15
88,96,6.776109e-16
88,97,5.264385e-16
88,98,6.490974e-16
88,99,4.505105e-16
88,100,4.013813e-16
88,101,2.061135e-16
88,102,2.558630e-16
88,103,3.380711e-16
88,104,2.320709e-16
88,105,2.137973e-16
88,106,2.735527e-16
88,107,1.320540e-16
88,108,1.882648e-16
88,109,9.039477e-17
88,110,1.880698e-16
88,111,6.593671e-17
88,112,1.184125e-16
88,113,1.016823e-16
88,114,1.487764e-16
88,115,1.171298e-16
88,116,7.995540e-17
88,117,4.300045e-17
88,118,2.406417e-17
88,119,7.953296e-18
88,120,4.251953e-17
88,121,3.787589e-17
88,122,2.913302e-17
88,123,2.461090e-17
88,124,2.495186e-17
88,125,0.000000e+00
88,126,2.730512e-17
88,127,3.922993e-18
88,128,2.970427e-17
88,129,1.778205e-17
88,130,5.498565e-18
88,131,0.000000e+00
88,132,5.265315e-18
88,133,2.006805e-17
88,134,0.000000e+00
88,135,5.265940e-18
88,136,1.843168e-18
88,137,0.000000e+00
88,138,0.000000e+00
88,139,5.138368e-18
88,140,0.000000e+00
88,141,1.781113e-18
88,142,3.184837e-18
88,143,0.000000e+00
88,144,0.000000e+00
88,145,0.000000e+00
88,146,1.723133e-18
88,147,0.000000e+00
88,148,0.000000e+00
88,149,0.000000e+00
88,150,0.000000e+00
88,151,2.679426e-18
88,152,0.000000e+00
88,153,0.000000e+00
88,154,2.624238e-18
88,155,2.610866e-18
88,156,4.717349e-18
88,157,0.000000e+00
88,158,0.000000e+00
88,159,0.000000e+00
88,160,0.000000e+00
88,161,0.000000e+00
88,162,0.000000e+00
88,163,0.000000e+00
88,164,0.000000e+00
88,165,0.000000e+00
88,166,0.000000e+00
88,167,0.000000e+00
88,168,0.000000e+00
88,169,0.000000e+00
88,170,0.000000e+00
88,171,0.000000e+00
88,172,0.000000e+00
88,173,0.000000e+00
88,174,0.000000e+00
88,175,0.000000e+00
88,176,0.000000e+00
88,177,0.000000e+00
88,178,0.000000e+00
88,179,0.000000e+00
88,180,0.000000e+00
88,181,0.000000e+00
88,182,0.000000e+00
88,183,0.000000e+00
88,184,0.000000e+00
88,185,0.000000e+00
88,186,0.000000e+00
88,187,0.000000e+00
88,188,0.000000e+00
88,189,0.000000e+00
88,190,0.000000e+00
88,191,0.000000e+00
88,192,0.000000e+00
88,193,0.000000e+00
88,194,0.000000e+00
88,195,0.000000e+00
88,196,0.000000e+00
88,197,0.000000e+00
88,198,0.000000e+00
88,199,0.000000e+00
88,200,0.000000e+00
88,201,0.000000e+00
89,0,0.000000e+00
89,1,-2.075146e-15
89,2,4.348073e-15
89,3,3.534899e-16
89,4,3.090899e-15
89,5,3.848804e-15
89,6,3.797575e-15
89,7,3.977305e-15
89,8,7.634066e-15
89,9,8.737808e-15
89,10,5.707421e-15
89,11,8.480105e-15
89,12,8.992710e-15
89,13,6.837417e-15
89,14,9.554152e-15
89,15,6.176407e-15
89,16,6.801017e-15
89,17,5.582881e-15
89,18,3.111599e-15
89,19,1.901476e-15
89,20,3.639457e-15
89,21,2.851466e-15
89,22,3.116726e-15
89,23,5.329917e-15
89,24,5.270710e-15
89,25,4.655277e-15
89,26,5.822580e-15
89,27,5.769444e-15
89,28,7.466946e-15
89,29,6.376679e-15
89,30,5.271101e-15
89,31,5.761373e-15
89,32,5.965618e-15
89,33,5.444150e-15
89,34,5.278348e-15
89,35,6.550389e-15
89,36,6.820963e-15
89,37,6.016718e-15
89,38,5.721610e-15
89,39,5.665781e-15
89,40,6.395568e-15
89,41,5.994522e-15
89,42,6.150436e-15
89,43,5.604747e-15
89,44,7.094325e-15
89,45,6.193603e-15
89,46,6.613152e-15
89,47,6.477910e-15
89,48,7.768500e-15
89,49,6.682598e-15
89,50,6.561441e-15
89,51,8.209436e-15
89,52,6.743537e-15
89,53,6.782904e-15
89,54,7.753735e-15
89,55,6.389331e-15
89,56,6.719282e-15
89,57,5.160266e-15
89,58,5.278350e-15
89,59,5.437725e-15
89,60,5.406365e-15
89,61,4.438148e-15
89,62,4.372653e-15
89,63,4.809190e-15
89,64,5.027416e-15
89,65,4.163050e-15
89,66,3.724383e-15
89,67,3.673619e-15
89,68,3.335978e-15
89,69,2.619111e-15
89,70,4.079889e-15
89,71,3.014992e-15
89,72,2.886882e-15
89,73,3.228207e-15
89,74,2.671554e-15
89,75,2.674295e-15
89,76,2.689131e-15
89,77,2.686644e-15
89,78,1.705762e-15
89,79,1.914279e-15
89,80,1.673671e-15
89,81,2.326707e-15
89,82,1.601909e-15
89,83,9.940732e-16
89,84,1.160786e-15
89,85,1.137991e-15
89,86,1.345845e-15
89,87,1.278879e-15
89,88,1.017313e-15
89,89,1.165784e-15
89,90,8.278475e-16
89,91,9.252380e-16
89,92,8.403101e-16
89,93,5.574201e-16
89,94,8.669754e-16
89,95,1.134085e-15
89,96,5.939458e-16
89,97,5.600086e-16
89,98,5.734391e-16
89,99,4.794940e-16
89,100,3.236737e-16
89,101,2.040276e-16
89,102,2.174409e-16
89,103,3.114908e-16
89,104,2.277634e-16
89,105,1.711671e-16
89,106,1.800221e-16
89,107,1.440830e-16
89,108,1.505619e-16
89,109,1.172440e-16
89,110,1.263440e-16
89,111,7.745294e-17
89,112,1.279736e-16
89,113,1.309867e-16
89,114,1.270280e-16
89,115,1.175643e-16
89,116,1.060128e-16
89,117,5.308427e-17
89,118,2.804240e-17
89,119,4.432430e-18
89,120,5.420696e-17
89,121,4.428068e-17
89,122,3.083553e-17
89,123,2.986086e-17
89,124,2.917850e-17
89,125,0.000000e+00
89,126,2.737446e-17
89,127,4.832451e-18
89,128,2.770336e-17
89,129,9.508217e-18
89,130,3.207042e-18
89,131,0.000000e+00
89,132,3.070999e-18
89,133,1.974605e-17
89,134,0.000000e+00
89,135,2.727339e-18
89,136,8.938931e-19
89,137,0.000000e+00
89,138,0.000000e+00
89,139,2.661267e-18
89,140,0.000000e+00
89,141,8.637979e-19
89,142,3.894984e-18
89,143,0.000000e+00
89,144,0.000000e+00
89,145,0.000000e+00
89,146,8.356789e-19
89,147,0.000000e+00
89,148,0.000000e+00
89,149,0.000000e+00
89,150,0.000000e+00
89,151,3.276878e-18
89,152,0.000000e+00
89,153,0.000000e+00
89,154,3.209384e-18
89,155,3.193031e-18
89,156,4.429946e-18
89,157,0.000000e+00
89,158,0.000000e+00
89,159,0.000000e+00
89,160,0.000000e+00
89,161,0.000000e+00
89,162,0.000000e+00
89,163,0.000000e+00
89,164,0.000000e+00
89,165,0.000000e+00
89,166,0.000000e+00
89,167,0.000000e+00
89,168,0.000000e+00
89,169,0.000000e+00
89,170,0.000000e+00
89,171,0.000000e+00
89,172,0.000000e+00
89,173,0.000000e+00
89,174,0.000000e+00
89,175,0.000000e+00
89,176,0.000000e+00
89,177,0.000000e+00
89,178,0.000000e+00
89,179,0.000000e+00
89,180,0.000000e+00
89,181,0.000000e+00
89,182,0.000000e+00
89,183,0.000000e+00
89,184,0.000000e+00
89,185,0.000000e+00
89,186,0.000000e+00
89,187,0.000000e+00
89,188,0.000000e+00
89,189,0.000000e+00
89,190,0.000000e+00
89,191,0.000000e+00
89,192,0.000000e+00
89,193,0.000000e+00
89,194,0.000000e+00
89,195,0.000000e+00
89,196,0.000000e+00
89,197,0.000000e+00
89,198,0.000000e+00
89,199,0.000000e+00
89,200,0.000000e+00
89,201,0.000000e+00
90,0,0.000000e+00
90,1,5.274920e-15
90,2,2.283890e-14
90,3,2.740286e-14
90,4,3.094676e-14
90,5,3.636613e-14
90,6,4.052377e-14
90,7,3.805436e-14
90,8,4.474862e-14
90,9,4.004870e-14
90,10,4.339909e-14
90,11,4.161545e-14
90,12,3.851446e-14
90,13,3.634595e-14
90,14,3.293463e-14
90,15,2.960733e-14
90,16,2.788708e-14
90,17,2.294400e-14
90,18,1.806727e-14
90,19,2.051923e-14
90,20,1.788238e-14
90,21,1.607642e-14
90,22,1.570300e-14
90,23,1.425112e-14
90,24,1.448957e-14
90,25,1.430325e-14
90,26,1.156012e-14
90,27,1.072508e-14
90,28,9.508129e-15
90,29,8.078769e-15
90,30,7.468184e-15
90,31,6.534909e-15
90,32,6.697961e-15
90,33,5.500458e-15
90,34,5.384747e-15
90,35,5.814900e-15
90,36,6.266470e-15
90,37,5.654715e-15
90,38,5.255523e-15
90,39,4.841924e-15
90,40,5.923578e-15
90,41,5.454166e-15
90,42,5.222581e-15
90,43,4.822503e-15
90,44,6.134376e-15
90,45,5.080205e-15
90,46,5.488508e-15
90,47,5.214009e-15
90,48,5.771831e-15
90,49,5.156668e-15
90,50,4.909189e-15
90,51,6.154161e-15
90,52,5.217661e-15
90,53,5.358069e-15
90,54,5.602664e-15
90,55,4.943330e-15
90,56,4.907488e-15
90,57,3.969498e-15
90,58,4.178315e-15
90,59,4.177184e-15
90,60,4.293328e-15
90,61,3.237793e-15
90,62,3.174554e-15
90,63,3.520632e-15
90,64,3.698775e-15
90,65,2.961792e-15
90,66,2.822206e-15
90,67,2.851333e-15
90,68,2.638431e-15
90,69,1.986922e-15
90,70,3.021793e-15
90,71,2.192702e-15
90,72,2.120374e-15
90,73,2.447073e-15
90,74,2.049423e-15
90,75,2.033246e-15
90,76,1.928198e-15
90,77,2.114317e-15
90,78,1.385710e-15
90,79,1.496624e-15
90,80,1.265683e-15
90,81,1.889156e-15
90,82,1.408343e-15
90,83,7.346826e-16
90,84,8.848695e-16
90,85,8.877960e-16
90,86,1.112261e-15
90,87,1.095573e-15
90,88,8.550613e-16
90,89,8.278475e-16
90,90,7.279021e-16
90,91,8.175623e-16
90,92,6.868690e-16
90,93,5.468878e-16
90,94,7.414173e-16
90,95,9.987048e-16
90,96,5.332907e-16
90,97,4.614935e-16
90,98,5.012642e-16
90,99,3.964323e-16
90,100,3.247770e-16
90,101,1.762041e-16
90,102,2.157029e-16
90,103,2.942661e-16
90,104,2.065692e-16
90,105,1.835836e-16
90,106,2.060665e-16
90,107,1.346390e-16
90,108,1.595033e-16
90,109,1.003842e-16
90,110,1.567778e-16
90,111,5.822870e-17
90,112,1.216379e-16
90,113,1.105107e-16
90,114,1.453636e-16
90,115,9.574501e-17
90,116,8.456192e-17
90,117,4.035792e-17
90,118,2.249484e-17
90,119,2.973846e-18
90,120,4.291703e-17
90,121,3.562008e-17
90,122,2.408537e-17
90,123,2.353335e-17
90,124,2.273167e-17
90,125,0.000000e+00
90,126,2.138351e-17
90,127,3.647204e-18
90,128,2.295292e-17
90,129,8.242190e-18
90,130,2.872776e-18
90,131,0.000000e+00
90,132,2.750913e-18
90,133,1.449757e-17
90,134,0.000000e+00
90,135,2.775747e-18
90,136,-7.415987e-20
90,137,0.000000e+00
90,138,0.000000e+00
90,139,2.708502e-18
90,140,0.000000e+00
90,141,-7.166309e-20
90,142,3.328773e-18
90,143,0.000000e+00
90,144,0.000000e+00
90,145,0.000000e+00
90,146,-6.933026e-20
90,147,0.000000e+00
90,148,0.000000e+00
90,149,0.000000e+00
90,150,0.000000e+00
90,151,2.800520e-18
90,152,0.000000e+00
90,153,0.000000e+00
90,154,2.742837e-18
90,155,2.728862e-18
90,156,2.960795e-18
90,157,0.000000e+00
90,158,0.000000e+00
90,159,0.000000e+00
90,160,0.000000e+00
90,161,0.000000e+00
90,162,0.000000e+00
90,163,0.000000e+00
90,164,0.000000e+00
90,165,0.000000e+00
90,166,0.000000e+00
90,167,0.000000e+00
90,168,0.000000e+00
90,169,0.000000e+00
90,170,0.000000e+00
90,171,0.000000e+00
90,172,0.000000e+00
90,173,0.000000e+00
90,174,0.000000e+00
90,175,0.000000e+00
90,176,0.000000e+00
90,177,0.000000e+00
90,178,0.000000e+00
90,179,0.000000e+00
90,180,0.000000e+00
90,181,0.000000e+00
90,182,0.000000e+00
90,183,0.000000e+00
90,184,0.000000e+00
90,185,0.000000e+00
90,186,0.000000e+00
90,187,0.000000e+00
90,188,0.000000e+00
90,189,0.000000e+00
90,190,0.000000e+00
90,191,0.000000e+00
90,192,0.000000e+00
90,193,0.000000e+00
90,194,0.000000e+00
90,195,0.000000e+00
90,196,0.000000e+00
90,197,0.000000e+00
90,198,0.000000e+00
90,199,0.000000e+00
90,200,0.000000e+00
90,201,0.000000e+00
91,0,0.000000e+00
91,1,5.605900e-15
91,2,2.221743e-14
91,3,2.807100e-14
91,4,2.667116e-14
91,5,3.090883e-14
91,6,3.582350e-14
91,7,3.000694e-14
91,8,3.538356e-14
91,9,3.146024e-14
91,10,3.960962e-14
91,11,3.644285e-14
91,12,3.365127e-14
91,13,3.467120e-14
91,14,3.134591e-14
91,15,3.239749e-14
91,16,3.084198e-14
91,17,2.635562e-14
91,18,2.478403e-14
91,19,2.890272e-14
91,20,2.463067e-14
91,21,2.108700e-14
91,22,2.103215e-14
91,23,1.801114e-14
91,24,1.880741e-14
91,25,1.831556e-14
91,26,1.421263e-14
91,27,1.263204e-14
91,28,1.047773e-14
91,29,8.842369e-15
91,30,8.279191e-15
91,31,6.965354e-15
91,32,7.140992e-15
91,33,5.587788e-15
91,34,5.289170e-15
91,35,5.740280e-15
91,36,6.403065e-15
91,37,5.496115e-15
91,38,5.004287e-15
91,39,4.373675e-15
91,40,5.862802e-15
91,41,5.258581e-15
91,42,4.776462e-15
91,43,4.743482e-15
91,44,5.909996e-15
91,45,4.876600e-15
91,46,4.955629e-15
91,47,4.959007e-15
91,48,4.745703e-15
91,49,4.619593e-15
91,50,4.147823e-15
91,51,5.232312e-15
91,52,4.626038e-15
91,53,4.558048e-15
91,54,4.895302e-15
91,55,4.565049e-15
91,56,3.949958e-15
91,57,3.593117e-15
91,58,3.814453e-15
91,59,3.497838e-15
91,60,3.672087e-15
91,61,2.892022e-15
91,62,2.896020e-15
91,63,3.022579e-15
91,64,3.272649e-15
91,65,2.633987e-15
91,66,2.533121e-15
91,67,2.547582e-15
91,68,2.411005e-15
91,69,1.983726e-15
91,70,2.939433e-15
91,71,1.985584e-15
91,72,1.869108e-15
91,73,2.398972e-15
91,74,1.856349e-15
91,75,1.915598e-15
91,76,1.850674e-15
91,77,2.006962e-15
91,78,1.480531e-15
91,79,1.622371e-15
91,80,1.393622e-15
91,81,1.864985e-15
91,82,1.558174e-15
91,83,7.272559e-16
91,84,9.235554e-16
91,85,8.974169e-16
91,86,1.347869e-15
91,87,1.193273e-15
91,88,9.417488e-16
91,89,9.252380e-16
91,90,8.175623e-16
91,91,1.113051e-15
91,92,8.945352e-16
91,93,8.098548e-16
91,94,9.229893e-16
91,95,1.192057e-15
91,96,7.019430e-16
91,97,6.566766e-16
91,98,5.921057e-16
91,99,5.681548e-16
91,100,4.496689e-16
91,101,2.766954e-16
91,102,3.246612e-16
91,103,4.609968e-16
91,104,3.232405e-16
91,105,2.614525e-16
91,106,2.919172e-16
91,107,2.121930e-16
91,108,2.239846e-16
91,109,1.513556e-16
91,110,2.250383e-16
91,111,9.279878e-17
91,112,1.901437e-16
91,113,1.688227e-16
91,114,2.332468e-16
91,115,1.517533e-16
91,116,1.294024e-16
91,117,6.249702e-17
91,118,3.531972e-17
91,119,7.225464e-18
91,120,6.469860e-17
91,121,5.758403e-17
91,122,4.118128e-17
91,123,3.663647e-17
91,124,3.594573e-17
91,125,0.000000e+00
91,126,3.674242e-17
91,127,4.893869e-18
91,128,4.088842e-17
91,129,1.910961e-17
91,130,6.402005e-18
91,131,0.000000e+00
91,132,6.130432e-18
91,133,2.416697e-17
91,134,0.000000e+00
91,135,6.281450e-18
91,136,3.598967e-19
91,137,0.000000e+00
91,138,0.000000e+00
91,139,6.129276e-18
91,140,0.000000e+00
91,141,3.477798e-19
91,142,4.214637e-18
91,143,0.000000e+00
91,144,0.000000e+00
91,145,0.000000e+00
91,146,3.364587e-19
91,147,0.000000e+00
91,148,0.000000e+00
91,149,0.000000e+00
91,150,0.000000e+00
91,151,3.545805e-18
91,152,0.000000e+00
91,153,0.000000e+00
91,154,3.472771e-18
91,155,3.455076e-18
91,156,4.195520e-18
91,157,0.000000e+00
91,158,0.000000e+00
91,159,0.000000e+00
91,160,0.000000e+00
91,161,0.000000e+00
91,162,0.000000e+00
91,163,0.000000e+00
91,164,0.000000e+00
91,165,0.000000e+00
91,166,0.000000e+00
91,167,0.000000e+00
91,168,0.000000e+00
91,169,0.000000e+00
91,170,0.000000e+00
91,171,0.000000e+00
91,172,0.000000e+00
91,173,0.000000e+00
91,174,0.000000e+00
91,175,0.000000e+00
91,176,0.000000e+00
91,177,0.000000e+00
91,178,0.000000e+00
91,179,0.000000e+00
91,180,0.000000e+00
91,181,0.000000e+00
91,182,0.000000e+00
91,183,0.000000e+00
91,184,0.000000e+00
91,185,0.000000e+00
91,186,0.000000e+00
91,187,0.000000e+00
91,188,0.000000e+00
91,189,0.000000e+00
91,190,0.000000e+00
91,191,0.000000e+00
91,192,0.000000e+00
91,193,0.000000e+00
91,194,0.000000e+00
91,195,0.000000e+00
91,196,0.000000e+00
91,197,0.000000e+00
91,198,0.000000e+00
91,199,0.000000e+00
91,200,0.000000e+00
91,201,0.000000e+00
92,0,0.000000e+00
92,1,2.769739e-15
92,2,1.331322e-14
92,3,1.488079e-14
92,4,1.367182e-14
92,5,1.634436e-14
92,6,1.918828e-14
92,7,1.660012e-14
92,8,1.975951e-14
92,9,1.846907e-14
92,10,2.216634e-14
92,11,2.130305e-14
92,12,1.995424e-14
92,13,2.057484e-14
92,14,1.970586e-14
92,15,2.073850e-14
92,16,1.983368e-14
92,17,1.685483e-14
92,18,1.665023e-14
92,19,1.823988e-14
92,20,1.583478e-14
92,21,1.328332e-14
92,22,1.307653e-14
92,23,1.181933e-14
92,24,1.232941e-14
92,25,1.162852e-14
92,26,9.513420e-15
92,27,8.623395e-15
92,28,7.909016e-15
92,29,6.648455e-15
92,30,6.092720e-15
92,31,5.470979e-15
92,32,5.642549e-15
92,33,4.591475e-15
92,34,4.365124e-15
92,35,4.939725e-15
92,36,5.322319e-15
92,37,4.613795e-15
92,38,4.233439e-15
92,39,3.834153e-15
92,40,4.905985e-15
92,41,4.460452e-15
92,42,4.245755e-15
92,43,4.113200e-15
92,44,5.104518e-15
92,45,4.313813e-15
92,46,4.354633e-15
92,47,4.396045e-15
92,48,4.572062e-15
92,49,4.251123e-15
92,50,3.943704e-15
92,51,5.008354e-15
92,52,4.297056e-15
92,53,4.200484e-15
92,54,4.717201e-15
92,55,4.159534e-15
92,56,3.872561e-15
92,57,3.312654e-15
92,58,3.452252e-15
92,59,3.280353e-15
92,60,3.363843e-15
92,61,2.725818e-15
92,62,2.752553e-15
92,63,2.901647e-15
92,64,3.131805e-15
92,65,2.547901e-15
92,66,2.356684e-15
92,67,2.361322e-15
92,68,2.185230e-15
92,69,1.792633e-15
92,70,2.681990e-15
92,71,1.868952e-15
92,72,1.735708e-15
92,73,2.200304e-15
92,74,1.718347e-15
92,75,1.749445e-15
92,76,1.740373e-15
92,77,1.814724e-15
92,78,1.294544e-15
92,79,1.429380e-15
92,80,1.224117e-15
92,81,1.659888e-15
92,82,1.309218e-15
92,83,6.661855e-16
92,84,8.079766e-16
92,85,7.978059e-16
92,86,1.139040e-15
92,87,1.013677e-15
92,88,7.926804e-16
92,89,8.403101e-16
92,90,6.868690e-16
92,91,8.945352e-16
92,92,7.647506e-16
92,93,6.326542e-16
92,94,7.615639e-16
92,95,9.801785e-16
92,96,5.507838e-16
92,97,5.363046e-16
92,98,4.901065e-16
92,99,4.713068e-16
92,100,3.560991e-16
92,101,2.225740e-16
92,102,2.505336e-16
92,103,3.564871e-16
92,104,2.547038e-16
92,105,1.973014e-16
92,106,2.136724e-16
92,107,1.698136e-16
92,108,1.666650e-16
92,109,1.226435e-16
92,110,1.674859e-16
92,111,7.854220e-17
92,112,1.516589e-16
92,113,1.385872e-16
92,114,1.756274e-16
92,115,1.163190e-16
92,116,1.090445e-16
92,117,5.156307e-17
92,118,2.815480e-17
92,119,5.347094e-18
92,120,5.233311e-17
92,121,4.753128e-17
92,122,3.357440e-17
92,123,2.962854e-17
92,124,2.886818e-17
92,125,0.000000e+00
92,126,2.978932e-17
92,127,3.320350e-18
92,128,3.257615e-17
92,129,1.391891e-17
92,130,4.738256e-18
92,131,0.000000e+00
92,132,4.537259e-18
92,133,2.045503e-17
92,134,0.000000e+00
92,135,4.534342e-18
92,136,2.658225e-19
92,137,0.000000e+00
92,138,0.000000e+00
92,139,4.424493e-18
92,140,0.000000e+00
92,141,2.568729e-19
92,142,2.708932e-18
92,143,0.000000e+00
92,144,0.000000e+00
92,145,0.000000e+00
92,146,2.485110e-19
92,147,0.000000e+00
92,148,0.000000e+00
92,149,0.000000e+00
92,150,0.000000e+00
92,151,2.279044e-18
92,152,0.000000e+00
92,153,0.000000e+00
92,154,2.232102e-18
92,155,2.220729e-18
92,156,2.730613e-18
92,157,0.000000e+00
92,158,0.000000e+00
92,159,0.000000e+00
92,160,0.000000e+00
92,161,0.000000e+00
92,162,0.000000e+00
92,163,0.000000e+00
92,164,0.000000e+00
92,165,0.000000e+00
92,166,0.000000e+00
92,167,0.000000e+00
92,168,0.000000e+00
92,169,0.000000e+00
92,170,0.000000e+00
92,171,0.000000e+00
92,172,0.000000e+00
92,173,0.000000e+00
92,174,0.000000e+00
92,175,0.000000e+00
92,176,0.000000e+00
92,177,0.000000e+00
92,178,0.000000e+00
92,179,0.000000e+00
92,180,0.000000e+00
92,181,0.000000e+00
92,182,0.000000e+00
92,183,0.000000e+00
92,184,0.000000e+00
92,185,0.000000e+00
92,186,0.000000e+00
92,187,0.000000e+00
92,188,0.000000e+00
92,189,0.000000e+00
92,190,0.000000e+00
92,191,0.000000e+00
92,192,0.000000e+00
92,193,0.000000e+00
92,194,0.000000e+00
92,195,0.000000e+00
92,196,0.000000e+00
92,197,0.000000e+00
92,198,0.000000e+00
92,199,0.000000e+00
92,200,0.000000e+00
92,201,0.000000e+00
93,0,0.000000e+00
93,1,2.234400e-15
93,2,1.761661e-14
93,3,2.024641e-14
93,4,2.170685e-14
93,5,2.626123e-14
93,6,2.994073e-14
93,7,2.806173e-14
93,8,3.045467e-14
93,9,2.765399e-14
93,10,3.412782e-14
93,11,3.220904e-14
93,12,2.740098e-14
93,13,2.928745e-14
93,14,2.603335e-14
93,15,2.649915e-14
93,16,2.459216e-14
93,17,2.168584e-14
93,18,1.793158e-14
93,19,2.079119e-14
93,20,1.732561e-14
93,21,1.509246e-14
93,22,1.444229e-14
93,23,1.216031e-14
93,24,1.412631e-14
93,25,1.254411e-14
93,26,9.548085e-15
93,27,1.015648e-14
93,28,8.224599e-15
93,29,6.410649e-15
93,30,6.039692e-15
93,31,5.448411e-15
93,32,5.757677e-15
93,33,4.286805e-15
93,34,4.576364e-15
93,35,4.618003e-15
93,36,4.648665e-15
93,37,4.206560e-15
93,38,3.495683e-15
93,39,3.629142e-15
93,40,4.355559e-15
93,41,4.160999e-15
93,42,3.499086e-15
93,43,3.756685e-15
93,44,3.745382e-15
93,45,3.487981e-15
93,46,3.305158e-15
93,47,3.589547e-15
93,48,2.729937e-15
93,49,3.343353e-15
93,50,2.362202e-15
93,51,3.314012e-15
93,52,2.823488e-15
93,53,2.833321e-15
93,54,2.779396e-15
93,55,3.131884e-15
93,56,2.147433e-15
93,57,2.071689e-15
93,58,2.370401e-15
93,59,2.091631e-15
93,60,2.170293e-15
93,61,1.753105e-15
93,62,1.829784e-15
93,63,1.824697e-15
93,64,1.965808e-15
93,65,1.652577e-15
93,66,1.602500e-15
93,67,1.409526e-15
93,68,1.407359e-15
93,69,1.471500e-15
93,70,1.824398e-15
93,71,1.178567e-15
93,72,1.162708e-15
93,73,1.630654e-15
93,74,1.265303e-15
93,75,1.461057e-15
93,76,1.315323e-15
93,77,1.341769e-15
93,78,9.032727e-16
93,79,1.178228e-15
93,80,1.018652e-15
93,81,1.330861e-15
93,82,1.087273e-15
93,83,5.228138e-16
93,84,7.103351e-16
93,85,5.905512e-16
93,86,9.814906e-16
93,87,7.942235e-16
93,88,6.583104e-16
93,89,5.574201e-16
93,90,5.468878e-16
93,91,8.098548e-16
93,92,6.326542e-16
93,93,9.413666e-16
93,94,7.240941e-16
93,95,8.074978e-16
93,96,5.797093e-16
93,97,5.313098e-16
93,98,4.329525e-16
93,99,4.250322e-16
93,100,3.825089e-16
93,101,2.238017e-16
93,102,2.766855e-16
93,103,4.803802e-16
93,104,2.844739e-16
93,105,2.094009e-16
93,106,2.379447e-16
93,107,2.329707e-16
93,108,1.783397e-16
93,109,1.191316e-16
93,110,2.514557e-16
93,111,7.657674e-17
93,112,2.137942e-16
93,113,1.331592e-16
93,114,3.429958e-16
93,115,1.266569e-16
93,116,8.898174e-17
93,117,4.123288e-17
93,118,2.620041e-17
93,119,1.016568e-17
93,120,4.128318e-17
93,121,4.704457e-17
93,122,3.728767e-17
93,123,2.576264e-17
93,124,2.631627e-17
93,125,0.000000e+00
93,126,3.374993e-17
93,127,1.399327e-18
93,128,4.328736e-17
93,129,2.919422e-17
93,130,9.731574e-18
93,131,0.000000e+00
93,132,9.318760e-18
93,133,2.669216e-17
93,134,0.000000e+00
93,135,1.001158e-17
93,136,-1.706876e-19
93,137,0.000000e+00
93,138,0.000000e+00
93,139,9.769041e-18
93,140,0.000000e+00
93,141,-1.649410e-19
93,142,1.268282e-18
93,143,0.000000e+00
93,144,0.000000e+00
93,145,0.000000e+00
93,146,-1.595717e-19
93,147,0.000000e+00
93,148,0.000000e+00
93,149,0.000000e+00
93,150,0.000000e+00
93,151,1.067015e-18
93,152,0.000000e+00
93,153,0.000000e+00
93,154,1.045037e-18
93,155,1.039713e-18
93,156,9.878468e-19
93,157,0.000000e+00
93,158,0.000000e+00
93,159,0.000000e+00
93,160,0.000000e+00
93,161,0.000000e+00
93,162,0.000000e+00
93,163,0.000000e+00
93,164,0.000000e+00
93,165,0.000000e+00
93,166,0.000000e+00
93,167,0.000000e+00
93,168,0.000000e+00
93,169,0.000000e+00
93,170,0.000000e+00
93,171,0.000000e+00
93,172,0.000000e+00
93,173,0.000000e+00
93,174,0.000000e+00
93,175,0.000000e+00
93,176,0.000000e+00
93,177,0.000000e+00
93,178,0.000000e+00
93,179,0.000000e+00
93,180,0.000000e+00
93,181,0.000000e+00
93,182,0.000000e+00
93,183,0.000000e+00
93,184,0.000000e+00
93,185,0.000000e+00
93,186,0.000000e+00
93,187,0.000000e+00
93,188,0.000000e+00
93,189,0.000000e+00
93,190,0.000000e+00
93,191,0.000000e+00
93,192,0.000000e+00
93,193,0.000000e+00
93,194,0.000000e+00
93,195,0.000000e+00
93,196,0.000000e+00
93,197,0.000000e+00
93,198,0.000000e+00
93,199,0.000000e+00
93,200,0.000000e+00
93,201,0.000000e+00
94,0,0.000000e+00
94,1,2.090937e-15
94,2,1.611566e-14
94,3,2.008107e-14
94,4,1.705766e-14
94,5,1.993173e-14
94,6,2.391676e-14
94,7,1.769998e-14
94,8,1.981733e-14
94,9,1.825573e-14
94,10,2.673622e-14
94,11,2.371385e-14
94,12,2.187478e-14
94,13,2.406092e-14
94,14,2.240237e-14
94,15,2.382963e-14
94,16,2.170301e-14
94,17,1.947323e-14
94,18,1.873240e-14
94,19,2.111225e-14
94,20,1.804730e-14
94,21,1.531597e-14
94,22,1.562412e-14
94,23,1.416323e-14
94,24,1.588615e-14
94,25,1.502064e-14
94,26,1.194095e-14
94,27,1.063088e-14
94,28,9.573564e-15
94,29,7.817271e-15
94,30,6.963003e-15
94,31,6.234062e-15
94,32,6.673549e-15
94,33,4.788681e-15
94,34,4.856723e-15
94,35,5.827517e-15
94,36,6.301956e-15
94,37,5.095870e-15
94,38,4.782696e-15
94,39,4.467679e-15
94,40,5.689367e-15
94,41,5.203879e-15
94,42,5.051494e-15
94,43,4.756053e-15
94,44,5.739031e-15
94,45,5.099511e-15
94,46,5.414187e-15
94,47,5.238036e-15
94,48,5.745794e-15
94,49,5.348410e-15
94,50,4.946206e-15
94,51,6.438418e-15
94,52,5.220275e-15
94,53,5.368909e-15
94,54,5.712216e-15
94,55,5.005772e-15
94,56,4.847580e-15
94,57,3.989840e-15
94,58,4.291405e-15
94,59,4.372011e-15
94,60,4.358770e-15
94,61,3.523635e-15
94,62,3.364209e-15
94,63,3.579625e-15
94,64,3.857899e-15
94,65,3.253722e-15
94,66,3.042622e-15
94,67,3.011895e-15
94,68,2.699192e-15
94,69,2.205346e-15
94,70,3.264547e-15
94,71,2.405485e-15
94,72,2.277729e-15
94,73,2.716438e-15
94,74,2.265511e-15
94,75,2.321005e-15
94,76,2.195141e-15
94,77,2.303618e-15
94,78,1.468881e-15
94,79,1.640601e-15
94,80,1.430869e-15
94,81,1.961810e-15
94,82,1.456459e-15
94,83,8.109474e-16
94,84,9.518132e-16
94,85,8.943510e-16
94,86,1.160795e-15
94,87,1.071736e-15
94,88,8.829762e-16
94,89,8.669754e-16
94,90,7.414173e-16
94,91,9.229893e-16
94,92,7.615639e-16
94,93,7.240941e-16
94,94,9.187592e-16
94,95,1.138304e-15
94,96,6.782415e-16
94,97,5.857908e-16
94,98,6.176968e-16
94,99,5.135999e-16
94,100,4.002900e-16
94,101,2.411831e-16
94,102,2.795095e-16
94,103,3.933371e-16
94,104,2.760054e-16
94,105,2.018876e-16
94,106,2.464734e-16
94,107,1.832638e-16
94,108,1.692047e-16
94,109,1.157248e-16
94,110,1.968854e-16
94,111,7.909594e-17
94,112,1.607437e-16
94,113,1.310226e-16
94,114,2.162323e-16
94,115,1.252737e-16
94,116,1.001117e-16
94,117,5.030211e-17
94,118,3.094650e-17
94,119,1.034147e-17
94,120,5.190769e-17
94,121,5.032671e-17
94,122,3.893293e-17
94,123,3.069906e-17
94,124,3.123811e-17
94,125,0.000000e+00
94,126,3.574240e-17
94,127,4.110410e-18
94,128,4.322499e-17
94,129,2.761477e-17
94,130,9.021721e-18
94,131,0.000000e+00
94,132,8.639019e-18
94,133,2.414802e-17
94,134,0.000000e+00
94,135,9.127169e-18
94,136,6.470338e-19
94,137,0.000000e+00
94,138,0.000000e+00
94,139,8.906055e-18
94,140,0.000000e+00
94,141,6.252497e-19
94,142,3.724067e-18
94,143,0.000000e+00
94,144,0.000000e+00
94,145,0.000000e+00
94,146,6.048962e-19
94,147,0.000000e+00
94,148,0.000000e+00
94,149,0.000000e+00
94,150,0.000000e+00
94,151,3.133085e-18
94,152,0.000000e+00
94,153,0.000000e+00
94,154,3.068551e-18
94,155,3.052916e-18
94,156,4.031125e-18
94,157,0.000000e+00
94,158,0.000000e+00
94,159,0.000000e+00
94,160,0.000000e+00
94,161,0.000000e+00
94,162,0.000000e+00
94,163,0.000000e+00
94,164,0.000000e+00
94,165,0.000000e+00
94,166,0.000000e+00
94,167,0.000000e+00
94,168,0.000000e+00
94,169,0.000000e+00
94,170,0.000000e+00
94,171,0.000000e+00
94,172,0.000000e+00
94,173,0.000000e+00
94,174,0.000000e+00
94,175,0.000000e+00
94,176,0.000000e+00
94,177,0.000000e+00
94,178,0.000000e+00
94,179,0.000000e+00
94,180,0.000000e+00
94,181,0.000000e+00
94,182,0.000000e+00
94,183,0.000000e+00
94,184,0.000000e+00
94,185,0.000000e+00
94,186,0.000000e+00
94,187,0.000000e+00
94,188,0.000000e+00
94,189,0.000000e+00
94,190,0.000000e+00
94,191,0.000000e+00
94,192,0.000000e+00
94,193,0.000000e+00
94,194,0.000000e+00
94,195,0.000000e+00
94,196,0.000000e+00
94,197,0.000000e+00
94,198,0.000000e+00
94,199,0.000000e+00
94,200,0.000000e+00
94,201,0.000000e+00
95,0,0.000000e+00
95,1,8.637731e-15
95,2,3.120160e-14
95,3,4.325828e-14
95,4,3.838441e-14
95,5,4.508395e-14
95,6,5.125309e-14
95,7,4.164038e-14
95,8,4.788663e-14
95,9,4.195382e-14
95,10,5.620292e-14
95,11,5.028203e-14
95,12,4.743358e-14
95,13,4.993467e-14
95,14,4.563126e-14
95,15,4.847483e-14
95,16,4.352698e-14
95,17,3.720982e-14
95,18,3.570597e-14
95,19,3.981974e-14
95,20,3.289894e-14
95,21,2.802472e-14
95,22,2.817018e-14
95,23,2.504000e-14
95,24,2.685867e-14
95,25,2.709533e-14
95,26,2.080860e-14
95,27,1.795559e-14
95,28,1.550608e-14
95,29,1.321901e-14
95,30,1.205813e-14
95,31,1.004328e-14
95,32,1.054764e-14
95,33,7.873058e-15
95,34,7.378433e-15
95,35,8.669538e-15
95,36,9.756432e-15
95,37,7.871075e-15
95,38,7.425456e-15
95,39,6.674473e-15
95,40,8.572773e-15
95,41,7.569466e-15
95,42,7.555422e-15
95,43,6.842583e-15
95,44,8.810317e-15
95,45,7.320036e-15
95,46,8.139908e-15
95,47,7.497136e-15
95,48,8.497552e-15
95,49,7.658475e-15
95,50,7.288465e-15
95,51,9.207113e-15
95,52,7.589871e-15
95,53,7.868053e-15
95,54,8.125146e-15
95,55,7.080090e-15
95,56,7.036916e-15
95,57,5.814733e-15
95,58,6.177355e-15
95,59,6.317465e-15
95,60,6.500419e-15
95,61,4.977825e-15
95,62,4.621160e-15
95,63,5.101194e-15
95,64,5.352096e-15
95,65,4.442553e-15
95,66,4.325729e-15
95,67,4.362252e-15
95,68,3.929661e-15
95,69,2.899353e-15
95,70,4.566762e-15
95,71,3.335911e-15
95,72,3.272024e-15
95,73,3.697852e-15
95,74,3.096470e-15
95,75,3.103426e-15
95,76,2.954472e-15
95,77,3.263733e-15
95,78,2.087113e-15
95,79,2.181944e-15
95,80,1.915333e-15
95,81,2.739473e-15
95,82,2.034572e-15
95,83,1.092414e-15
95,84,1.297328e-15
95,85,1.222858e-15
95,86,1.515665e-15
95,87,1.481490e-15
95,88,1.216671e-15
95,89,1.134085e-15
95,90,9.987048e-16
95,91,1.192057e-15
95,92,9.801785e-16
95,93,8.074978e-16
95,94,1.138304e-15
95,95,1.608708e-15
95,96,9.127399e-16
95,97,7.195820e-16
95,98,8.437138e-16
95,99,6.158682e-16
95,100,4.874970e-16
95,101,2.790757e-16
95,102,3.339897e-16
95,103,4.386937e-16
95,104,3.126480e-16
95,105,2.677501e-16
95,106,3.515731e-16
95,107,1.793091e-16
95,108,2.341592e-16
95,109,1.233909e-16
95,110,2.253533e-16
95,111,8.317589e-17
95,112,1.569919e-16
95,113,1.392966e-16
95,114,1.898659e-16
95,115,1.613951e-16
95,116,1.129923e-16
95,117,6.025956e-17
95,118,3.552968e-17
95,119,1.077156e-17
95,120,6.228248e-17
95,121,5.425001e-17
95,122,4.148851e-17
95,123,3.578475e-17
95,124,3.631518e-17
95,125,0.000000e+00
95,126,3.837977e-17
95,127,6.403666e-18
95,128,4.346787e-17
95,129,2.608144e-17
95,130,8.298926e-18
95,131,0.000000e+00
95,132,7.946885e-18
95,133,2.149746e-17
95,134,0.000000e+00
95,135,8.145723e-18
95,136,1.700108e-18
95,137,0.000000e+00
95,138,0.000000e+00
95,139,7.948386e-18
95,140,0.000000e+00
95,141,1.642870e-18
95,142,5.553094e-18
95,143,0.000000e+00
95,144,0.000000e+00
95,145,0.000000e+00
95,146,1.589390e-18
95,147,0.000000e+00
95,148,0.000000e+00
95,149,0.000000e+00
95,150,0.000000e+00
95,151,4.671858e-18
95,152,0.000000e+00
95,153,0.000000e+00
95,154,4.575630e-18
95,155,4.552316e-18
95,156,6.734902e-18
95,157,0.000000e+00
95,158,0.000000e+00
95,159,0.000000e+00
95,160,0.000000e+00
95,161,0.000000e+00
95,162,0.000000e+00
95,163,0.000000e+00
95,164,0.000000e+00
95,165,0.000000e+00
95,166,0.000000e+00
95,167,0.000000e+00
95,168,0.000000e+00
95,169,0.000000e+00
95,170,0.000000e+00
95,171,0.000000e+00
95,172,0.000000e+00
95,173,0.000000e+00
95,174,0.000000e+00
95,175,0.000000e+00
95,176,0.000000e+00
95,177,0.000000e+00
95,178,0.000000e+00
95,179,0.000000e+00
95,180,0.000000e+00
95,181,0.000000e+00
95,182,0.000000e+00
95,183,0.000000e+00
95,184,0.000000e+00
95,185,0.000000e+00
95,186,0.000000e+00
95,187,0.000000e+00
95,188,0.000000e+00
95,189,0.000000e+00
95,190,0.000000e+00
95,191,0.000000e+00
95,192,0.000000e+00
95,193,0.000000e+00
95,194,0.000000e+00
95,195,0.000000e+00
95,196,0.000000e+00
95,197,0.000000e+00
95,198,0.000000e+00
95,199,0.000000e+00
95,200,0.000000e+00
95,201,0.000000e+00
96,0,0.000000e+00
96,1,4.734831e-15
96,2,1.869434e-14
96,3,2.650372e-14
96,4,2.505436e-14
96,5,2.960598e-14
96,6,3.416620e-14
96,7,2.787439e-14
96,8,3.185949e-14
96,9,2.922682e-14
96,10,3.649354e-14
96,11,3.286431e-14
96,12,3.014544e-14
96,13,3.126788e-14
96,14,2.753355e-14
96,15,2.869744e-14
96,16,2.605184e-14
96,17,2.284259e-14
96,18,2.134002e-14
96,19,2.362698e-14
96,20,2.012022e-14
96,21,1.737627e-14
96,22,1.791199e-14
96,23,1.537195e-14
96,24,1.675520e-14
96,25,1.662044e-14
96,26,1.274257e-14
96,27,1.093374e-14
96,28,9.678984e-15
96,29,8.279477e-15
96,30,7.661630e-15
96,31,6.379478e-15
96,32,6.646189e-15
96,33,5.064095e-15
96,34,4.535970e-15
96,35,5.238901e-15
96,36,5.977972e-15
96,37,4.655957e-15
96,38,4.464114e-15
96,39,3.814186e-15
96,40,4.878320e-15
96,41,4.214225e-15
96,42,3.997562e-15
96,43,3.963626e-15
96,44,4.770988e-15
96,45,3.841249e-15
96,46,4.316645e-15
96,47,4.102345e-15
96,48,4.060878e-15
96,49,4.138338e-15
96,50,3.461822e-15
96,51,4.439776e-15
96,52,3.771083e-15
96,53,3.892406e-15
96,54,3.791616e-15
96,55,3.653101e-15
96,56,3.241607e-15
96,57,2.813797e-15
96,58,2.992691e-15
96,59,2.910478e-15
96,60,3.153100e-15
96,61,2.443228e-15
96,62,2.228256e-15
96,63,2.449798e-15
96,64,2.476220e-15
96,65,2.069945e-15
96,66,2.100255e-15
96,67,2.052223e-15
96,68,1.957560e-15
96,69,1.475955e-15
96,70,2.404612e-15
96,71,1.615855e-15
96,72,1.761873e-15
96,73,1.932552e-15
96,74,1.533586e-15
96,75,1.626534e-15
96,76,1.534117e-15
96,77,1.643444e-15
96,78,1.116719e-15
96,79,1.187727e-15
96,80,1.145060e-15
96,81,1.420334e-15
96,82,1.114351e-15
96,83,5.973581e-16
96,84,7.719696e-16
96,85,6.384990e-16
96,86,8.863989e-16
96,87,7.748293e-16
96,88,6.776109e-16
96,89,5.939458e-16
96,90,5.332907e-16
96,91,7.019430e-16
96,92,5.507838e-16
96,93,5.797093e-16
96,94,6.782415e-16
96,95,9.127399e-16
96,96,6.992799e-16
96,97,4.471389e-16
96,98,4.706146e-16
96,99,3.528018e-16
96,100,2.935756e-16
96,101,1.817229e-16
96,102,2.278571e-16
96,103,2.993503e-16
96,104,2.249216e-16
96,105,1.787934e-16
96,106,2.618220e-16
96,107,1.038463e-16
96,108,1.641201e-16
96,109,6.889285e-17
96,110,1.402153e-16
96,111,5.262709e-17
96,112,8.764867e-17
96,113,7.808568e-17
96,114,1.136912e-16
96,115,1.310860e-16
96,116,6.240669e-17
96,117,3.615571e-17
96,118,2.298575e-17
96,119,9.600756e-18
96,120,3.748162e-17
96,121,3.379838e-17
96,122,2.775580e-17
96,123,2.215204e-17
96,124,2.331757e-17
96,125,0.000000e+00
96,126,2.661042e-17
96,127,4.547104e-18
96,128,3.198234e-17
96,129,2.352764e-17
96,130,7.391176e-18
96,131,0.000000e+00
96,132,7.077642e-18
96,133,1.672483e-17
96,134,0.000000e+00
96,135,7.404341e-18
96,136,1.520646e-18
96,137,0.000000e+00
96,138,0.000000e+00
96,139,7.224964e-18
96,140,0.000000e+00
96,141,1.469449e-18
96,142,4.128191e-18
96,143,0.000000e+00
96,144,0.000000e+00
96,145,0.000000e+00
96,146,1.421615e-18
96,147,0.000000e+00
96,148,0.000000e+00
96,149,0.000000e+00
96,150,0.000000e+00
96,151,3.473077e-18
96,152,0.000000e+00
96,153,0.000000e+00
96,154,3.401541e-18
96,155,3.384209e-18
96,156,5.259567e-18
96,157,0.000000e+00
96,158,0.000000e+00
96,159,0.000000e+00
96,160,0.000000e+00
96,161,0.000000e+00
96,162,0.000000e+00
96,163,0.000000e+00
96,164,0.000000e+00
96,165,0.000000e+00
96,166,0.000000e+00
96,167,0.000000e+00
96,168,0.000000e+00
96,169,0.000000e+00
96,170,0.000000e+00
96,171,0.000000e+00
96,172,0.000000e+00
96,173,0.000000e+00
96,174,0.000000e+00
96,175,0.000000e+00
96,176,0.000000e+00
96,177,0.000000e+00
96,178,0.000000e+00
96,179,0.000000e+00
96,180,0.000000e+00
96,181,0.000000e+00
96,182,0.000000e+00
96,183,0.000000e+00
96,184,0.000000e+00
96,185,0.000000e+00
96,186,0.000000e+00
96,187,0.000000e+00
96,188,0.000000e+00
96,189,0.000000e+00
96,190,0.000000e+00
96,191,0.000000e+00
96,192,0.000000e+00
96,193,0.000000e+00
96,194,0.000000e+00
96,195,0.000000e+00
96,196,0.000000e+00
96,197,0.000000e+00
96,198,0.000000e+00
96,199,0.000000e+00
96,200,0.000000e+00
96,201,0.000000e+00
97,0,0.000000e+00
97,1,2.270813e-16
97,2,4.549866e-15
97,3,6.280710e-15
97,4,3.070353e-15
97,5,3.323636e-15
97,6,4.608866e-15
97,7,-1.590290e-16
97,8,-5.604791e-16
97,9,8.374790e-16
97,10,5.890784e-15
97,11,3.976098e-15
97,12,3.710462e-15
97,13,5.909138e-15
97,14,5.664550e-15
97,15,7.014169e-15
97,16,6.467319e-15
97,17,6.387138e-15
97,18,6.092575e-15
97,19,6.600930e-15
97,20,6.085434e-15
97,21,4.335574e-15
97,22,5.322294e-15
97,23,5.289228e-15
97,24,6.690832e-15
97,25,6.567211e-15
97,26,5.427318e-15
97,27,4.734384e-15
97,28,4.305029e-15
97,29,3.452169e-15
97,30,3.046106e-15
97,31,2.739610e-15
97,32,2.858236e-15
97,33,2.002499e-15
97,34,1.894465e-15
97,35,2.524740e-15
97,36,2.789504e-15
97,37,2.172741e-15
97,38,1.917122e-15
97,39,1.678930e-15
97,40,2.356000e-15
97,41,2.202247e-15
97,42,2.073913e-15
97,43,2.066739e-15
97,44,2.608969e-15
97,45,2.275133e-15
97,46,2.162171e-15
97,47,2.440253e-15
97,48,2.362141e-15
97,49,2.334309e-15
97,50,2.083853e-15
97,51,2.777411e-15
97,52,2.278641e-15
97,53,2.166190e-15
97,54,2.563822e-15
97,55,2.330720e-15
97,56,1.959215e-15
97,57,1.780808e-15
97,58,1.935280e-15
97,59,1.808280e-15
97,60,1.835684e-15
97,61,1.603202e-15
97,62,1.580793e-15
97,63,1.583808e-15
97,64,1.811878e-15
97,65,1.554786e-15
97,66,1.429443e-15
97,67,1.364580e-15
97,68,1.266271e-15
97,69,1.150667e-15
97,70,1.692137e-15
97,71,1.150918e-15
97,72,1.073116e-15
97,73,1.443775e-15
97,74,1.061058e-15
97,75,1.153502e-15
97,76,1.164953e-15
97,77,1.158989e-15
97,78,8.277499e-16
97,79,9.688590e-16
97,80,8.546051e-16
97,81,1.040803e-15
97,82,8.443377e-16
97,83,4.513574e-16
97,84,5.469257e-16
97,85,4.981177e-16
97,86,7.598479e-16
97,87,6.302393e-16
97,88,5.264385e-16
97,89,5.600086e-16
97,90,4.614935e-16
97,91,6.566766e-16
97,92,5.363046e-16
97,93,5.313098e-16
97,94,5.857908e-16
97,95,7.195820e-16
97,96,4.471389e-16
97,97,4.513879e-16
97,98,3.831838e-16
97,99,3.855877e-16
97,100,2.842183e-16
97,101,1.900642e-16
97,102,2.127330e-16
97,103,3.010805e-16
97,104,2.124370e-16
97,105,1.524202e-16
97,106,1.684260e-16
97,107,1.380973e-16
97,108,1.287617e-16
97,109,9.422186e-17
97,110,1.329199e-16
97,111,6.705908e-17
97,112,1.193576e-16
97,113,1.071007e-16
97,114,1.485630e-16
97,115,1.054050e-16
97,116,8.372187e-17
97,117,4.184465e-17
97,118,2.567321e-17
97,119,7.849591e-18
97,120,4.359890e-17
97,121,4.143054e-17
97,122,3.187008e-17
97,123,2.563779e-17
97,124,2.597932e-17
97,125,0.000000e+00
97,126,2.878317e-17
97,127,3.563311e-18
97,128,3.477610e-17
97,129,2.134241e-17
97,130,7.059451e-18
97,131,0.000000e+00
97,132,6.759988e-18
97,133,2.076360e-17
97,134,0.000000e+00
97,135,7.120976e-18
97,136,2.933706e-19
97,137,0.000000e+00
97,138,0.000000e+00
97,139,6.948464e-18
97,140,0.000000e+00
97,141,2.834935e-19
97,142,3.148833e-18
97,143,0.000000e+00
97,144,0.000000e+00
97,145,0.000000e+00
97,146,2.742651e-19
97,147,0.000000e+00
97,148,0.000000e+00
97,149,0.000000e+00
97,150,0.000000e+00
97,151,2.649136e-18
97,152,0.000000e+00
97,153,0.000000e+00
97,154,2.594571e-18
97,155,2.581351e-18
97,156,3.158658e-18
97,157,0.000000e+00
97,158,0.000000e+00
97,159,0.000000e+00
97,160,0.000000e+00
97,161,0.000000e+00
97,162,0.000000e+00
97,163,0.000000e+00
97,164,0.000000e+00
97,165,0.000000e+00
97,166,0.000000e+00
97,167,0.000000e+00
97,168,0.000000e+00
97,169,0.000000e+00
97,170,0.000000e+00
97,171,0.000000e+00
97,172,0.000000e+00
97,173,0.000000e+00
97,174,0.000000e+00
97,175,0.000000e+00
97,176,0.000000e+00
97,177,0.000000e+00
97,178,0.000000e+00
97,179,0.000000e+00
97,180,0.000000e+00
97,181,0.000000e+00
97,182,0.000000e+00
97,183,0.000000e+00
97,184,0.000000e+00
97,185,0.000000e+00
97,186,0.000000e+00
97,187,0.000000e+00
97,188,0.000000e+00
97,189,0.000000e+00
97,190,0.000000e+00
97,191,0.000000e+00
97,192,0.000000e+00
97,193,0.000000e+00
97,194,0.000000e+00
97,195,0.000000e+00
97,196,0.000000e+00
97,197,0.000000e+00
97,198,0.000000e+00
97,199,0.000000e+00
97,200,0.000000e+00
97,201,0.000000e+00
98,0,0.000000e+00
98,1,4.379240e-15
98,2,1.619456e-14
98,3,2.224373e-14
98,4,1.982966e-14
98,5,2.150505e-14
98,6,2.556924e-14
98,7,2.017352e-14
98,8,2.406726e-14
98,9,2.135010e-14
98,10,2.879425e-14
98,11,2.556068e-14
98,12,2.362913e-14
98,13,2.420618e-14
98,14,2.206149e-14
98,15,2.112305e-14
98,16,1.894712e-14
98,17,1.735532e-14
98,18,1.527705e-14
98,19,1.816585e-14
98,20,1.637398e-14
98,21,1.473161e-14
98,22,1.522200e-14
98,23,1.378350e-14
98,24,1.483170e-14
98,25,1.456189e-14
98,26,1.138639e-14
98,27,9.667203e-15
98,28,8.349865e-15
98,29,6.897585e-15
98,30,6.299322e-15
98,31,5.321693e-15
98,32,5.624033e-15
98,33,4.144612e-15
98,34,4.130475e-15
98,35,4.775523e-15
98,36,5.344954e-15
98,37,4.324718e-15
98,38,4.124152e-15
98,39,3.716445e-15
98,40,4.594958e-15
98,41,4.158670e-15
98,42,4.288553e-15
98,43,3.807264e-15
98,44,4.681462e-15
98,45,4.069353e-15
98,46,4.496419e-15
98,47,4.121685e-15
98,48,4.967017e-15
98,49,4.279161e-15
98,50,4.171505e-15
98,51,5.207227e-15
98,52,4.188417e-15
98,53,4.380514e-15
98,54,4.484913e-15
98,55,3.893994e-15
98,56,3.927657e-15
98,57,3.145810e-15
98,58,3.398539e-15
98,59,3.572825e-15
98,60,3.584245e-15
98,61,2.790432e-15
98,62,2.498919e-15
98,63,2.872535e-15
98,64,3.011271e-15
98,65,2.540594e-15
98,66,2.374369e-15
98,67,2.435526e-15
98,68,2.096172e-15
98,69,1.599391e-15
98,70,2.392033e-15
98,71,1.853389e-15
98,72,1.785811e-15
98,73,2.050385e-15
98,74,1.712977e-15
98,75,1.829638e-15
98,76,1.682567e-15
98,77,1.854064e-15
98,78,1.100991e-15
98,79,1.180810e-15
98,80,1.024355e-15
98,81,1.477498e-15
98,82,1.095327e-15
98,83,6.219505e-16
98,84,7.064404e-16
98,85,6.726502e-16
98,86,7.598836e-16
98,87,7.870037e-16
98,88,6.490974e-16
98,89,5.734391e-16
98,90,5.012642e-16
98,91,5.921057e-16
98,92,4.901065e-16
98,93,4.329525e-16
98,94,6.176968e-16
98,95,8.437138e-16
98,96,4.706146e-16
98,97,3.831838e-16
98,98,5.395172e-16
98,99,3.849672e-16
98,100,3.088465e-16
98,101,1.811007e-16
98,102,2.036946e-16
98,103,2.561990e-16
98,104,1.749379e-16
98,105,1.376114e-16
98,106,2.045871e-16
98,107,1.030487e-16
98,108,1.107734e-16
98,109,5.455696e-17
98,110,1.435236e-16
98,111,5.404533e-17
98,112,8.603356e-17
98,113,6.673942e-17
98,114,1.161929e-16
98,115,8.300044e-17
98,116,5.829777e-17
98,117,3.420986e-17
98,118,2.206382e-17
98,119,1.184562e-17
98,120,3.319013e-17
98,121,3.505191e-17
98,122,3.083464e-17
98,123,2.107020e-17
98,124,2.277348e-17
98,125,0.000000e+00
98,126,2.920885e-17
98,127,3.172398e-18
98,128,3.618787e-17
98,129,2.895518e-17
98,130,9.099638e-18
98,131,0.000000e+00
98,132,8.713631e-18
98,133,1.822739e-17
98,134,0.000000e+00
98,135,9.098095e-18
98,136,1.894672e-18
98,137,0.000000e+00
98,138,0.000000e+00
98,139,8.877685e-18
98,140,0.000000e+00
98,141,1.830883e-18
98,142,2.559944e-18
98,143,0.000000e+00
98,144,0.000000e+00
98,145,0.000000e+00
98,146,1.771283e-18
98,147,0.000000e+00
98,148,0.000000e+00
98,149,0.000000e+00
98,150,0.000000e+00
98,151,2.153700e-18
98,152,0.000000e+00
98,153,0.000000e+00
98,154,2.109339e-18
98,155,2.098592e-18
98,156,4.198536e-18
98,157,0.000000e+00
98,158,0.000000e+00
98,159,0.000000e+00
98,160,0.000000e+00
98,161,0.000000e+00
98,162,0.000000e+00
98,163,0.000000e+00
98,164,0.000000e+00
98,165,0.000000e+00
98,166,0.000000e+00
98,167,0.000000e+00
98,168,0.000000e+00
98,169,0.000000e+00
98,170,0.000000e+00
98,171,0.000000e+00
98,172,0.000000e+00
98,173,0.000000e+00
98,174,0.000000e+00
98,175,0.000000e+00
98,176,0.000000e+00
98,177,0.000000e+00
98,178,0.000000e+00
98,179,0.000000e+00
98,180,0.000000e+00
98,181,0.000000e+00
98,182,0.000000e+00
98,183,0.000000e+00
98,184,0.000000e+00
98,185,0.000000e+00
98,186,0.000000e+00
98,187,0.000000e+00
98,188,0.000000e+00
98,189,0.000000e+00
98,190,0.000000e+00
98,191,0.000000e+00
98,192,0.000000e+00
98,193,0.000000e+00
98,194,0.000000e+00
98,195,0.000000e+00
98,196,0.000000e+00
98,197,0.000000e+00
98,198,0.000000e+00
98,199,0.000000e+00
98,200,0.000000e+00
98,201,0.000000e+00
99,0,0.000000e+00
99,1,5.786942e-16
99,2,3.536163e-15
99,3,4.898314e-15
99,4,1.326636e-15
99,5,-3.842399e-16
99,6,2.093961e-15
99,7,-3.101941e-15
99,8,-2.327028e-15
99,9,-1.594709e-15
99,10,3.054330e-15
99,11,1.204168e-15
99,12,1.270471e-15
99,13,2.737542e-15
99,14,2.881964e-15
99,15,3.335631e-15
99,16,3.529061e-15
99,17,4.361428e-15
99,18,4.999990e-15
99,19,6.842871e-15
99,20,7.045536e-15
99,21,5.833547e-15
99,22,6.611717e-15
99,23,5.978346e-15
99,24,6.601207e-15
99,25,6.141301e-15
99,26,4.986990e-15
99,27,3.863108e-15
99,28,3.247310e-15
99,29,2.469025e-15
99,30,2.310720e-15
99,31,1.915473e-15
99,32,2.039673e-15
99,33,1.442906e-15
99,34,1.420206e-15
99,35,1.747696e-15
99,36,2.107502e-15
99,37,1.680749e-15
99,38,1.628349e-15
99,39,1.172584e-15
99,40,1.832655e-15
99,41,1.660932e-15
99,42,1.618716e-15
99,43,1.608668e-15
99,44,2.074590e-15
99,45,1.828969e-15
99,46,1.606279e-15
99,47,1.854063e-15
99,48,1.973385e-15
99,49,1.705153e-15
99,50,1.697007e-15
99,51,2.191288e-15
99,52,1.815171e-15
99,53,1.675328e-15
99,54,2.059243e-15
99,55,1.799390e-15
99,56,1.527792e-15
99,57,1.399397e-15
99,58,1.539302e-15
99,59,1.415387e-15
99,60,1.350203e-15
99,61,1.264334e-15
99,62,1.210682e-15
99,63,1.275960e-15
99,64,1.529706e-15
99,65,1.294390e-15
99,66,1.081490e-15
99,67,1.158337e-15
99,68,9.786399e-16
99,69,9.276623e-16
99,70,1.273347e-15
99,71,9.154054e-16
99,72,7.588015e-16
99,73,1.182734e-15
99,74,8.324791e-16
99,75,9.474956e-16
99,76,9.261182e-16
99,77,9.593737e-16
99,78,7.051044e-16
99,79,8.053475e-16
99,80,6.823912e-16
99,81,8.358123e-16
99,82,7.504897e-16
99,83,3.661696e-16
99,84,4.190863e-16
99,85,4.336913e-16
99,86,6.656203e-16
99,87,5.720956e-16
99,88,4.505105e-16
99,89,4.794940e-16
99,90,3.964323e-16
99,91,5.681548e-16
99,92,4.713068e-16
99,93,4.250322e-16
99,94,5.135999e-16
99,95,6.158682e-16
99,96,3.528018e-16
99,97,3.855877e-16
99,98,3.849672e-16
99,99,4.106376e-16
99,100,3.022105e-16
99,101,2.078894e-16
99,102,2.179156e-16
99,103,2.681370e-16
99,104,2.066004e-16
99,105,1.386446e-16
99,106,1.668227e-16
99,107,1.269262e-16
99,108,1.040280e-16
99,109,8.351448e-17
99,110,1.284190e-16
99,111,7.186021e-17
99,112,1.052485e-16
99,113,1.009438e-16
99,114,1.176653e-16
99,115,8.189727e-17
99,116,8.593601e-17
99,117,4.230825e-17
99,118,2.591515e-17
99,119,1.007007e-17
99,120,4.182344e-17
99,121,4.487384e-17
99,122,3.588868e-17
99,123,2.576460e-17
99,124,2.644205e-17
99,125,0.000000e+00
99,126,3.256150e-17
99,127,2.229414e-18
99,128,4.011624e-17
99,129,2.687174e-17
99,130,8.794165e-18
99,131,0.000000e+00
99,132,8.421115e-18
99,133,2.311047e-17
99,134,0.000000e+00
99,135,8.878149e-18
99,136,6.214536e-19
99,137,0.000000e+00
99,138,0.000000e+00
99,139,8.663068e-18
99,140,0.000000e+00
99,141,6.005307e-19
99,142,1.758262e-18
99,143,0.000000e+00
99,144,0.000000e+00
99,145,0.000000e+00
99,146,5.809819e-19
99,147,0.000000e+00
99,148,0.000000e+00
99,149,0.000000e+00
99,150,0.000000e+00
99,151,1.479238e-18
99,152,0.000000e+00
99,153,0.000000e+00
99,154,1.448770e-18
99,155,1.441388e-18
99,156,2.214324e-18
99,157,0.000000e+00
99,158,0.000000e+00
99,159,0.000000e+00
99,160,0.000000e+00
99,161,0.000000e+00
99,162,0.000000e+00
99,163,0.000000e+00
99,164,0.000000e+00
99,165,0.000000e+00
99,166,0.000000e+00
99,167,0.000000e+00
99,168,0.000000e+00
99,169,0.000000e+00
99,170,0.000000e+00
99,171,0.000000e+00
99,172,0.000000e+00
99,173,0.000000e+00
99,174,0.000000e+00
99,175,0.000000e+00
99,176,0.000000e+00
99,177,0.000000e+00
99,178,0.000000e+00
99,179,0.000000e+00
99,180,0.000000e+00
99,181,0.000000e+00
99,182,0.000000e+00
99,183,0.000000e+00
99,184,0.000000e+00
99,185,0.000000e+00
99,186,0.000000e+00
99,187,0.000000e+00
99,188,0.000000e+00
99,189,0.000000e+00
99,190,0.000000e+00
99,191,0.000000e+00
99,192,0.000000e+00
99,193,0.000000e+00
99,194,0.000000e+00
99,195,0.000000e+00
99,196,0.000000e+00
99,197,0.000000e+00
99,198,0.000000e+00
99,199,0.000000e+00
99,200,0.000000e+00
99,201,0.000000e+00
100,0,0.000000e+00
100,1,4.212240e-15
100,2,1.506213e-14
100,3,1.888438e-14
100,4,2.158990e-14
100,5,2.436837e-14
100,6,2.836392e-14
100,7,2.608115e-14
100,8,3.010489e-14
100,9,2.726181e-14
100,10,2.956782e-14
100,11,2.787522e-14
100,12,2.526249e-14
100,13,2.416081e-14
100,14,2.064942e-14
100,15,1.878657e-14
100,16,1.749375e-14
100,17,1.458652e-14
100,18,1.112231e-14
100,19,1.321363e-14
100,20,1.123856e-14
100,21,1.011688e-14
100,22,1.005227e-14
100,23,8.464457e-15
100,24,8.730611e-15
100,25,8.778441e-15
100,26,6.838384e-15
100,27,6.254390e-15
100,28,4.714126e-15
100,29,3.873366e-15
100,30,3.997808e-15
100,31,3.124127e-15
100,32,3.223753e-15
100,33,2.617728e-15
100,34,2.572725e-15
100,35,2.340729e-15
100,36,2.649630e-15
100,37,2.523758e-15
100,38,2.407191e-15
100,39,1.866263e-15
100,40,2.556837e-15
100,41,2.262935e-15
100,42,1.991744e-15
100,43,2.028871e-15
100,44,2.355624e-15
100,45,1.971662e-15
100,46,1.913234e-15
100,47,1.969622e-15
100,48,1.818220e-15
100,49,1.704250e-15
100,50,1.528384e-15
100,51,1.864395e-15
100,52,1.675447e-15
100,53,1.687502e-15
100,54,1.651970e-15
100,55,1.731498e-15
100,56,1.333017e-15
100,57,1.246073e-15
100,58,1.410542e-15
100,59,1.233643e-15
100,60,1.282133e-15
100,61,1.000242e-15
100,62,9.650410e-16
100,63,1.109020e-15
100,64,1.218146e-15
100,65,9.347309e-16
100,66,8.574991e-16
100,67,9.445690e-16
100,68,8.403761e-16
100,69,7.440581e-16
100,70,9.460176e-16
100,71,6.779418e-16
100,72,5.892471e-16
100,73,9.121761e-16
100,74,6.683990e-16
100,75,7.863657e-16
100,76,6.719793e-16
100,77,7.870878e-16
100,78,5.784438e-16
100,79,6.461891e-16
100,80,5.224906e-16
100,81,7.167368e-16
100,82,6.840886e-16
100,83,2.855362e-16
100,84,3.499661e-16
100,85,3.706800e-16
100,86,5.589546e-16
100,87,5.143738e-16
100,88,4.013813e-16
100,89,3.236737e-16
100,90,3.247770e-16
100,91,4.496689e-16
100,92,3.560991e-16
100,93,3.825089e-16
100,94,4.002900e-16
100,95,4.874970e-16
100,96,2.935756e-16
100,97,2.842183e-16
100,98,3.088465e-16
100,99,3.022105e-16
100,100,2.722979e-16
100,101,1.624842e-16
100,102,1.859703e-16
100,103,2.292797e-16
100,104,1.659839e-16
100,105,1.264542e-16
100,106,1.630724e-16
100,107,1.054141e-16
100,108,9.626110e-17
100,109,6.057606e-17
100,110,1.344519e-16
100,111,5.285457e-17
100,112,8.968916e-17
100,113,7.317468e-17
100,114,1.185170e-16
100,115,6.151546e-17
100,116,5.966183e-17
100,117,2.896220e-17
100,118,1.845502e-17
100,119,8.157472e-18
100,120,2.840277e-17
100,121,3.279727e-17
100,122,2.677511e-17
100,123,1.800710e-17
100,124,1.868125e-17
100,125,0.000000e+00
100,126,2.449369e-17
100,127,1.148239e-18
100,128,3.120548e-17
100,129,2.226577e-17
100,130,7.285521e-18
100,131,0.000000e+00
100,132,6.976468e-18
100,133,1.857716e-17
100,134,0.000000e+00
100,135,7.445021e-18
100,136,3.523717e-19
100,137,0.000000e+00
100,138,0.000000e+00
100,139,7.264659e-18
100,140,0.000000e+00
100,141,3.405082e-19
100,142,9.408295e-19
100,143,0.000000e+00
100,144,0.000000e+00
100,145,0.000000e+00
100,146,3.294238e-19
100,147,0.000000e+00
100,148,0.000000e+00
100,149,0.000000e+00
100,150,0.000000e+00
100,151,7.915267e-19
100,152,0.000000e+00
100,153,0.000000e+00
100,154,7.752234e-19
100,155,7.712734e-19
100,156,1.204396e-18
100,157,0.000000e+00
100,158,0.000000e+00
100,159,0.000000e+00
100,160,0.000000e+00
100,161,0.000000e+00
100,162,0.000000e+00
100,163,0.000000e+00
100,164,0.000000e+00
100,165,0.000000e+00
100,166,0.000000e+00
100,167,0.000000e+00
100,168,0.000000e+00
100,169,0.000000e+00
100,170,0.000000e+00
100,171,0.000000e+00
100,172,0.000000e+00
100,173,0.000000e+00
100,174,0.000000e+00
100,175,0.000000e+00
100,176,0.000000e+00
100,177,0.000000e+00
100,178,0.000000e+00
100,179,0.000000e+00
100,180,0.000000e+00
100,181,0.000000e+00
100,182,0.000000e+00
100,183,0.000000e+00
100,184,0.000000e+00
100,185,0.000000e+00
100,186,0.000000e+00
100,187,0.000000e+00
100,188,0.000000e+00
100,189,0.000000e+00
100,190,0.000000e+00
100,191,0.000000e+00
100,192,0.000000e+00
100,193,0.000000e+00
100,194,0.000000e+00
100,195,0.000000e+00
100,196,0.000000e+00
100,197,0.000000e+00
100,198,0.000000e+00
100,199,0.000000e+00
100,200,0.000000e+00
100,201,0.000000e+00
101,0,0.000000e+00
101,1,6.448608e-16
101,2,2.693175e-15
101,3,3.781341e-15
101,4,3.185978e-15
101,5,2.823092e-15
101,6,4.403287e-15
101,7,2.170674e-15
101,8,2.920785e-15
101,9,3.208953e-15
101,10,4.708252e-15
101,11,3.889586e-15
101,12,3.444556e-15
101,13,3.824867e-15
101,14,3.332152e-15
101,15,3.281184e-15
101,16,3.315361e-15
101,17,3.287284e-15
101,18,3.109314e-15
101,19,4.046078e-15
101,20,3.959443e-15
101,21,3.385097e-15
101,22,3.747985e-15
101,23,3.213199e-15
101,24,3.434237e-15
101,25,3.279667e-15
101,26,2.674493e-15
101,27,2.154037e-15
101,28,1.694527e-15
101,29,1.331347e-15
101,30,1.392371e-15
101,31,1.082993e-15
101,32,1.133537e-15
101,33,9.280114e-16
101,34,8.274672e-16
101,35,8.395322e-16
101,36,1.024219e-15
101,37,8.836464e-16
101,38,8.882097e-16
101,39,5.738509e-16
101,40,9.273318e-16
101,41,7.753436e-16
101,42,6.723302e-16
101,43,7.770583e-16
101,44,8.814041e-16
101,45,7.697469e-16
101,46,6.102315e-16
101,47,7.708848e-16
101,48,6.446770e-16
101,49,6.024395e-16
101,50,5.584883e-16
101,51,6.701444e-16
101,52,6.176991e-16
101,53,5.325286e-16
101,54,6.539265e-16
101,55,6.684956e-16
101,56,4.109768e-16
101,57,4.639993e-16
101,58,5.312133e-16
101,59,3.896447e-16
101,60,3.817716e-16
101,61,4.150261e-16
101,62,3.967167e-16
101,63,4.253722e-16
101,64,5.182966e-16
101,65,4.271596e-16
101,66,3.328316e-16
101,67,3.866694e-16
101,68,3.238725e-16
101,69,3.527668e-16
101,70,4.434143e-16
101,71,2.995114e-16
101,72,2.331183e-16
101,73,4.523804e-16
101,74,2.694966e-16
101,75,3.566470e-16
101,76,3.328265e-16
101,77,3.545017e-16
101,78,3.037388e-16
101,79,3.423613e-16
101,80,2.988323e-16
101,81,3.189059e-16
101,82,3.470867e-16
101,83,1.481346e-16
101,84,1.790463e-16
101,85,1.869360e-16
101,86,3.215017e-16
101,87,2.611489e-16
101,88,2.061135e-16
101,89,2.040276e-16
101,90,1.762041e-16
101,91,2.766954e-16
101,92,2.225740e-16
101,93,2.238017e-16
101,94,2.411831e-16
101,95,2.790757e-16
101,96,1.817229e-16
101,97,1.900642e-16
101,98,1.811007e-16
101,99,2.078894e-16
101,100,1.624842e-16
101,101,1.148791e-16
101,102,1.220394e-16
101,103,1.464116e-16
101,104,1.139326e-16
101,105,7.581668e-17
101,106,9.719141e-17
101,107,6.696609e-17
101,108,5.727433e-17
101,109,4.395124e-17
101,110,7.336505e-17
101,111,3.889408e-17
101,112,5.509026e-17
101,113,5.243190e-17
101,114,6.448314e-17
101,115,4.587953e-17
101,116,4.418914e-17
101,117,2.297039e-17
101,118,1.465835e-17
101,119,5.966184e-18
101,120,2.330765e-17
101,121,2.398985e-17
101,122,1.964590e-17
101,123,1.431284e-17
101,124,1.490713e-17
101,125,0.000000e+00
101,126,1.792847e-17
101,127,1.828944e-18
101,128,2.238254e-17
101,129,1.580240e-17
101,130,5.136522e-18
101,131,0.000000e+00
101,132,4.918630e-18
101,133,1.323976e-17
101,134,0.000000e+00
101,135,5.200297e-18
101,136,4.370953e-19
101,137,0.000000e+00
101,138,0.000000e+00
101,139,5.074315e-18
101,140,0.000000e+00
101,141,4.223794e-19
101,142,1.545057e-18
101,143,0.000000e+00
101,144,0.000000e+00
101,145,0.000000e+00
101,146,4.086298e-19
101,147,0.000000e+00
101,148,0.000000e+00
101,149,0.000000e+00
101,150,0.000000e+00
101,151,1.299868e-18
101,152,0.000000e+00
101,153,0.000000e+00
101,154,1.273094e-18
101,155,1.266607e-18
101,156,1.838499e-18
101,157,0.000000e+00
101,158,0.000000e+00
101,159,0.000000e+00
101,160,0.000000e+00
101,161,0.000000e+00
101,162,0.000000e+00
101,163,0.000000e+00
101,164,0.000000e+00
101,165,0.000000e+00
101,166,0.000000e+00
101,167,0.000000e+00
101,168,0.000000e+00
101,169,0.000000e+00
101,170,0.000000e+00
101,171,0.000000e+00
101,172,0.000000e+00
101,173,0.000000e+00
101,174,0.000000e+00
101,175,0.000000e+00
101,176,0.000000e+00
101,177,0.000000e+00
101,178,0.000000e+00
101,179,0.000000e+00
101,180,0.000000e+00
101,181,0.000000e+00
101,182,0.000000e+00
101,183,0.000000e+00
101,184,0.000000e+00
101,185,0.000000e+00
101,186,0.000000e+00
101,187,0.000000e+00
101,188,0.000000e+00
101,189,0.000000e+00
101,190,0.000000e+00
101,191,0.000000e+00
101,192,0.000000e+00
101,193,0.000000e+00
101,194,0.000000e+00
101,195,0.000000e+00
101,196,0.000000e+00
101,197,0.000000e+00
101,198,0.000000e+00
101,199,0.000000e+00
101,200,0.000000e+00
101,201,0.000000e+00
102,0,0.000000e+00
102,1,2.423120e-15
102,2,8.094132e-15
102,3,1.105812e-14
102,4,1.185872e-14
102,5,1.309810e-14
102,6,1.592128e-14
102,7,1.342624e-14
102,8,1.547426e-14
102,9,1.441061e-14
102,10,1.662978e-14
102,11,1.495180e-14
102,12,1.342468e-14
102,13,1.320669e-14
102,14,1.119009e-14
102,15,1.037762e-14
102,16,9.808915e-15
102,17,8.589688e-15
102,18,6.909859e-15
102,19,8.376271e-15
102,20,7.369716e-15
102,21,6.553316e-15
102,22,6.765923e-15
102,23,5.600705e-15
102,24,5.863236e-15
102,25,5.816666e-15
102,26,4.501525e-15
102,27,3.887797e-15
102,28,2.913653e-15
102,29,2.391500e-15
102,30,2.468645e-15
102,31,1.877978e-15
102,32,1.932426e-15
102,33,1.564919e-15
102,34,1.434106e-15
102,35,1.319585e-15
102,36,1.569382e-15
102,37,1.416880e-15
102,38,1.363173e-15
102,39,9.557108e-16
102,40,1.440625e-15
102,41,1.225639e-15
102,42,1.008644e-15
102,43,1.129092e-15
102,44,1.287552e-15
102,45,1.059544e-15
102,46,9.592144e-16
102,47,1.071417e-15
102,48,8.145408e-16
102,49,8.501358e-16
102,50,7.072509e-16
102,51,8.372390e-16
102,52,8.052384e-16
102,53,7.639450e-16
102,54,7.615992e-16
102,55,8.882896e-16
102,56,5.265066e-16
102,57,6.055076e-16
102,58,7.000710e-16
102,59,5.178534e-16
102,60,5.598956e-16
102,61,4.882596e-16
102,62,4.709763e-16
102,63,5.189287e-16
102,64,5.896947e-16
102,65,4.566447e-16
102,66,4.151803e-16
102,67,4.696978e-16
102,68,4.345966e-16
102,69,4.179946e-16
102,70,5.338089e-16
102,71,3.424431e-16
102,72,3.007734e-16
102,73,5.239737e-16
102,74,3.313819e-16
102,75,4.241320e-16
102,76,3.709391e-16
102,77,4.274356e-16
102,78,3.662522e-16
102,79,3.992687e-16
102,80,3.496590e-16
102,81,4.018954e-16
102,82,4.310380e-16
102,83,1.704119e-16
102,84,2.208790e-16
102,85,2.236656e-16
102,86,3.818918e-16
102,87,3.207422e-16
102,88,2.558630e-16
102,89,2.174409e-16
102,90,2.157029e-16
102,91,3.246612e-16
102,92,2.505336e-16
102,93,2.766855e-16
102,94,2.795095e-16
102,95,3.339897e-16
102,96,2.278571e-16
102,97,2.127330e-16
102,98,2.036946e-16
102,99,2.179156e-16
102,100,1.859703e-16
102,101,1.220394e-16
102,102,1.401357e-16
102,103,1.701103e-16
102,104,1.277906e-16
102,105,9.490324e-17
102,106,1.209428e-16
102,107,7.497445e-17
102,108,7.588663e-17
102,109,4.875206e-17
102,110,9.080391e-17
102,111,3.970683e-17
102,112,6.274292e-17
102,113,5.668304e-17
102,114,7.970122e-17
102,115,5.481923e-17
102,116,4.571191e-17
102,117,2.379176e-17
102,118,1.563715e-17
102,119,6.058106e-18
102,120,2.497564e-17
102,121,2.478712e-17
102,122,2.003720e-17
102,123,1.510867e-17
102,124,1.567835e-17
102,125,0.000000e+00
102,126,1.843894e-17
102,127,2.248103e-18
102,128,2.327263e-17
102,129,1.648141e-17
102,130,5.359749e-18
102,131,0.000000e+00
102,132,5.132388e-18
102,133,1.373624e-17
102,134,0.000000e+00
102,135,5.501848e-18
102,136,3.091699e-19
102,137,0.000000e+00
102,138,0.000000e+00
102,139,5.368561e-18
102,140,0.000000e+00
102,141,2.987609e-19
102,142,2.078518e-18
102,143,0.000000e+00
102,144,0.000000e+00
102,145,0.000000e+00
102,146,2.890354e-19
102,147,0.000000e+00
102,148,0.000000e+00
102,149,0.000000e+00
102,150,0.000000e+00
102,151,1.748672e-18
102,152,0.000000e+00
102,153,0.000000e+00
102,154,1.712654e-18
102,155,1.703928e-18
102,156,2.198739e-18
102,157,0.000000e+00
102,158,0.000000e+00
102,159,0.000000e+00
102,160,0.000000e+00
102,161,0.000000e+00
102,162,0.000000e+00
102,163,0.000000e+00
102,164,0.000000e+00
102,165,0.000000e+00
102,166,0.000000e+00
102,167,0.000000e+00
102,168,0.000000e+00
102,169,0.000000e+00
102,170,0.000000e+00
102,171,0.000000e+00
102,172,0.000000e+00
102,173,0.000000e+00
102,174,0.000000e+00
102,175,0.000000e+00
102,176,0.000000e+00
102,177,0.000000e+00
102,178,0.000000e+00
102,179,0.000000e+00
102,180,0.000000e+00
102,181,0.000000e+00
102,182,0.000000e+00
102,183,0.000000e+00
102,184,0.000000e+00
102,185,0.000000e+00
102,186,0.000000e+00
102,187,0.000000e+00
102,188,0.000000e+00
102,189,0.000000e+00
102,190,0.000000e+00
102,191,0.000000e+00
102,192,0.000000e+00
102,193,0.000000e+00
102,194,0.000000e+00
102,195,0.000000e+00
102,196,0.000000e+00
102,197,0.000000e+00
102,198,0.000000e+00
102,199,0.000000e+00
102,200,0.000000e+00
102,201,0.000000e+00
103,0,0.000000e+00
103,1,1.190024e-15
103,2,7.712916e-15
103,3,8.814069e-15
103,4,8.836888e-15
103,5,9.883055e-15
103,6,1.151354e-14
103,7,9.281910e-15
103,8,1.092035e-14
103,9,1.112250e-14
103,10,1.434121e-14
103,11,1.334633e-14
103,12,1.038186e-14
103,13,1.171958e-14
103,14,1.022488e-14
103,15,9.779928e-15
103,16,9.399667e-15
103,17,9.415000e-15
103,18,7.441135e-15
103,19,1.006168e-14
103,20,9.405504e-15
103,21,8.538013e-15
103,22,8.898393e-15
103,23,7.548623e-15
103,24,8.787998e-15
103,25,7.676235e-15
103,26,6.115250e-15
103,27,6.087593e-15
103,28,4.716750e-15
103,29,3.625813e-15
103,30,3.497658e-15
103,31,3.180716e-15
103,32,3.354063e-15
103,33,2.517075e-15
103,34,2.595166e-15
103,35,2.671735e-15
103,36,2.709049e-15
103,37,2.383198e-15
103,38,2.051697e-15
103,39,2.077374e-15
103,40,2.563983e-15
103,41,2.408018e-15
103,42,1.965709e-15
103,43,2.182086e-15
103,44,2.014675e-15
103,45,2.011628e-15
103,46,1.743674e-15
103,47,1.883476e-15
103,48,1.403911e-15
103,49,1.668498e-15
103,50,1.185440e-15
103,51,1.527894e-15
103,52,1.352306e-15
103,53,1.276428e-15
103,54,1.306454e-15
103,55,1.505933e-15
103,56,9.077188e-16
103,57,9.793637e-16
103,58,1.114082e-15
103,59,8.887648e-16
103,60,8.947772e-16
103,61,7.969219e-16
103,62,8.388539e-16
103,63,8.311339e-16
103,64,8.862590e-16
103,65,7.634093e-16
103,66,7.087908e-16
103,67,6.321360e-16
103,68,5.970808e-16
103,69,7.130902e-16
103,70,8.281174e-16
103,71,5.098388e-16
103,72,4.711601e-16
103,73,7.671304e-16
103,74,5.631761e-16
103,75,6.871596e-16
103,76,6.099067e-16
103,77,6.587478e-16
103,78,4.674486e-16
103,79,5.965610e-16
103,80,5.266190e-16
103,81,6.386084e-16
103,82,5.856861e-16
103,83,2.559412e-16
103,84,3.526464e-16
103,85,3.025354e-16
103,86,5.410118e-16
103,87,4.335920e-16
103,88,3.380711e-16
103,89,3.114908e-16
103,90,2.942661e-16
103,91,4.609968e-16
103,92,3.564871e-16
103,93,4.803802e-16
103,94,3.933371e-16
103,95,4.386937e-16
103,96,2.993503e-16
103,97,3.010805e-16
103,98,2.561990e-16
103,99,2.681370e-16
103,100,2.292797e-16
103,101,1.464116e-16
103,102,1.701103e-16
103,103,3.114726e-16
103,104,1.721339e-16
103,105,1.227956e-16
103,106,1.469812e-16
103,107,1.580337e-16
103,108,1.030227e-16
103,109,7.834879e-17
103,110,1.690002e-16
103,111,4.906640e-17
103,112,1.472838e-16
103,113,8.559742e-17
103,114,2.369835e-16
103,115,7.673887e-17
103,116,5.873863e-17
103,117,3.069842e-17
103,118,1.909726e-17
103,119,6.690677e-18
103,120,3.166714e-17
103,121,3.033308e-17
103,122,2.426242e-17
103,123,1.890592e-17
103,124,1.950732e-17
103,125,0.000000e+00
103,126,2.191968e-17
103,127,2.852061e-18
103,128,2.670578e-17
103,129,1.756195e-17
103,130,5.755757e-18
103,131,0.000000e+00
103,132,5.511597e-18
103,133,1.553449e-17
103,134,0.000000e+00
103,135,5.750209e-18
103,136,4.943876e-19
103,137,0.000000e+00
103,138,0.000000e+00
103,139,5.610905e-18
103,140,0.000000e+00
103,141,4.777428e-19
103,142,2.404015e-18
103,143,0.000000e+00
103,144,0.000000e+00
103,145,0.000000e+00
103,146,4.621910e-19
103,147,0.000000e+00
103,148,0.000000e+00
103,149,0.000000e+00
103,150,0.000000e+00
103,151,2.022515e-18
103,152,0.000000e+00
103,153,0.000000e+00
103,154,1.980857e-18
103,155,1.970764e-18
103,156,2.677752e-18
103,157,0.000000e+00
103,158,0.000000e+00
103,159,0.000000e+00
103,160,0.000000e+00
103,161,0.000000e+00
103,162,0.000000e+00
103,163,0.000000e+00
103,164,0.000000e+00
103,165,0.000000e+00
103,166,0.000000e+00
103,167,0.000000e+00
103,168,0.000000e+00
103,169,0.000000e+00
103,170,0.000000e+00
103,171,0.000000e+00
103,172,0.000000e+00
103,173,0.000000e+00
103,174,0.000000e+00
103,175,0.000000e+00
103,176,0.000000e+00
103,177,0.000000e+00
103,178,0.000000e+00
103,179,0.000000e+00
103,180,0.000000e+00
103,181,0.000000e+00
103,182,0.000000e+00
103,183,0.000000e+00
103,184,0.000000e+00
103,185,0.000000e+00
103,186,0.000000e+00
103,187,0.000000e+00
103,188,0.000000e+00
103,189,0.000000e+00
103,190,0.000000e+00
103,191,0.000000e+00
103,192,0.000000e+00
103,193,0.000000e+00
103,194,0.000000e+00
103,195,0.000000e+00
103,196,0.000000e+00
103,197,0.000000e+00
103,198,0.000000e+00
103,199,0.000000e+00
103,200,0.000000e+00
103,201,0.000000e+00
104,0,0.000000e+00
104,1,7.908309e-16
104,2,3.943594e-15
104,3,5.218101e-15
104,4,5.044204e-15
104,5,5.413564e-15
104,6,7.348602e-15
104,7,5.023003e-15
104,8,5.938027e-15
104,9,6.073376e-15
104,10,7.939678e-15
104,11,6.913650e-15
104,12,5.824504e-15
104,13,6.271658e-15
104,14,5.461783e-15
104,15,5.244921e-15
104,16,5.182001e-15
104,17,4.970002e-15
104,18,4.248890e-15
104,19,5.364487e-15
104,20,5.099771e-15
104,21,4.458230e-15
104,22,4.790354e-15
104,23,3.984036e-15
104,24,4.405547e-15
104,25,4.014854e-15
104,26,3.166966e-15
104,27,2.777026e-15
104,28,2.243524e-15
104,29,1.729055e-15
104,30,1.755713e-15
104,31,1.444791e-15
104,32,1.486523e-15
104,33,1.174248e-15
104,34,1.116992e-15
104,35,1.095383e-15
104,36,1.261878e-15
104,37,1.124289e-15
104,38,1.078653e-15
104,39,7.889871e-16
104,40,1.180059e-15
104,41,1.025266e-15
104,42,8.191165e-16
104,43,1.005099e-15
104,44,1.070885e-15
104,45,9.248426e-16
104,46,7.435295e-16
104,47,9.285409e-16
104,48,6.288513e-16
104,49,7.595194e-16
104,50,5.502898e-16
104,51,7.308590e-16
104,52,7.075567e-16
104,53,6.185495e-16
104,54,6.810184e-16
104,55,7.777654e-16
104,56,4.283404e-16
104,57,5.090353e-16
104,58,5.752020e-16
104,59,4.002445e-16
104,60,4.091240e-16
104,61,4.120588e-16
104,62,4.477886e-16
104,63,4.399374e-16
104,64,5.266100e-16
104,65,4.139041e-16
104,66,3.571434e-16
104,67,3.844201e-16
104,68,3.619308e-16
104,69,3.998639e-16
104,70,5.163112e-16
104,71,2.953440e-16
104,72,2.593121e-16
104,73,4.890480e-16
104,74,3.059485e-16
104,75,3.768995e-16
104,76,3.526101e-16
104,77,3.701681e-16
104,78,3.288277e-16
104,79,3.878727e-16
104,80,3.475013e-16
104,81,3.728888e-16
104,82,3.868099e-16
104,83,1.546329e-16
104,84,2.091987e-16
104,85,1.994766e-16
104,86,3.861469e-16
104,87,2.954973e-16
104,88,2.320709e-16
104,89,2.277634e-16
104,90,2.065692e-16
104,91,3.232405e-16
104,92,2.547038e-16
104,93,2.844739e-16
104,94,2.760054e-16
104,95,3.126480e-16
104,96,2.249216e-16
104,97,2.124370e-16
104,98,1.749379e-16
104,99,2.066004e-16
104,100,1.659839e-16
104,101,1.139326e-16
104,102,1.277906e-16
104,103,1.721339e-16
104,104,1.328799e-16
104,105,8.812845e-17
104,106,1.097466e-16
104,107,8.207842e-17
104,108,6.924987e-17
104,109,5.185479e-17
104,110,8.439827e-17
104,111,3.902615e-17
104,112,7.088393e-17
104,113,6.073143e-17
104,114,9.050942e-17
104,115,5.014641e-17
104,116,4.779313e-17
104,117,2.238744e-17
104,118,1.356016e-17
104,119,4.752225e-18
104,120,2.227216e-17
104,121,2.411327e-17
104,122,1.863290e-17
104,123,1.358203e-17
104,124,1.369026e-17
104,125,0.000000e+00
104,126,1.689032e-17
104,127,8.925393e-19
104,128,2.075191e-17
104,129,1.318101e-17
104,130,4.349200e-18
104,131,0.000000e+00
104,132,4.164707e-18
104,133,1.263859e-17
104,134,0.000000e+00
104,135,4.443466e-18
104,136,1.072042e-19
104,137,0.000000e+00
104,138,0.000000e+00
104,139,4.335819e-18
104,140,0.000000e+00
104,141,1.035949e-19
104,142,7.430397e-19
104,143,0.000000e+00
104,144,0.000000e+00
104,145,0.000000e+00
104,146,1.002226e-19
104,147,0.000000e+00
104,148,0.000000e+00
104,149,0.000000e+00
104,150,0.000000e+00
104,151,6.251247e-19
104,152,0.000000e+00
104,153,0.000000e+00
104,154,6.122488e-19
104,155,6.091292e-19
104,156,7.827486e-19
104,157,0.000000e+00
104,158,0.000000e+00
104,159,0.000000e+00
104,160,0.000000e+00
104,161,0.000000e+00
104,162,0.000000e+00
104,163,0.000000e+00
104,164,0.000000e+00
104,165,0.000000e+00
104,166,0.000000e+00
104,167,0.000000e+00
104,168,0.000000e+00
104,169,0.000000e+00
104,170,0.000000e+00
104,171,0.000000e+00
104,172,0.000000e+00
104,173,0.000000e+00
104,174,0.000000e+00
104,175,0.000000e+00
104,176,0.000000e+00
104,177,0.000000e+00
104,178,0.000000e+00
104,179,0.000000e+00
104,180,0.000000e+00
104,181,0.000000e+00
104,182,0.000000e+00
104,183,0.000000e+00
104,184,0.000000e+00
104,185,0.000000e+00
104,186,0.000000e+00
104,187,0.000000e+00
104,188,0.000000e+00
104,189,0.000000e+00
104,190,0.000000e+00
104,191,0.000000e+00
104,192,0.000000e+00
104,193,0.000000e+00
104,194,0.000000e+00
104,195,0.000000e+00
104,196,0.000000e+00
104,197,0.000000e+00
104,198,0.000000e+00
104,199,0.000000e+00
104,200,0.000000e+00
104,201,0.000000e+00
105,0,0.000000e+00
105,1,3.358591e-15
105,2,9.729592e-15
105,3,1.305621e-14
105,4,1.451400e-14
105,5,1.652572e-14
105,6,1.897469e-14
105,7,1.725188e-14
105,8,1.998901e-14
105,9,1.798596e-14
105,10,1.999578e-14
105,11,1.840679e-14
105,12,1.667248e-14
105,13,1.595391e-14
105,14,1.359296e-14
105,15,1.237534e-14
105,16,1.162565e-14
105,17,9.616581e-15
105,18,7.044683e-15
105,19,8.291885e-15
105,20,7.011022e-15
105,21,6.292042e-15
105,22,6.319440e-15
105,23,5.253824e-15
105,24,5.419263e-15
105,25,5.715743e-15
105,26,4.320230e-15
105,27,3.942063e-15
105,28,2.900895e-15
105,29,2.493495e-15
105,30,2.561968e-15
105,31,1.936439e-15
105,32,1.940835e-15
105,33,1.652822e-15
105,34,1.450212e-15
105,35,1.284623e-15
105,36,1.532653e-15
105,37,1.444025e-15
105,38,1.323281e-15
105,39,9.992763e-16
105,40,1.426034e-15
105,41,1.231020e-15
105,42,9.944083e-16
105,43,1.077742e-15
105,44,1.322299e-15
105,45,9.868214e-16
105,46,9.943027e-16
105,47,1.002173e-15
105,48,7.277189e-16
105,49,8.049260e-16
105,50,6.363779e-16
105,51,7.178557e-16
105,52,7.590857e-16
105,53,7.341029e-16
105,54,6.683067e-16
105,55,8.173775e-16
105,56,5.018507e-16
105,57,5.825921e-16
105,58,6.341392e-16
105,59,4.617806e-16
105,60,5.596108e-16
105,61,3.951066e-16
105,62,4.003547e-16
105,63,4.435402e-16
105,64,4.663698e-16
105,65,3.245587e-16
105,66,3.593613e-16
105,67,3.890271e-16
105,68,4.040643e-16
105,69,3.268118e-16
105,70,4.646482e-16
105,71,2.625987e-16
105,72,2.674526e-16
105,73,3.960994e-16
105,74,2.626942e-16
105,75,3.039049e-16
105,76,2.673978e-16
105,77,3.384442e-16
105,78,3.012272e-16
105,79,3.142384e-16
105,80,2.743892e-16
105,81,3.494702e-16
105,82,3.670959e-16
105,83,1.261817e-16
105,84,1.862457e-16
105,85,1.833699e-16
105,86,3.174210e-16
105,87,2.757153e-16
105,88,2.137973e-16
105,89,1.711671e-16
105,90,1.835836e-16
105,91,2.614525e-16
105,92,1.973014e-16
105,93,2.094009e-16
105,94,2.018876e-16
105,95,2.677501e-16
105,96,1.787934e-16
105,97,1.524202e-16
105,98,1.376114e-16
105,99,1.386446e-16
105,100,1.264542e-16
105,101,7.581668e-17
105,102,9.490324e-17
105,103,1.227956e-16
105,104,8.812845e-17
105,105,7.920745e-17
105,106,9.501363e-17
105,107,5.107060e-17
105,108,6.735243e-17
105,109,3.574277e-17
105,110,6.600031e-17
105,111,2.387655e-17
105,112,4.477669e-17
105,113,4.038968e-17
105,114,5.569441e-17
105,115,4.152516e-17
105,116,3.155752e-17
105,117,1.530389e-17
105,118,9.243432e-18
105,119,2.288737e-18
105,120,1.621002e-17
105,121,1.487073e-17
105,122,1.096353e-17
105,123,9.322960e-18
105,124,9.279603e-18
105,125,0.000000e+00
105,126,9.853583e-18
105,127,1.305398e-18
105,128,1.170935e-17
105,129,6.489656e-18
105,130,2.174527e-18
105,131,0.000000e+00
105,132,2.082283e-18
105,133,7.018802e-18
105,134,0.000000e+00
105,135,2.211602e-18
105,136,-2.303401e-20
105,137,0.000000e+00
105,138,0.000000e+00
105,139,2.158024e-18
105,140,0.000000e+00
105,141,-2.225851e-20
105,142,1.202611e-18
105,143,0.000000e+00
105,144,0.000000e+00
105,145,0.000000e+00
105,146,-2.153394e-20
105,147,0.000000e+00
105,148,0.000000e+00
105,149,0.000000e+00
105,150,0.000000e+00
105,151,1.011765e-18
105,152,0.000000e+00
105,153,0.000000e+00
105,154,9.909255e-19
105,155,9.858765e-19
105,156,1.073369e-18
105,157,0.000000e+00
105,158,0.000000e+00
105,159,0.000000e+00
105,160,0.000000e+00
105,161,0.000000e+00
105,162,0.000000e+00
105,163,0.000000e+00
105,164,0.000000e+00
105,165,0.000000e+00
105,166,0.000000e+00
105,167,0.000000e+00
105,168,0.000000e+00
105,169,0.000000e+00
105,170,0.000000e+00
105,171,0.000000e+00
105,172,0.000000e+00
105,173,0.000000e+00
105,174,0.000000e+00
105,175,0.000000e+00
105,176,0.000000e+00
105,177,0.000000e+00
105,178,0.000000e+00
105,179,0.000000e+00
105,180,0.000000e+00
105,181,0.000000e+00
105,182,0.000000e+00
105,183,0.000000e+00
105,184,0.000000e+00
105,185,0.000000e+00
105,186,0.000000e+00
105,187,0.000000e+00
105,188,0.000000e+00
105,189,0.000000e+00
105,190,0.000000e+00
105,191,0.000000e+00
105,192,0.000000e+00
105,193,0.000000e+00
105,194,0.000000e+00
105,195,0.000000e+00
105,196,0.000000e+00
105,197,0.000000e+00
105,198,0.000000e+00
105,199,0.000000e+00
105,200,0.000000e+00
105,201,0.000000e+00
106,0,0.000000e+00
106,1,5.590132e-15
106,2,1.560082e-14
106,3,2.123831e-14
106,4,2.376671e-14
106,5,2.685209e-14
106,6,3.096811e-14
106,7,2.838892e-14
106,8,3.291305e-14
106,9,2.943134e-14
106,10,3.234095e-14
106,11,3.031653e-14
106,12,2.755239e-14
106,13,2.622957e-14
106,14,2.233603e-14
106,15,2.052390e-14
106,16,1.890045e-14
106,17,1.582218e-14
106,18,1.220586e-14
106,19,1.412565e-14
106,20,1.191349e-14
106,21,1.084047e-14
106,22,1.090006e-14
106,23,8.970090e-15
106,24,9.168185e-15
106,25,9.633675e-15
106,26,7.284236e-15
106,27,6.442218e-15
106,28,4.934059e-15
106,29,4.304244e-15
106,30,4.427254e-15
106,31,3.357828e-15
106,32,3.371636e-15
106,33,2.856666e-15
106,34,2.537784e-15
106,35,2.272668e-15
106,36,2.745353e-15
106,37,2.469328e-15
106,38,2.383030e-15
106,39,1.814913e-15
106,40,2.408534e-15
106,41,1.990714e-15
106,42,1.755263e-15
106,43,1.855598e-15
106,44,2.135074e-15
106,45,1.590906e-15
106,46,1.737139e-15
106,47,1.597397e-15
106,48,1.351115e-15
106,49,1.397285e-15
106,50,1.122573e-15
106,51,1.247361e-15
106,52,1.264561e-15
106,53,1.296432e-15
106,54,1.035963e-15
106,55,1.236667e-15
106,56,8.612074e-16
106,57,9.080163e-16
106,58,9.708695e-16
106,59,7.845875e-16
106,60,9.496225e-16
106,61,6.571358e-16
106,62,5.706069e-16
106,63,7.347732e-16
106,64,6.761583e-16
106,65,4.776641e-16
106,66,5.400071e-16
106,67,6.104092e-16
106,68,5.819884e-16
106,69,4.224321e-16
106,70,6.366018e-16
106,71,3.825171e-16
106,72,4.381670e-16
106,73,5.501484e-16
106,74,3.837414e-16
106,75,4.712157e-16
106,76,3.722087e-16
106,77,5.162243e-16
106,78,4.095523e-16
106,79,3.898214e-16
106,80,3.661786e-16
106,81,4.572896e-16
106,82,4.877788e-16
106,83,1.727773e-16
106,84,2.555012e-16
106,85,2.329826e-16
106,86,3.780694e-16
106,87,3.435188e-16
106,88,2.735527e-16
106,89,1.800221e-16
106,90,2.060665e-16
106,91,2.919172e-16
106,92,2.136724e-16
106,93,2.379447e-16
106,94,2.464734e-16
106,95,3.515731e-16
106,96,2.618220e-16
106,97,1.684260e-16
106,98,2.045871e-16
106,99,1.668227e-16
106,100,1.630724e-16
106,101,9.719141e-17
106,102,1.209428e-16
106,103,1.469812e-16
106,104,1.097466e-16
106,105,9.501363e-17
106,106,1.573527e-16
106,107,5.221350e-17
106,108,8.008141e-17
106,109,2.955551e-17
106,110,9.374989e-17
106,111,2.682823e-17
106,112,4.467262e-17
106,113,3.549319e-17
106,114,5.919281e-17
106,115,4.992747e-17
106,116,3.027529e-17
106,117,1.687563e-17
106,118,1.051306e-17
106,119,4.934585e-18
106,120,1.652825e-17
106,121,1.687333e-17
106,122,1.427578e-17
106,123,1.023763e-17
106,124,1.083867e-17
106,125,0.000000e+00
106,126,1.336874e-17
106,127,1.455431e-18
106,128,1.627605e-17
106,129,1.215599e-17
106,130,3.847737e-18
106,131,0.000000e+00
106,132,3.684516e-18
106,133,8.788172e-18
106,134,0.000000e+00
106,135,3.837537e-18
106,136,7.359452e-19
106,137,0.000000e+00
106,138,0.000000e+00
106,139,3.744569e-18
106,140,0.000000e+00
106,141,7.111677e-19
106,142,1.176637e-18
106,143,0.000000e+00
106,144,0.000000e+00
106,145,0.000000e+00
106,146,6.880174e-19
106,147,0.000000e+00
106,148,0.000000e+00
106,149,0.000000e+00
106,150,0.000000e+00
106,151,9.899131e-19
106,152,0.000000e+00
106,153,0.000000e+00
106,154,9.695236e-19
106,155,9.645836e-19
106,156,1.796961e-18
106,157,0.000000e+00
106,158,0.000000e+00
106,159,0.000000e+00
106,160,0.000000e+00
106,161,0.000000e+00
106,162,0.000000e+00
106,163,0.000000e+00
106,164,0.000000e+00
106,165,0.000000e+00
106,166,0.000000e+00
106,167,0.000000e+00
106,168,0.000000e+00
106,169,0.000000e+00
106,170,0.000000e+00
106,171,0.000000e+00
106,172,0.000000e+00
106,173,0.000000e+00
106,174,0.000000e+00
106,175,0.000000e+00
106,176,0.000000e+00
106,177,0.000000e+00
106,178,0.000000e+00
106,179,0.000000e+00
106,180,0.000000e+00
106,181,0.000000e+00
106,182,0.000000e+00
106,183,0.000000e+00
106,184,0.000000e+00
106,185,0.000000e+00
106,186,0.000000e+00
106,187,0.000000e+00
106,188,0.000000e+00
106,189,0.000000e+00
106,190,0.000000e+00
106,191,0.000000e+00
106,192,0.000000e+00
106,193,0.000000e+00
106,194,0.000000e+00
106,195,0.000000e+00
106,196,0.000000e+00
106,197,0.000000e+00
106,198,0.000000e+00
106,199,0.000000e+00
106,200,0.000000e+00
106,201,0.000000e+00
107,0,0.000000e+00
107,1,-4.294351e-16
107,2,1.608345e-15
107,3,8.755509e-16
107,4,1.532272e-16
107,5,1.922891e-16
107,6,3.450407e-16
107,7,-5.728772e-16
107,8,-6.585292e-16
107,9,9.584899e-17
107,10,1.676749e-15
107,11,1.484808e-15
107,12,6.538281e-17
107,13,1.420287e-15
107,14,1.293993e-15
107,15,1.526289e-15
107,16,1.662027e-15
107,17,2.409341e-15
107,18,2.357995e-15
107,19,3.922776e-15
107,20,3.802688e-15
107,21,3.525810e-15
107,22,3.696526e-15
107,23,3.096713e-15
107,24,3.808582e-15
107,25,2.792838e-15
107,26,2.236750e-15
107,27,2.410851e-15
107,28,1.777311e-15
107,29,1.185427e-15
107,30,1.125167e-15
107,31,1.148795e-15
107,32,1.267221e-15
107,33,8.151339e-16
107,34,1.016233e-15
107,35,1.052853e-15
107,36,9.406884e-16
107,37,8.619920e-16
107,38,6.893219e-16
107,39,8.186414e-16
107,40,1.024394e-15
107,41,1.013658e-15
107,42,7.769956e-16
107,43,8.871174e-16
107,44,6.826557e-16
107,45,8.468332e-16
107,46,5.843779e-16
107,47,6.986080e-16
107,48,4.709786e-16
107,49,6.176430e-16
107,50,3.882429e-16
107,51,5.864940e-16
107,52,4.770176e-16
107,53,4.294346e-16
107,54,4.876660e-16
107,55,5.485513e-16
107,56,2.973536e-16
107,57,3.356247e-16
107,58,4.101599e-16
107,59,3.182908e-16
107,60,2.476693e-16
107,61,2.690281e-16
107,62,3.487629e-16
107,63,2.905779e-16
107,64,3.579200e-16
107,65,3.166840e-16
107,66,2.650279e-16
107,67,2.236251e-16
107,68,1.939581e-16
107,69,3.175257e-16
107,70,2.979900e-16
107,71,1.838753e-16
107,72,1.151501e-16
107,73,3.074273e-16
107,74,2.419124e-16
107,75,2.742700e-16
107,76,2.415202e-16
107,77,2.569919e-16
107,78,1.784727e-16
107,79,2.546764e-16
107,80,2.045066e-16
107,81,2.679100e-16
107,82,2.350449e-16
107,83,9.595013e-17
107,84,1.245291e-16
107,85,1.164408e-16
107,86,2.429863e-16
107,87,1.869816e-16
107,88,1.320540e-16
107,89,1.440830e-16
107,90,1.346390e-16
107,91,2.121930e-16
107,92,1.698136e-16
107,93,2.329707e-16
107,94,1.832638e-16
107,95,1.793091e-16
107,96,1.038463e-16
107,97,1.380973e-16
107,98,1.030487e-16
107,99,1.269262e-16
107,100,1.054141e-16
107,101,6.696609e-17
107,102,7.497445e-17
107,103,1.580337e-16
107,104,8.207842e-17
107,105,5.107060e-17
107,106,5.221350e-17
107,107,9.483207e-17
107,108,4.020106e-17
107,109,4.456657e-17
107,110,9.017742e-17
107,111,2.390332e-17
107,112,9.006887e-17
107,113,4.825870e-17
107,114,1.477812e-16
107,115,2.585037e-17
107,116,3.150224e-17
107,117,1.470071e-17
107,118,8.653589e-18
107,119,2.352764e-18
107,120,1.496816e-17
107,121,1.501816e-17
107,122,1.114989e-17
107,123,8.803992e-18
107,124,8.763261e-18
107,125,0.000000e+00
107,126,9.949659e-18
107,127,7.957457e-19
107,128,1.188546e-17
107,129,6.617863e-18
107,130,2.237624e-18
107,131,0.000000e+00
107,132,2.142704e-18
107,133,7.001354e-18
107,134,0.000000e+00
107,135,2.246119e-18
107,136,-2.579546e-20
107,137,0.000000e+00
107,138,0.000000e+00
107,139,2.191705e-18
107,140,0.000000e+00
107,141,-2.492699e-20
107,142,6.749586e-19
107,143,0.000000e+00
107,144,0.000000e+00
107,145,0.000000e+00
107,146,-2.411555e-20
107,147,0.000000e+00
107,148,0.000000e+00
107,149,0.000000e+00
107,150,0.000000e+00
107,151,5.678476e-19
107,152,0.000000e+00
107,153,0.000000e+00
107,154,5.561514e-19
107,155,5.533177e-19
107,156,5.897533e-19
107,157,0.000000e+00
107,158,0.000000e+00
107,159,0.000000e+00
107,160,0.000000e+00
107,161,0.000000e+00
107,162,0.000000e+00
107,163,0.000000e+00
107,164,0.000000e+00
107,165,0.000000e+00
107,166,0.000000e+00
107,167,0.000000e+00
107,168,0.000000e+00
107,169,0.000000e+00
107,170,0.000000e+00
107,171,0.000000e+00
107,172,0.000000e+00
107,173,0.000000e+00
107,174,0.000000e+00
107,175,0.000000e+00
107,176,0.000000e+00
107,177,0.000000e+00
107,178,0.000000e+00
107,179,0.000000e+00
107,180,0.000000e+00
107,181,0.000000e+00
107,182,0.000000e+00
107,183,0.000000e+00
107,184,0.000000e+00
107,185,0.000000e+00
107,186,0.000000e+00
107,187,0.000000e+00
107,188,0.000000e+00
107,189,0.000000e+00
107,190,0.000000e+00
107,191,0.000000e+00
107,192,0.000000e+00
107,193,0.000000e+00
107,194,0.000000e+00
107,195,0.000000e+00
107,196,0.000000e+00
107,197,0.000000e+00
107,198,0.000000e+00
107,199,0.000000e+00
107,200,0.000000e+00
107,201,0.000000e+00
108,0,0.000000e+00
108,1,2.912090e-15
108,2,8.373225e-15
108,3,1.150062e-14
108,4,1.240664e-14
108,5,1.414623e-14
108,6,1.607509e-14
108,7,1.443352e-14
108,8,1.687646e-14
108,9,1.526391e-14
108,10,1.721445e-14
108,11,1.572086e-14
108,12,1.411944e-14
108,13,1.366227e-14
108,14,1.164063e-14
108,15,1.060414e-14
108,16,9.993056e-15
108,17,8.413291e-15
108,18,6.234180e-15
108,19,7.493093e-15
108,20,6.451071e-15
108,21,5.843777e-15
108,22,5.931304e-15
108,23,4.927617e-15
108,24,5.149928e-15
108,25,5.381730e-15
108,26,4.048903e-15
108,27,3.681942e-15
108,28,2.758855e-15
108,29,2.394665e-15
108,30,2.389445e-15
108,31,1.841269e-15
108,32,1.843152e-15
108,33,1.550921e-15
108,34,1.329939e-15
108,35,1.238820e-15
108,36,1.476208e-15
108,37,1.326926e-15
108,38,1.194559e-15
108,39,9.610638e-16
108,40,1.333299e-15
108,41,1.146734e-15
108,42,9.346343e-16
108,43,9.992025e-16
108,44,1.224721e-15
108,45,9.144955e-16
108,46,9.614627e-16
108,47,9.441190e-16
108,48,6.905016e-16
108,49,7.958910e-16
108,50,6.186333e-16
108,51,6.822041e-16
108,52,7.084524e-16
108,53,6.986124e-16
108,54,6.371968e-16
108,55,7.700413e-16
108,56,4.852500e-16
108,57,5.535746e-16
108,58,5.925742e-16
108,59,4.330066e-16
108,60,5.440693e-16
108,61,3.816434e-16
108,62,3.747093e-16
108,63,4.093461e-16
108,64,4.082068e-16
108,65,2.978621e-16
108,66,3.447406e-16
108,67,3.439825e-16
108,68,3.804190e-16
108,69,2.945008e-16
108,70,4.438708e-16
108,71,2.478508e-16
108,72,2.825115e-16
108,73,3.516039e-16
108,74,2.418083e-16
108,75,2.720047e-16
108,76,2.458828e-16
108,77,3.081715e-16
108,78,2.722342e-16
108,79,2.744104e-16
108,80,2.543123e-16
108,81,3.171501e-16
108,82,3.169631e-16
108,83,1.164258e-16
108,84,1.765568e-16
108,85,1.614253e-16
108,86,2.709958e-16
108,87,2.341831e-16
108,88,1.882648e-16
108,89,1.505619e-16
108,90,1.595033e-16
108,91,2.239846e-16
108,92,1.666650e-16
108,93,1.783397e-16
108,94,1.692047e-16
108,95,2.341592e-16
108,96,1.641201e-16
108,97,1.287617e-16
108,98,1.107734e-16
108,99,1.040280e-16
108,100,9.626110e-17
108,101,5.727433e-17
108,102,7.588663e-17
108,103,1.030227e-16
108,104,6.924987e-17
108,105,6.735243e-17
108,106,8.008141e-17
108,107,4.020106e-17
108,108,6.334462e-17
108,109,3.090974e-17
108,110,5.339817e-17
108,111,1.699877e-17
108,112,3.630654e-17
108,113,3.252501e-17
108,114,4.784068e-17
108,115,4.107547e-17
108,116,2.380724e-17
108,117,1.321501e-17
108,118,8.119637e-18
108,119,1.505854e-18
108,120,1.499737e-17
108,121,1.068264e-17
108,122,7.708823e-18
108,123,8.131164e-18
108,124,8.159086e-18
108,125,0.000000e+00
108,126,6.992457e-18
108,127,2.191413e-18
108,128,7.769809e-18
108,129,3.863924e-18
108,130,1.265508e-18
108,131,0.000000e+00
108,132,1.211825e-18
108,133,4.369799e-18
108,134,0.000000e+00
108,135,1.249098e-18
108,136,1.392378e-19
108,137,0.000000e+00
108,138,0.000000e+00
108,139,1.218838e-18
108,140,0.000000e+00
108,141,1.345500e-19
108,142,2.040588e-18
108,143,0.000000e+00
108,144,0.000000e+00
108,145,0.000000e+00
108,146,1.301701e-19
108,147,0.000000e+00
108,148,0.000000e+00
108,149,0.000000e+00
108,150,0.000000e+00
108,151,1.716761e-18
108,152,0.000000e+00
108,153,0.000000e+00
108,154,1.681401e-18
108,155,1.672834e-18
108,156,1.996860e-18
108,157,0.000000e+00
108,158,0.000000e+00
108,159,0.000000e+00
108,160,0.000000e+00
108,161,0.000000e+00
108,162,0.000000e+00
108,163,0.000000e+00
108,164,0.000000e+00
108,165,0.000000e+00
108,166,0.000000e+00
108,167,0.000000e+00
108,168,0.000000e+00
108,169,0.000000e+00
108,170,0.000000e+00
108,171,0.000000e+00
108,172,0.000000e+00
108,173,0.000000e+00
108,174,0.000000e+00
108,175,0.000000e+00
108,176,0.000000e+00
108,177,0.000000e+00
108,178,0.000000e+00
108,179,0.000000e+00
108,180,0.000000e+00
108,181,0.000000e+00
108,182,0.000000e+00
108,183,0.000000e+00
108,184,0.000000e+00
108,185,0.000000e+00
108,186,0.000000e+00
108,187,0.000000e+00
108,188,0.000000e+00
108,189,0.000000e+00
108,190,0.000000e+00
108,191,0.000000e+00
108,192,0.000000e+00
108,193,0.000000e+00
108,194,0.000000e+00
108,195,0.000000e+00
108,196,0.000000e+00
108,197,0.000000e+00
108,198,0.000000e+00
108,199,0.000000e+00
108,200,0.000000e+00
108,201,0.000000e+00
109,0,0.000000e+00
109,1,-2.884406e-16
109,2,1.383107e-16
109,3,-2.531160e-16
109,4,-1.059168e-15
109,5,-1.363776e-15
109,6,-1.238842e-15
109,7,-2.276502e-15
109,8,-2.429404e-15
109,9,-1.572988e-15
109,10,-8.105780e-16
109,11,-1.103387e-15
109,12,-1.438770e-15
109,13,-7.160480e-16
109,14,-5.728295e-16
109,15,-3.735190e-16
109,16,-9.405079e-17
109,17,3.364155e-16
109,18,5.048320e-16
109,19,1.110551e-15
109,20,1.294614e-15
109,21,1.085015e-15
109,22,1.351157e-15
109,23,1.200763e-15
109,24,1.511251e-15
109,25,1.162222e-15
109,26,9.825227e-16
109,27,8.974306e-16
109,28,6.720448e-16
109,29,4.766702e-16
109,30,4.488293e-16
109,31,4.392564e-16
109,32,4.598579e-16
109,33,3.189343e-16
109,34,2.960571e-16
109,35,3.524286e-16
109,36,3.510302e-16
109,37,3.108868e-16
109,38,2.586667e-16
109,39,2.508571e-16
109,40,4.193418e-16
109,41,3.854708e-16
109,42,2.589358e-16
109,43,3.274115e-16
109,44,3.374784e-16
109,45,3.528908e-16
109,46,1.998889e-16
109,47,3.172334e-16
109,48,1.766777e-16
109,49,2.334641e-16
109,50,1.843657e-16
109,51,2.414076e-16
109,52,2.363183e-16
109,53,1.653979e-16
109,54,2.833168e-16
109,55,2.708331e-16
109,56,1.345942e-16
109,57,1.893924e-16
109,58,2.133384e-16
109,59,1.177722e-16
109,60,9.959682e-17
109,61,1.402179e-16
109,62,1.906009e-16
109,63,1.360789e-16
109,64,2.005845e-16
109,65,1.734583e-16
109,66,1.362200e-16
109,67,1.272708e-16
109,68,1.262588e-16
109,69,1.682670e-16
109,70,2.025164e-16
109,71,1.134982e-16
109,72,7.158778e-17
109,73,1.804099e-16
109,74,1.145716e-16
109,75,1.153127e-16
109,76,1.248778e-16
109,77,1.331528e-16
109,78,1.372915e-16
109,79,1.581686e-16
109,80,1.357543e-16
109,81,1.524859e-16
109,82,1.500569e-16
109,83,5.847327e-17
109,84,7.339528e-17
109,85,8.239485e-17
109,86,1.672458e-16
109,87,1.262292e-16
109,88,9.039477e-17
109,89,1.172440e-16
109,90,1.003842e-16
109,91,1.513556e-16
109,92,1.226435e-16
109,93,1.191316e-16
109,94,1.157248e-16
109,95,1.233909e-16
109,96,6.889285e-17
109,97,9.422186e-17
109,98,5.455696e-17
109,99,8.351448e-17
109,100,6.057606e-17
109,101,4.395124e-17
109,102,4.875206e-17
109,103,7.834879e-17
109,104,5.185479e-17
109,105,3.574277e-17
109,106,2.955551e-17
109,107,4.456657e-17
109,108,3.090974e-17
109,109,3.400211e-17
109,110,3.761398e-17
109,111,1.587447e-17
109,112,4.115707e-17
109,113,3.499320e-17
109,114,5.591449e-17
109,115,2.234882e-17
109,116,2.388908e-17
109,117,1.234863e-17
109,118,7.358069e-18
109,119,5.357645e-19
109,120,1.432053e-17
109,121,9.818204e-18
109,122,6.441790e-18
109,123,7.537344e-18
109,124,7.339893e-18
109,125,0.000000e+00
109,126,5.609559e-18
109,127,1.973063e-18
109,128,5.918672e-18
109,129,1.670102e-18
109,130,6.126556e-19
109,131,0.000000e+00
109,132,5.866667e-19
109,133,3.751468e-18
109,134,0.000000e+00
109,135,5.938464e-19
109,136,-1.022380e-19
109,137,0.000000e+00
109,138,0.000000e+00
109,139,5.794599e-19
109,140,0.000000e+00
109,141,-9.879591e-20
109,142,1.851538e-18
109,143,0.000000e+00
109,144,0.000000e+00
109,145,0.000000e+00
109,146,-9.557985e-20
109,147,0.000000e+00
109,148,0.000000e+00
109,149,0.000000e+00
109,150,0.000000e+00
109,151,1.557713e-18
109,152,0.000000e+00
109,153,0.000000e+00
109,154,1.525628e-18
109,155,1.517854e-18
109,156,1.586814e-18
109,157,0.000000e+00
109,158,0.000000e+00
109,159,0.000000e+00
109,160,0.000000e+00
109,161,0.000000e+00
109,162,0.000000e+00
109,163,0.000000e+00
109,164,0.000000e+00
109,165,0.000000e+00
109,166,0.000000e+00
109,167,0.000000e+00
109,168,0.000000e+00
109,169,0.000000e+00
109,170,0.000000e+00
109,171,0.000000e+00
109,172,0.000000e+00
109,173,0.000000e+00
109,174,0.000000e+00
109,175,0.000000e+00
109,176,0.000000e+00
109,177,0.000000e+00
109,178,0.000000e+00
109,179,0.000000e+00
109,180,0.000000e+00
109,181,0.000000e+00
109,182,0.000000e+00
109,183,0.000000e+00
109,184,0.000000e+00
109,185,0.000000e+00
109,186,0.000000e+00
109,187,0.000000e+00
109,188,0.000000e+00
109,189,0.000000e+00
109,190,0.000000e+00
109,191,0.000000e+00
109,192,0.000000e+00
109,193,0.000000e+00
109,194,0.000000e+00
109,195,0.000000e+00
109,196,0.000000e+00
109,197,0.000000e+00
109,198,0.000000e+00
109,199,0.000000e+00
109,200,0.000000e+00
109,201,0.000000e+00
110,0,0.000000e+00
110,1,2.965924e-15
110,2,1.146457e-14
110,3,1.348726e-14
110,4,1.627552e-14
110,5,1.883570e-14
110,6,2.094479e-14
110,7,2.047398e-14
110,8,2.311149e-14
110,9,2.097432e-14
110,10,2.270823e-14
110,11,2.216808e-14
110,12,1.925089e-14
110,13,1.887436e-14
110,14,1.600224e-14
110,15,1.446849e-14
110,16,1.327504e-14
110,17,1.137399e-14
110,18,8.091683e-15
110,19,9.825183e-15
110,20,8.128261e-15
110,21,7.546993e-15
110,22,7.472554e-15
110,23,6.220118e-15
110,24,6.858321e-15
110,25,6.493101e-15
110,26,5.091178e-15
110,27,5.204868e-15
110,28,3.802003e-15
110,29,3.066954e-15
110,30,3.155873e-15
110,31,2.655955e-15
110,32,2.760429e-15
110,33,2.157675e-15
110,34,2.255978e-15
110,35,2.030751e-15
110,36,2.044256e-15
110,37,2.002826e-15
110,38,1.774102e-15
110,39,1.691117e-15
110,40,2.056333e-15
110,41,1.885929e-15
110,42,1.544810e-15
110,43,1.629067e-15
110,44,1.493867e-15
110,45,1.418434e-15
110,46,1.326405e-15
110,47,1.278462e-15
110,48,1.014593e-15
110,49,1.108932e-15
110,50,8.243878e-16
110,51,9.944680e-16
110,52,9.185788e-16
110,53,9.588877e-16
110,54,7.809124e-16
110,55,9.686695e-16
110,56,6.282389e-16
110,57,6.441783e-16
110,58,7.519846e-16
110,59,6.206759e-16
110,60,6.521509e-16
110,61,4.622838e-16
110,62,4.752818e-16
110,63,5.360253e-16
110,64,5.200289e-16
110,65,3.968023e-16
110,66,4.019560e-16
110,67,3.983578e-16
110,68,3.578106e-16
110,69,3.846641e-16
110,70,3.861282e-16
110,71,2.592446e-16
110,72,2.330282e-16
110,73,3.953081e-16
110,74,3.240496e-16
110,75,3.938533e-16
110,76,2.826218e-16
110,77,3.867396e-16
110,78,2.583159e-16
110,79,2.946374e-16
110,80,2.398435e-16
110,81,3.591379e-16
110,82,3.485695e-16
110,83,1.240607e-16
110,84,1.744245e-16
110,85,1.664129e-16
110,86,2.778396e-16
110,87,2.580440e-16
110,88,1.880698e-16
110,89,1.263440e-16
110,90,1.567778e-16
110,91,2.250383e-16
110,92,1.674859e-16
110,93,2.514557e-16
110,94,1.968854e-16
110,95,2.253533e-16
110,96,1.402153e-16
110,97,1.329199e-16
110,98,1.435236e-16
110,99,1.284190e-16
110,100,1.344519e-16
110,101,7.336505e-17
110,102,9.080391e-17
110,103,1.690002e-16
110,104,8.439827e-17
110,105,6.600031e-17
110,106,9.374989e-17
110,107,9.017742e-17
110,108,5.339817e-17
110,109,3.761398e-17
110,110,1.186134e-16
110,111,2.241886e-17
110,112,8.621879e-17
110,113,4.023143e-17
110,114,1.504534e-16
110,115,2.902730e-17
110,116,2.524808e-17
110,117,1.358682e-17
110,118,8.839512e-18
110,119,3.448683e-18
110,120,1.417916e-17
110,121,1.378623e-17
110,122,1.136381e-17
110,123,8.569698e-18
110,124,9.003699e-18
110,125,0.000000e+00
110,126,1.032733e-17
110,127,1.408835e-18
110,128,1.301655e-17
110,129,9.169982e-18
110,130,3.014469e-18
110,131,0.000000e+00
110,132,2.886595e-18
110,133,7.683816e-18
110,134,0.000000e+00
110,135,3.023678e-18
110,136,2.102639e-19
110,137,0.000000e+00
110,138,0.000000e+00
110,139,2.950427e-18
110,140,0.000000e+00
110,141,2.031848e-19
110,142,1.232415e-18
110,143,0.000000e+00
110,144,0.000000e+00
110,145,0.000000e+00
110,146,1.965706e-19
110,147,0.000000e+00
110,148,0.000000e+00
110,149,0.000000e+00
110,150,0.000000e+00
110,151,1.036840e-18
110,152,0.000000e+00
110,153,0.000000e+00
110,154,1.015484e-18
110,155,1.010310e-18
110,156,1.330230e-18
110,157,0.000000e+00
110,158,0.000000e+00
110,159,0.000000e+00
110,160,0.000000e+00
110,161,0.000000e+00
110,162,0.000000e+00
110,163,0.000000e+00
110,164,0.000000e+00
110,165,0.000000e+00
110,166,0.000000e+00
110,167,0.000000e+00
110,168,0.000000e+00
110,169,0.000000e+00
110,170,0.000000e+00
110,171,0.000000e+00
110,172,0.000000e+00
110,173,0.000000e+00
110,174,0.000000e+00
110,175,0.000000e+00
110,176,0.000000e+00
110,177,0.000000e+00
110,178,0.000000e+00
110,179,0.000000e+00
110,180,0.000000e+00
110,181,0.000000e+00
110,182,0.000000e+00
110,183,0.000000e+00
110,184,0.000000e+00
110,185,0.000000e+00
110,186,0.000000e+00
110,187,0.000000e+00
110,188,0.000000e+00
110,189,0.000000e+00
110,190,0.000000e+00
110,191,0.000000e+00
110,192,0.000000e+00
110,193,0.000000e+00
110,194,0.000000e+00
110,195,0.000000e+00
110,196,0.000000e+00
110,197,0.000000e+00
110,198,0.000000e+00
110,199,0.000000e+00
110,200,0.000000e+00
110,201,0.000000e+00
111,0,0.000000e+00
111,1,-4.313109e-16
111,2,-3.882320e-16
111,3,-9.107919e-16
111,4,-5.458146e-16
111,5,-8.152823e-16
111,6,-6.294462e-16
111,7,-8.244025e-16
111,8,-9.326522e-16
111,9,-5.036909e-16
111,10,-8.615843e-16
111,11,-6.083530e-16
111,12,-4.684062e-16
111,13,-5.600834e-16
111,14,-4.259091e-16
111,15,-6.256737e-16
111,16,-5.130035e-16
111,17,-4.974093e-16
111,18,-8.692789e-16
111,19,-1.230326e-15
111,20,-9.269944e-16
111,21,-1.000491e-15
111,22,-8.475377e-16
111,23,-5.336669e-16
111,24,-4.648250e-16
111,25,-4.202074e-16
111,26,-1.149129e-16
111,27,-6.564187e-17
111,28,3.047423e-17
111,29,-2.206187e-18
111,30,4.072651e-17
111,31,7.065652e-17
111,32,6.222177e-17
111,33,1.166874e-16
111,34,1.200813e-16
111,35,1.310194e-16
111,36,1.381684e-16
111,37,1.685362e-16
111,38,1.686415e-16
111,39,8.398284e-17
111,40,1.416160e-16
111,41,1.438301e-16
111,42,1.172837e-16
111,43,1.754741e-16
111,44,1.941189e-16
111,45,1.824791e-16
111,46,9.062128e-17
111,47,1.985198e-16
111,48,1.543753e-16
111,49,1.348267e-16
111,50,1.320427e-16
111,51,1.678074e-16
111,52,1.573555e-16
111,53,1.099405e-16
111,54,1.926476e-16
111,55,1.904914e-16
111,56,1.094891e-16
111,57,1.185120e-16
111,58,1.313565e-16
111,59,8.552000e-17
111,60,7.079195e-17
111,61,1.108153e-16
111,62,1.272513e-16
111,63,1.279154e-16
111,64,1.645735e-16
111,65,1.321986e-16
111,66,8.515647e-17
111,67,9.989725e-17
111,68,8.381502e-17
111,69,1.130251e-16
111,70,1.342627e-16
111,71,8.822500e-17
111,72,5.756928e-17
111,73,1.441381e-16
111,74,7.262069e-17
111,75,1.046197e-16
111,76,1.084839e-16
111,77,9.346680e-17
111,78,8.877172e-17
111,79,1.148491e-16
111,80,9.615140e-17
111,81,9.488262e-17
111,82,1.048836e-16
111,83,4.773362e-17
111,84,5.824058e-17
111,85,6.270193e-17
111,86,1.122640e-16
111,87,8.541849e-17
111,88,6.593671e-17
111,89,7.745294e-17
111,90,5.822870e-17
111,91,9.279878e-17
111,92,7.854220e-17
111,93,7.657674e-17
111,94,7.909594e-17
111,95,8.317589e-17
111,96,5.262709e-17
111,97,6.705908e-17
111,98,5.404533e-17
111,99,7.186021e-17
111,100,5.285457e-17
111,101,3.889408e-17
111,102,3.970683e-17
111,103,4.906640e-17
111,104,3.902615e-17
111,105,2.387655e-17
111,106,2.682823e-17
111,107,2.390332e-17
111,108,1.699877e-17
111,109,1.587447e-17
111,110,2.241886e-17
111,111,1.513865e-17
111,112,1.952200e-17
111,113,1.959401e-17
111,114,2.060566e-17
111,115,1.435922e-17
111,116,1.680940e-17
111,117,7.782640e-18
111,118,4.770008e-18
111,119,1.848484e-18
111,120,7.591978e-18
111,121,8.751159e-18
111,122,6.940480e-18
111,123,4.759356e-18
111,124,4.846764e-18
111,125,0.000000e+00
111,126,6.238661e-18
111,127,1.921184e-19
111,128,7.862262e-18
111,129,5.187815e-18
111,130,1.727292e-18
111,131,0.000000e+00
111,132,1.654021e-18
111,133,5.456002e-18
111,134,0.000000e+00
111,135,1.759102e-18
111,136,8.453121e-21
111,137,0.000000e+00
111,138,0.000000e+00
111,139,1.716486e-18
111,140,0.000000e+00
111,141,8.168524e-21
111,142,1.304389e-19
111,143,0.000000e+00
111,144,0.000000e+00
111,145,0.000000e+00
111,146,7.902617e-21
111,147,0.000000e+00
111,148,0.000000e+00
111,149,0.000000e+00
111,150,0.000000e+00
111,151,1.097392e-19
111,152,0.000000e+00
111,153,0.000000e+00
111,154,1.074789e-19
111,155,1.069312e-19
111,156,1.272034e-19
111,157,0.000000e+00
111,158,0.000000e+00
111,159,0.000000e+00
111,160,0.000000e+00
111,161,0.000000e+00
111,162,0.000000e+00
111,163,0.000000e+00
111,164,0.000000e+00
111,165,0.000000e+00
111,166,0.000000e+00
111,167,0.000000e+00
111,168,0.000000e+00
111,169,0.000000e+00
111,170,0.000000e+00
111,171,0.000000e+00
111,172,0.000000e+00
111,173,0.000000e+00
111,174,0.000000e+00
111,175,0.000000e+00
111,176,0.000000e+00
111,177,0.000000e+00
111,178,0.000000e+00
111,179,0.000000e+00
111,180,0.000000e+00
111,181,0.000000e+00
111,182,0.000000e+00
111,183,0.000000e+00
111,184,0.000000e+00
111,185,0.000000e+00
111,186,0.000000e+00
111,187,0.000000e+00
111,188,0.000000e+00
111,189,0.000000e+00
111,190,0.000000e+00
111,191,0.000000e+00
111,192,0.000000e+00
111,193,0.000000e+00
111,194,0.000000e+00
111,195,0.000000e+00
111,196,0.000000e+00
111,197,0.000000e+00
111,198,0.000000e+00
111,199,0.000000e+00
111,200,0.000000e+00
111,201,0.000000e+00
112,0,0.000000e+00
112,1,-2.472543e-16
112,2,1.874688e-15
112,3,1.141959e-15
112,4,5.540958e-16
112,5,7.201564e-16
112,6,7.158311e-16
112,7,4.586992e-17
112,8,1.136403e-16
112,9,6.597147e-16
112,10,2.194122e-15
112,11,2.120359e-15
112,12,5.988102e-16
112,13,1.906594e-15
112,14,1.738677e-15
112,15,1.894528e-15
112,16,1.979115e-15
112,17,2.607039e-15
112,18,2.371261e-15
112,19,3.943148e-15
112,20,3.767198e-15
112,21,3.550308e-15
112,22,3.691939e-15
112,23,3.093688e-15
112,24,3.825076e-15
112,25,2.842422e-15
112,26,2.261258e-15
112,27,2.506911e-15
112,28,1.850060e-15
112,29,1.265397e-15
112,30,1.207356e-15
112,31,1.227327e-15
112,32,1.341696e-15
112,33,8.898368e-16
112,34,1.080019e-15
112,35,1.106847e-15
112,36,9.857831e-16
112,37,9.159064e-16
112,38,7.281810e-16
112,39,9.003584e-16
112,40,1.087394e-15
112,41,1.068505e-15
112,42,8.273758e-16
112,43,9.263145e-16
112,44,7.071397e-16
112,45,8.672697e-16
112,46,6.256479e-16
112,47,7.061601e-16
112,48,4.865793e-16
112,49,6.386036e-16
112,50,3.996213e-16
112,51,5.900604e-16
112,52,4.854251e-16
112,53,4.494058e-16
112,54,4.858484e-16
112,55,5.467601e-16
112,56,3.110921e-16
112,57,3.407673e-16
112,58,4.089642e-16
112,59,3.212391e-16
112,60,2.570316e-16
112,61,2.590977e-16
112,62,3.386543e-16
112,63,2.832436e-16
112,64,3.341724e-16
112,65,2.954239e-16
112,66,2.543100e-16
112,67,2.040025e-16
112,68,1.811466e-16
112,69,2.977712e-16
112,70,2.744427e-16
112,71,1.662055e-16
112,72,1.077067e-16
112,73,2.731842e-16
112,74,2.300405e-16
112,75,2.518319e-16
112,76,2.162200e-16
112,77,2.397883e-16
112,78,1.593856e-16
112,79,2.285458e-16
112,80,1.834362e-16
112,81,2.523943e-16
112,82,2.142889e-16
112,83,8.518410e-17
112,84,1.146899e-16
112,85,1.049541e-16
112,86,2.196261e-16
112,87,1.716764e-16
112,88,1.184125e-16
112,89,1.279736e-16
112,90,1.216379e-16
112,91,1.901437e-16
112,92,1.516589e-16
112,93,2.137942e-16
112,94,1.607437e-16
112,95,1.569919e-16
112,96,8.764867e-17
112,97,1.193576e-16
112,98,8.603356e-17
112,99,1.052485e-16
112,100,8.968916e-17
112,101,5.509026e-17
112,102,6.274292e-17
112,103,1.472838e-16
112,104,7.088393e-17
112,105,4.477669e-17
112,106,4.467262e-17
112,107,9.006887e-17
112,108,3.630654e-17
112,109,4.115707e-17
112,110,8.621879e-17
112,111,1.952200e-17
112,112,8.737330e-17
112,113,4.354557e-17
112,114,1.468379e-16
112,115,2.173254e-17
112,116,2.694142e-17
112,117,1.269766e-17
112,118,7.196152e-18
112,119,1.579533e-18
112,120,1.297714e-17
112,121,1.221865e-17
112,122,8.857285e-18
112,123,7.462340e-18
112,124,7.354575e-18
112,125,0.000000e+00
112,126,7.817373e-18
112,127,8.045475e-19
112,128,8.967936e-18
112,129,4.342099e-18
112,130,1.491676e-18
112,131,0.000000e+00
112,132,1.428399e-18
112,133,5.194327e-18
112,134,0.000000e+00
112,135,1.456424e-18
112,136,-7.451249e-21
112,137,0.000000e+00
112,138,0.000000e+00
112,139,1.421140e-18
112,140,0.000000e+00
112,141,-7.200383e-21
112,142,6.597981e-19
112,143,0.000000e+00
112,144,0.000000e+00
112,145,0.000000e+00
112,146,-6.965992e-21
112,147,0.000000e+00
112,148,0.000000e+00
112,149,0.000000e+00
112,150,0.000000e+00
112,151,5.550929e-19
112,152,0.000000e+00
112,153,0.000000e+00
112,154,5.436595e-19
112,155,5.408894e-19
112,156,5.939972e-19
112,157,0.000000e+00
112,158,0.000000e+00
112,159,0.000000e+00
112,160,0.000000e+00
112,161,0.000000e+00
112,162,0.000000e+00
112,163,0.000000e+00
112,164,0.000000e+00
112,165,0.000000e+00
112,166,0.000000e+00
112,167,0.000000e+00
112,168,0.000000e+00
112,169,0.000000e+00
112,170,0.000000e+00
112,171,0.000000e+00
112,172,0.000000e+00
112,173,0.000000e+00
112,174,0.000000e+00
112,175,0.000000e+00
112,176,0.000000e+00
112,177,0.000000e+00
112,178,0.000000e+00
112,179,0.000000e+00
112,180,0.000000e+00
112,181,0.000000e+00
112,182,0.000000e+00
112,183,0.000000e+00
112,184,0.000000e+00
112,185,0.000000e+00
112,186,0.000000e+00
112,187,0.000000e+00
112,188,0.000000e+00
112,189,0.000000e+00
112,190,0.000000e+00
112,191,0.000000e+00
112,192,0.000000e+00
112,193,0.000000e+00
112,194,0.000000e+00
112,195,0.000000e+00
112,196,0.000000e+00
112,197,0.000000e+00
112,198,0.000000e+00
112,199,0.000000e+00
112,200,0.000000e+00
112,201,0.000000e+00
113,0,0.000000e+00
113,1,-3.444645e-16
113,2,1.785058e-18
113,3,-5.193701e-16
113,4,-1.235935e-15
113,5,-1.647232e-15
113,6,-1.387003e-15
113,7,-2.418941e-15
113,8,-2.577279e-15
113,9,-1.749718e-15
113,10,-1.076492e-15
113,11,-1.340388e-15
113,12,-1.564056e-15
113,13,-9.489250e-16
113,14,-7.544460e-16
113,15,-5.433921e-16
113,16,-2.360546e-16
113,17,1.660306e-16
113,18,3.767574e-16
113,19,8.974539e-16
113,20,1.128464e-15
113,21,8.798201e-16
113,22,1.105420e-15
113,23,9.979755e-16
113,24,1.239472e-15
113,25,9.069541e-16
113,26,7.988947e-16
113,27,7.201889e-16
113,28,5.357346e-16
113,29,3.479900e-16
113,30,3.365559e-16
113,31,3.356145e-16
113,32,3.507547e-16
113,33,2.445835e-16
113,34,2.418825e-16
113,35,2.825151e-16
113,36,2.911032e-16
113,37,2.713426e-16
113,38,2.336621e-16
113,39,1.824699e-16
113,40,3.562005e-16
113,41,3.365683e-16
113,42,2.206078e-16
113,43,3.038151e-16
113,44,3.366048e-16
113,45,3.402681e-16
113,46,1.652385e-16
113,47,3.080992e-16
113,48,1.640363e-16
113,49,2.157876e-16
113,50,1.664120e-16
113,51,2.379373e-16
113,52,2.381654e-16
113,53,1.522766e-16
113,54,2.866111e-16
113,55,2.760619e-16
113,56,1.301133e-16
113,57,1.895714e-16
113,58,2.105377e-16
113,59,1.133315e-16
113,60,8.945898e-17
113,61,1.413399e-16
113,62,2.004438e-16
113,63,1.462487e-16
113,64,2.247020e-16
113,65,1.837575e-16
113,66,1.390794e-16
113,67,1.413985e-16
113,68,1.349744e-16
113,69,1.834382e-16
113,70,2.190439e-16
113,71,1.210589e-16
113,72,6.842583e-17
113,73,2.045896e-16
113,74,1.212960e-16
113,75,1.279347e-16
113,76,1.419700e-16
113,77,1.416106e-16
113,78,1.485236e-16
113,79,1.802845e-16
113,80,1.484950e-16
113,81,1.663751e-16
113,82,1.689764e-16
113,83,6.377569e-17
113,84,8.032204e-17
113,85,9.124539e-17
113,86,1.911181e-16
113,87,1.425927e-16
113,88,1.016823e-16
113,89,1.309867e-16
113,90,1.105107e-16
113,91,1.688227e-16
113,92,1.385872e-16
113,93,1.331592e-16
113,94,1.310226e-16
113,95,1.392966e-16
113,96,7.808568e-17
113,97,1.071007e-16
113,98,6.673942e-17
113,99,1.009438e-16
113,100,7.317468e-17
113,101,5.243190e-17
113,102,5.668304e-17
113,103,8.559742e-17
113,104,6.073143e-17
113,105,4.038968e-17
113,106,3.549319e-17
113,107,4.825870e-17
113,108,3.252501e-17
113,109,3.499320e-17
113,110,4.023143e-17
113,111,1.959401e-17
113,112,4.354557e-17
113,113,3.822064e-17
113,114,5.516274e-17
113,115,2.283244e-17
113,116,2.802029e-17
113,117,1.302768e-17
113,118,7.488395e-18
113,119,9.687430e-19
113,120,1.405798e-17
113,121,1.202740e-17
113,122,8.172839e-18
113,123,7.774881e-18
113,124,7.498197e-18
113,125,0.000000e+00
113,126,7.150239e-18
113,127,1.118762e-18
113,128,8.021958e-18
113,129,3.082951e-18
113,130,1.098609e-18
113,131,0.000000e+00
113,132,1.052006e-18
113,133,5.185513e-18
113,134,0.000000e+00
113,135,1.106212e-18
113,136,-1.762964e-19
113,137,0.000000e+00
113,138,0.000000e+00
113,139,1.079413e-18
113,140,0.000000e+00
113,141,-1.703609e-19
113,142,1.039508e-18
113,143,0.000000e+00
113,144,0.000000e+00
113,145,0.000000e+00
113,146,-1.648152e-19
113,147,0.000000e+00
113,148,0.000000e+00
113,149,0.000000e+00
113,150,0.000000e+00
113,151,8.745454e-19
113,152,0.000000e+00
113,153,0.000000e+00
113,154,8.565322e-19
113,155,8.521679e-19
113,156,7.738218e-19
113,157,0.000000e+00
113,158,0.000000e+00
113,159,0.000000e+00
113,160,0.000000e+00
113,161,0.000000e+00
113,162,0.000000e+00
113,163,0.000000e+00
113,164,0.000000e+00
113,165,0.000000e+00
113,166,0.000000e+00
113,167,0.000000e+00
113,168,0.000000e+00
113,169,0.000000e+00
113,170,0.000000e+00
113,171,0.000000e+00
113,172,0.000000e+00
113,173,0.000000e+00
113,174,0.000000e+00
113,175,0.000000e+00
113,176,0.000000e+00
113,177,0.000000e+00
113,178,0.000000e+00
113,179,0.000000e+00
113,180,0.000000e+00
113,181,0.000000e+00
113,182,0.000000e+00
113,183,0.000000e+00
113,184,0.000000e+00
113,185,0.000000e+00
113,186,0.000000e+00
113,187,0.000000e+00
113,188,0.000000e+00
113,189,0.000000e+00
113,190,0.000000e+00
113,191,0.000000e+00
113,192,0.000000e+00
113,193,0.000000e+00
113,194,0.000000e+00
113,195,0.000000e+00
113,196,0.000000e+00
113,197,0.000000e+00
113,198,0.000000e+00
113,199,0.000000e+00
113,200,0.000000e+00
113,201,0.000000e+00
114,0,0.000000e+00
114,1,-3.042388e-16
114,2,4.578163e-15
114,3,3.622088e-15
114,4,2.981729e-15
114,5,3.983576e-15
114,6,3.731529e-15
114,7,3.242195e-15
114,8,3.432150e-15
114,9,3.870181e-15
114,10,6.755511e-15
114,11,6.726572e-15
114,12,3.326379e-15
114,13,5.775709e-15
114,14,5.027214e-15
114,15,5.167162e-15
114,16,4.965483e-15
114,17,6.005671e-15
114,18,5.195673e-15
114,19,8.313636e-15
114,20,7.567143e-15
114,21,7.369139e-15
114,22,7.494831e-15
114,23,6.150137e-15
114,24,7.653482e-15
114,25,5.722825e-15
114,26,4.410327e-15
114,27,5.052316e-15
114,28,3.701909e-15
114,29,2.556753e-15
114,30,2.417341e-15
114,31,2.451883e-15
114,32,2.712774e-15
114,33,1.745274e-15
114,34,2.192883e-15
114,35,2.205773e-15
114,36,1.901502e-15
114,37,1.754176e-15
114,38,1.354147e-15
114,39,1.840975e-15
114,40,2.064469e-15
114,41,2.047649e-15
114,42,1.605995e-15
114,43,1.724547e-15
114,44,1.146118e-15
114,45,1.544607e-15
114,46,1.210501e-15
114,47,1.243756e-15
114,48,8.745988e-16
114,49,1.189991e-15
114,50,7.013337e-16
114,51,1.042290e-15
114,52,7.955685e-16
114,53,8.322672e-16
114,54,7.343564e-16
114,55,9.115566e-16
114,56,5.180940e-16
114,57,5.249885e-16
114,58,6.819476e-16
114,59,5.887839e-16
114,60,4.728935e-16
114,61,4.169618e-16
114,62,5.154180e-16
114,63,4.440677e-16
114,64,4.709515e-16
114,65,4.536964e-16
114,66,4.102995e-16
114,67,2.787307e-16
114,68,2.426229e-16
114,69,4.631139e-16
114,70,3.512270e-16
114,71,2.344677e-16
114,72,1.731794e-16
114,73,3.747970e-16
114,74,3.819594e-16
114,75,4.338254e-16
114,76,3.224617e-16
114,77,3.809639e-16
114,78,1.861553e-16
114,79,3.024586e-16
114,80,2.454936e-16
114,81,3.740326e-16
114,82,2.821781e-16
114,83,1.235769e-16
114,84,1.683365e-16
114,85,1.307879e-16
114,86,2.615401e-16
114,87,2.134663e-16
114,88,1.487764e-16
114,89,1.270280e-16
114,90,1.453636e-16
114,91,2.332468e-16
114,92,1.756274e-16
114,93,3.429958e-16
114,94,2.162323e-16
114,95,1.898659e-16
114,96,1.136912e-16
114,97,1.485630e-16
114,98,1.161929e-16
114,99,1.176653e-16
114,100,1.185170e-16
114,101,6.448314e-17
114,102,7.970122e-17
114,103,2.369835e-16
114,104,9.050942e-17
114,105,5.569441e-17
114,106,5.919281e-17
114,107,1.477812e-16
114,108,4.784068e-17
114,109,5.591449e-17
114,110,1.504534e-16
114,111,2.060566e-17
114,112,1.468379e-16
114,113,5.516274e-17
114,114,2.738119e-16
114,115,2.711356e-17
114,116,2.638152e-17
114,117,1.464698e-17
114,118,9.223011e-18
114,119,2.832172e-18
114,120,1.577717e-17
114,121,1.338922e-17
114,122,1.061333e-17
114,123,9.085416e-18
114,124,9.432355e-18
114,125,0.000000e+00
114,126,9.561054e-18
114,127,1.972846e-18
114,128,1.148886e-17
114,129,7.269818e-18
114,130,2.405681e-18
114,131,0.000000e+00
114,132,2.303632e-18
114,133,5.862569e-18
114,134,0.000000e+00
114,135,2.350326e-18
114,136,2.380021e-19
114,137,0.000000e+00
114,138,0.000000e+00
114,139,2.293387e-18
114,140,0.000000e+00
114,141,2.299891e-19
114,142,1.726297e-18
114,143,0.000000e+00
114,144,0.000000e+00
114,145,0.000000e+00
114,146,2.225024e-19
114,147,0.000000e+00
114,148,0.000000e+00
114,149,0.000000e+00
114,150,0.000000e+00
114,151,1.452346e-18
114,152,0.000000e+00
114,153,0.000000e+00
114,154,1.422432e-18
114,155,1.415184e-18
114,156,1.807659e-18
114,157,0.000000e+00
114,158,0.000000e+00
114,159,0.000000e+00
114,160,0.000000e+00
114,161,0.000000e+00
114,162,0.000000e+00
114,163,0.000000e+00
114,164,0.000000e+00
114,165,0.000000e+00
114,166,0.000000e+00
114,167,0.000000e+00
114,168,0.000000e+00
114,169,0.000000e+00
114,170,0.000000e+00
114,171,0.000000e+00
114,172,0.000000e+00
114,173,0.000000e+00
114,174,0.000000e+00
114,175,0.000000e+00
114,176,0.000000e+00
114,177,0.000000e+00
114,178,0.000000e+00
114,179,0.000000e+00
114,180,0.000000e+00
114,181,0.000000e+00
114,182,0.000000e+00
114,183,0.000000e+00
114,184,0.000000e+00
114,185,0.000000e+00
114,186,0.000000e+00
114,187,0.000000e+00
114,188,0.000000e+00
114,189,0.000000e+00
114,190,0.000000e+00
114,191,0.000000e+00
114,192,0.000000e+00
114,193,0.000000e+00
114,194,0.000000e+00
114,195,0.000000e+00
114,196,0.000000e+00
114,197,0.000000e+00
114,198,0.000000e+00
114,199,0.000000e+00
114,200,0.000000e+00
114,201,0.000000e+00
115,0,0.000000e+00
115,1,4.774210e-16
115,2,1.373634e-15
115,3,2.426651e-15
115,4,1.380283e-15
115,5,1.167769e-15
115,6,1.735607e-15
115,7,1.256906e-16
115,8,5.153846e-16
115,9,1.161513e-15
115,10,2.403912e-15
115,11,1.534170e-15
115,12,1.271959e-15
115,13,1.718884e-15
115,14,1.437818e-15
115,15,1.649806e-15
115,16,1.718191e-15
115,17,2.033044e-15
115,18,2.083661e-15
115,19,2.704910e-15
115,20,2.839211e-15
115,21,2.428239e-15
115,22,2.727558e-15
115,23,2.332336e-15
115,24,2.604127e-15
115,25,2.533922e-15
115,26,1.999926e-15
115,27,1.565040e-15
115,28,1.337589e-15
115,29,1.160573e-15
115,30,1.018493e-15
115,31,8.732246e-16
115,32,8.939148e-16
115,33,6.912500e-16
115,34,4.887953e-16
115,35,6.752795e-16
115,36,8.147733e-16
115,37,5.385298e-16
115,38,4.974055e-16
115,39,4.138819e-16
115,40,5.924426e-16
115,41,5.029287e-16
115,42,4.287282e-16
115,43,4.815325e-16
115,44,5.926403e-16
115,45,4.769764e-16
115,46,4.937087e-16
115,47,5.476848e-16
115,48,4.099609e-16
115,49,4.953317e-16
115,50,3.814962e-16
115,51,4.369587e-16
115,52,4.001592e-16
115,53,3.530090e-16
115,54,4.273290e-16
115,55,4.598598e-16
115,56,2.801584e-16
115,57,3.244175e-16
115,58,3.394438e-16
115,59,2.525341e-16
115,60,3.208045e-16
115,61,3.008266e-16
115,62,2.621223e-16
115,63,2.578190e-16
115,64,2.662216e-16
115,65,2.535626e-16
115,66,2.562024e-16
115,67,2.195235e-16
115,68,2.391962e-16
115,69,2.095167e-16
115,70,3.492431e-16
115,71,2.083634e-16
115,72,2.406633e-16
115,73,2.745360e-16
115,74,1.688809e-16
115,75,2.088633e-16
115,76,2.251420e-16
115,77,2.198601e-16
115,78,1.839252e-16
115,79,2.010486e-16
115,80,2.103769e-16
115,81,2.021477e-16
115,82,1.872011e-16
115,83,1.002467e-16
115,84,1.358018e-16
115,85,1.072341e-16
115,86,1.698956e-16
115,87,1.257159e-16
115,88,1.171298e-16
115,89,1.175643e-16
115,90,9.574501e-17
115,91,1.517533e-16
115,92,1.163190e-16
115,93,1.266569e-16
115,94,1.252737e-16
115,95,1.613951e-16
115,96,1.310860e-16
115,97,1.054050e-16
115,98,8.300044e-17
115,99,8.189727e-17
115,100,6.151546e-17
115,101,4.587953e-17
115,102,5.481923e-17
115,103,7.673887e-17
115,104,5.014641e-17
115,105,4.152516e-17
115,106,4.992747e-17
115,107,2.585037e-17
115,108,4.107547e-17
115,109,2.234882e-17
115,110,2.902730e-17
115,111,1.435922e-17
115,112,2.173254e-17
115,113,2.283244e-17
115,114,2.711356e-17
115,115,4.198159e-17
115,116,1.720391e-17
115,117,1.189104e-17
115,118,8.095851e-18
115,119,2.386077e-18
115,120,1.403880e-17
115,121,9.076774e-18
115,122,7.472011e-18
115,123,7.719917e-18
115,124,8.174108e-18
115,125,0.000000e+00
115,126,6.953630e-18
115,127,2.822941e-18
115,128,8.228580e-18
115,129,5.780755e-18
115,130,1.827589e-18
115,131,0.000000e+00
115,132,1.750062e-18
115,133,4.307751e-18
115,134,0.000000e+00
115,135,1.806213e-18
115,136,3.866564e-19
115,137,0.000000e+00
115,138,0.000000e+00
115,139,1.762455e-18
115,140,0.000000e+00
115,141,3.736386e-19
115,142,2.597216e-18
115,143,0.000000e+00
115,144,0.000000e+00
115,145,0.000000e+00
115,146,3.614757e-19
115,147,0.000000e+00
115,148,0.000000e+00
115,149,0.000000e+00
115,150,0.000000e+00
115,151,2.185057e-18
115,152,0.000000e+00
115,153,0.000000e+00
115,154,2.140050e-18
115,155,2.129146e-18
115,156,2.747765e-18
115,157,0.000000e+00
115,158,0.000000e+00
115,159,0.000000e+00
115,160,0.000000e+00
115,161,0.000000e+00
115,162,0.000000e+00
115,163,0.000000e+00
115,164,0.000000e+00
115,165,0.000000e+00
115,166,0.000000e+00
115,167,0.000000e+00
115,168,0.000000e+00
115,169,0.000000e+00
115,170,0.000000e+00
115,171,0.000000e+00
115,172,0.000000e+00
115,173,0.000000e+00
115,174,0.000000e+00
115,175,0.000000e+00
115,176,0.000000e+00
115,177,0.000000e+00
115,178,0.000000e+00
115,179,0.000000e+00
115,180,0.000000e+00
115,181,0.000000e+00
115,182,0.000000e+00
115,183,0.000000e+00
115,184,0.000000e+00
115,185,0.000000e+00
115,186,0.000000e+00
115,187,0.000000e+00
115,188,0.000000e+00
115,189,0.000000e+00
115,190,0.000000e+00
115,191,0.000000e+00
115,192,0.000000e+00
115,193,0.000000e+00
115,194,0.000000e+00
115,195,0.000000e+00
115,196,0.000000e+00
115,197,0.000000e+00
115,198,0.000000e+00
115,199,0.000000e+00
115,200,0.000000e+00
115,201,0.000000e+00
116,0,0.000000e+00
116,1,-2.007858e-16
116,2,-3.738032e-16
116,3,-6.450055e-16
116,4,-1.225106e-15
116,5,-1.734729e-15
116,6,-1.416252e-15
116,7,-2.298175e-15
116,8,-2.389576e-15
116,9,-1.799044e-15
116,10,-1.392648e-15
116,11,-1.618476e-15
116,12,-1.493179e-15
116,13,-1.198149e-15
116,14,-9.652185e-16
116,15,-7.871240e-16
116,16,-5.221268e-16
116,17,-2.558663e-16
116,18,4.492186e-17
116,19,2.526091e-16
116,20,5.061483e-16
116,21,2.836321e-16
116,22,4.460004e-16
116,23,4.524500e-16
116,24,4.991560e-16
116,25,3.814225e-16
116,26,3.899971e-16
116,27,2.429678e-16
116,28,1.916044e-16
116,29,1.109511e-16
116,30,1.196499e-16
116,31,1.016506e-16
116,32,1.013139e-16
116,33,9.095919e-17
116,34,5.798729e-17
116,35,9.167367e-17
116,36,1.368913e-16
116,37,1.234544e-16
116,38,1.280916e-16
116,39,2.088983e-17
116,40,1.563315e-16
116,41,1.385779e-16
116,42,9.010161e-17
116,43,1.526468e-16
116,44,2.338847e-16
116,45,1.981894e-16
116,46,7.324709e-17
116,47,1.864392e-16
116,48,1.130022e-16
116,49,1.140836e-16
116,50,1.106746e-16
116,51,1.537170e-16
116,52,1.646014e-16
116,53,8.618531e-17
116,54,2.100505e-16
116,55,1.833550e-16
116,56,9.270199e-17
116,57,1.378527e-16
116,58,1.412349e-16
116,59,7.112345e-17
116,60,5.759059e-17
116,61,1.063418e-16
116,62,1.443341e-16
116,63,1.147541e-16
116,64,1.789879e-16
116,65,1.383172e-16
116,66,9.997834e-17
116,67,1.199811e-16
116,68,1.075177e-16
116,69,1.302471e-16
116,70,1.729724e-16
116,71,9.626323e-17
116,72,5.159847e-17
116,73,1.633977e-16
116,74,8.309076e-17
116,75,9.096717e-17
116,76,1.116358e-16
116,77,1.052928e-16
116,78,1.190016e-16
116,79,1.400895e-16
116,80,1.145020e-16
116,81,1.211748e-16
116,82,1.329184e-16
116,83,4.895237e-17
116,84,6.018124e-17
116,85,7.171417e-17
116,86,1.503579e-16
116,87,1.118395e-16
116,88,7.995540e-17
116,89,1.060128e-16
116,90,8.456192e-17
116,91,1.294024e-16
116,92,1.090445e-16
116,93,8.898174e-17
116,94,1.001117e-16
116,95,1.129923e-16
116,96,6.240669e-17
116,97,8.372187e-17
116,98,5.829777e-17
116,99,8.593601e-17
116,100,5.966183e-17
116,101,4.418914e-17
116,102,4.571191e-17
116,103,5.873863e-17
116,104,4.779313e-17
116,105,3.155752e-17
116,106,3.027529e-17
116,107,3.150224e-17
116,108,2.380724e-17
116,109,2.388908e-17
116,110,2.524808e-17
116,111,1.680940e-17
116,112,2.694142e-17
116,113,2.802029e-17
116,114,2.638152e-17
116,115,1.720391e-17
116,116,2.314832e-17
116,117,1.011210e-17
116,118,5.625868e-18
116,119,1.064305e-18
116,120,1.021195e-17
116,121,1.026082e-17
116,122,7.176186e-18
116,123,5.907192e-18
116,124,5.670272e-18
116,125,0.000000e+00
116,126,6.314556e-18
116,127,3.070052e-19
116,128,7.268057e-18
116,129,3.255988e-18
116,130,1.131973e-18
116,131,0.000000e+00
116,132,1.083955e-18
116,133,4.717143e-18
116,134,0.000000e+00
116,135,1.149050e-18
116,136,-1.235866e-19
116,137,0.000000e+00
116,138,0.000000e+00
116,139,1.121213e-18
116,140,0.000000e+00
116,141,-1.194257e-19
116,142,2.557008e-19
116,143,0.000000e+00
116,144,0.000000e+00
116,145,0.000000e+00
116,146,-1.155381e-19
116,147,0.000000e+00
116,148,0.000000e+00
116,149,0.000000e+00
116,150,0.000000e+00
116,151,2.151230e-19
116,152,0.000000e+00
116,153,0.000000e+00
116,154,2.106920e-19
116,155,2.096185e-19
116,156,1.113642e-19
116,157,0.000000e+00
116,158,0.000000e+00
116,159,0.000000e+00
116,160,0.000000e+00
116,161,0.000000e+00
116,162,0.000000e+00
116,163,0.000000e+00
116,164,0.000000e+00
116,165,0.000000e+00
116,166,0.000000e+00
116,167,0.000000e+00
116,168,0.000000e+00
116,169,0.000000e+00
116,170,0.000000e+00
116,171,0.000000e+00
116,172,0.000000e+00
116,173,0.000000e+00
116,174,0.000000e+00
116,175,0.000000e+00
116,176,0.000000e+00
116,177,0.000000e+00
116,178,0.000000e+00
116,179,0.000000e+00
116,180,0.000000e+00
116,181,0.000000e+00
116,182,0.000000e+00
116,183,0.000000e+00
116,184,0.000000e+00
116,185,0.000000e+00
116,186,0.000000e+00
116,187,0.000000e+00
116,188,0.000000e+00
116,189,0.000000e+00
116,190,0.000000e+00
116,191,0.000000e+00
116,192,0.000000e+00
116,193,0.000000e+00
116,194,0.000000e+00
116,195,0.000000e+00
116,196,0.000000e+00
116,197,0.000000e+00
116,198,0.000000e+00
116,199,0.000000e+00
116,200,0.000000e+00
116,201,0.000000e+00
117,0,0.000000e+00
117,1,-1.146550e-16
117,2,-3.202639e-16
117,3,-2.655841e-16
117,4,-8.641440e-16
117,5,-1.209124e-15
117,6,-1.127799e-15
117,7,-1.766790e-15
117,8,-1.845719e-15
117,9,-1.346429e-15
117,10,-9.607743e-16
117,11,-1.130709e-15
117,12,-1.089573e-15
117,13,-7.999935e-16
117,14,-6.390653e-16
117,15,-5.054628e-16
117,16,-3.218578e-16
117,17,-7.118344e-18
117,18,2.994266e-16
117,19,6.120115e-16
117,20,7.721401e-16
117,21,6.495710e-16
117,22,8.123707e-16
117,23,7.324874e-16
117,24,8.123413e-16
117,25,6.909715e-16
117,26,5.879734e-16
117,27,4.179383e-16
117,28,3.508104e-16
117,29,2.791087e-16
117,30,2.592556e-16
117,31,2.251756e-16
117,32,2.337494e-16
117,33,1.834701e-16
117,34,1.293045e-16
117,35,1.850613e-16
117,36,2.177156e-16
117,37,1.507293e-16
117,38,1.491345e-16
117,39,1.103054e-16
117,40,1.893623e-16
117,41,1.512704e-16
117,42,1.298033e-16
117,43,1.469141e-16
117,44,1.717242e-16
117,45,1.587905e-16
117,46,1.161366e-16
117,47,1.561391e-16
117,48,1.417255e-16
117,49,1.257271e-16
117,50,1.290605e-16
117,51,1.457581e-16
117,52,1.295702e-16
117,53,9.909693e-17
117,54,1.608039e-16
117,55,1.351615e-16
117,56,9.247849e-17
117,57,1.058401e-16
117,58,1.135265e-16
117,59,7.766039e-17
117,60,7.602637e-17
117,61,9.708178e-17
117,62,9.360030e-17
117,63,8.869512e-17
117,64,1.123470e-16
117,65,1.045443e-16
117,66,7.817965e-17
117,67,8.179310e-17
117,68,7.055823e-17
117,69,7.599783e-17
117,70,1.073598e-16
117,71,7.170768e-17
117,72,5.633486e-17
117,73,9.814098e-17
117,74,5.703804e-17
117,75,6.793697e-17
117,76,7.272458e-17
117,77,7.750028e-17
117,78,7.277769e-17
117,79,7.410242e-17
117,80,6.862077e-17
117,81,6.916404e-17
117,82,7.012700e-17
117,83,3.329615e-17
117,84,3.961313e-17
117,85,4.111302e-17
117,86,6.919948e-17
117,87,5.578017e-17
117,88,4.300045e-17
117,89,5.308427e-17
117,90,4.035792e-17
117,91,6.249702e-17
117,92,5.156307e-17
117,93,4.123288e-17
117,94,5.030211e-17
117,95,6.025956e-17
117,96,3.615571e-17
117,97,4.184465e-17
117,98,3.420986e-17
117,99,4.230825e-17
117,100,2.896220e-17
117,101,2.297039e-17
117,102,2.379176e-17
117,103,3.069842e-17
117,104,2.238744e-17
117,105,1.530389e-17
117,106,1.687563e-17
117,107,1.470071e-17
117,108,1.321501e-17
117,109,1.234863e-17
117,110,1.358682e-17
117,111,7.782640e-18
117,112,1.269766e-17
117,113,1.302768e-17
117,114,1.464698e-17
117,115,1.189104e-17
117,116,1.011210e-17
117,117,6.887539e-18
117,118,3.855143e-18
117,119,1.565028e-18
117,120,6.960021e-18
117,121,4.806451e-18
117,122,3.697409e-18
117,123,3.810721e-18
117,124,3.924212e-18
117,125,0.000000e+00
117,126,4.050486e-18
117,127,1.162669e-18
117,128,3.775678e-18
117,129,2.787571e-18
117,130,7.026262e-19
117,131,0.000000e+00
117,132,6.728208e-19
117,133,2.115672e-18
117,134,0.000000e+00
117,135,6.760936e-19
117,136,7.172388e-19
117,137,0.000000e+00
117,138,0.000000e+00
117,139,6.597146e-19
117,140,0.000000e+00
117,141,6.930911e-19
117,142,1.044466e-18
117,143,0.000000e+00
117,144,0.000000e+00
117,145,0.000000e+00
117,146,6.705292e-19
117,147,0.000000e+00
117,148,0.000000e+00
117,149,0.000000e+00
117,150,0.000000e+00
117,151,8.787170e-19
117,152,0.000000e+00
117,153,0.000000e+00
117,154,8.606178e-19
117,155,8.562327e-19
117,156,1.658085e-18
117,157,0.000000e+00
117,158,0.000000e+00
117,159,0.000000e+00
117,160,0.000000e+00
117,161,0.000000e+00
117,162,0.000000e+00
117,163,0.000000e+00
117,164,0.000000e+00
117,165,0.000000e+00
117,166,0.000000e+00
117,167,0.000000e+00
117,168,0.000000e+00
117,169,0.000000e+00
117,170,0.000000e+00
117,171,0.000000e+00
117,172,0.000000e+00
117,173,0.000000e+00
117,174,0.000000e+00
117,175,0.000000e+00
117,176,0.000000e+00
117,177,0.000000e+00
117,178,0.000000e+00
117,179,0.000000e+00
117,180,0.000000e+00
117,181,0.000000e+00
117,182,0.000000e+00
117,183,0.000000e+00
117,184,0.000000e+00
117,185,0.000000e+00
117,186,0.000000e+00
117,187,0.000000e+00
117,188,0.000000e+00
117,189,0.000000e+00
117,190,0.000000e+00
117,191,0.000000e+00
117,192,0.000000e+00
117,193,0.000000e+00
117,194,0.000000e+00
117,195,0.000000e+00
117,196,0.000000e+00
117,197,0.000000e+00
117,198,0.000000e+00
117,199,0.000000e+00
117,200,0.000000e+00
117,201,0.000000e+00
118,0,0.000000e+00
118,1,-7.020147e-17
118,2,-1.373136e-16
118,3,-4.004039e-17
118,4,-4.155189e-16
118,5,-6.171658e-16
118,6,-5.336376e-16
118,7,-9.777859e-16
118,8,-1.051377e-15
118,9,-7.563122e-16
118,10,-4.696122e-16
118,11,-6.343539e-16
118,12,-6.294896e-16
118,13,-4.163294e-16
118,14,-3.670630e-16
118,15,-2.791132e-16
118,16,-2.028861e-16
118,17,5.414237e-19
118,18,1.753575e-16
118,19,3.484598e-16
118,20,4.305307e-16
118,21,3.650985e-16
118,22,4.759825e-16
118,23,4.215714e-16
118,24,4.899894e-16
118,25,4.289477e-16
118,26,3.591915e-16
118,27,2.457770e-16
118,28,1.981981e-16
118,29,1.556439e-16
118,30,1.423092e-16
118,31,1.181601e-16
118,32,1.300245e-16
118,33,8.919964e-17
118,34,6.168351e-17
118,35,9.745922e-17
118,36,1.157639e-16
118,37,7.418160e-17
118,38,7.462608e-17
118,39,5.233048e-17
118,40,9.811356e-17
118,41,7.853315e-17
118,42,6.511495e-17
118,43,7.325695e-17
118,44,7.941503e-17
118,45,8.323532e-17
118,46,5.851624e-17
118,47,8.447261e-17
118,48,7.300124e-17
118,49,6.407121e-17
118,50,6.973044e-17
118,51,7.638101e-17
118,52,6.277445e-17
118,53,4.854054e-17
118,54,7.978729e-17
118,55,7.058783e-17
118,56,4.142016e-17
118,57,5.155357e-17
118,58,6.130357e-17
118,59,4.203448e-17
118,60,3.949638e-17
118,61,5.433617e-17
118,62,4.751008e-17
118,63,4.480606e-17
118,64,5.822581e-17
118,65,5.868823e-17
118,66,4.329054e-17
118,67,4.491442e-17
118,68,3.775842e-17
118,69,4.296681e-17
118,70,5.746477e-17
118,71,4.141823e-17
118,72,3.307965e-17
118,73,5.641344e-17
118,74,3.230792e-17
118,75,4.245836e-17
118,76,4.282936e-17
118,77,4.520954e-17
118,78,4.027507e-17
118,79,4.066216e-17
118,80,4.020400e-17
118,81,3.720760e-17
118,82,3.909860e-17
118,83,2.051822e-17
118,84,2.233923e-17
118,85,2.322947e-17
118,86,3.626849e-17
118,87,2.864150e-17
118,88,2.406417e-17
118,89,2.804240e-17
118,90,2.249484e-17
118,91,3.531972e-17
118,92,2.815480e-17
118,93,2.620041e-17
118,94,3.094650e-17
118,95,3.552968e-17
118,96,2.298575e-17
118,97,2.567321e-17
118,98,2.206382e-17
118,99,2.591515e-17
118,100,1.845502e-17
118,101,1.465835e-17
118,102,1.563715e-17
118,103,1.909726e-17
118,104,1.356016e-17
118,105,9.243432e-18
118,106,1.051306e-17
118,107,8.653589e-18
118,108,8.119637e-18
118,109,7.358069e-18
118,110,8.839512e-18
118,111,4.770008e-18
118,112,7.196152e-18
118,113,7.488395e-18
118,114,9.223011e-18
118,115,8.095851e-18
118,116,5.625868e-18
118,117,3.855143e-18
118,118,2.704360e-18
118,119,7.739366e-19
118,120,4.656088e-18
118,121,3.015810e-18
118,122,2.463891e-18
118,123,2.558413e-18
118,124,2.703163e-18
118,125,0.000000e+00
118,126,2.280722e-18
118,127,9.459785e-19
118,128,2.754935e-18
118,129,1.953151e-18
118,130,6.202547e-19
118,131,0.000000e+00
118,132,5.939434e-19
118,133,1.521204e-18
118,134,0.000000e+00
118,135,6.255578e-19
118,136,9.974447e-20
118,137,0.000000e+00
118,138,0.000000e+00
118,139,6.104031e-19
118,140,0.000000e+00
118,141,9.638631e-20
118,142,8.783390e-19
118,143,0.000000e+00
118,144,0.000000e+00
118,145,0.000000e+00
118,146,9.324868e-20
118,147,0.000000e+00
118,148,0.000000e+00
118,149,0.000000e+00
118,150,0.000000e+00
118,151,7.389529e-19
118,152,0.000000e+00
118,153,0.000000e+00
118,154,7.237325e-19
118,155,7.200449e-19
118,156,8.987144e-19
118,157,0.000000e+00
118,158,0.000000e+00
118,159,0.000000e+00
118,160,0.000000e+00
118,161,0.000000e+00
118,162,0.000000e+00
118,163,0.000000e+00
118,164,0.000000e+00
118,165,0.000000e+00
118,166,0.000000e+00
118,167,0.000000e+00
118,168,0.000000e+00
118,169,0.000000e+00
118,170,0.000000e+00
118,171,0.000000e+00
118,172,0.000000e+00
118,173,0.000000e+00
118,174,0.000000e+00
118,175,0.000000e+00
118,176,0.000000e+00
118,177,0.000000e+00
118,178,0.000000e+00
118,179,0.000000e+00
118,180,0.000000e+00
118,181,0.000000e+00
118,182,0.000000e+00
118,183,0.000000e+00
118,184,0.000000e+00
118,185,0.000000e+00
118,186,0.000000e+00
118,187,0.000000e+00
118,188,0.000000e+00
118,189,0.000000e+00
118,190,0.000000e+00
118,191,0.000000e+00
118,192,0.000000e+00
118,193,0.000000e+00
118,194,0.000000e+00
118,195,0.000000e+00
118,196,0.000000e+00
118,197,0.000000e+00
118,198,0.000000e+00
118,199,0.000000e+00
118,200,0.000000e+00
118,201,0.000000e+00
119,0,0.000000e+00
119,1,-8.541561e-17
119,2,-1.093380e-16
119,3,-4.186504e-17
119,4,-1.633299e-16
119,5,-2.421690e-16
119,6,-1.816637e-16
119,7,-3.061134e-16
119,8,-3.716473e-16
119,9,-2.465606e-16
119,10,-1.532070e-16
119,11,-2.062444e-16
119,12,-1.978710e-16
119,13,-1.545671e-16
119,14,-1.315547e-16
119,15,-8.926880e-17
119,16,-5.009891e-17
119,17,7.435353e-17
119,18,2.145899e-16
119,19,3.554483e-16
119,20,3.756057e-16
119,21,3.433388e-16
119,22,3.603466e-16
119,23,2.930458e-16
119,24,3.027276e-16
119,25,2.302910e-16
119,26,1.775518e-16
119,27,1.211279e-16
119,28,1.027927e-16
119,29,7.151393e-17
119,30,6.197796e-17
119,31,5.278105e-17
119,32,6.014175e-17
119,33,3.422157e-17
119,34,3.933762e-17
119,35,5.309003e-17
119,36,5.772383e-17
119,37,2.770177e-17
119,38,3.272924e-17
119,39,2.134242e-17
119,40,2.893533e-17
119,41,2.270596e-17
119,42,2.872398e-17
119,43,2.787154e-17
119,44,1.799573e-17
119,45,2.629176e-17
119,46,2.631516e-17
119,47,3.155803e-17
119,48,4.016151e-17
119,49,3.332438e-17
119,50,2.911696e-17
119,51,4.054811e-17
119,52,2.257338e-17
119,53,2.556061e-17
119,54,2.615009e-17
119,55,2.706673e-17
119,56,1.964461e-17
119,57,1.521345e-17
119,58,2.248595e-17
119,59,2.551553e-17
119,60,2.284940e-17
119,61,2.674112e-17
119,62,1.589293e-17
119,63,2.272127e-17
119,64,2.558447e-17
119,65,2.833280e-17
119,66,1.938962e-17
119,67,2.037740e-17
119,68,1.303048e-17
119,69,1.722336e-17
119,70,1.855592e-17
119,71,1.908829e-17
119,72,1.738132e-17
119,73,2.564458e-17
119,74,1.606934e-17
119,75,2.766787e-17
119,76,2.291558e-17
119,77,2.231825e-17
119,78,1.276800e-17
119,79,1.569489e-17
119,80,1.405891e-17
119,81,1.339148e-17
119,82,1.153237e-17
119,83,9.332110e-18
119,84,1.035816e-17
119,85,7.341574e-18
119,86,7.339713e-18
119,87,7.362267e-18
119,88,7.953296e-18
119,89,4.432430e-18
119,90,2.973846e-18
119,91,7.225464e-18
119,92,5.347094e-18
119,93,1.016568e-17
119,94,1.034147e-17
119,95,1.077156e-17
119,96,9.600756e-18
119,97,7.849591e-18
119,98,1.184562e-17
119,99,1.007007e-17
119,100,8.157472e-18
119,101,5.966184e-18
119,102,6.058106e-18
119,103,6.690677e-18
119,104,4.752225e-18
119,105,2.288737e-18
119,106,4.934585e-18
119,107,2.352764e-18
119,108,1.505854e-18
119,109,5.357645e-19
119,110,3.448683e-18
119,111,1.848484e-18
119,112,1.579533e-18
119,113,9.687430e-19
119,114,2.832172e-18
119,115,2.386077e-18
119,116,1.064305e-18
119,117,1.565028e-18
119,118,7.739366e-19
119,119,1.257359e-18
119,120,8.450702e-19
119,121,1.184431e-18
119,122,1.281059e-18
119,123,6.510312e-19
119,124,7.980952e-19
119,125,0.000000e+00
119,126,1.854662e-18
119,127,1.152352e-19
119,128,1.752059e-18
119,129,2.266351e-18
119,130,5.485425e-19
119,131,0.000000e+00
119,132,5.252733e-19
119,133,9.104368e-19
119,134,0.000000e+00
119,135,5.570794e-19
119,136,5.911468e-19
119,137,0.000000e+00
119,138,0.000000e+00
119,139,5.435837e-19
119,140,0.000000e+00
119,141,5.712443e-19
119,142,9.542507e-20
119,143,0.000000e+00
119,144,0.000000e+00
119,145,0.000000e+00
119,146,5.526488e-19
119,147,0.000000e+00
119,148,0.000000e+00
119,149,0.000000e+00
119,150,0.000000e+00
119,151,8.028180e-20
119,152,0.000000e+00
119,153,0.000000e+00
119,154,7.862822e-20
119,155,7.822758e-20
119,156,6.689921e-19
119,157,0.000000e+00
119,158,0.000000e+00
119,159,0.000000e+00
119,160,0.000000e+00
119,161,0.000000e+00
119,162,0.000000e+00
119,163,0.000000e+00
119,164,0.000000e+00
119,165,0.000000e+00
119,166,0.000000e+00
119,167,0.000000e+00
119,168,0.000000e+00
119,169,0.000000e+00
119,170,0.000000e+00
119,171,0.000000e+00
119,172,0.000000e+00
119,173,0.000000e+00
119,174,0.000000e+00
119,175,0.000000e+00
119,176,0.000000e+00
119,177,0.000000e+00
119,178,0.000000e+00
119,179,0.000000e+00
119,180,0.000000e+00
119,181,0.000000e+00
119,182,0.000000e+00
119,183,0.000000e+00
119,184,0.000000e+00
119,185,0.000000e+00
119,186,0.000000e+00
119,187,0.000000e+00
119,188,0.000000e+00
119,189,0.000000e+00
119,190,0.000000e+00
119,191,0.000000e+00
119,192,0.000000e+00
119,193,0.000000e+00
119,194,0.000000e+00
119,195,0.000000e+00
119,196,0.000000e+00
119,197,0.000000e+00
119,198,0.000000e+00
119,199,0.000000e+00
119,200,0.000000e+00
119,201,0.000000e+00
120,0,0.000000e+00
120,1,-5.742513e-17
120,2,-2.153961e-16
120,3,-6.535402e-17
120,4,-7.518202e-16
120,5,-1.089617e-15
120,6,-1.002558e-15
120,7,-1.788222e-15
120,8,-1.872732e-15
120,9,-1.345278e-15
120,10,-8.465864e-16
120,11,-1.119908e-15
120,12,-1.114233e-15
120,13,-7.305655e-16
120,14,-6.238934e-16
120,15,-4.836160e-16
120,16,-3.318294e-16
120,17,-6.831694e-18
120,18,2.648190e-16
120,19,5.554477e-16
120,20,7.089934e-16
120,21,5.957802e-16
120,22,8.079997e-16
120,23,7.348357e-16
120,24,8.575390e-16
120,25,7.699436e-16
120,26,6.512267e-16
120,27,4.561305e-16
120,28,3.699324e-16
120,29,3.046815e-16
120,30,2.812745e-16
120,31,2.366831e-16
120,32,2.511079e-16
120,33,1.878269e-16
120,34,1.179550e-16
120,35,1.837392e-16
120,36,2.185037e-16
120,37,1.489760e-16
120,38,1.442694e-16
120,39,1.107795e-16
120,40,2.004094e-16
120,41,1.582270e-16
120,42,1.264769e-16
120,43,1.417730e-16
120,44,1.656845e-16
120,45,1.592396e-16
120,46,1.143857e-16
120,47,1.560692e-16
120,48,1.318252e-16
120,49,1.172916e-16
120,50,1.301800e-16
120,51,1.349412e-16
120,52,1.214581e-16
120,53,9.060290e-17
120,54,1.550344e-16
120,55,1.295174e-16
120,56,8.180595e-17
120,57,1.028277e-16
120,58,1.138797e-16
120,59,7.153681e-17
120,60,7.109349e-17
120,61,9.479298e-17
120,62,8.963771e-17
120,63,7.958653e-17
120,64,1.027049e-16
120,65,1.005254e-16
120,66,7.676089e-17
120,67,7.830421e-17
120,68,7.021049e-17
120,69,7.362877e-17
120,70,1.063594e-16
120,71,7.119198e-17
120,72,5.685854e-17
120,73,9.433839e-17
120,74,5.432441e-17
120,75,6.280349e-17
120,76,6.826658e-17
120,77,7.572376e-17
120,78,7.418007e-17
120,79,7.011596e-17
120,80,7.015163e-17
120,81,6.652623e-17
120,82,6.981446e-17
120,83,3.377166e-17
120,84,3.788985e-17
120,85,4.149979e-17
120,86,6.766463e-17
120,87,5.360933e-17
120,88,4.251953e-17
120,89,5.420696e-17
120,90,4.291703e-17
120,91,6.469860e-17
120,92,5.233311e-17
120,93,4.128318e-17
120,94,5.190769e-17
120,95,6.228248e-17
120,96,3.748162e-17
120,97,4.359890e-17
120,98,3.319013e-17
120,99,4.182344e-17
120,100,2.840277e-17
120,101,2.330765e-17
120,102,2.497564e-17
120,103,3.166714e-17
120,104,2.227216e-17
120,105,1.621002e-17
120,106,1.652825e-17
120,107,1.496816e-17
120,108,1.499737e-17
120,109,1.432053e-17
120,110,1.417916e-17
120,111,7.591978e-18
120,112,1.297714e-17
120,113,1.405798e-17
120,114,1.577717e-17
120,115,1.403880e-17
120,116,1.021195e-17
120,117,6.960021e-18
120,118,4.656088e-18
120,119,8.450702e-19
120,120,8.602517e-18
120,121,4.767268e-18
120,122,3.585579e-18
120,123,4.509243e-18
120,124,4.661088e-18
120,125,0.000000e+00
120,126,3.269985e-18
120,127,1.840437e-18
120,128,3.607132e-18
120,129,2.010592e-18
120,130,6.373385e-19
120,131,0.000000e+00
120,132,6.103025e-19
120,133,1.986047e-18
120,134,0.000000e+00
120,135,6.209849e-19
120,136,1.462245e-19
120,137,0.000000e+00
120,138,0.000000e+00
120,139,6.059410e-19
120,140,0.000000e+00
120,141,1.413015e-19
120,142,1.707714e-18
120,143,0.000000e+00
120,144,0.000000e+00
120,145,0.000000e+00
120,146,1.367018e-19
120,147,0.000000e+00
120,148,0.000000e+00
120,149,0.000000e+00
120,150,0.000000e+00
120,151,1.436712e-18
120,152,0.000000e+00
120,153,0.000000e+00
120,154,1.407120e-18
120,155,1.399950e-18
120,156,1.700361e-18
120,157,0.000000e+00
120,158,0.000000e+00
120,159,0.000000e+00
120,160,0.000000e+00
120,161,0.000000e+00
120,162,0.000000e+00
120,163,0.000000e+00
120,164,0.000000e+00
120,165,0.000000e+00
120,166,0.000000e+00
120,167,0.000000e+00
120,168,0.000000e+00
120,169,0.000000e+00
120,170,0.000000e+00
120,171,0.000000e+00
120,172,0.000000e+00
120,173,0.000000e+00
120,174,0.000000e+00
120,175,0.000000e+00
120,176,0.000000e+00
120,177,0.000000e+00
120,178,0.000000e+00
120,179,0.000000e+00
120,180,0.000000e+00
120,181,0.000000e+00
120,182,0.000000e+00
120,183,0.000000e+00
120,184,0.000000e+00
120,185,0.000000e+00
120,186,0.000000e+00
120,187,0.000000e+00
120,188,0.000000e+00
120,189,0.000000e+00
120,190,0.000000e+00
120,191,0.000000e+00
120,192,0.000000e+00
120,193,0.000000e+00
120,194,0.000000e+00
120,195,0.000000e+00
120,196,0.000000e+00
120,197,0.000000e+00
120,198,0.000000e+00
120,199,0.000000e+00
120,200,0.000000e+00
120,201,0.000000e+00
121,0,0.000000e+00
121,1,-1.790444e-16
121,2,-2.339536e-16
121,3,-3.104608e-16
121,4,-6.163680e-16
121,5,-8.943795e-16
121,6,-6.942372e-16
121,7,-1.144476e-15
121,8,-1.246406e-15
121,9,-9.396882e-16
121,10,-7.089441e-16
121,11,-8.413640e-16
121,12,-7.834057e-16
121,13,-6.180561e-16
121,14,-5.232446e-16
121,15,-4.112942e-16
121,16,-3.023125e-16
121,17,-1.060718e-16
121,18,1.008283e-16
121,19,2.401459e-16
121,20,3.558021e-16
121,21,2.491587e-16
121,22,3.236549e-16
121,23,2.910506e-16
121,24,3.245917e-16
121,25,2.412199e-16
121,26,2.257372e-16
121,27,1.356316e-16
121,28,1.079499e-16
121,29,5.382197e-17
121,30,5.354216e-17
121,31,4.422735e-17
121,32,5.379641e-17
121,33,3.063317e-17
121,34,3.304109e-17
121,35,5.328627e-17
121,36,7.314160e-17
121,37,5.261454e-17
121,38,5.976117e-17
121,39,6.445322e-18
121,40,6.146054e-17
121,41,5.724076e-17
121,42,4.421480e-17
121,43,6.965849e-17
121,44,8.935794e-17
121,45,8.991734e-17
121,46,3.592159e-17
121,47,9.142735e-17
121,48,6.537489e-17
121,49,6.090482e-17
121,50,5.798527e-17
121,51,8.454052e-17
121,52,7.353263e-17
121,53,4.478070e-17
121,54,9.266081e-17
121,55,8.863695e-17
121,56,4.176745e-17
121,57,5.762306e-17
121,58,6.774651e-17
121,59,4.424487e-17
121,60,3.393580e-17
121,61,5.943011e-17
121,62,6.488886e-17
121,63,5.896001e-17
121,64,8.806530e-17
121,65,7.511392e-17
121,66,5.169670e-17
121,67,6.130180e-17
121,68,4.916234e-17
121,69,6.569148e-17
121,70,7.910930e-17
121,71,5.175296e-17
121,72,3.169118e-17
121,73,8.563717e-17
121,74,4.494387e-17
121,75,6.104995e-17
121,76,6.415964e-17
121,77,5.871648e-17
121,78,5.429399e-17
121,79,6.815287e-17
121,80,5.688553e-17
121,81,5.718129e-17
121,82,6.209942e-17
121,83,2.756931e-17
121,84,3.164407e-17
121,85,3.407225e-17
121,86,6.498077e-17
121,87,4.848007e-17
121,88,3.787589e-17
121,89,4.428068e-17
121,90,3.562008e-17
121,91,5.758403e-17
121,92,4.753128e-17
121,93,4.704457e-17
121,94,5.032671e-17
121,95,5.425001e-17
121,96,3.379838e-17
121,97,4.143054e-17
121,98,3.505191e-17
121,99,4.487384e-17
121,100,3.279727e-17
121,101,2.398985e-17
121,102,2.478712e-17
121,103,3.033308e-17
121,104,2.411327e-17
121,105,1.487073e-17
121,106,1.687333e-17
121,107,1.501816e-17
121,108,1.068264e-17
121,109,9.818204e-18
121,110,1.378623e-17
121,111,8.751159e-18
121,112,1.221865e-17
121,113,1.202740e-17
121,114,1.338922e-17
121,115,9.076774e-18
121,116,1.026082e-17
121,117,4.806451e-18
121,118,3.015810e-18
121,119,1.184431e-18
121,120,4.767268e-18
121,121,5.419619e-18
121,122,4.293209e-18
121,123,2.976573e-18
121,124,3.034889e-18
121,125,0.000000e+00
121,126,3.891367e-18
121,127,1.650530e-19
121,128,4.914705e-18
121,129,3.322343e-18
121,130,1.094863e-18
121,131,0.000000e+00
121,132,1.048419e-18
121,133,2.993408e-18
121,134,0.000000e+00
121,135,1.126376e-18
121,136,1.654993e-20
121,137,0.000000e+00
121,138,0.000000e+00
121,139,1.099088e-18
121,140,0.000000e+00
121,141,1.599273e-20
121,142,1.372437e-19
121,143,0.000000e+00
121,144,0.000000e+00
121,145,0.000000e+00
121,146,1.547213e-20
121,147,0.000000e+00
121,148,0.000000e+00
121,149,0.000000e+00
121,150,0.000000e+00
121,151,1.154641e-19
121,152,0.000000e+00
121,153,0.000000e+00
121,154,1.130859e-19
121,155,1.125097e-19
121,156,1.413771e-19
121,157,0.000000e+00
121,158,0.000000e+00
121,159,0.000000e+00
121,160,0.000000e+00
121,161,0.000000e+00
121,162,0.000000e+00
121,163,0.000000e+00
121,164,0.000000e+00
121,165,0.000000e+00
121,166,0.000000e+00
121,167,0.000000e+00
121,168,0.000000e+00
121,169,0.000000e+00
121,170,0.000000e+00
121,171,0.000000e+00
121,172,0.000000e+00
121,173,0.000000e+00
121,174,0.000000e+00
121,175,0.000000e+00
121,176,0.000000e+00
121,177,0.000000e+00
121,178,0.000000e+00
121,179,0.000000e+00
121,180,0.000000e+00
121,181,0.000000e+00
121,182,0.000000e+00
121,183,0.000000e+00
121,184,0.000000e+00
121,185,0.000000e+00
121,186,0.000000e+00
121,187,0.000000e+00
121,188,0.000000e+00
121,189,0.000000e+00
121,190,0.000000e+00
121,191,0.000000e+00
121,192,0.000000e+00
121,193,0.000000e+00
121,194,0.000000e+00
121,195,0.000000e+00
121,196,0.000000e+00
121,197,0.000000e+00
121,198,0.000000e+00
121,199,0.000000e+00
121,200,0.000000e+00
121,201,0.000000e+00
122,0,0.000000e+00
122,1,-1.771913e-16
122,2,-2.496061e-16
122,3,-3.014534e-16
122,4,-5.777599e-16
122,5,-8.395064e-16
122,6,-6.998766e-16
122,7,-1.039025e-15
122,8,-1.129456e-15
122,9,-8.803834e-16
122,10,-6.901114e-16
122,11,-7.639915e-16
122,12,-7.138901e-16
122,13,-5.665476e-16
122,14,-4.722715e-16
122,15,-3.703774e-16
122,16,-2.914919e-16
122,17,-9.751426e-17
122,18,9.117866e-17
122,19,2.151730e-16
122,20,3.166223e-16
122,21,2.385606e-16
122,22,3.014894e-16
122,23,2.690355e-16
122,24,3.075967e-16
122,25,2.372747e-16
122,26,2.171157e-16
122,27,1.410800e-16
122,28,1.213955e-16
122,29,7.118664e-17
122,30,6.741576e-17
122,31,6.029526e-17
122,32,7.198215e-17
122,33,4.585618e-17
122,34,4.991252e-17
122,35,7.151048e-17
122,36,8.829916e-17
122,37,6.015696e-17
122,38,6.656756e-17
122,39,2.963762e-17
122,40,6.414376e-17
122,41,5.935150e-17
122,42,5.673401e-17
122,43,7.242876e-17
122,44,7.513486e-17
122,45,8.331513e-17
122,46,4.698919e-17
122,47,8.733061e-17
122,48,7.710233e-17
122,49,6.670714e-17
122,50,6.429876e-17
122,51,8.748644e-17
122,52,6.876627e-17
122,53,5.055946e-17
122,54,8.244378e-17
122,55,8.087518e-17
122,56,4.370035e-17
122,57,5.015130e-17
122,58,6.144863e-17
122,59,4.828665e-17
122,60,3.903683e-17
122,61,5.881336e-17
122,62,5.341208e-17
122,63,5.555518e-17
122,64,7.497176e-17
122,65,6.887434e-17
122,66,4.640571e-17
122,67,5.260624e-17
122,68,3.917682e-17
122,69,5.436905e-17
122,70,6.274363e-17
122,71,4.609338e-17
122,72,3.257045e-17
122,73,7.159840e-17
122,74,3.959789e-17
122,75,5.916684e-17
122,76,5.767345e-17
122,77,5.297429e-17
122,78,4.130566e-17
122,79,5.350330e-17
122,80,4.619764e-17
122,81,4.519487e-17
122,82,4.783930e-17
122,83,2.442255e-17
122,84,2.751435e-17
122,85,2.698235e-17
122,86,4.566465e-17
122,87,3.473593e-17
122,88,2.913302e-17
122,89,3.083553e-17
122,90,2.408537e-17
122,91,4.118128e-17
122,92,3.357440e-17
122,93,3.728767e-17
122,94,3.893293e-17
122,95,4.148851e-17
122,96,2.775580e-17
122,97,3.187008e-17
122,98,3.083464e-17
122,99,3.588868e-17
122,100,2.677511e-17
122,101,1.964590e-17
122,102,2.003720e-17
122,103,2.426242e-17
122,104,1.863290e-17
122,105,1.096353e-17
122,106,1.427578e-17
122,107,1.114989e-17
122,108,7.708823e-18
122,109,6.441790e-18
122,110,1.136381e-17
122,111,6.940480e-18
122,112,8.857285e-18
122,113,8.172839e-18
122,114,1.061333e-17
122,115,7.472011e-18
122,116,7.176186e-18
122,117,3.697409e-18
122,118,2.463891e-18
122,119,1.281059e-18
122,120,3.585579e-18
122,121,4.293209e-18
122,122,3.702945e-18
122,123,2.354274e-18
122,124,2.510638e-18
122,125,0.000000e+00
122,126,3.399751e-18
122,127,1.795397e-19
122,128,4.425699e-18
122,129,3.426438e-18
122,130,1.111126e-18
122,131,0.000000e+00
122,132,1.063992e-18
122,133,2.587699e-18
122,134,0.000000e+00
122,135,1.133592e-18
122,136,8.617786e-20
122,137,0.000000e+00
122,138,0.000000e+00
122,139,1.106130e-18
122,140,0.000000e+00
122,141,8.327646e-20
122,142,1.362858e-19
122,143,0.000000e+00
122,144,0.000000e+00
122,145,0.000000e+00
122,146,8.056559e-20
122,147,0.000000e+00
122,148,0.000000e+00
122,149,0.000000e+00
122,150,0.000000e+00
122,151,1.146582e-19
122,152,0.000000e+00
122,153,0.000000e+00
122,154,1.122966e-19
122,155,1.117244e-19
122,156,2.090573e-19
122,157,0.000000e+00
122,158,0.000000e+00
122,159,0.000000e+00
122,160,0.000000e+00
122,161,0.000000e+00
122,162,0.000000e+00
122,163,0.000000e+00
122,164,0.000000e+00
122,165,0.000000e+00
122,166,0.000000e+00
122,167,0.000000e+00
122,168,0.000000e+00
122,169,0.000000e+00
122,170,0.000000e+00
122,171,0.000000e+00
122,172,0.000000e+00
122,173,0.000000e+00
122,174,0.000000e+00
122,175,0.000000e+00
122,176,0.000000e+00
122,177,0.000000e+00
122,178,0.000000e+00
122,179,0.000000e+00
122,180,0.000000e+00
122,181,0.000000e+00
122,182,0.000000e+00
122,183,0.000000e+00
122,184,0.000000e+00
122,185,0.000000e+00
122,186,0.000000e+00
122,187,0.000000e+00
122,188,0.000000e+00
122,189,0.000000e+00
122,190,0.000000e+00
122,191,0.000000e+00
122,192,0.000000e+00
122,193,0.000000e+00
122,194,0.000000e+00
122,195,0.000000e+00
122,196,0.000000e+00
122,197,0.000000e+00
122,198,0.000000e+00
122,199,0.000000e+00
122,200,0.000000e+00
122,201,0.000000e+00
123,0,0.000000e+00
123,1,-6.761886e-17
123,2,-1.585480e-16
123,3,-9.586798e-17
123,4,-4.606635e-16
123,5,-6.684293e-16
123,6,-6.007422e-16
123,7,-1.017211e-15
123,8,-1.073257e-15
123,9,-7.905596e-16
123,10,-5.287445e-16
123,11,-6.636878e-16
123,12,-6.489048e-16
123,13,-4.482530e-16
123,14,-3.794477e-16
123,15,-2.958642e-16
123,16,-2.136285e-16
123,17,-2.780596e-17
123,18,1.315831e-16
123,19,2.854686e-16
123,20,3.752353e-16
123,21,3.101587e-16
123,22,4.166350e-16
123,23,3.770442e-16
123,24,4.399244e-16
123,25,3.872693e-16
123,26,3.308512e-16
123,27,2.289774e-16
123,28,1.870654e-16
123,29,1.479252e-16
123,30,1.367949e-16
123,31,1.155583e-16
123,32,1.245936e-16
123,33,9.137746e-17
123,34,6.195690e-17
123,35,9.535349e-17
123,36,1.143841e-16
123,37,7.769651e-17
123,38,7.718301e-17
123,39,5.550669e-17
123,40,1.011493e-16
123,41,8.163050e-17
123,42,6.771196e-17
123,43,7.749029e-17
123,44,8.808727e-17
123,45,8.736396e-17
123,46,6.035613e-17
123,47,8.688817e-17
123,48,7.453852e-17
123,49,6.573139e-17
123,50,7.117691e-17
123,51,7.790789e-17
123,52,6.775656e-17
123,53,5.061260e-17
123,54,8.521236e-17
123,55,7.382779e-17
123,56,4.504119e-17
123,57,5.553383e-17
123,58,6.287012e-17
123,59,4.175032e-17
123,60,3.972028e-17
123,61,5.405640e-17
123,62,5.012137e-17
123,63,4.654334e-17
123,64,6.045927e-17
123,65,5.857549e-17
123,66,4.331170e-17
123,67,4.517891e-17
123,68,3.863467e-17
123,69,4.348869e-17
123,70,5.935332e-17
123,71,4.079332e-17
123,72,3.191625e-17
123,73,5.609347e-17
123,74,3.197381e-17
123,75,4.016651e-17
123,76,4.199406e-17
123,77,4.438129e-17
123,78,4.087380e-17
123,79,4.163693e-17
123,80,4.027831e-17
123,81,3.835674e-17
123,82,4.031973e-17
123,83,1.993417e-17
123,84,2.236703e-17
123,85,2.369589e-17
123,86,3.874192e-17
123,87,3.045950e-17
123,88,2.461090e-17
123,89,2.986086e-17
123,90,2.353335e-17
123,91,3.663647e-17
123,92,2.962854e-17
123,93,2.576264e-17
123,94,3.069906e-17
123,95,3.578475e-17
123,96,2.215204e-17
123,97,2.563779e-17
123,98,2.107020e-17
123,99,2.576460e-17
123,100,1.800710e-17
123,101,1.431284e-17
123,102,1.510867e-17
123,103,1.890592e-17
123,104,1.358203e-17
123,105,9.322960e-18
123,106,1.023763e-17
123,107,8.803992e-18
123,108,8.131164e-18
123,109,7.537344e-18
123,110,8.569698e-18
123,111,4.759356e-18
123,112,7.462340e-18
123,113,7.774881e-18
123,114,9.085416e-18
123,115,7.719917e-18
123,116,5.907192e-18
123,117,3.810721e-18
123,118,2.558413e-18
123,119,6.510312e-19
123,120,4.509243e-18
123,121,2.976573e-18
123,122,2.354274e-18
123,123,2.468222e-18
123,124,2.571331e-18
123,125,0.000000e+00
123,126,2.149783e-18
123,127,8.489196e-19
123,128,2.519444e-18
123,129,1.628198e-18
123,130,5.202195e-19
123,131,0.000000e+00
123,132,4.981518e-19
123,133,1.413025e-18
123,134,0.000000e+00
123,135,5.186631e-19
123,136,8.533932e-20
123,137,0.000000e+00
123,138,0.000000e+00
123,139,5.060980e-19
123,140,0.000000e+00
123,141,8.246615e-20
123,142,7.798263e-19
123,143,0.000000e+00
123,144,0.000000e+00
123,145,0.000000e+00
123,146,7.978166e-20
123,147,0.000000e+00
123,148,0.000000e+00
123,149,0.000000e+00
123,150,0.000000e+00
123,151,6.560736e-19
123,152,0.000000e+00
123,153,0.000000e+00
123,154,6.425602e-19
123,155,6.392862e-19
123,156,7.947481e-19
123,157,0.000000e+00
123,158,0.000000e+00
123,159,0.000000e+00
123,160,0.000000e+00
123,161,0.000000e+00
123,162,0.000000e+00
123,163,0.000000e+00
123,164,0.000000e+00
123,165,0.000000e+00
123,166,0.000000e+00
123,167,0.000000e+00
123,168,0.000000e+00
123,169,0.000000e+00
123,170,0.000000e+00
123,171,0.000000e+00
123,172,0.000000e+00
123,173,0.000000e+00
123,174,0.000000e+00
123,175,0.000000e+00
123,176,0.000000e+00
123,177,0.000000e+00
123,178,0.000000e+00
123,179,0.000000e+00
123,180,0.000000e+00
123,181,0.000000e+00
123,182,0.000000e+00
123,183,0.000000e+00
123,184,0.000000e+00
123,185,0.000000e+00
123,186,0.000000e+00
123,187,0.000000e+00
123,188,0.000000e+00
123,189,0.000000e+00
123,190,0.000000e+00
123,191,0.000000e+00
123,192,0.000000e+00
123,193,0.000000e+00
123,194,0.000000e+00
123,195,0.000000e+00
123,196,0.000000e+00
123,197,0.000000e+00
123,198,0.000000e+00
123,199,0.000000e+00
123,200,0.000000e+00
123,201,0.000000e+00
124,0,0.000000e+00
124,1,-7.569038e-17
124,2,-1.726148e-16
124,3,-1.053504e-16
124,4,-4.977814e-16
124,5,-7.216743e-16
124,6,-6.639813e-16
124,7,-1.093362e-15
124,8,-1.156717e-15
124,9,-8.554786e-16
124,10,-5.795573e-16
124,11,-7.111200e-16
124,12,-6.991282e-16
124,13,-4.806240e-16
124,14,-4.067328e-16
124,15,-3.148408e-16
124,16,-2.321416e-16
124,17,-2.341369e-17
124,18,1.533279e-16
124,19,3.223120e-16
124,20,4.166330e-16
124,21,3.516469e-16
124,22,4.662572e-16
124,23,4.210411e-16
124,24,4.923305e-16
124,25,4.349717e-16
124,26,3.697608e-16
124,27,2.599361e-16
124,28,2.158537e-16
124,29,1.719988e-16
124,30,1.582774e-16
124,31,1.357653e-16
124,32,1.468890e-16
124,33,1.074963e-16
124,34,7.599896e-17
124,35,1.141607e-16
124,36,1.339270e-16
124,37,8.976030e-17
124,38,8.899558e-17
124,39,6.877801e-17
124,40,1.136846e-16
124,41,9.201845e-17
124,42,7.993346e-17
124,43,8.769693e-17
124,44,9.324612e-17
124,45,9.563585e-17
124,46,7.114500e-17
124,47,9.635166e-17
124,48,8.792385e-17
124,49,7.599727e-17
124,50,8.164309e-17
124,51,8.904542e-17
124,52,7.431033e-17
124,53,5.885567e-17
124,54,9.213951e-17
124,55,8.057411e-17
124,56,5.133882e-17
124,57,5.953880e-17
124,58,6.857697e-17
124,59,4.882496e-17
124,60,4.639118e-17
124,61,6.105764e-17
124,62,5.292758e-17
124,63,5.171350e-17
124,64,6.447808e-17
124,65,6.448321e-17
124,66,4.739617e-17
124,67,4.856878e-17
124,68,4.049767e-17
124,69,4.575218e-17
124,70,6.172141e-17
124,71,4.456448e-17
124,72,3.645994e-17
124,73,5.946810e-17
124,74,3.485927e-17
124,75,4.563256e-17
124,76,4.603202e-17
124,77,4.855400e-17
124,78,4.185018e-17
124,79,4.260370e-17
124,80,4.213271e-17
124,81,3.957117e-17
124,82,4.100002e-17
124,83,2.166947e-17
124,84,2.403614e-17
124,85,2.450656e-17
124,86,3.741447e-17
124,87,2.982080e-17
124,88,2.495186e-17
124,89,2.917850e-17
124,90,2.273167e-17
124,91,3.594573e-17
124,92,2.886818e-17
124,93,2.631627e-17
124,94,3.123811e-17
124,95,3.631518e-17
124,96,2.331757e-17
124,97,2.597932e-17
124,98,2.277348e-17
124,99,2.644205e-17
124,100,1.868125e-17
124,101,1.490713e-17
124,102,1.567835e-17
124,103,1.950732e-17
124,104,1.369026e-17
124,105,9.279603e-18
124,106,1.083867e-17
124,107,8.763261e-18
124,108,8.159086e-18
124,109,7.339893e-18
124,110,9.003699e-18
124,111,4.846764e-18
124,112,7.354575e-18
124,113,7.498197e-18
124,114,9.432355e-18
124,115,8.174108e-18
124,116,5.670272e-18
124,117,3.924212e-18
124,118,2.703163e-18
124,119,7.980952e-19
124,120,4.661088e-18
124,121,3.034889e-18
124,122,2.510638e-18
124,123,2.571331e-18
124,124,2.726665e-18
124,125,0.000000e+00
124,126,2.316610e-18
124,127,9.415457e-19
124,128,2.767005e-18
124,129,1.958155e-18
124,130,6.213261e-19
124,131,0.000000e+00
124,132,5.949694e-19
124,133,1.513169e-18
124,134,0.000000e+00
124,135,6.166303e-19
124,136,1.199513e-19
124,137,0.000000e+00
124,138,0.000000e+00
124,139,6.016919e-19
124,140,0.000000e+00
124,141,1.159128e-19
124,142,8.613114e-19
124,143,0.000000e+00
124,144,0.000000e+00
124,145,0.000000e+00
124,146,1.121395e-19
124,147,0.000000e+00
124,148,0.000000e+00
124,149,0.000000e+00
124,150,0.000000e+00
124,151,7.246275e-19
124,152,0.000000e+00
124,153,0.000000e+00
124,154,7.097021e-19
124,155,7.060860e-19
124,156,9.030905e-19
124,157,0.000000e+00
124,158,0.000000e+00
124,159,0.000000e+00
124,160,0.000000e+00
124,161,0.000000e+00
124,162,0.000000e+00
124,163,0.000000e+00
124,164,0.000000e+00
124,165,0.000000e+00
124,166,0.000000e+00
124,167,0.000000e+00
124,168,0.000000e+00
124,169,0.000000e+00
124,170,0.000000e+00
124,171,0.000000e+00
124,172,0.000000e+00
124,173,0.000000e+00
124,174,0.000000e+00
124,175,0.000000e+00
124,176,0.000000e+00
124,177,0.000000e+00
124,178,0.000000e+00
124,179,0.000000e+00
124,180,0.000000e+00
124,181,0.000000e+00
124,182,0.000000e+00
124,183,0.000000e+00
124,184,0.000000e+00
124,185,0.000000e+00
124,186,0.000000e+00
124,187,0.000000e+00
124,188,0.000000e+00
124,189,0.000000e+00
124,190,0.000000e+00
124,191,0.000000e+00
124,192,0.000000e+00
124,193,0.000000e+00
124,194,0.000000e+00
124,195,0.000000e+00
124,196,0.000000e+00
124,197,0.000000e+00
124,198,0.000000e+00
124,199,0.000000e+00
124,200,0.000000e+00
124,201,0.000000e+00
125,0,0.000000e+00
125,1,0.000000e+00
125,2,0.000000e+00
125,3,0.000000e+00
125,4,0.000000e+00
125,5,0.000000e+00
125,6,0.000000e+00
125,7,0.000000e+00
125,8,0.000000e+00
125,9,0.000000e+00
125,10,0.000000e+00
125,11,0.000000e+00
125,12,0.000000e+00
125,13,0.000000e+00
125,14,0.000000e+00
125,15,0.000000e+00
125,16,0.000000e+00
125,17,0.000000e+00
125,18,0.000000e+00
125,19,0.000000e+00
125,20,0.000000e+00
125,21,0.000000e+00
125,22,0.000000e+00
125,23,0.000000e+00
125,24,0.000000e+00
125,25,0.000000e+00
125,26,0.000000e+00
125,27,0.000000e+00
125,28,0.000000e+00
125,29,0.000000e+00
125,30,0.000000e+00
125,31,0.000000e+00
125,32,0.000000e+00
125,33,0.000000e+00
125,34,0.000000e+00
125,35,0.000000e+00
125,36,0.000000e+00
125,37,0.000000e+00
125,38,0.000000e+00
125,39,0.000000e+00
125,40,0.000000e+00
125,41,0.000000e+00
125,42,0.000000e+00
125,43,0.000000e+00
125,44,0.000000e+00
125,45,0.000000e+00
125,46,0.000000e+00
125,47,0.000000e+00
125,48,0.000000e+00
125,49,0.000000e+00
125,50,0.000000e+00
125,51,0.000000e+00
125,52,0.000000e+00
125,53,0.000000e+00
125,54,0.000000e+00
125,55,0.000000e+00
125,56,0.000000e+00
125,57,0.000000e+00
125,58,0.000000e+00
125,59,0.000000e+00
125,60,0.000000e+00
125,61,0.000000e+00
125,62,0.000000e+00
125,63,0.000000e+00
125,64,0.000000e+00
125,65,0.000000e+00
125,66,0.000000e+00
125,67,0.000000e+00
125,68,0.000000e+00
125,69,0.000000e+00
125,70,0.000000e+00
125,71,0.000000e+00
125,72,0.000000e+00
125,73,0.000000e+00
125,74,0.000000e+00
125,75,0.000000e+00
125,76,0.000000e+00
125,77,0.000000e+00
125,78,0.000000e+00
125,79,0.000000e+00
125,80,0.000000e+00
125,81,0.000000e+00
125,82,0.000000e+00
125,83,0.000000e+00
125,84,0.000000e+00
125,85,0.000000e+00
125,86,0.000000e+00
125,87,0.000000e+00
125,88,0.000000e+00
125,89,0.000000e+00
125,90,0.000000e+00
125,91,0.000000e+00
125,92,0.000000e+00
125,93,0.000000e+00
125,94,0.000000e+00
125,95,0.000000e+00
125,96,0.000000e+00
125,97,0.000000e+00
125,98,0.000000e+00
125,99,0.000000e+00
125,100,0.000000e+00
125,101,0.000000e+00
125,102,0.000000e+00
125,103,0.000000e+00
125,104,0.000000e+00
125,105,0.000000e+00
125,106,0.000000e+00
125,107,0.000000e+00
125,108,0.000000e+00
125,109,0.000000e+00
125,110,0.000000e+00
125,111,0.000000e+00
125,112,0.000000e+00
125,113,0.000000e+00
125,114,0.000000e+00
125,115,0.000000e+00
125,116,0.000000e+00
125,117,0.000000e+00
125,118,0.000000e+00
125,119,0.000000e+00
125,120,0.000000e+00
125,121,0.000000e+00
125,122,0.000000e+00
125,123,0.000000e+00
125,124,0.000000e+00
125,125,0.000000e+00
125,126,0.000000e+00
125,127,0.000000e+00
125,128,0.000000e+00
125,129,0.000000e+00
125,130,0.000000e+00
125,131,0.000000e+00
125,132,0.000000e+00
125,133,0.000000e+00
125,134,0.000000e+00
125,135,0.000000e+00
125,136,0.000000e+00
125,137,0.000000e+00
125,138,0.000000e+00
125,139,0.000000e+00
125,140,0.000000e+00
125,141,0.000000e+00
125,142,0.000000e+00
125,143,0.000000e+00
125,144,0.000000e+00
125,145,0.000000e+00
125,146,0.000000e+00
125,147,0.000000e+00
125,148,0.000000e+00
125,149,0.000000e+00
125,150,0.000000e+00
125,151,0.000000e+00
125,152,0.000000e+00
125,153,0.000000e+00
125,154,0.000000e+00
125,155,0.000000e+00
125,156,0.000000e+00
125,157,0.000000e+00
125,158,0.000000e+00
125,159,0.000000e+00
125,160,0.000000e+00
125,161,0.000000e+00
125,162,0.000000e+00
125,163,0.000000e+00
125,164,0.000000e+00
125,165,0.000000e+00
125,166,0.000000e+00
125,167,0.000000e+00
125,168,0.000000e+00
125,169,0.000000e+00
125,170,0.000000e+00
125,171,0.000000e+00
125,172,0.000000e+00
125,173,0.000000e+00
125,174,0.000000e+00
125,175,0.000000e+00
125,176,0.000000e+00
125,177,0.000000e+00
125,178,0.000000e+00
125,179,0.000000e+00
125,180,0.000000e+00
125,181,0.000000e+00
125,182,0.000000e+00
125,183,0.000000e+00
125,184,0.000000e+00
125,185,0.000000e+00
125,186,0.000000e+00
125,187,0.000000e+00
125,188,0.000000e+00
125,189,0.000000e+00
125,190,0.000000e+00
125,191,0.000000e+00
125,192,0.000000e+00
125,193,0.000000e+00
125,194,0.000000e+00
125,195,0.000000e+00
125,196,0.000000e+00
125,197,0.000000e+00
125,198,0.000000e+00
125,199,0.000000e+00
125,200,0.000000e+00
125,201,0.000000e+00
126,0,0.000000e+00
126,1,-1.630936e-16
126,2,-2.138478e-16
126,3,-1.869053e-16
126,4,-4.576428e-16
126,5,-6.739869e-16
126,6,-5.128955e-16
126,7,-8.631523e-16
126,8,-9.754629e-16
126,9,-6.977544e-16
126,10,-4.870214e-16
126,11,-6.090911e-16
126,12,-5.724740e-16
126,13,-4.503306e-16
126,14,-3.792412e-16
126,15,-2.827277e-16
126,16,-1.869572e-16
126,17,3.234168e-17
126,18,2.746442e-16
126,19,4.882122e-16
126,20,5.659698e-16
126,21,4.781072e-16
126,22,5.328035e-16
126,23,4.494795e-16
126,24,4.749775e-16
126,25,3.601816e-16
126,26,2.978119e-16
126,27,1.955542e-16
126,28,1.625368e-16
126,29,1.043395e-16
126,30,9.444170e-17
126,31,7.988789e-17
126,32,9.122730e-17
126,33,5.416844e-17
126,34,5.865408e-17
126,35,8.274996e-17
126,36,9.791336e-17
126,37,5.724831e-17
126,38,6.567542e-17
126,39,2.705998e-17
126,40,6.348811e-17
126,41,5.432725e-17
126,42,5.309474e-17
126,43,6.543790e-17
126,44,6.644582e-17
126,45,7.372892e-17
126,46,4.621578e-17
126,47,7.915880e-17
126,48,7.433103e-17
126,49,6.539642e-17
126,50,5.933986e-17
126,51,8.430502e-17
126,52,6.137642e-17
126,53,4.931927e-17
126,54,7.459842e-17
126,55,7.280777e-17
126,56,4.198204e-17
126,57,4.577844e-17
126,58,5.760540e-17
126,59,4.812031e-17
126,60,4.045418e-17
126,61,5.711668e-17
126,62,4.967440e-17
126,63,5.303649e-17
126,64,7.067215e-17
126,65,6.637778e-17
126,66,4.585802e-17
126,67,5.167602e-17
126,68,3.864309e-17
126,69,5.063978e-17
126,70,5.944480e-17
126,71,4.541393e-17
126,72,3.341288e-17
126,73,6.903958e-17
126,74,3.889308e-17
126,75,5.782692e-17
126,76,5.507782e-17
126,77,5.192962e-17
126,78,4.084893e-17
126,79,5.040647e-17
126,80,4.297348e-17
126,81,4.277276e-17
126,82,4.331071e-17
126,83,2.315646e-17
126,84,2.645123e-17
126,85,2.478887e-17
126,86,4.082891e-17
126,87,3.244770e-17
126,88,2.730512e-17
126,89,2.737446e-17
126,90,2.138351e-17
126,91,3.674242e-17
126,92,2.978932e-17
126,93,3.374993e-17
126,94,3.574240e-17
126,95,3.837977e-17
126,96,2.661042e-17
126,97,2.878317e-17
126,98,2.920885e-17
126,99,3.256150e-17
126,100,2.449369e-17
126,101,1.792847e-17
126,102,1.843894e-17
126,103,2.191968e-17
126,104,1.689032e-17
126,105,9.853583e-18
126,106,1.336874e-17
126,107,9.949659e-18
126,108,6.992457e-18
126,109,5.609559e-18
126,110,1.032733e-17
126,111,6.238661e-18
126,112,7.817373e-18
126,113,7.150239e-18
126,114,9.561054e-18
126,115,6.953630e-18
126,116,6.314556e-18
126,117,4.050486e-18
126,118,2.280722e-18
126,119,1.854662e-18
126,120,3.269985e-18
126,121,3.891367e-18
126,122,3.399751e-18
126,123,2.149783e-18
126,124,2.316610e-18
126,125,0.000000e+00
126,126,3.814507e-18
126,127,1.993183e-19
126,128,4.156538e-18
126,129,3.876627e-18
126,130,1.070125e-18
126,131,0.000000e+00
126,132,1.024730e-18
126,133,2.380572e-18
126,134,0.000000e+00
126,135,1.092077e-18
126,136,6.280462e-19
126,137,0.000000e+00
126,138,0.000000e+00
126,139,1.065620e-18
126,140,0.000000e+00
126,141,6.069014e-19
126,142,1.659923e-19
126,143,0.000000e+00
126,144,0.000000e+00
126,145,0.000000e+00
126,146,5.871452e-19
126,147,0.000000e+00
126,148,0.000000e+00
126,149,0.000000e+00
126,150,0.000000e+00
126,151,1.396506e-19
126,152,0.000000e+00
126,153,0.000000e+00
126,154,1.367741e-19
126,155,1.360772e-19
126,156,7.696363e-19
126,157,0.000000e+00
126,158,0.000000e+00
126,159,0.000000e+00
126,160,0.000000e+00
126,161,0.000000e+00
126,162,0.000000e+00
126,163,0.000000e+00
126,164,0.000000e+00
126,165,0.000000e+00
126,166,0.000000e+00
126,167,0.000000e+00
126,168,0.000000e+00
126,169,0.000000e+00
126,170,0.000000e+00
126,171,0.000000e+00
126,172,0.000000e+00
126,173,0.000000e+00
126,174,0.000000e+00
126,175,0.000000e+00
126,176,0.000000e+00
126,177,0.000000e+00
126,178,0.000000e+00
126,179,0.000000e+00
126,180,0.000000e+00
126,181,0.000000e+00
126,182,0.000000e+00
126,183,0.000000e+00
126,184,0.000000e+00
126,185,0.000000e+00
126,186,0.000000e+00
126,187,0.000000e+00
126,188,0.000000e+00
126,189,0.000000e+00
126,190,0.000000e+00
126,191,0.000000e+00
126,192,0.000000e+00
126,193,0.000000e+00
126,194,0.000000e+00
126,195,0.000000e+00
126,196,0.000000e+00
126,197,0.000000e+00
126,198,0.000000e+00
126,199,0.000000e+00
126,200,0.000000e+00
126,201,0.000000e+00
127,0,0.000000e+00
127,1,2.114892e-17
127,2,-1.898612e-17
127,3,8.106904e-17
127,4,-1.015274e-16
127,5,-1.507269e-16
127,6,-1.760533e-16
127,7,-3.468483e-16
127,8,-3.618172e-16
127,9,-2.446494e-16
127,10,-1.116292e-16
127,11,-1.824705e-16
127,12,-2.022514e-16
127,13,-9.511036e-17
127,14,-8.875537e-17
127,15,-6.323465e-17
127,16,-4.376619e-17
127,17,4.089096e-17
127,18,9.766254e-17
127,19,1.796316e-16
127,20,2.006228e-16
127,21,1.920638e-16
127,22,2.530701e-16
127,23,2.249779e-16
127,24,2.670859e-16
127,25,2.526457e-16
127,26,2.031719e-16
127,27,1.489539e-16
127,28,1.222916e-16
127,29,1.100699e-16
127,30,9.891202e-17
127,31,8.369176e-17
127,32,8.891862e-17
127,33,6.557459e-17
127,34,4.031177e-17
127,35,6.188845e-17
127,36,6.856603e-17
127,37,4.269065e-17
127,38,3.929688e-17
127,39,4.407552e-17
127,40,5.893591e-17
127,41,4.386912e-17
127,42,3.817450e-17
127,43,3.402083e-17
127,44,3.118343e-17
127,45,3.325301e-17
127,46,3.595732e-17
127,47,3.345101e-17
127,48,3.564409e-17
127,49,2.951255e-17
127,50,3.552604e-17
127,51,2.961652e-17
127,52,2.322105e-17
127,53,2.327099e-17
127,54,2.968266e-17
127,55,2.276704e-17
127,56,1.901772e-17
127,57,2.015067e-17
127,58,2.348256e-17
127,59,1.717759e-17
127,60,1.959808e-17
127,61,2.093650e-17
127,62,1.314852e-17
127,63,1.348919e-17
127,64,1.205232e-17
127,65,1.767762e-17
127,66,1.471575e-17
127,67,1.184315e-17
127,68,1.111585e-17
127,69,8.030007e-18
127,70,1.502396e-17
127,71,1.284999e-17
127,72,1.449631e-17
127,73,1.068437e-17
127,74,8.070179e-18
127,75,9.216835e-18
127,76,8.507557e-18
127,77,1.288592e-17
127,78,1.067853e-17
127,79,4.969421e-18
127,80,9.390600e-18
127,81,6.951696e-18
127,82,6.301112e-18
127,83,5.364053e-18
127,84,5.244419e-18
127,85,4.996739e-18
127,86,2.741900e-18
127,87,3.403060e-18
127,88,3.922993e-18
127,89,4.832451e-18
127,90,3.647204e-18
127,91,4.893869e-18
127,92,3.320350e-18
127,93,1.399327e-18
127,94,4.110410e-18
127,95,6.403666e-18
127,96,4.547104e-18
127,97,3.563311e-18
127,98,3.172398e-18
127,99,2.229414e-18
127,100,1.148239e-18
127,101,1.828944e-18
127,102,2.248103e-18
127,103,2.852061e-18
127,104,8.925393e-19
127,105,1.305398e-18
127,106,1.455431e-18
127,107,7.957457e-19
127,108,2.191413e-18
127,109,1.973063e-18
127,110,1.408835e-18
127,111,1.921184e-19
127,112,8.045475e-19
127,113,1.118762e-18
127,114,1.972846e-18
127,115,2.822941e-18
127,116,3.070052e-19
127,117,1.162669e-18
127,118,9.459785e-19
127,119,1.152352e-19
127,120,1.840437e-18
127,121,1.650530e-19
127,122,1.795397e-19
127,123,8.489196e-19
127,124,9.415457e-19
127,125,0.000000e+00
127,126,1.993183e-19
127,127,7.204699e-19
127,128,1.270061e-19
127,129,1.308135e-19
127,130,2.481694e-20
127,131,0.000000e+00
127,132,2.376421e-20
127,133,-5.063084e-20
127,134,0.000000e+00
127,135,1.196234e-20
127,136,7.796847e-20
127,137,0.000000e+00
127,138,0.000000e+00
127,139,1.167254e-20
127,140,0.000000e+00
127,141,7.534346e-20
127,142,6.731836e-19
127,143,0.000000e+00
127,144,0.000000e+00
127,145,0.000000e+00
127,146,7.289083e-20
127,147,0.000000e+00
127,148,0.000000e+00
127,149,0.000000e+00
127,150,0.000000e+00
127,151,5.663542e-19
127,152,0.000000e+00
127,153,0.000000e+00
127,154,5.546889e-19
127,155,5.518626e-19
127,156,6.902979e-19
127,157,0.000000e+00
127,158,0.000000e+00
127,159,0.000000e+00
127,160,0.000000e+00
127,161,0.000000e+00
127,162,0.000000e+00
127,163,0.000000e+00
127,164,0.000000e+00
127,165,0.000000e+00
127,166,0.000000e+00
127,167,0.000000e+00
127,168,0.000000e+00
127,169,0.000000e+00
127,170,0.000000e+00
127,171,0.000000e+00
127,172,0.000000e+00
127,173,0.000000e+00
127,174,0.000000e+00
127,175,0.000000e+00
127,176,0.000000e+00
127,177,0.000000e+00
127,178,0.000000e+00
127,179,0.000000e+00
127,180,0.000000e+00
127,181,0.000000e+00
127,182,0.000000e+00
127,183,0.000000e+00
127,184,0.000000e+00
127,185,0.000000e+00
127,186,0.000000e+00
127,187,0.000000e+00
127,188,0.000000e+00
127,189,0.000000e+00
127,190,0.000000e+00
127,191,0.000000e+00
127,192,0.000000e+00
127,193,0.000000e+00
127,194,0.000000e+00
127,195,0.000000e+00
127,196,0.000000e+00
127,197,0.000000e+00
127,198,0.000000e+00
127,199,0.000000e+00
127,200,0.000000e+00
127,201,0.000000e+00
128,0,0.000000e+00
128,1,-1.824175e-16
128,2,-1.550602e-16
128,3,-1.710973e-16
128,4,-3.916447e-16
128,5,-6.335229e-16
128,6,-4.006678e-16
128,7,-7.698122e-16
128,8,-9.105403e-16
128,9,-6.680636e-16
128,10,-4.465279e-16
128,11,-5.937701e-16
128,12,-5.642100e-16
128,13,-4.301099e-16
128,14,-3.954307e-16
128,15,-2.868112e-16
128,16,-2.300322e-16
128,17,-1.131467e-17
128,18,2.105538e-16
128,19,3.638757e-16
128,20,4.390800e-16
128,21,3.510953e-16
128,22,4.011004e-16
128,23,3.350129e-16
128,24,3.703655e-16
128,25,2.718356e-16
128,26,2.324721e-16
128,27,1.403834e-16
128,28,1.137569e-16
128,29,5.349556e-17
128,30,4.771748e-17
128,31,3.809045e-17
128,32,5.607207e-17
128,33,1.630029e-17
128,34,3.922798e-17
128,35,5.846506e-17
128,36,7.230065e-17
128,37,3.955740e-17
128,38,5.098907e-17
128,39,3.122267e-18
128,40,3.588841e-17
128,41,3.829892e-17
128,42,3.885704e-17
128,43,5.488401e-17
128,44,4.571112e-17
128,45,6.723238e-17
128,46,3.047531e-17
128,47,7.647405e-17
128,48,6.534398e-17
128,49,5.660836e-17
128,50,5.039389e-17
128,51,8.025551e-17
128,52,5.223414e-17
128,53,3.972316e-17
128,54,6.211521e-17
128,55,7.089217e-17
128,56,2.922673e-17
128,57,3.515194e-17
128,58,5.320344e-17
128,59,4.654037e-17
128,60,3.292309e-17
128,61,5.680140e-17
128,62,4.686208e-17
128,63,5.110890e-17
128,64,7.254191e-17
128,65,6.912925e-17
128,66,4.502736e-17
128,67,5.287270e-17
128,68,3.712680e-17
128,69,5.646980e-17
128,70,5.864510e-17
128,71,4.777061e-17
128,72,3.264423e-17
128,73,7.727032e-17
128,74,4.199153e-17
128,75,6.873191e-17
128,76,6.358671e-17
128,77,5.569453e-17
128,78,4.027171e-17
128,79,5.569324e-17
128,80,4.776598e-17
128,81,4.488039e-17
128,82,4.805001e-17
128,83,2.674906e-17
128,84,2.861443e-17
128,85,2.710368e-17
128,86,4.387059e-17
128,87,3.281663e-17
128,88,2.970427e-17
128,89,2.770336e-17
128,90,2.295292e-17
128,91,4.088842e-17
128,92,3.257615e-17
128,93,4.328736e-17
128,94,4.322499e-17
128,95,4.346787e-17
128,96,3.198234e-17
128,97,3.477610e-17
128,98,3.618787e-17
128,99,4.011624e-17
128,100,3.120548e-17
128,101,2.238254e-17
128,102,2.327263e-17
128,103,2.670578e-17
128,104,2.075191e-17
128,105,1.170935e-17
128,106,1.627605e-17
128,107,1.188546e-17
128,108,7.769809e-18
128,109,5.918672e-18
128,110,1.301655e-17
128,111,7.862262e-18
128,112,8.967936e-18
128,113,8.021958e-18
128,114,1.148886e-17
128,115,8.228580e-18
128,116,7.268057e-18
128,117,3.775678e-18
128,118,2.754935e-18
128,119,1.752059e-18
128,120,3.607132e-18
128,121,4.914705e-18
128,122,4.425699e-18
128,123,2.519444e-18
128,124,2.767005e-18
128,125,0.000000e+00
128,126,4.156538e-18
128,127,1.270061e-19
128,128,5.670244e-18
128,129,4.772752e-18
128,130,1.543221e-18
128,131,0.000000e+00
128,132,1.477758e-18
128,133,3.300796e-18
128,134,0.000000e+00
128,135,1.594424e-18
128,136,9.583242e-20
128,137,0.000000e+00
128,138,0.000000e+00
128,139,1.555798e-18
128,140,0.000000e+00
128,141,9.260597e-20
128,142,1.117505e-19
128,143,0.000000e+00
128,144,0.000000e+00
128,145,0.000000e+00
128,146,8.959140e-20
128,147,0.000000e+00
128,148,0.000000e+00
128,149,0.000000e+00
128,150,0.000000e+00
128,151,9.401650e-20
128,152,0.000000e+00
128,153,0.000000e+00
128,154,9.208002e-20
128,155,9.161084e-20
128,156,1.962016e-19
128,157,0.000000e+00
128,158,0.000000e+00
128,159,0.000000e+00
128,160,0.000000e+00
128,161,0.000000e+00
128,162,0.000000e+00
128,163,0.000000e+00
128,164,0.000000e+00
128,165,0.000000e+00
128,166,0.000000e+00
128,167,0.000000e+00
128,168,0.000000e+00
128,169,0.000000e+00
128,170,0.000000e+00
128,171,0.000000e+00
128,172,0.000000e+00
128,173,0.000000e+00
128,174,0.000000e+00
128,175,0.000000e+00
128,176,0.000000e+00
128,177,0.000000e+00
128,178,0.000000e+00
128,179,0.000000e+00
128,180,0.000000e+00
128,181,0.000000e+00
128,182,0.000000e+00
128,183,0.000000e+00
128,184,0.000000e+00
128,185,0.000000e+00
128,186,0.000000e+00
128,187,0.000000e+00
128,188,0.000000e+00
128,189,0.000000e+00
128,190,0.000000e+00
128,191,0.000000e+00
128,192,0.000000e+00
128,193,0.000000e+00
128,194,0.000000e+00
128,195,0.000000e+00
128,196,0.000000e+00
128,197,0.000000e+00
128,198,0.000000e+00
128,199,0.000000e+00
128,200,0.000000e+00
128,201,0.000000e+00
129,0,0.000000e+00
129,1,-1.841299e-16
129,2,-1.448409e-16
129,3,-3.334502e-17
129,4,-2.137084e-16
129,5,-3.797777e-16
129,6,-1.729770e-16
129,7,-4.489137e-16
129,8,-6.065079e-16
129,9,-4.017107e-16
129,10,-2.015363e-16
129,11,-3.524017e-16
129,12,-3.428977e-16
129,13,-2.524933e-16
129,14,-2.545574e-16
129,15,-1.647814e-16
129,16,-1.270041e-16
129,17,1.052708e-16
129,18,3.515692e-16
129,19,5.657528e-16
129,20,5.979620e-16
129,21,5.336549e-16
129,22,5.595866e-16
129,23,4.425878e-16
129,24,4.672159e-16
129,25,3.420366e-16
129,26,2.628969e-16
129,27,1.623661e-16
129,28,1.309463e-16
129,29,7.069393e-17
129,30,5.770637e-17
129,31,4.349553e-17
129,32,6.382165e-17
129,33,1.281556e-17
129,34,4.285213e-17
129,35,6.203398e-17
129,36,6.924987e-17
129,37,2.312343e-17
129,38,3.684870e-17
129,39,3.629468e-18
129,40,1.688089e-17
129,41,1.751162e-17
129,42,2.885018e-17
129,43,3.235665e-17
129,44,7.125650e-18
129,45,3.575892e-17
129,46,2.457512e-17
129,47,4.915891e-17
129,48,5.558320e-17
129,49,4.566136e-17
129,50,3.767457e-17
129,51,6.371491e-17
129,52,2.698255e-17
129,53,3.149149e-17
129,54,3.066360e-17
129,55,4.354629e-17
129,56,1.808388e-17
129,57,1.437257e-17
129,58,3.407741e-17
129,59,4.145001e-17
129,60,3.082964e-17
129,61,4.547176e-17
129,62,2.489225e-17
129,63,3.678500e-17
129,64,4.738521e-17
129,65,5.279719e-17
129,66,3.347027e-17
129,67,3.801284e-17
129,68,2.221004e-17
129,69,3.739703e-17
129,70,3.317768e-17
129,71,3.654358e-17
129,72,2.951610e-17
129,73,5.554789e-17
129,74,3.192491e-17
129,75,6.045828e-17
129,76,4.969979e-17
129,77,4.403734e-17
129,78,2.395215e-17
129,79,3.505444e-17
129,80,3.091003e-17
129,81,2.707429e-17
129,82,2.661840e-17
129,83,2.050670e-17
129,84,2.094741e-17
129,85,1.594823e-17
129,86,1.836877e-17
129,87,1.524947e-17
129,88,1.778205e-17
129,89,9.508217e-18
129,90,8.242190e-18
129,91,1.910961e-17
129,92,1.391891e-17
129,93,2.919422e-17
129,94,2.761477e-17
129,95,2.608144e-17
129,96,2.352764e-17
129,97,2.134241e-17
129,98,2.895518e-17
129,99,2.687174e-17
129,100,2.226577e-17
129,101,1.580240e-17
129,102,1.648141e-17
129,103,1.756195e-17
129,104,1.318101e-17
129,105,6.489656e-18
129,106,1.215599e-17
129,107,6.617863e-18
129,108,3.863924e-18
129,109,1.670102e-18
129,110,9.169982e-18
129,111,5.187815e-18
129,112,4.342099e-18
129,113,3.082951e-18
129,114,7.269818e-18
129,115,5.780755e-18
129,116,3.255988e-18
129,117,2.787571e-18
129,118,1.953151e-18
129,119,2.266351e-18
129,120,2.010592e-18
129,121,3.322343e-18
129,122,3.426438e-18
129,123,1.628198e-18
129,124,1.958155e-18
129,125,0.000000e+00
129,126,3.876627e-18
129,127,1.308135e-19
129,128,4.772752e-18
129,129,5.115552e-18
129,130,1.473790e-18
129,131,0.000000e+00
129,132,1.411272e-18
129,133,2.633520e-18
129,134,0.000000e+00
129,135,1.526413e-18
129,136,6.122021e-19
129,137,0.000000e+00
129,138,0.000000e+00
129,139,1.489434e-18
129,140,0.000000e+00
129,141,5.915907e-19
129,142,1.195034e-19
129,143,0.000000e+00
129,144,0.000000e+00
129,145,0.000000e+00
129,146,5.723329e-19
129,147,0.000000e+00
129,148,0.000000e+00
129,149,0.000000e+00
129,150,0.000000e+00
129,151,1.005391e-19
129,152,0.000000e+00
129,153,0.000000e+00
129,154,9.846824e-20
129,155,9.796652e-20
129,156,7.116671e-19
129,157,0.000000e+00
129,158,0.000000e+00
129,159,0.000000e+00
129,160,0.000000e+00
129,161,0.000000e+00
129,162,0.000000e+00
129,163,0.000000e+00
129,164,0.000000e+00
129,165,0.000000e+00
129,166,0.000000e+00
129,167,0.000000e+00
129,168,0.000000e+00
129,169,0.000000e+00
129,170,0.000000e+00
129,171,0.000000e+00
129,172,0.000000e+00
129,173,0.000000e+00
129,174,0.000000e+00
129,175,0.000000e+00
129,176,0.000000e+00
129,177,0.000000e+00
129,178,0.000000e+00
129,179,0.000000e+00
129,180,0.000000e+00
129,181,0.000000e+00
129,182,0.000000e+00
129,183,0.000000e+00
129,184,0.000000e+00
129,185,0.000000e+00
129,186,0.000000e+00
129,187,0.000000e+00
129,188,0.000000e+00
129,189,0.000000e+00
129,190,0.000000e+00
129,191,0.000000e+00
129,192,0.000000e+00
129,193,0.000000e+00
129,194,0.000000e+00
129,195,0.000000e+00
129,196,0.000000e+00
129,197,0.000000e+00
129,198,0.000000e+00
129,199,0.000000e+00
129,200,0.000000e+00
129,201,0.000000e+00
130,0,0.000000e+00
130,1,-5.065960e-17
130,2,-2.935079e-17
130,3,-1.900741e-17
130,4,-5.945420e-17
130,5,-1.122107e-16
130,6,-4.967244e-17
130,7,-1.245604e-16
130,8,-1.683687e-16
130,9,-1.198570e-16
130,10,-6.766962e-17
130,11,-1.056567e-16
130,12,-1.034138e-16
130,13,-7.510256e-17
130,14,-7.796081e-17
130,15,-5.118796e-17
130,16,-4.755086e-17
130,17,1.249995e-17
130,18,7.157930e-17
130,19,1.125315e-16
130,20,1.232137e-16
130,21,1.060233e-16
130,22,1.134595e-16
130,23,8.982778e-17
130,24,9.910814e-17
130,25,7.159548e-17
130,26,5.728148e-17
130,27,3.410139e-17
130,28,2.790293e-17
130,29,1.174889e-17
130,30,9.218490e-18
130,31,6.936442e-18
130,32,1.326090e-17
130,33,-4.651437e-20
130,34,1.009113e-17
130,35,1.468119e-17
130,36,1.668383e-17
130,37,6.108261e-18
130,38,9.834196e-18
130,39,-5.095734e-19
130,40,2.713126e-18
130,41,4.714768e-18
130,42,7.823147e-18
130,43,9.635456e-18
130,44,1.423694e-18
130,45,1.115166e-17
130,46,5.922840e-18
130,47,1.514428e-17
130,48,1.566551e-17
130,49,1.260349e-17
130,50,1.058312e-17
130,51,1.842058e-17
130,52,7.977992e-18
130,53,8.410965e-18
130,54,8.619976e-18
130,55,1.340246e-17
130,56,4.354864e-18
130,57,3.689779e-18
130,58,9.816707e-18
130,59,1.178399e-17
130,60,7.825737e-18
130,61,1.324147e-17
130,62,7.484460e-18
130,63,1.074455e-17
130,64,1.435516e-17
130,65,1.563218e-17
130,66,9.561740e-18
130,67,1.110425e-17
130,68,6.383045e-18
130,69,1.176511e-17
130,70,9.883093e-18
130,71,1.078246e-17
130,72,8.200195e-18
130,73,1.703086e-17
130,74,9.580617e-18
130,75,1.844895e-17
130,76,1.539110e-17
130,77,1.298725e-17
130,78,6.799109e-18
130,79,1.091679e-17
130,80,9.696426e-18
130,81,8.273106e-18
130,82,8.678950e-18
130,83,6.357468e-18
130,84,6.314467e-18
130,85,5.092278e-18
130,86,6.166395e-18
130,87,4.642330e-18
130,88,5.498565e-18
130,89,3.207042e-18
130,90,2.872776e-18
130,91,6.402005e-18
130,92,4.738256e-18
130,93,9.731574e-18
130,94,9.021721e-18
130,95,8.298926e-18
130,96,7.391176e-18
130,97,7.059451e-18
130,98,9.099638e-18
130,99,8.794165e-18
130,100,7.285521e-18
130,101,5.136522e-18
130,102,5.359749e-18
130,103,5.755757e-18
130,104,4.349200e-18
130,105,2.174527e-18
130,106,3.847737e-18
130,107,2.237624e-18
130,108,1.265508e-18
130,109,6.126556e-19
130,110,3.014469e-18
130,111,1.727292e-18
130,112,1.491676e-18
130,113,1.098609e-18
130,114,2.405681e-18
130,115,1.827589e-18
130,116,1.131973e-18
130,117,7.026262e-19
130,118,6.202547e-19
130,119,5.485425e-19
130,120,6.373385e-19
130,121,1.094863e-18
130,122,1.111126e-18
130,123,5.202195e-19
130,124,6.213261e-19
130,125,0.000000e+00
130,126,1.070125e-18
130,127,2.481694e-20
130,128,1.543221e-18
130,129,1.473790e-18
130,130,4.718209e-19
130,131,0.000000e+00
130,132,4.518062e-19
130,133,8.693431e-19
130,134,0.000000e+00
130,135,4.888265e-19
130,136,4.059941e-20
130,137,0.000000e+00
130,138,0.000000e+00
130,139,4.769843e-19
130,140,0.000000e+00
130,141,3.923252e-20
130,142,2.303167e-20
130,143,0.000000e+00
130,144,0.000000e+00
130,145,0.000000e+00
130,146,3.795540e-20
130,147,0.000000e+00
130,148,0.000000e+00
130,149,0.000000e+00
130,150,0.000000e+00
130,151,1.937671e-20
130,152,0.000000e+00
130,153,0.000000e+00
130,154,1.897760e-20
130,155,1.888091e-20
130,156,6.096361e-20
130,157,0.000000e+00
130,158,0.000000e+00
130,159,0.000000e+00
130,160,0.000000e+00
130,161,0.000000e+00
130,162,0.000000e+00
130,163,0.000000e+00
130,164,0.000000e+00
130,165,0.000000e+00
130,166,0.000000e+00
130,167,0.000000e+00
130,168,0.000000e+00
130,169,0.000000e+00
130,170,0.000000e+00
130,171,0.000000e+00
130,172,0.000000e+00
130,173,0.000000e+00
130,174,0.000000e+00
130,175,0.000000e+00
130,176,0.000000e+00
130,177,0.000000e+00
130,178,0.000000e+00
130,179,0.000000e+00
130,180,0.000000e+00
130,181,0.000000e+00
130,182,0.000000e+00
130,183,0.000000e+00
130,184,0.000000e+00
130,185,0.000000e+00
130,186,0.000000e+00
130,187,0.000000e+00
130,188,0.000000e+00
130,189,0.000000e+00
130,190,0.000000e+00
130,191,0.000000e+00
130,192,0.000000e+00
130,193,0.000000e+00
130,194,0.000000e+00
130,195,0.000000e+00
130,196,0.000000e+00
130,197,0.000000e+00
130,198,0.000000e+00
130,199,0.000000e+00
130,200,0.000000e+00
130,201,0.000000e+00
131,0,0.000000e+00
131,1,0.000000e+00
131,2,0.000000e+00
131,3,0.000000e+00
131,4,0.000000e+00
131,5,0.000000e+00
131,6,0.000000e+00
131,7,0.000000e+00
131,8,0.000000e+00
131,9,0.000000e+00
131,10,0.000000e+00
131,11,0.000000e+00
131,12,0.000000e+00
131,13,0.000000e+00
131,14,0.000000e+00
131,15,0.000000e+00
131,16,0.000000e+00
131,17,0.000000e+00
131,18,0.000000e+00
131,19,0.000000e+00
131,20,0.000000e+00
131,21,0.000000e+00
131,22,0.000000e+00
131,23,0.000000e+00
131,24,0.000000e+00
131,25,0.000000e+00
131,26,0.000000e+00
131,27,0.000000e+00
131,28,0.000000e+00
131,29,0.000000e+00
131,30,0.000000e+00
131,31,0.000000e+00
131,32,0.000000e+00
131,33,0.000000e+00
131,34,0.000000e+00
131,35,0.000000e+00
131,36,0.000000e+00
131,37,0.000000e+00
131,38,0.000000e+00
131,39,0.000000e+00
131,40,0.000000e+00
131,41,0.000000e+00
131,42,0.000000e+00
131,43,0.000000e+00
131,44,0.000000e+00
131,45,0.000000e+00
131,46,0.000000e+00
131,47,0.000000e+00
131,48,0.000000e+00
131,49,0.000000e+00
131,50,0.000000e+00
131,51,0.000000e+00
131,52,0.000000e+00
131,53,0.000000e+00
131,54,0.000000e+00
131,55,0.000000e+00
131,56,0.000000e+00
131,57,0.000000e+00
131,58,0.000000e+00
131,59,0.000000e+00
131,60,0.000000e+00
131,61,0.000000e+00
131,62,0.000000e+00
131,63,0.000000e+00
131,64,0.000000e+00
131,65,0.000000e+00
131,66,0.000000e+00
131,67,0.000000e+00
131,68,0.000000e+00
131,69,0.000000e+00
131,70,0.000000e+00
131,71,0.000000e+00
131,72,0.000000e+00
131,73,0.000000e+00
131,74,0.000000e+00
131,75,0.000000e+00
131,76,0.000000e+00
131,77,0.000000e+00
131,78,0.000000e+00
131,79,0.000000e+00
131,80,0.000000e+00
131,81,0.000000e+00
131,82,0.000000e+00
131,83,0.000000e+00
131,84,0.000000e+00
131,85,0.000000e+00
131,86,0.000000e+00
131,87,0.000000e+00
131,88,0.000000e+00
131,89,0.000000e+00
131,90,0.000000e+00
131,91,0.000000e+00
131,92,0.000000e+00
131,93,0.000000e+00
131,94,0.000000e+00
131,95,0.000000e+00
131,96,0.000000e+00
131,97,0.000000e+00
131,98,0.000000e+00
131,99,0.000000e+00
131,100,0.000000e+00
131,101,0.000000e+00
131,102,0.000000e+00
131,103,0.000000e+00
131,104,0.000000e+00
131,105,0.000000e+00
131,106,0.000000e+00
131,107,0.000000e+00
131,108,0.000000e+00
131,109,0.000000e+00
131,110,0.000000e+00
131,111,0.000000e+00
131,112,0.000000e+00
131,113,0.000000e+00
131,114,0.000000e+00
131,115,0.000000e+00
131,116,0.000000e+00
131,117,0.000000e+00
131,118,0.000000e+00
131,119,0.000000e+00
131,120,0.000000e+00
131,121,0.000000e+00
131,122,0.000000e+00
131,123,0.000000e+00
131,124,0.000000e+00
131,125,0.000000e+00
131,126,0.000000e+00
131,127,0.000000e+00
131,128,0.000000e+00
131,129,0.000000e+00
131,130,0.000000e+00
131,131,0.000000e+00
131,132,0.000000e+00
131,133,0.000000e+00
131,134,0.000000e+00
131,135,0.000000e+00
131,136,0.000000e+00
131,137,0.000000e+00
131,138,0.000000e+00
131,139,0.000000e+00
131,140,0.000000e+00
131,141,0.000000e+00
131,142,0.000000e+00
131,143,0.000000e+00
131,144,0.000000e+00
131,145,0.000000e+00
131,146,0.000000e+00
131,147,0.000000e+00
131,148,0.000000e+00
131,149,0.000000e+00
131,150,0.000000e+00
131,151,0.000000e+00
131,152,0.000000e+00
131,153,0.000000e+00
131,154,0.000000e+00
131,155,0.000000e+00
131,156,0.000000e+00
131,157,0.000000e+00
131,158,0.000000e+00
131,159,0.000000e+00
131,160,0.000000e+00
131,161,0.000000e+00
131,162,0.000000e+00
131,163,0.000000e+00
131,164,0.000000e+00
131,165,0.000000e+00
131,166,0.000000e+00
131,167,0.000000e+00
131,168,0.000000e+00
131,169,0.000000e+00
131,170,0.000000e+00
131,171,0.000000e+00
131,172,0.000000e+00
131,173,0.000000e+00
131,174,0.000000e+00
131,175,0.000000e+00
131,176,0.000000e+00
131,177,0.000000e+00
131,178,0.000000e+00
131,179,0.000000e+00
131,180,0.000000e+00
131,181,0.000000e+00
131,182,0.000000e+00
131,183,0.000000e+00
131,184,0.000000e+00
131,185,0.000000e+00
131,186,0.000000e+00
131,187,0.000000e+00
131,188,0.000000e+00
131,189,0.000000e+00
131,190,0.000000e+00
131,191,0.000000e+00
131,192,0.000000e+00
131,193,0.000000e+00
131,194,0.000000e+00
131,195,0.000000e+00
131,196,0.000000e+00
131,197,0.000000e+00
131,198,0.000000e+00
131,199,0.000000e+00
131,200,0.000000e+00
131,201,0.000000e+00
132,0,0.000000e+00
132,1,-4.851061e-17
132,2,-2.810573e-17
132,3,-1.820111e-17
132,4,-5.693215e-17
132,5,-1.074507e-16
132,6,-4.756533e-17
132,7,-1.192765e-16
132,8,-1.612265e-16
132,9,-1.147727e-16
132,10,-6.479906e-17
132,11,-1.011747e-16
132,12,-9.902697e-17
132,13,-7.191670e-17
132,14,-7.465371e-17
132,15,-4.901656e-17
132,16,-4.553375e-17
132,17,1.196970e-17
132,18,6.854290e-17
132,19,1.077579e-16
132,20,1.179870e-16
132,21,1.015258e-16
132,22,1.086465e-16
132,23,8.601728e-17
132,24,9.490397e-17
132,25,6.855839e-17
132,26,5.485159e-17
132,27,3.265480e-17
132,28,2.671928e-17
132,29,1.125050e-17
132,30,8.827441e-18
132,31,6.642197e-18
132,32,1.269837e-17
132,33,-4.454123e-20
132,34,9.663068e-18
132,35,1.405841e-17
132,36,1.597610e-17
132,37,5.849148e-18
132,38,9.417029e-18
132,39,-4.879573e-19
132,40,2.598035e-18
132,41,4.514767e-18
132,42,7.491288e-18
132,43,9.226719e-18
132,44,1.363301e-18
132,45,1.067861e-17
132,46,5.671592e-18
132,47,1.450186e-17
132,48,1.500098e-17
132,49,1.206884e-17
132,50,1.013419e-17
132,51,1.763918e-17
132,52,7.639565e-18
132,53,8.054171e-18
132,54,8.254316e-18
132,55,1.283393e-17
132,56,4.170130e-18
132,57,3.533259e-18
132,58,9.400281e-18
132,59,1.128411e-17
132,60,7.493768e-18
132,61,1.267977e-17
132,62,7.166969e-18
132,63,1.028877e-17
132,64,1.374621e-17
132,65,1.496906e-17
132,66,9.156130e-18
132,67,1.063320e-17
132,68,6.112275e-18
132,69,1.126603e-17
132,70,9.463851e-18
132,71,1.032507e-17
132,72,7.852342e-18
132,73,1.630841e-17
132,74,9.174206e-18
132,75,1.766634e-17
132,76,1.473821e-17
132,77,1.243633e-17
132,78,6.510690e-18
132,79,1.045370e-17
132,80,9.285102e-18
132,81,7.922160e-18
132,82,8.310788e-18
132,83,6.087784e-18
132,84,6.046607e-18
132,85,4.876263e-18
132,86,5.904816e-18
132,87,4.445402e-18
132,88,5.265315e-18
132,89,3.070999e-18
132,90,2.750913e-18
132,91,6.130432e-18
132,92,4.537259e-18
132,93,9.318760e-18
132,94,8.639019e-18
132,95,7.946885e-18
132,96,7.077642e-18
132,97,6.759988e-18
132,98,8.713631e-18
132,99,8.421115e-18
132,100,6.976468e-18
132,101,4.918630e-18
132,102,5.132388e-18
132,103,5.511597e-18
132,104,4.164707e-18
132,105,2.082283e-18
132,106,3.684516e-18
132,107,2.142704e-18
132,108,1.211825e-18
132,109,5.866667e-19
132,110,2.886595e-18
132,111,1.654021e-18
132,112,1.428399e-18
132,113,1.052006e-18
132,114,2.303632e-18
132,115,1.750062e-18
132,116,1.083955e-18
132,117,6.728208e-19
132,118,5.939434e-19
132,119,5.252733e-19
132,120,6.103025e-19
132,121,1.048419e-18
132,122,1.063992e-18
132,123,4.981518e-19
132,124,5.949694e-19
132,125,0.000000e+00
132,126,1.024730e-18
132,127,2.376421e-20
132,128,1.477758e-18
132,129,1.411272e-18
132,130,4.518062e-19
132,131,0.000000e+00
132,132,4.326406e-19
132,133,8.324655e-19
132,134,0.000000e+00
132,135,4.680905e-19
132,136,3.887718e-20
132,137,0.000000e+00
132,138,0.000000e+00
132,139,4.567506e-19
132,140,0.000000e+00
132,141,3.756828e-20
132,142,2.205466e-20
132,143,0.000000e+00
132,144,0.000000e+00
132,145,0.000000e+00
132,146,3.634533e-20
132,147,0.000000e+00
132,148,0.000000e+00
132,149,0.000000e+00
132,150,0.000000e+00
132,151,1.855475e-20
132,152,0.000000e+00
132,153,0.000000e+00
132,154,1.817257e-20
132,155,1.807998e-20
132,156,5.837752e-20
132,157,0.000000e+00
132,158,0.000000e+00
132,159,0.000000e+00
132,160,0.000000e+00
132,161,0.000000e+00
132,162,0.000000e+00
132,163,0.000000e+00
132,164,0.000000e+00
132,165,0.000000e+00
132,166,0.000000e+00
132,167,0.000000e+00
132,168,0.000000e+00
132,169,0.000000e+00
132,170,0.000000e+00
132,171,0.000000e+00
132,172,0.000000e+00
132,173,0.000000e+00
132,174,0.000000e+00
132,175,0.000000e+00
132,176,0.000000e+00
132,177,0.000000e+00
132,178,0.000000e+00
132,179,0.000000e+00
132,180,0.000000e+00
132,181,0.000000e+00
132,182,0.000000e+00
132,183,0.000000e+00
132,184,0.000000e+00
132,185,0.000000e+00
132,186,0.000000e+00
132,187,0.000000e+00
132,188,0.000000e+00
132,189,0.000000e+00
132,190,0.000000e+00
132,191,0.000000e+00
132,192,0.000000e+00
132,193,0.000000e+00
132,194,0.000000e+00
132,195,0.000000e+00
132,196,0.000000e+00
132,197,0.000000e+00
132,198,0.000000e+00
132,199,0.000000e+00
132,200,0.000000e+00
132,201,0.000000e+00
133,0,0.000000e+00
133,1,-2.278232e-16
133,2,-5.792524e-17
133,3,-3.359424e-16
133,4,2.297827e-16
133,5,2.695473e-16
133,6,3.517267e-16
133,7,5.138086e-16
133,8,4.516509e-16
133,9,5.358164e-16
133,10,1.075574e-16
133,11,3.237669e-16
133,12,3.725114e-16
133,13,1.639309e-16
133,14,1.279712e-16
133,15,-1.025353e-16
133,16,-1.259966e-16
133,17,-2.458513e-16
133,18,-6.590225e-16
133,19,-1.018494e-15
133,20,-9.076253e-16
133,21,-8.857877e-16
133,22,-8.425871e-16
133,23,-6.140836e-16
133,24,-5.911208e-16
133,25,-5.157472e-16
133,26,-2.852056e-16
133,27,-1.910631e-16
133,28,-1.028857e-16
133,29,-9.248575e-17
133,30,-5.941512e-17
133,31,-3.079709e-17
133,32,-3.768233e-17
133,33,1.009148e-17
133,34,3.455722e-17
133,35,2.227293e-17
133,36,7.675338e-18
133,37,4.675042e-17
133,38,4.791655e-17
133,39,1.472776e-17
133,40,1.310401e-17
133,41,2.697896e-17
133,42,2.040290e-17
133,43,4.497898e-17
133,44,3.408364e-17
133,45,3.911761e-17
133,46,1.103204e-17
133,47,5.588196e-17
133,48,4.011286e-17
133,49,3.238553e-17
133,50,3.025581e-17
133,51,4.173539e-17
133,52,3.467649e-17
133,53,2.796257e-17
133,54,4.343056e-17
133,55,5.652635e-17
133,56,2.764028e-17
133,57,2.293176e-17
133,58,3.181587e-17
133,59,2.256366e-17
133,60,1.532394e-17
133,61,2.921694e-17
133,62,3.388687e-17
133,63,4.067255e-17
133,64,4.798161e-17
133,65,3.675922e-17
133,66,1.872410e-17
133,67,2.452049e-17
133,68,1.940978e-17
133,69,3.350976e-17
133,70,3.122506e-17
133,71,2.474239e-17
133,72,1.571237e-17
133,73,4.437073e-17
133,74,1.948889e-17
133,75,3.838133e-17
133,76,3.475411e-17
133,77,2.474681e-17
133,78,2.172021e-17
133,79,3.398739e-17
133,80,2.781172e-17
133,81,2.430967e-17
133,82,2.908126e-17
133,83,1.576305e-17
133,84,1.885595e-17
133,85,1.962396e-17
133,86,3.121119e-17
133,87,2.378630e-17
133,88,2.006805e-17
133,89,1.974605e-17
133,90,1.449757e-17
133,91,2.416697e-17
133,92,2.045503e-17
133,93,2.669216e-17
133,94,2.414802e-17
133,95,2.149746e-17
133,96,1.672483e-17
133,97,2.076360e-17
133,98,1.822739e-17
133,99,2.311047e-17
133,100,1.857716e-17
133,101,1.323976e-17
133,102,1.373624e-17
133,103,1.553449e-17
133,104,1.263859e-17
133,105,7.018802e-18
133,106,8.788172e-18
133,107,7.001354e-18
133,108,4.369799e-18
133,109,3.751468e-18
133,110,7.683816e-18
133,111,5.456002e-18
133,112,5.194327e-18
133,113,5.185513e-18
133,114,5.862569e-18
133,115,4.307751e-18
133,116,4.717143e-18
133,117,2.115672e-18
133,118,1.521204e-18
133,119,9.104368e-19
133,120,1.986047e-18
133,121,2.993408e-18
133,122,2.587699e-18
133,123,1.413025e-18
133,124,1.513169e-18
133,125,0.000000e+00
133,126,2.380572e-18
133,127,-5.063084e-20
133,128,3.300796e-18
133,129,2.633520e-18
133,130,8.693431e-19
133,131,0.000000e+00
133,132,8.324655e-19
133,133,2.492478e-18
133,134,0.000000e+00
133,135,9.063321e-19
133,136,-1.321679e-20
133,137,0.000000e+00
133,138,0.000000e+00
133,139,8.843754e-19
133,140,0.000000e+00
133,141,-1.277181e-20
133,142,-4.417248e-20
133,143,0.000000e+00
133,144,0.000000e+00
133,145,0.000000e+00
133,146,-1.235605e-20
133,147,0.000000e+00
133,148,0.000000e+00
133,149,0.000000e+00
133,150,0.000000e+00
133,151,-3.716262e-20
133,152,0.000000e+00
133,153,0.000000e+00
133,154,-3.639718e-20
133,155,-3.621172e-20
133,156,-5.327115e-20
133,157,0.000000e+00
133,158,0.000000e+00
133,159,0.000000e+00
133,160,0.000000e+00
133,161,0.000000e+00
133,162,0.000000e+00
133,163,0.000000e+00
133,164,0.000000e+00
133,165,0.000000e+00
133,166,0.000000e+00
133,167,0.000000e+00
133,168,0.000000e+00
133,169,0.000000e+00
133,170,0.000000e+00
133,171,0.000000e+00
133,172,0.000000e+00
133,173,0.000000e+00
133,174,0.000000e+00
133,175,0.000000e+00
133,176,0.000000e+00
133,177,0.000000e+00
133,178,0.000000e+00
133,179,0.000000e+00
133,180,0.000000e+00
133,181,0.000000e+00
133,182,0.000000e+00
133,183,0.000000e+00
133,184,0.000000e+00
133,185,0.000000e+00
133,186,0.000000e+00
133,187,0.000000e+00
133,188,0.000000e+00
133,189,0.000000e+00
133,190,0.000000e+00
133,191,0.000000e+00
133,192,0.000000e+00
133,193,0.000000e+00
133,194,0.000000e+00
133,195,0.000000e+00
133,196,0.000000e+00
133,197,0.000000e+00
133,198,0.000000e+00
133,199,0.000000e+00
133,200,0.000000e+00
133,201,0.000000e+00
134,0,0.000000e+00
134,1,0.000000e+00
134,2,0.000000e+00
134,3,0.000000e+00
134,4,0.000000e+00
134,5,0.000000e+00
134,6,0.000000e+00
134,7,0.000000e+00
134,8,0.000000e+00
134,9,0.000000e+00
134,10,0.000000e+00
134,11,0.000000e+00
134,12,0.000000e+00
134,13,0.000000e+00
134,14,0.000000e+00
134,15,0.000000e+00
134,16,0.000000e+00
134,17,0.000000e+00
134,18,0.000000e+00
134,19,0.000000e+00
134,20,0.000000e+00
134,21,0.000000e+00
134,22,0.000000e+00
134,23,0.000000e+00
134,24,0.000000e+00
134,25,0.000000e+00
134,26,0.000000e+00
134,27,0.000000e+00
134,28,0.000000e+00
134,29,0.000000e+00
134,30,0.000000e+00
134,31,0.000000e+00
134,32,0.000000e+00
134,33,0.000000e+00
134,34,0.000000e+00
134,35,0.000000e+00
134,36,0.000000e+00
134,37,0.000000e+00
134,38,0.000000e+00
134,39,0.000000e+00
134,40,0.000000e+00
134,41,0.000000e+00
134,42,0.000000e+00
134,43,0.000000e+00
134,44,0.000000e+00
134,45,0.000000e+00
134,46,0.000000e+00
134,47,0.000000e+00
134,48,0.000000e+00
134,49,0.000000e+00
134,50,0.000000e+00
134,51,0.000000e+00
134,52,0.000000e+00
134,53,0.000000e+00
134,54,0.000000e+00
134,55,0.000000e+00
134,56,0.000000e+00
134,57,0.000000e+00
134,58,0.000000e+00
134,59,0.000000e+00
134,60,0.000000e+00
134,61,0.000000e+00
134,62,0.000000e+00
134,63,0.000000e+00
134,64,0.000000e+00
134,65,0.000000e+00
134,66,0.000000e+00
134,67,0.000000e+00
134,68,0.000000e+00
134,69,0.000000e+00
134,70,0.000000e+00
134,71,0.000000e+00
134,72,0.000000e+00
134,73,0.000000e+00
134,74,0.000000e+00
134,75,0.000000e+00
134,76,0.000000e+00
134,77,0.000000e+00
134,78,0.000000e+00
134,79,0.000000e+00
134,80,0.000000e+00
134,81,0.000000e+00
134,82,0.000000e+00
134,83,0.000000e+00
134,84,0.000000e+00
134,85,0.000000e+00
134,86,0.000000e+00
134,87,0.000000e+00
134,88,0.000000e+00
134,89,0.000000e+00
134,90,0.000000e+00
134,91,0.000000e+00
134,92,0.000000e+00
134,93,0.000000e+00
134,94,0.000000e+00
134,95,0.000000e+00
134,96,0.000000e+00
134,97,0.000000e+00
134,98,0.000000e+00
134,99,0.000000e+00
134,100,0.000000e+00
134,101,0.000000e+00
134,102,0.000000e+00
134,103,0.000000e+00
134,104,0.000000e+00
134,105,0.000000e+00
134,106,0.000000e+00
134,107,0.000000e+00
134,108,0.000000e+00
134,109,0.000000e+00
134,110,0.000000e+00
134,111,0.000000e+00
134,112,0.000000e+00
134,113,0.000000e+00
134,114,0.000000e+00
134,115,0.000000e+00
134,116,0.000000e+00
134,117,0.000000e+00
134,118,0.000000e+00
134,119,0.000000e+00
134,120,0.000000e+00
134,121,0.000000e+00
134,122,0.000000e+00
134,123,0.000000e+00
134,124,0.000000e+00
134,125,0.000000e+00
134,126,0.000000e+00
134,127,0.000000e+00
134,128,0.000000e+00
134,129,0.000000e+00
134,130,0.000000e+00
134,131,0.000000e+00
134,132,0.000000e+00
134,133,0.000000e+00
134,134,0.000000e+00
134,135,0.000000e+00
134,136,0.000000e+00
134,137,0.000000e+00
134,138,0.000000e+00
134,139,0.000000e+00
134,140,0.000000e+00
134,141,0.000000e+00
134,142,0.000000e+00
134,143,0.000000e+00
134,144,0.000000e+00
134,145,0.000000e+00
134,146,0.000000e+00
134,147,0.000000e+00
134,148,0.000000e+00
134,149,0.000000e+00
134,150,0.000000e+00
134,151,0.000000e+00
134,152,0.000000e+00
134,153,0.000000e+00
134,154,0.000000e+00
134,155,0.000000e+00
134,156,0.000000e+00
134,157,0.000000e+00
134,158,0.000000e+00
134,159,0.000000e+00
134,160,0.000000e+00
134,161,0.000000e+00
134,162,0.000000e+00
134,163,0.000000e+00
134,164,0.000000e+00
134,165,0.000000e+00
134,166,0.000000e+00
134,167,0.000000e+00
134,168,0.000000e+00
134,169,0.000000e+00
134,170,0.000000e+00
134,171,0.000000e+00
134,172,0.000000e+00
134,173,0.000000e+00
134,174,0.000000e+00
134,175,0.000000e+00
134,176,0.000000e+00
134,177,0.000000e+00
134,178,0.000000e+00
134,179,0.000000e+00
134,180,0.000000e+00
134,181,0.000000e+00
134,182,0.000000e+00
134,183,0.000000e+00
134,184,0.000000e+00
134,185,0.000000e+00
134,186,0.000000e+00
134,187,0.000000e+00
134,188,0.000000e+00
134,189,0.000000e+00
134,190,0.000000e+00
134,191,0.000000e+00
134,192,0.000000e+00
134,193,0.000000e+00
134,194,0.000000e+00
134,195,0.000000e+00
134,196,0.000000e+00
134,197,0.000000e+00
134,198,0.000000e+00
134,199,0.000000e+00
134,200,0.000000e+00
134,201,0.000000e+00
135,0,0.000000e+00
135,1,-5.314565e-17
135,2,-2.190047e-17
135,3,3.025854e-18
135,4,-3.117899e-17
135,5,-7.817617e-17
135,6,-1.720077e-18
135,7,-8.306368e-17
135,8,-1.321414e-16
135,9,-8.723866e-17
135,10,-2.966327e-17
135,11,-8.129886e-17
135,12,-8.043494e-17
135,13,-5.502877e-17
135,14,-6.698641e-17
135,15,-4.140222e-17
135,16,-4.070644e-17
135,17,1.844255e-17
135,18,7.728454e-17
135,19,1.195881e-16
135,20,1.263858e-16
135,21,1.089774e-16
135,22,1.140932e-16
135,23,8.641734e-17
135,24,9.432547e-17
135,25,6.494373e-17
135,26,4.963274e-17
135,27,2.521745e-17
135,28,1.790773e-17
135,29,2.094221e-18
135,30,2.107956e-21
135,31,-2.880324e-18
135,32,3.960715e-18
135,33,-9.695760e-18
135,34,3.141762e-18
135,35,6.379591e-18
135,36,7.850942e-18
135,37,-1.388323e-18
135,38,3.210007e-18
135,39,-8.275706e-18
135,40,-5.133191e-18
135,41,-1.872997e-18
135,42,1.039542e-18
135,43,3.219853e-18
135,44,-4.916801e-18
135,45,5.695762e-18
135,46,1.614396e-20
135,47,1.001120e-17
135,48,9.207613e-18
135,49,7.409381e-18
135,50,5.340978e-18
135,51,1.315747e-17
135,52,3.003684e-18
135,53,3.888616e-18
135,54,3.182184e-18
135,55,9.290336e-18
135,56,-1.213353e-19
135,57,9.085873e-20
135,58,6.657900e-18
135,59,8.972019e-18
135,60,4.844405e-18
135,61,1.043295e-17
135,62,5.112652e-18
135,63,7.922211e-18
135,64,1.194984e-17
135,65,1.340127e-17
135,66,7.820956e-18
135,67,9.660625e-18
135,68,5.111439e-18
135,69,1.083631e-17
135,70,8.063610e-18
135,71,9.524257e-18
135,72,6.765423e-18
135,73,1.607144e-17
135,74,8.606821e-18
135,75,1.760886e-17
135,76,1.439154e-17
135,77,1.180256e-17
135,78,6.123600e-18
135,79,1.037237e-17
135,80,9.040948e-18
135,81,7.409719e-18
135,82,8.054944e-18
135,83,5.996524e-18
135,84,5.735206e-18
135,85,4.622005e-18
135,86,5.850424e-18
135,87,4.259398e-18
135,88,5.265940e-18
135,89,2.727339e-18
135,90,2.775747e-18
135,91,6.281450e-18
135,92,4.534342e-18
135,93,1.001158e-17
135,94,9.127169e-18
135,95,8.145723e-18
135,96,7.404341e-18
135,97,7.120976e-18
135,98,9.098095e-18
135,99,8.878149e-18
135,100,7.445021e-18
135,101,5.200297e-18
135,102,5.501848e-18
135,103,5.750209e-18
135,104,4.443466e-18
135,105,2.211602e-18
135,106,3.837537e-18
135,107,2.246119e-18
135,108,1.249098e-18
135,109,5.938464e-19
135,110,3.023678e-18
135,111,1.759102e-18
135,112,1.456424e-18
135,113,1.106212e-18
135,114,2.350326e-18
135,115,1.806213e-18
135,116,1.149050e-18
135,117,6.760936e-19
135,118,6.255578e-19
135,119,5.570794e-19
135,120,6.209849e-19
135,121,1.126376e-18
135,122,1.133592e-18
135,123,5.186631e-19
135,124,6.166303e-19
135,125,0.000000e+00
135,126,1.092077e-18
135,127,1.196234e-20
135,128,1.594424e-18
135,129,1.526413e-18
135,130,4.888265e-19
135,131,0.000000e+00
135,132,4.680905e-19
135,133,9.063321e-19
135,134,0.000000e+00
135,135,5.115282e-19
135,136,3.220075e-20
135,137,0.000000e+00
135,138,0.000000e+00
135,139,4.991360e-19
135,140,0.000000e+00
135,141,3.111663e-20
135,142,1.560241e-20
135,143,0.000000e+00
135,144,0.000000e+00
135,145,0.000000e+00
135,146,3.010370e-20
135,147,0.000000e+00
135,148,0.000000e+00
135,149,0.000000e+00
135,150,0.000000e+00
135,151,1.312642e-20
135,152,0.000000e+00
135,153,0.000000e+00
135,154,1.285605e-20
135,155,1.279054e-20
135,156,4.592362e-20
135,157,0.000000e+00
135,158,0.000000e+00
135,159,0.000000e+00
135,160,0.000000e+00
135,161,0.000000e+00
135,162,0.000000e+00
135,163,0.000000e+00
135,164,0.000000e+00
135,165,0.000000e+00
135,166,0.000000e+00
135,167,0.000000e+00
135,168,0.000000e+00
135,169,0.000000e+00
135,170,0.000000e+00
135,171,0.000000e+00
135,172,0.000000e+00
135,173,0.000000e+00
135,174,0.000000e+00
135,175,0.000000e+00
135,176,0.000000e+00
135,177,0.000000e+00
135,178,0.000000e+00
135,179,0.000000e+00
135,180,0.000000e+00
135,181,0.000000e+00
135,182,0.000000e+00
135,183,0.000000e+00
135,184,0.000000e+00
135,185,0.000000e+00
135,186,0.000000e+00
135,187,0.000000e+00
135,188,0.000000e+00
135,189,0.000000e+00
135,190,0.000000e+00
135,191,0.000000e+00
135,192,0.000000e+00
135,193,0.000000e+00
135,194,0.000000e+00
135,195,0.000000e+00
135,196,0.000000e+00
135,197,0.000000e+00
135,198,0.000000e+00
135,199,0.000000e+00
135,200,0.000000e+00
135,201,0.000000e+00
136,0,0.000000e+00
136,1,-2.763889e-17
136,2,-6.855422e-17
136,3,-1.898834e-17
136,4,-8.781837e-17
136,5,-1.077243e-16
136,6,-1.130548e-16
136,7,-1.523175e-16
136,8,-1.689058e-16
136,9,-1.044335e-16
136,10,-7.125392e-17
136,11,-8.231233e-17
136,12,-7.705770e-17
136,13,-6.550125e-17
136,14,-4.262811e-17
136,15,-3.052771e-17
136,16,4.592819e-19
136,17,5.359071e-17
136,18,1.214863e-16
136,19,2.068690e-16
136,20,2.145814e-16
136,21,2.023209e-16
136,22,2.103019e-16
136,23,1.733059e-16
136,24,1.731322e-16
136,25,1.352547e-16
136,26,1.023340e-16
136,27,7.446447e-17
136,28,6.416148e-17
136,29,5.179983e-17
136,30,4.579331e-17
136,31,3.985235e-17
136,32,4.040344e-17
136,33,3.008559e-17
136,34,2.510247e-17
136,35,3.288557e-17
136,36,3.508184e-17
136,37,1.860997e-17
136,38,1.954129e-17
136,39,1.921212e-17
136,40,2.286587e-17
136,41,1.552662e-17
136,42,1.790466e-17
136,43,1.546260e-17
136,44,1.446739e-17
136,45,1.265875e-17
136,46,1.756599e-17
136,47,1.355047e-17
136,48,2.061609e-17
136,49,1.747566e-17
136,50,1.567025e-17
136,51,1.838067e-17
136,52,1.236051e-17
136,53,1.457827e-17
136,54,1.490042e-17
136,55,1.123554e-17
136,56,1.317550e-17
136,57,9.907087e-18
136,58,1.056536e-17
136,59,1.138637e-17
136,60,1.274511e-17
136,61,1.110016e-17
136,62,6.957185e-18
136,63,9.904796e-18
136,64,9.043946e-18
136,65,1.026316e-17
136,66,8.085463e-18
136,67,7.511019e-18
136,68,5.473674e-18
136,69,4.124563e-18
136,70,7.053249e-18
136,71,6.680077e-18
136,72,7.594887e-18
136,73,6.596090e-18
136,74,5.153037e-18
136,75,7.046974e-18
136,76,5.732850e-18
136,77,7.455032e-18
136,78,4.854410e-18
136,79,3.575573e-18
136,80,3.279909e-18
136,81,4.024185e-18
136,82,2.012837e-18
136,83,2.250883e-18
136,84,3.191807e-18
136,85,1.685860e-18
136,86,6.803874e-19
136,87,2.124534e-18
136,88,1.843168e-18
136,89,8.938931e-19
136,90,-7.415987e-20
136,91,3.598967e-19
136,92,2.658225e-19
136,93,-1.706876e-19
136,94,6.470338e-19
136,95,1.700108e-18
136,96,1.520646e-18
136,97,2.933706e-19
136,98,1.894672e-18
136,99,6.214536e-19
136,100,3.523717e-19
136,101,4.370953e-19
136,102,3.091699e-19
136,103,4.943876e-19
136,104,1.072042e-19
136,105,-2.303401e-20
136,106,7.359452e-19
136,107,-2.579546e-20
136,108,1.392378e-19
136,109,-1.022380e-19
136,110,2.102639e-19
136,111,8.453121e-21
136,112,-7.451249e-21
136,113,-1.762964e-19
136,114,2.380021e-19
136,115,3.866564e-19
136,116,-1.235866e-19
136,117,7.172388e-19
136,118,9.974447e-20
136,119,5.911468e-19
136,120,1.462245e-19
136,121,1.654993e-20
136,122,8.617786e-20
136,123,8.533932e-20
136,124,1.199513e-19
136,125,0.000000e+00
136,126,6.280462e-19
136,127,7.796847e-20
136,128,9.583242e-20
136,129,6.122021e-19
136,130,4.059941e-20
136,131,0.000000e+00
136,132,3.887718e-20
136,133,-1.321679e-20
136,134,0.000000e+00
136,135,3.220075e-20
136,136,4.810075e-19
136,137,0.000000e+00
136,138,0.000000e+00
136,139,3.142066e-20
136,140,0.000000e+00
136,141,4.648132e-19
136,142,6.224616e-20
136,143,0.000000e+00
136,144,0.000000e+00
136,145,0.000000e+00
136,146,4.496823e-19
136,147,0.000000e+00
136,148,0.000000e+00
136,149,0.000000e+00
136,150,0.000000e+00
136,151,5.236815e-20
136,152,0.000000e+00
136,153,0.000000e+00
136,154,5.128951e-20
136,155,5.102817e-20
136,156,5.303139e-19
136,157,0.000000e+00
136,158,0.000000e+00
136,159,0.000000e+00
136,160,0.000000e+00
136,161,0.000000e+00
136,162,0.000000e+00
136,163,0.000000e+00
136,164,0.000000e+00
136,165,0.000000e+00
136,166,0.000000e+00
136,167,0.000000e+00
136,168,0.000000e+00
136,169,0.000000e+00
136,170,0.000000e+00
136,171,0.000000e+00
136,172,0.000000e+00
136,173,0.000000e+00
136,174,0.000000e+00
136,175,0.000000e+00
136,176,0.000000e+00
136,177,0.000000e+00
136,178,0.000000e+00
136,179,0.000000e+00
136,180,0.000000e+00
136,181,0.000000e+00
136,182,0.000000e+00
136,183,0.000000e+00
136,184,0.000000e+00
136,185,0.000000e+00
136,186,0.000000e+00
136,187,0.000000e+00
136,188,0.000000e+00
136,189,0.000000e+00
136,190,0.000000e+00
136,191,0.000000e+00
136,192,0.000000e+00
136,193,0.000000e+00
136,194,0.000000e+00
136,195,0.000000e+00
136,196,0.000000e+00
136,197,0.000000e+00
136,198,0.000000e+00
136,199,0.000000e+00
136,200,0.000000e+00
136,201,0.000000e+00
137,0,0.000000e+00
137,1,0.000000e+00
137,2,0.000000e+00
137,3,0.000000e+00
137,4,0.000000e+00
137,5,0.000000e+00
137,6,0.000000e+00
137,7,0.000000e+00
137,8,0.000000e+00
137,9,0.000000e+00
137,10,0.000000e+00
137,11,0.000000e+00
137,12,0.000000e+00
137,13,0.000000e+00
137,14,0.000000e+00
137,15,0.000000e+00
137,16,0.000000e+00
137,17,0.000000e+00
137,18,0.000000e+00
137,19,0.000000e+00
137,20,0.000000e+00
137,21,0.000000e+00
137,22,0.000000e+00
137,23,0.000000e+00
137,24,0.000000e+00
137,25,0.000000e+00
137,26,0.000000e+00
137,27,0.000000e+00
137,28,0.000000e+00
137,29,0.000000e+00
137,30,0.000000e+00
137,31,0.000000e+00
137,32,0.000000e+00
137,33,0.000000e+00
137,34,0.000000e+00
137,35,0.000000e+00
137,36,0.000000e+00
137,37,0.000000e+00
137,38,0.000000e+00
137,39,0.000000e+00
137,40,0.000000e+00
137,41,0.000000e+00
137,42,0.000000e+00
137,43,0.000000e+00
137,44,0.000000e+00
137,45,0.000000e+00
137,46,0.000000e+00
137,47,0.000000e+00
137,48,0.000000e+00
137,49,0.000000e+00
137,50,0.000000e+00
137,51,0.000000e+00
137,52,0.000000e+00
137,53,0.000000e+00
137,54,0.000000e+00
137,55,0.000000e+00
137,56,0.000000e+00
137,57,0.000000e+00
137,58,0.000000e+00
137,59,0.000000e+00
137,60,0.000000e+00
137,61,0.000000e+00
137,62,0.000000e+00
137,63,0.000000e+00
137,64,0.000000e+00
137,65,0.000000e+00
137,66,0.000000e+00
137,67,0.000000e+00
137,68,0.000000e+00
137,69,0.000000e+00
137,70,0.000000e+00
137,71,0.000000e+00
137,72,0.000000e+00
137,73,0.000000e+00
137,74,0.000000e+00
137,75,0.000000e+00
137,76,0.000000e+00
137,77,0.000000e+00
137,78,0.000000e+00
137,79,0.000000e+00
137,80,0.000000e+00
137,81,0.000000e+00
137,82,0.000000e+00
137,83,0.000000e+00
137,84,0.000000e+00
137,85,0.000000e+00
137,86,0.000000e+00
137,87,0.000000e+00
137,88,0.000000e+00
137,89,0.000000e+00
137,90,0.000000e+00
137,91,0.000000e+00
137,92,0.000000e+00
137,93,0.000000e+00
137,94,0.000000e+00
137,95,0.000000e+00
137,96,0.000000e+00
137,97,0.000000e+00
137,98,0.000000e+00
137,99,0.000000e+00
137,100,0.000000e+00
137,101,0.000000e+00
137,102,0.000000e+00
137,103,0.000000e+00
137,104,0.000000e+00
137,105,0.000000e+00
137,106,0.000000e+00
137,107,0.000000e+00
137,108,0.000000e+00
137,109,0.000000e+00
137,110,0.000000e+00
137,111,0.000000e+00
137,112,0.000000e+00
137,113,0.000000e+00
137,114,0.000000e+00
137,115,0.000000e+00
137,116,0.000000e+00
137,117,0.000000e+00
137,118,0.000000e+00
137,119,0.000000e+00
137,120,0.000000e+00
137,121,0.000000e+00
137,122,0.000000e+00
137,123,0.000000e+00
137,124,0.000000e+00
137,125,0.000000e+00
137,126,0.000000e+00
137,127,0.000000e+00
137,128,0.000000e+00
137,129,0.000000e+00
137,130,0.000000e+00
137,131,0.000000e+00
137,132,0.000000e+00
137,133,0.000000e+00
137,134,0.000000e+00
137,135,0.000000e+00
137,136,0.000000e+00
137,137,0.000000e+00
137,138,0.000000e+00
137,139,0.000000e+00
137,140,0.000000e+00
137,141,0.000000e+00
137,142,0.000000e+00
137,143,0.000000e+00
137,144,0.000000e+00
137,145,0.000000e+00
137,146,0.000000e+00
137,147,0.000000e+00
137,148,0.000000e+00
137,149,0.000000e+00
137,150,0.000000e+00
137,151,0.000000e+00
137,152,0.000000e+00
137,153,0.000000e+00
137,154,0.000000e+00
137,155,0.000000e+00
137,156,0.000000e+00
137,157,0.000000e+00
137,158,0.000000e+00
137,159,0.000000e+00
137,160,0.000000e+00
137,161,0.000000e+00
137,162,0.000000e+00
137,163,0.000000e+00
137,164,0.000000e+00
137,165,0.000000e+00
137,166,0.000000e+00
137,167,0.000000e+00
137,168,0.000000e+00
137,169,0.000000e+00
137,170,0.000000e+00
137,171,0.000000e+00
137,172,0.000000e+00
137,173,0.000000e+00
137,174,0.000000e+00
137,175,0.000000e+00
137,176,0.000000e+00
137,177,0.000000e+00
137,178,0.000000e+00
137,179,0.000000e+00
137,180,0.000000e+00
137,181,0.000000e+00
137,182,0.000000e+00
137,183,0.000000e+00
137,184,0.000000e+00
137,185,0.000000e+00
137,186,0.000000e+00
137,187,0.000000e+00
137,188,0.000000e+00
137,189,0.000000e+00
137,190,0.000000e+00
137,191,0.000000e+00
137,192,0.000000e+00
137,193,0.000000e+00
137,194,0.000000e+00
137,195,0.000000e+00
137,196,0.000000e+00
137,197,0.000000e+00
137,198,0.000000e+00
137,199,0.000000e+00
137,200,0.000000e+00
137,201,0.000000e+00
138,0,0.000000e+00
138,1,0.000000e+00
138,2,0.000000e+00
138,3,0.000000e+00
138,4,0.000000e+00
138,5,0.000000e+00
138,6,0.000000e+00
138,7,0.000000e+00
138,8,0.000000e+00
138,9,0.000000e+00
138,10,0.000000e+00
138,11,0.000000e+00
138,12,0.000000e+00
138,13,0.000000e+00
138,14,0.000000e+00
138,15,0.000000e+00
138,16,0.000000e+00
138,17,0.000000e+00
138,18,0.000000e+00
138,19,0.000000e+00
138,20,0.000000e+00
138,21,0.000000e+00
138,22,0.000000e+00
138,23,0.000000e+00
138,24,0.000000e+00
138,25,0.000000e+00
138,26,0.000000e+00
138,27,0.000000e+00
138,28,0.000000e+00
138,29,0.000000e+00
138,30,0.000000e+00
138,31,0.000000e+00
138,32,0.000000e+00
138,33,0.000000e+00
138,34,0.000000e+00
138,35,0.000000e+00
138,36,0.000000e+00
138,37,0.000000e+00
138,38,0.000000e+00
138,39,0.000000e+00
138,40,0.000000e+00
138,41,0.000000e+00
138,42,0.000000e+00
138,43,0.000000e+00
138,44,0.000000e+00
138,45,0.000000e+00
138,46,0.000000e+00
138,47,0.000000e+00
138,48,0.000000e+00
138,49,0.000000e+00
138,50,0.000000e+00
138,51,0.000000e+00
138,52,0.000000e+00
138,53,0.000000e+00
138,54,0.000000e+00
138,55,0.000000e+00
138,56,0.000000e+00
138,57,0.000000e+00
138,58,0.000000e+00
138,59,0.000000e+00
138,60,0.000000e+00
138,61,0.000000e+00
138,62,0.000000e+00
138,63,0.000000e+00
138,64,0.000000e+00
138,65,0.000000e+00
138,66,0.000000e+00
138,67,0.000000e+00
138,68,0.000000e+00
138,69,0.000000e+00
138,70,0.000000e+00
138,71,0.000000e+00
138,72,0.000000e+00
138,73,0.000000e+00
138,74,0.000000e+00
138,75,0.000000e+00
138,76,0.000000e+00
138,77,0.000000e+00
138,78,0.000000e+00
138,79,0.000000e+00
138,80,0.000000e+00
138,81,0.000000e+00
138,82,0.000000e+00
138,83,0.000000e+00
138,84,0.000000e+00
138,85,0.000000e+00
138,86,0.000000e+00
138,87,0.000000e+00
138,88,0.000000e+00
138,89,0.000000e+00
138,90,0.000000e+00
138,91,0.000000e+00
138,92,0.000000e+00
138,93,0.000000e+00
138,94,0.000000e+00
138,95,0.000000e+00
138,96,0.000000e+00
138,97,0.000000e+00
138,98,0.000000e+00
138,99,0.000000e+00
138,100,0.000000e+00
138,101,0.000000e+00
138,102,0.000000e+00
138,103,0.000000e+00
138,104,0.000000e+00
138,105,0.000000e+00
138,106,0.000000e+00
138,107,0.000000e+00
138,108,0.000000e+00
138,109,0.000000e+00
138,110,0.000000e+00
138,111,0.000000e+00
138,112,0.000000e+00
138,113,0.000000e+00
138,114,0.000000e+00
138,115,0.000000e+00
138,116,0.000000e+00
138,117,0.000000e+00
138,118,0.000000e+00
138,119,0.000000e+00
138,120,0.000000e+00
138,121,0.000000e+00
138,122,0.000000e+00
138,123,0.000000e+00
138,124,0.000000e+00
138,125,0.000000e+00
138,126,0.000000e+00
138,127,0.000000e+00
138,128,0.000000e+00
138,129,0.000000e+00
138,130,0.000000e+00
138,131,0.000000e+00
138,132,0.000000e+00
138,133,0.000000e+00
138,134,0.000000e+00
138,135,0.000000e+00
138,136,0.000000e+00
138,137,0.000000e+00
138,138,0.000000e+00
138,139,0.000000e+00
138,140,0.000000e+00
138,141,0.000000e+00
138,142,0.000000e+00
138,143,0.000000e+00
138,144,0.000000e+00
138,145,0.000000e+00
138,146,0.000000e+00
138,147,0.000000e+00
138,148,0.000000e+00
138,149,0.000000e+00
138,150,0.000000e+00
138,151,0.000000e+00
138,152,0.000000e+00
138,153,0.000000e+00
138,154,0.000000e+00
138,155,0.000000e+00
138,156,0.000000e+00
138,157,0.000000e+00
138,158,0.000000e+00
138,159,0.000000e+00
138,160,0.000000e+00
138,161,0.000000e+00
138,162,0.000000e+00
138,163,0.000000e+00
138,164,0.000000e+00
138,165,0.000000e+00
138,166,0.000000e+00
138,167,0.000000e+00
138,168,0.000000e+00
138,169,0.000000e+00
138,170,0.000000e+00
138,171,0.000000e+00
138,172,0.000000e+00
138,173,0.000000e+00
138,174,0.000000e+00
138,175,0.000000e+00
138,176,0.000000e+00
138,177,0.000000e+00
138,178,0.000000e+00
138,179,0.000000e+00
138,180,0.000000e+00
138,181,0.000000e+00
138,182,0.000000e+00
138,183,0.000000e+00
138,184,0.000000e+00
138,185,0.000000e+00
138,186,0.000000e+00
138,187,0.000000e+00
138,188,0.000000e+00
138,189,0.000000e+00
138,190,0.000000e+00
138,191,0.000000e+00
138,192,0.000000e+00
138,193,0.000000e+00
138,194,0.000000e+00
138,195,0.000000e+00
138,196,0.000000e+00
138,197,0.000000e+00
138,198,0.000000e+00
138,199,0.000000e+00
138,200,0.000000e+00
138,201,0.000000e+00
139,0,0.000000e+00
139,1,-5.185815e-17
139,2,-2.136992e-17
139,3,2.952550e-18
139,4,-3.042365e-17
139,5,-7.628228e-17
139,6,-1.678407e-18
139,7,-8.105138e-17
139,8,-1.289402e-16
139,9,-8.512522e-17
139,10,-2.894466e-17
139,11,-7.932932e-17
139,12,-7.848633e-17
139,13,-5.369564e-17
139,14,-6.536361e-17
139,15,-4.039922e-17
139,16,-3.972029e-17
139,17,1.799576e-17
139,18,7.541225e-17
139,19,1.166909e-16
139,20,1.233240e-16
139,21,1.063373e-16
139,22,1.113292e-16
139,23,8.432380e-17
139,24,9.204035e-17
139,25,6.337041e-17
139,26,4.843034e-17
139,27,2.460654e-17
139,28,1.747390e-17
139,29,2.043486e-18
139,30,2.056889e-21
139,31,-2.810546e-18
139,32,3.864763e-18
139,33,-9.460872e-18
139,34,3.065650e-18
139,35,6.225040e-18
139,36,7.660746e-18
139,37,-1.354689e-18
139,38,3.132242e-18
139,39,-8.075219e-18
139,40,-5.008834e-18
139,41,-1.827622e-18
139,42,1.014358e-18
139,43,3.141849e-18
139,44,-4.797687e-18
139,45,5.557777e-18
139,46,1.575286e-20
139,47,9.768671e-18
139,48,8.984550e-18
139,49,7.229882e-18
139,50,5.211588e-18
139,51,1.283872e-17
139,52,2.930917e-18
139,53,3.794411e-18
139,54,3.105093e-18
139,55,9.065269e-18
139,56,-1.183958e-19
139,57,8.865760e-20
139,58,6.496606e-18
139,59,8.754663e-18
139,60,4.727045e-18
139,61,1.018020e-17
139,62,4.988793e-18
139,63,7.730288e-18
139,64,1.166034e-17
139,65,1.307661e-17
139,66,7.631486e-18
139,67,9.426587e-18
139,68,4.987610e-18
139,69,1.057379e-17
139,70,7.868262e-18
139,71,9.293523e-18
139,72,6.601525e-18
139,73,1.568210e-17
139,74,8.398313e-18
139,75,1.718227e-17
139,76,1.404289e-17
139,77,1.151663e-17
139,78,5.975250e-18
139,79,1.012109e-17
139,80,8.821923e-18
139,81,7.230212e-18
139,82,7.859806e-18
139,83,5.851253e-18
139,84,5.596265e-18
139,85,4.510032e-18
139,86,5.708692e-18
139,87,4.156210e-18
139,88,5.138368e-18
139,89,2.661267e-18
139,90,2.708502e-18
139,91,6.129276e-18
139,92,4.424493e-18
139,93,9.769041e-18
139,94,8.906055e-18
139,95,7.948386e-18
139,96,7.224964e-18
139,97,6.948464e-18
139,98,8.877685e-18
139,99,8.663068e-18
139,100,7.264659e-18
139,101,5.074315e-18
139,102,5.368561e-18
139,103,5.610905e-18
139,104,4.335819e-18
139,105,2.158024e-18
139,106,3.744569e-18
139,107,2.191705e-18
139,108,1.218838e-18
139,109,5.794599e-19
139,110,2.950427e-18
139,111,1.716486e-18
139,112,1.421140e-18
139,113,1.079413e-18
139,114,2.293387e-18
139,115,1.762455e-18
139,116,1.121213e-18
139,117,6.597146e-19
139,118,6.104031e-19
139,119,5.435837e-19
139,120,6.059410e-19
139,121,1.099088e-18
139,122,1.106130e-18
139,123,5.060980e-19
139,124,6.016919e-19
139,125,0.000000e+00
139,126,1.065620e-18
139,127,1.167254e-20
139,128,1.555798e-18
139,129,1.489434e-18
139,130,4.769843e-19
139,131,0.000000e+00
139,132,4.567506e-19
139,133,8.843754e-19
139,134,0.000000e+00
139,135,4.991360e-19
139,136,3.142066e-20
139,137,0.000000e+00
139,138,0.000000e+00
139,139,4.870440e-19
139,140,0.000000e+00
139,141,3.036280e-20
139,142,1.522442e-20
139,143,0.000000e+00
139,144,0.000000e+00
139,145,0.000000e+00
139,146,2.937441e-20
139,147,0.000000e+00
139,148,0.000000e+00
139,149,0.000000e+00
139,150,0.000000e+00
139,151,1.280842e-20
139,152,0.000000e+00
139,153,0.000000e+00
139,154,1.254460e-20
139,155,1.248068e-20
139,156,4.481108e-20
139,157,0.000000e+00
139,158,0.000000e+00
139,159,0.000000e+00
139,160,0.000000e+00
139,161,0.000000e+00
139,162,0.000000e+00
139,163,0.000000e+00
139,164,0.000000e+00
139,165,0.000000e+00
139,166,0.000000e+00
139,167,0.000000e+00
139,168,0.000000e+00
139,169,0.000000e+00
139,170,0.000000e+00
139,171,0.000000e+00
139,172,0.000000e+00
139,173,0.000000e+00
139,174,0.000000e+00
139,175,0.000000e+00
139,176,0.000000e+00
139,177,0.000000e+00
139,178,0.000000e+00
139,179,0.000000e+00
139,180,0.000000e+00
139,181,0.000000e+00
139,182,0.000000e+00
139,183,0.000000e+00
139,184,0.000000e+00
139,185,0.000000e+00
139,186,0.000000e+00
139,187,0.000000e+00
139,188,0.000000e+00
139,189,0.000000e+00
139,190,0.000000e+00
139,191,0.000000e+00
139,192,0.000000e+00
139,193,0.000000e+00
139,194,0.000000e+00
139,195,0.000000e+00
139,196,0.000000e+00
139,197,0.000000e+00
139,198,0.000000e+00
139,199,0.000000e+00
139,200,0.000000e+00
139,201,0.000000e+00
140,0,0.000000e+00
140,1,0.000000e+00
140,2,0.000000e+00
140,3,0.000000e+00
140,4,0.000000e+00
140,5,0.000000e+00
140,6,0.000000e+00
140,7,0.000000e+00
140,8,0.000000e+00
140,9,0.000000e+00
140,10,0.000000e+00
140,11,0.000000e+00
140,12,0.000000e+00
140,13,0.000000e+00
140,14,0.000000e+00
140,15,0.000000e+00
140,16,0.000000e+00
140,17,0.000000e+00
140,18,0.000000e+00
140,19,0.000000e+00
140,20,0.000000e+00
140,21,0.000000e+00
140,22,0.000000e+00
140,23,0.000000e+00
140,24,0.000000e+00
140,25,0.000000e+00
140,26,0.000000e+00
140,27,0.000000e+00
140,28,0.000000e+00
140,29,0.000000e+00
140,30,0.000000e+00
140,31,0.000000e+00
140,32,0.000000e+00
140,33,0.000000e+00
140,34,0.000000e+00
140,35,0.000000e+00
140,36,0.000000e+00
140,37,0.000000e+00
140,38,0.000000e+00
140,39,0.000000e+00
140,40,0.000000e+00
140,41,0.000000e+00
140,42,0.000000e+00
140,43,0.000000e+00
140,44,0.000000e+00
140,45,0.000000e+00
140,46,0.000000e+00
140,47,0.000000e+00
140,48,0.000000e+00
140,49,0.000000e+00
140,50,0.000000e+00
140,51,0.000000e+00
140,52,0.000000e+00
140,53,0.000000e+00
140,54,0.000000e+00
140,55,0.000000e+00
140,56,0.000000e+00
140,57,0.000000e+00
140,58,0.000000e+00
140,59,0.000000e+00
140,60,0.000000e+00
140,61,0.000000e+00
140,62,0.000000e+00
140,63,0.000000e+00
140,64,0.000000e+00
140,65,0.000000e+00
140,66,0.000000e+00
140,67,0.000000e+00
140,68,0.000000e+00
140,69,0.000000e+00
140,70,0.000000e+00
140,71,0.000000e+00
140,72,0.000000e+00
140,73,0.000000e+00
140,74,0.000000e+00
140,75,0.000000e+00
140,76,0.000000e+00
140,77,0.000000e+00
140,78,0.000000e+00
140,79,0.000000e+00
140,80,0.000000e+00
140,81,0.000000e+00
140,82,0.000000e+00
140,83,0.000000e+00
140,84,0.000000e+00
140,85,0.000000e+00
140,86,0.000000e+00
140,87,0.000000e+00
140,88,0.000000e+00
140,89,0.000000e+00
140,90,0.000000e+00
140,91,0.000000e+00
140,92,0.000000e+00
140,93,0.000000e+00
140,94,0.000000e+00
140,95,0.000000e+00
140,96,0.000000e+00
140,97,0.000000e+00
140,98,0.000000e+00
140,99,0.000000e+00
140,100,0.000000e+00
140,101,0.000000e+00
140,102,0.000000e+00
140,103,0.000000e+00
140,104,0.000000e+00
140,105,0.000000e+00
140,106,0.000000e+00
140,107,0.000000e+00
140,108,0.000000e+00
140,109,0.000000e+00
140,110,0.000000e+00
140,111,0.000000e+00
140,112,0.000000e+00
140,113,0.000000e+00
140,114,0.000000e+00
140,115,0.000000e+00
140,116,0.000000e+00
140,117,0.000000e+00
140,118,0.000000e+00
140,119,0.000000e+00
140,120,0.000000e+00
140,121,0.000000e+00
140,122,0.000000e+00
140,123,0.000000e+00
140,124,0.000000e+00
140,125,0.000000e+00
140,126,0.000000e+00
140,127,0.000000e+00
140,128,0.000000e+00
140,129,0.000000e+00
140,130,0.000000e+00
140,131,0.000000e+00
140,132,0.000000e+00
140,133,0.000000e+00
140,134,0.000000e+00
140,135,0.000000e+00
140,136,0.000000e+00
140,137,0.000000e+00
140,138,0.000000e+00
140,139,0.000000e+00
140,140,0.000000e+00
140,141,0.000000e+00
140,142,0.000000e+00
140,143,0.000000e+00
140,144,0.000000e+00
140,145,0.000000e+00
140,146,0.000000e+00
140,147,0.000000e+00
140,148,0.000000e+00
140,149,0.000000e+00
140,150,0.000000e+00
140,151,0.000000e+00
140,152,0.000000e+00
140,153,0.000000e+00
140,154,0.000000e+00
140,155,0.000000e+00
140,156,0.000000e+00
140,157,0.000000e+00
140,158,0.000000e+00
140,159,0.000000e+00
140,160,0.000000e+00
140,161,0.000000e+00
140,162,0.000000e+00
140,163,0.000000e+00
140,164,0.000000e+00
140,165,0.000000e+00
140,166,0.000000e+00
140,167,0.000000e+00
140,168,0.000000e+00
140,169,0.000000e+00
140,170,0.000000e+00
140,171,0.000000e+00
140,172,0.000000e+00
140,173,0.000000e+00
140,174,0.000000e+00
140,175,0.000000e+00
140,176,0.000000e+00
140,177,0.000000e+00
140,178,0.000000e+00
140,179,0.000000e+00
140,180,0.000000e+00
140,181,0.000000e+00
140,182,0.000000e+00
140,183,0.000000e+00
140,184,0.000000e+00
140,185,0.000000e+00
140,186,0.000000e+00
140,187,0.000000e+00
140,188,0.000000e+00
140,189,0.000000e+00
140,190,0.000000e+00
140,191,0.000000e+00
140,192,0.000000e+00
140,193,0.000000e+00
140,194,0.000000e+00
140,195,0.000000e+00
140,196,0.000000e+00
140,197,0.000000e+00
140,198,0.000000e+00
140,199,0.000000e+00
140,200,0.000000e+00
140,201,0.000000e+00
141,0,0.000000e+00
141,1,-2.670836e-17
141,2,-6.624616e-17
141,3,-1.834904e-17
141,4,-8.486174e-17
141,5,-1.040975e-16
141,6,-1.092485e-16
141,7,-1.471894e-16
141,8,-1.632192e-16
141,9,-1.009175e-16
141,10,-6.885497e-17
141,11,-7.954107e-17
141,12,-7.446336e-17
141,13,-6.329598e-17
141,14,-4.119292e-17
141,15,-2.949991e-17
141,16,4.438190e-19
141,17,5.178644e-17
141,18,1.173961e-16
141,19,1.999042e-16
141,20,2.073569e-16
141,21,1.955092e-16
141,22,2.032215e-16
141,23,1.674711e-16
141,24,1.673032e-16
141,25,1.307010e-16
141,26,9.888862e-17
141,27,7.195743e-17
141,28,6.200132e-17
141,29,5.005585e-17
141,30,4.425156e-17
141,31,3.851062e-17
141,32,3.904316e-17
141,33,2.907268e-17
141,34,2.425733e-17
141,35,3.177840e-17
141,36,3.390072e-17
141,37,1.798342e-17
141,38,1.888338e-17
141,39,1.856529e-17
141,40,2.209604e-17
141,41,1.500387e-17
141,42,1.730186e-17
141,43,1.494201e-17
141,44,1.398030e-17
141,45,1.223256e-17
141,46,1.697459e-17
141,47,1.309426e-17
141,48,1.992200e-17
141,49,1.688729e-17
141,50,1.514267e-17
141,51,1.776183e-17
141,52,1.194437e-17
141,53,1.408745e-17
141,54,1.439876e-17
141,55,1.085727e-17
141,56,1.273191e-17
141,57,9.573539e-18
141,58,1.020965e-17
141,59,1.100302e-17
141,60,1.231602e-17
141,61,1.072644e-17
141,62,6.722954e-18
141,63,9.571325e-18
141,64,8.739458e-18
141,65,9.917624e-18
141,66,7.813245e-18
141,67,7.258141e-18
141,68,5.289389e-18
141,69,3.985698e-18
141,70,6.815783e-18
141,71,6.455175e-18
141,72,7.339186e-18
141,73,6.374015e-18
141,74,4.979547e-18
141,75,6.809719e-18
141,76,5.539838e-18
141,77,7.204039e-18
141,78,4.690974e-18
141,79,3.455192e-18
141,80,3.169482e-18
141,81,3.888700e-18
141,82,1.945070e-18
141,83,2.175101e-18
141,84,3.084347e-18
141,85,1.629101e-18
141,86,6.574804e-19
141,87,2.053006e-18
141,88,1.781113e-18
141,89,8.637979e-19
141,90,-7.166309e-20
141,91,3.477798e-19
141,92,2.568729e-19
141,93,-1.649410e-19
141,94,6.252497e-19
141,95,1.642870e-18
141,96,1.469449e-18
141,97,2.834935e-19
141,98,1.830883e-18
141,99,6.005307e-19
141,100,3.405082e-19
141,101,4.223794e-19
141,102,2.987609e-19
141,103,4.777428e-19
141,104,1.035949e-19
141,105,-2.225851e-20
141,106,7.111677e-19
141,107,-2.492699e-20
141,108,1.345500e-19
141,109,-9.879591e-20
141,110,2.031848e-19
141,111,8.168524e-21
141,112,-7.200383e-21
141,113,-1.703609e-19
141,114,2.299891e-19
141,115,3.736386e-19
141,116,-1.194257e-19
141,117,6.930911e-19
141,118,9.638631e-20
141,119,5.712443e-19
141,120,1.413015e-19
141,121,1.599273e-20
141,122,8.327646e-20
141,123,8.246615e-20
141,124,1.159128e-19
141,125,0.000000e+00
141,126,6.069014e-19
141,127,7.534346e-20
141,128,9.260597e-20
141,129,5.915907e-19
141,130,3.923252e-20
141,131,0.000000e+00
141,132,3.756828e-20
141,133,-1.277181e-20
141,134,0.000000e+00
141,135,3.111663e-20
141,136,4.648132e-19
141,137,0.000000e+00
141,138,0.000000e+00
141,139,3.036280e-20
141,140,0.000000e+00
141,141,4.491640e-19
141,142,6.015048e-20
141,143,0.000000e+00
141,144,0.000000e+00
141,145,0.000000e+00
141,146,4.345426e-19
141,147,0.000000e+00
141,148,0.000000e+00
141,149,0.000000e+00
141,150,0.000000e+00
141,151,5.060504e-20
141,152,0.000000e+00
141,153,0.000000e+00
141,154,4.956271e-20
141,155,4.931017e-20
141,156,5.124595e-19
141,157,0.000000e+00
141,158,0.000000e+00
141,159,0.000000e+00
141,160,0.000000e+00
141,161,0.000000e+00
141,162,0.000000e+00
141,163,0.000000e+00
141,164,0.000000e+00
141,165,0.000000e+00
141,166,0.000000e+00
141,167,0.000000e+00
141,168,0.000000e+00
141,169,0.000000e+00
141,170,0.000000e+00
141,171,0.000000e+00
141,172,0.000000e+00
141,173,0.000000e+00
141,174,0.000000e+00
141,175,0.000000e+00
141,176,0.000000e+00
141,177,0.000000e+00
141,178,0.000000e+00
141,179,0.000000e+00
141,180,0.000000e+00
141,181,0.000000e+00
141,182,0.000000e+00
141,183,0.000000e+00
141,184,0.000000e+00
141,185,0.000000e+00
141,186,0.000000e+00
141,187,0.000000e+00
141,188,0.000000e+00
141,189,0.000000e+00
141,190,0.000000e+00
141,191,0.000000e+00
141,192,0.000000e+00
141,193,0.000000e+00
141,194,0.000000e+00
141,195,0.000000e+00
141,196,0.000000e+00
141,197,0.000000e+00
141,198,0.000000e+00
141,199,0.000000e+00
141,200,0.000000e+00
141,201,0.000000e+00
142,0,0.000000e+00
142,1,2.473331e-17
142,2,1.894434e-17
142,3,1.270526e-16
142,4,-2.742020e-17
142,5,-5.634645e-17
142,6,-6.167808e-17
142,7,-2.268509e-16
142,8,-2.434180e-16
142,9,-1.403738e-16
142,10,-1.255837e-17
142,11,-9.900020e-17
142,12,-1.250758e-16
142,13,-3.088790e-17
142,14,-4.343099e-17
142,15,-2.289589e-17
142,16,-9.922204e-18
142,17,6.324123e-17
142,18,1.146431e-16
142,19,1.944186e-16
142,20,2.041156e-16
142,21,1.948299e-16
142,22,2.488810e-16
142,23,2.162578e-16
142,24,2.533470e-16
142,25,2.373854e-16
142,26,1.873460e-16
142,27,1.345028e-16
142,28,1.071760e-16
142,29,9.642867e-17
142,30,8.594032e-17
142,31,7.067100e-17
142,32,7.572684e-17
142,33,5.281508e-17
142,34,3.119004e-17
142,35,4.979765e-17
142,36,5.537892e-17
142,37,3.230603e-17
142,38,2.954081e-17
142,39,3.254665e-17
142,40,4.709607e-17
142,41,3.426528e-17
142,42,2.807523e-17
142,43,2.422703e-17
142,44,2.192059e-17
142,45,2.462790e-17
142,46,2.703934e-17
142,47,2.513140e-17
142,48,2.538673e-17
142,49,2.143557e-17
142,50,2.671055e-17
142,51,2.100398e-17
142,52,1.562932e-17
142,53,1.635694e-17
142,54,2.089094e-17
142,55,1.585922e-17
142,56,1.243634e-17
142,57,1.446237e-17
142,58,1.795942e-17
142,59,1.238391e-17
142,60,1.455887e-17
142,61,1.595550e-17
142,62,9.385562e-18
142,63,8.858979e-18
142,64,7.880080e-18
142,65,1.327101e-17
142,66,1.157200e-17
142,67,9.088743e-18
142,68,9.097513e-18
142,69,6.035351e-18
142,70,1.178179e-17
142,71,1.033883e-17
142,72,1.176756e-17
142,73,8.399901e-18
142,74,6.248469e-18
142,75,6.872618e-18
142,76,6.223543e-18
142,77,1.019303e-17
142,78,9.139938e-18
142,79,3.622924e-18
142,80,7.713591e-18
142,81,5.277990e-18
142,82,4.873641e-18
142,83,4.390384e-18
142,84,3.997050e-18
142,85,4.017175e-18
142,86,1.929802e-18
142,87,2.540394e-18
142,88,3.184837e-18
142,89,3.894984e-18
142,90,3.328773e-18
142,91,4.214637e-18
142,92,2.708932e-18
142,93,1.268282e-18
142,94,3.724067e-18
142,95,5.553094e-18
142,96,4.128191e-18
142,97,3.148833e-18
142,98,2.559944e-18
142,99,1.758262e-18
142,100,9.408295e-19
142,101,1.545057e-18
142,102,2.078518e-18
142,103,2.404015e-18
142,104,7.430397e-19
142,105,1.202611e-18
142,106,1.176637e-18
142,107,6.749586e-19
142,108,2.040588e-18
142,109,1.851538e-18
142,110,1.232415e-18
142,111,1.304389e-19
142,112,6.597981e-19
142,113,1.039508e-18
142,114,1.726297e-18
142,115,2.597216e-18
142,116,2.557008e-19
142,117,1.044466e-18
142,118,8.783390e-19
142,119,9.542507e-20
142,120,1.707714e-18
142,121,1.372437e-19
142,122,1.362858e-19
142,123,7.798263e-19
142,124,8.613114e-19
142,125,0.000000e+00
142,126,1.659923e-19
142,127,6.731836e-19
142,128,1.117505e-19
142,129,1.195034e-19
142,130,2.303167e-20
142,131,0.000000e+00
142,132,2.205466e-20
142,133,-4.417248e-20
142,134,0.000000e+00
142,135,1.560241e-20
142,136,6.224616e-20
142,137,0.000000e+00
142,138,0.000000e+00
142,139,1.522442e-20
142,140,0.000000e+00
142,141,6.015048e-20
142,142,6.391660e-19
142,143,0.000000e+00
142,144,0.000000e+00
142,145,0.000000e+00
142,146,5.819243e-20
142,147,0.000000e+00
142,148,0.000000e+00
142,149,0.000000e+00
142,150,0.000000e+00
142,151,5.377350e-19
142,152,0.000000e+00
142,153,0.000000e+00
142,154,5.266591e-19
142,155,5.239756e-19
142,156,6.438150e-19
142,157,0.000000e+00
142,158,0.000000e+00
142,159,0.000000e+00
142,160,0.000000e+00
142,161,0.000000e+00
142,162,0.000000e+00
142,163,0.000000e+00
142,164,0.000000e+00
142,165,0.000000e+00
142,166,0.000000e+00
142,167,0.000000e+00
142,168,0.000000e+00
142,169,0.000000e+00
142,170,0.000000e+00
142,171,0.000000e+00
142,172,0.000000e+00
142,173,0.000000e+00
142,174,0.000000e+00
142,175,0.000000e+00
142,176,0.000000e+00
142,177,0.000000e+00
142,178,0.000000e+00
142,179,0.000000e+00
142,180,0.000000e+00
142,181,0.000000e+00
142,182,0.000000e+00
142,183,0.000000e+00
142,184,0.000000e+00
142,185,0.000000e+00
142,186,0.000000e+00
142,187,0.000000e+00
142,188,0.000000e+00
142,189,0.000000e+00
142,190,0.000000e+00
142,191,0.000000e+00
142,192,0.000000e+00
142,193,0.000000e+00
142,194,0.000000e+00
142,195,0.000000e+00
142,196,0.000000e+00
142,197,0.000000e+00
142,198,0.000000e+00
142,199,0.000000e+00
142,200,0.000000e+00
142,201,0.000000e+00
143,0,0.000000e+00
143,1,0.000000e+00
143,2,0.000000e+00
143,3,0.000000e+00
143,4,0.000000e+00
143,5,0.000000e+00
143,6,0.000000e+00
143,7,0.000000e+00
143,8,0.000000e+00
143,9,0.000000e+00
143,10,0.000000e+00
143,11,0.000000e+00
143,12,0.000000e+00
143,13,0.000000e+00
143,14,0.000000e+00
143,15,0.000000e+00
143,16,0.000000e+00
143,17,0.000000e+00
143,18,0.000000e+00
143,19,0.000000e+00
143,20,0.000000e+00
143,21,0.000000e+00
143,22,0.000000e+00
143,23,0.000000e+00
143,24,0.000000e+00
143,25,0.000000e+00
143,26,0.000000e+00
143,27,0.000000e+00
143,28,0.000000e+00
143,29,0.000000e+00
143,30,0.000000e+00
143,31,0.000000e+00
143,32,0.000000e+00
143,33,0.000000e+00
143,34,0.000000e+00
143,35,0.000000e+00
143,36,0.000000e+00
143,37,0.000000e+00
143,38,0.000000e+00
143,39,0.000000e+00
143,40,0.000000e+00
143,41,0.000000e+00
143,42,0.000000e+00
143,43,0.000000e+00
143,44,0.000000e+00
143,45,0.000000e+00
143,46,0.000000e+00
143,47,0.000000e+00
143,48,0.000000e+00
143,49,0.000000e+00
143,50,0.000000e+00
143,51,0.000000e+00
143,52,0.000000e+00
143,53,0.000000e+00
143,54,0.000000e+00
143,55,0.000000e+00
143,56,0.000000e+00
143,57,0.000000e+00
143,58,0.000000e+00
143,59,0.000000e+00
143,60,0.000000e+00
143,61,0.000000e+00
143,62,0.000000e+00
143,63,0.000000e+00
143,64,0.000000e+00
143,65,0.000000e+00
143,66,0.000000e+00
143,67,0.000000e+00
143,68,0.000000e+00
143,69,0.000000e+00
143,70,0.000000e+00
143,71,0.000000e+00
143,72,0.000000e+00
143,73,0.000000e+00
143,74,0.000000e+00
143,75,0.000000e+00
143,76,0.000000e+00
143,77,0.000000e+00
143,78,0.000000e+00
143,79,0.000000e+00
143,80,0.000000e+00
143,81,0.000000e+00
143,82,0.000000e+00
143,83,0.000000e+00
143,84,0.000000e+00
143,85,0.000000e+00
143,86,0.000000e+00
143,87,0.000000e+00
143,88,0.000000e+00
143,89,0.000000e+00
143,90,0.000000e+00
143,91,0.000000e+00
143,92,0.000000e+00
143,93,0.000000e+00
143,94,0.000000e+00
143,95,0.000000e+00
143,96,0.000000e+00
143,97,0.000000e+00
143,98,0.000000e+00
143,99,0.000000e+00
143,100,0.000000e+00
143,101,0.000000e+00
143,102,0.000000e+00
143,103,0.000000e+00
143,104,0.000000e+00
143,105,0.000000e+00
143,106,0.000000e+00
143,107,0.000000e+00
143,108,0.000000e+00
143,109,0.000000e+00
143,110,0.000000e+00
143,111,0.000000e+00
143,112,0.000000e+00
143,113,0.000000e+00
143,114,0.000000e+00
143,115,0.000000e+00
143,116,0.000000e+00
143,117,0.000000e+00
143,118,0.000000e+00
143,119,0.000000e+00
143,120,0.000000e+00
143,121,0.000000e+00
143,122,0.000000e+00
143,123,0.000000e+00
143,124,0.000000e+00
143,125,0.000000e+00
143,126,0.000000e+00
143,127,0.000000e+00
143,128,0.000000e+00
143,129,0.000000e+00
143,130,0.000000e+00
143,131,0.000000e+00
143,132,0.000000e+00
143,133,0.000000e+00
143,134,0.000000e+00
143,135,0.000000e+00
143,136,0.000000e+00
143,137,0.000000e+00
143,138,0.000000e+00
143,139,0.000000e+00
143,140,0.000000e+00
143,141,0.000000e+00
143,142,0.000000e+00
143,143,0.000000e+00
143,144,0.000000e+00
143,145,0.000000e+00
143,146,0.000000e+00
143,147,0.000000e+00
143,148,0.000000e+00
143,149,0.000000e+00
143,150,0.000000e+00
143,151,0.000000e+00
143,152,0.000000e+00
143,153,0.000000e+00
143,154,0.000000e+00
143,155,0.000000e+00
143,156,0.000000e+00
143,157,0.000000e+00
143,158,0.000000e+00
143,159,0.000000e+00
143,160,0.000000e+00
143,161,0.000000e+00
143,162,0.000000e+00
143,163,0.000000e+00
143,164,0.000000e+00
143,165,0.000000e+00
143,166,0.000000e+00
143,167,0.000000e+00
143,168,0.000000e+00
143,169,0.000000e+00
143,170,0.000000e+00
143,171,0.000000e+00
143,172,0.000000e+00
143,173,0.000000e+00
143,174,0.000000e+00
143,175,0.000000e+00
143,176,0.000000e+00
143,177,0.000000e+00
143,178,0.000000e+00
143,179,0.000000e+00
143,180,0.000000e+00
143,181,0.000000e+00
143,182,0.000000e+00
143,183,0.000000e+00
143,184,0.000000e+00
143,185,0.000000e+00
143,186,0.000000e+00
143,187,0.000000e+00
143,188,0.000000e+00
143,189,0.000000e+00
143,190,0.000000e+00
143,191,0.000000e+00
143,192,0.000000e+00
143,193,0.000000e+00
143,194,0.000000e+00
143,195,0.000000e+00
143,196,0.000000e+00
143,197,0.000000e+00
143,198,0.000000e+00
143,199,0.000000e+00
143,200,0.000000e+00
143,201,0.000000e+00
144,0,0.000000e+00
144,1,0.000000e+00
144,2,0.000000e+00
144,3,0.000000e+00
144,4,0.000000e+00
144,5,0.000000e+00
144,6,0.000000e+00
144,7,0.000000e+00
144,8,0.000000e+00
144,9,0.000000e+00
144,10,0.000000e+00
144,11,0.000000e+00
144,12,0.000000e+00
144,13,0.000000e+00
144,14,0.000000e+00
144,15,0.000000e+00
144,16,0.000000e+00
144,17,0.000000e+00
144,18,0.000000e+00
144,19,0.000000e+00
144,20,0.000000e+00
144,21,0.000000e+00
144,22,0.000000e+00
144,23,0.000000e+00
144,24,0.000000e+00
144,25,0.000000e+00
144,26,0.000000e+00
144,27,0.000000e+00
144,28,0.000000e+00
144,29,0.000000e+00
144,30,0.000000e+00
144,31,0.000000e+00
144,32,0.000000e+00
144,33,0.000000e+00
144,34,0.000000e+00
144,35,0.000000e+00
144,36,0.000000e+00
144,37,0.000000e+00
144,38,0.000000e+00
144,39,0.000000e+00
144,40,0.000000e+00
144,41,0.000000e+00
144,42,0.000000e+00
144,43,0.000000e+00
144,44,0.000000e+00
144,45,0.000000e+00
144,46,0.000000e+00
144,47,0.000000e+00
144,48,0.000000e+00
144,49,0.000000e+00
144,50,0.000000e+00
144,51,0.000000e+00
144,52,0.000000e+00
144,53,0.000000e+00
144,54,0.000000e+00
144,55,0.000000e+00
144,56,0.000000e+00
144,57,0.000000e+00
144,58,0.000000e+00
144,59,0.000000e+00
144,60,0.000000e+00
144,61,0.000000e+00
144,62,0.000000e+00
144,63,0.000000e+00
144,64,0.000000e+00
144,65,0.000000e+00
144,66,0.000000e+00
144,67,0.000000e+00
144,68,0.000000e+00
144,69,0.000000e+00
144,70,0.000000e+00
144,71,0.000000e+00
144,72,0.000000e+00
144,73,0.000000e+00
144,74,0.000000e+00
144,75,0.000000e+00
144,76,0.000000e+00
144,77,0.000000e+00
144,78,0.000000e+00
144,79,0.000000e+00
144,80,0.000000e+00
144,81,0.000000e+00
144,82,0.000000e+00
144,83,0.000000e+00
144,84,0.000000e+00
144,85,0.000000e+00
144,86,0.000000e+00
144,87,0.000000e+00
144,88,0.000000e+00
144,89,0.000000e+00
144,90,0.000000e+00
144,91,0.000000e+00
144,92,0.000000e+00
144,93,0.000000e+00
144,94,0.000000e+00
144,95,0.000000e+00
144,96,0.000000e+00
144,97,0.000000e+00
144,98,0.000000e+00
144,99,0.000000e+00
144,100,0.000000e+00
144,101,0.000000e+00
144,102,0.000000e+00
144,103,0.000000e+00
144,104,0.000000e+00
144,105,0.000000e+00
144,106,0.000000e+00
144,107,0.000000e+00
144,108,0.000000e+00
144,109,0.000000e+00
144,110,0.000000e+00
144,111,0.000000e+00
144,112,0.000000e+00
144,113,0.000000e+00
144,114,0.000000e+00
144,115,0.000000e+00
144,116,0.000000e+00
144,117,0.000000e+00
144,118,0.000000e+00
144,119,0.000000e+00
144,120,0.000000e+00
144,121,0.000000e+00
144,122,0.000000e+00
144,123,0.000000e+00
144,124,0.000000e+00
144,125,0.000000e+00
144,126,0.000000e+00
144,127,0.000000e+00
144,128,0.000000e+00
144,129,0.000000e+00
144,130,0.000000e+00
144,131,0.000000e+00
144,132,0.000000e+00
144,133,0.000000e+00
144,134,0.000000e+00
144,135,0.000000e+00
144,136,0.000000e+00
144,137,0.000000e+00
144,138,0.000000e+00
144,139,0.000000e+00
144,140,0.000000e+00
144,141,0.000000e+00
144,142,0.000000e+00
144,143,0.000000e+00
144,144,0.000000e+00
144,145,0.000000e+00
144,146,0.000000e+00
144,147,0.000000e+00
144,148,0.000000e+00
144,149,0.000000e+00
144,150,0.000000e+00
144,151,0.000000e+00
144,152,0.000000e+00
144,153,0.000000e+00
144,154,0.000000e+00
144,155,0.000000e+00
144,156,0.000000e+00
144,157,0.000000e+00
144,158,0.000000e+00
144,159,0.000000e+00
144,160,0.000000e+00
144,161,0.000000e+00
144,162,0.000000e+00
144,163,0.000000e+00
144,164,0.000000e+00
144,165,0.000000e+00
144,166,0.000000e+00
144,167,0.000000e+00
144,168,0.000000e+00
144,169,0.000000e+00
144,170,0.000000e+00
144,171,0.000000e+00
144,172,0.000000e+00
144,173,0.000000e+00
144,174,0.000000e+00
144,175,0.000000e+00
144,176,0.000000e+00
144,177,0.000000e+00
144,178,0.000000e+00
144,179,0.000000e+00
144,180,0.000000e+00
144,181,0.000000e+00
144,182,0.000000e+00
144,183,0.000000e+00
144,184,0.000000e+00
144,185,0.000000e+00
144,186,0.000000e+00
144,187,0.000000e+00
144,188,0.000000e+00
144,189,0.000000e+00
144,190,0.000000e+00
144,191,0.000000e+00
144,192,0.000000e+00
144,193,0.000000e+00
144,194,0.000000e+00
144,195,0.000000e+00
144,196,0.000000e+00
144,197,0.000000e+00
144,198,0.000000e+00
144,199,0.000000e+00
144,200,0.000000e+00
144,201,0.000000e+00
145,0,0.000000e+00
145,1,0.000000e+00
145,2,0.000000e+00
145,3,0.000000e+00
145,4,0.000000e+00
145,5,0.000000e+00
145,6,0.000000e+00
145,7,0.000000e+00
145,8,0.000000e+00
145,9,0.000000e+00
145,10,0.000000e+00
145,11,0.000000e+00
145,12,0.000000e+00
145,13,0.000000e+00
145,14,0.000000e+00
145,15,0.000000e+00
145,16,0.000000e+00
145,17,0.000000e+00
145,18,0.000000e+00
145,19,0.000000e+00
145,20,0.000000e+00
145,21,0.000000e+00
145,22,0.000000e+00
145,23,0.000000e+00
145,24,0.000000e+00
145,25,0.000000e+00
145,26,0.000000e+00
145,27,0.000000e+00
145,28,0.000000e+00
145,29,0.000000e+00
145,30,0.000000e+00
145,31,0.000000e+00
145,32,0.000000e+00
145,33,0.000000e+00
145,34,0.000000e+00
145,35,0.000000e+00
145,36,0.000000e+00
145,37,0.000000e+00
145,38,0.000000e+00
145,39,0.000000e+00
145,40,0.000000e+00
145,41,0.000000e+00
145,42,0.000000e+00
145,43,0.000000e+00
145,44,0.000000e+00
145,45,0.000000e+00
145,46,0.000000e+00
145,47,0.000000e+00
145,48,0.000000e+00
145,49,0.000000e+00
145,50,0.000000e+00
145,51,0.000000e+00
145,52,0.000000e+00
145,53,0.000000e+00
145,54,0.000000e+00
145,55,0.000000e+00
145,56,0.000000e+00
145,57,0.000000e+00
145,58,0.000000e+00
145,59,0.000000e+00
145,60,0.000000e+00
145,61,0.000000e+00
145,62,0.000000e+00
145,63,0.000000e+00
145,64,0.000000e+00
145,65,0.000000e+00
145,66,0.000000e+00
145,67,0.000000e+00
145,68,0.000000e+00
145,69,0.000000e+00
145,70,0.000000e+00
145,71,0.000000e+00
145,72,0.000000e+00
145,73,0.000000e+00
145,74,0.000000e+00
145,75,0.000000e+00
145,76,0.000000e+00
145,77,0.000000e+00
145,78,0.000000e+00
145,79,0.000000e+00
145,80,0.000000e+00
145,81,0.000000e+00
145,82,0.000000e+00
145,83,0.000000e+00
145,84,0.000000e+00
145,85,0.000000e+00
145,86,0.000000e+00
145,87,0.000000e+00
145,88,0.000000e+00
145,89,0.000000e+00
145,90,0.000000e+00
145,91,0.000000e+00
145,92,0.000000e+00
145,93,0.000000e+00
145,94,0.000000e+00
145,95,0.000000e+00
145,96,0.000000e+00
145,97,0.000000e+00
145,98,0.000000e+00
145,99,0.000000e+00
145,100,0.000000e+00
145,101,0.000000e+00
145,102,0.000000e+00
145,103,0.000000e+00
145,104,0.000000e+00
145,105,0.000000e+00
145,106,0.000000e+00
145,107,0.000000e+00
145,108,0.000000e+00
145,109,0.000000e+00
145,110,0.000000e+00
145,111,0.000000e+00
145,112,0.000000e+00
145,113,0.000000e+00
145,114,0.000000e+00
145,115,0.000000e+00
145,116,0.000000e+00
145,117,0.000000e+00
145,118,0.000000e+00
145,119,0.000000e+00
145,120,0.000000e+00
145,121,0.000000e+00
145,122,0.000000e+00
145,123,0.000000e+00
145,124,0.000000e+00
145,125,0.000000e+00
145,126,0.000000e+00
145,127,0.000000e+00
145,128,0.000000e+00
145,129,0.000000e+00
145,130,0.000000e+00
145,131,0.000000e+00
145,132,0.000000e+00
145,133,0.000000e+00
145,134,0.000000e+00
145,135,0.000000e+00
145,136,0.000000e+00
145,137,0.000000e+00
145,138,0.000000e+00
145,139,0.000000e+00
145,140,0.000000e+00
145,141,0.000000e+00
145,142,0.000000e+00
145,143,0.000000e+00
145,144,0.000000e+00
145,145,0.000000e+00
145,146,0.000000e+00
145,147,0.000000e+00
145,148,0.000000e+00
145,149,0.000000e+00
145,150,0.000000e+00
145,151,0.000000e+00
145,152,0.000000e+00
145,153,0.000000e+00
145,154,0.000000e+00
145,155,0.000000e+00
145,156,0.000000e+00
145,157,0.000000e+00
145,158,0.000000e+00
145,159,0.000000e+00
145,160,0.000000e+00
145,161,0.000000e+00
145,162,0.000000e+00
145,163,0.000000e+00
145,164,0.000000e+00
145,165,0.000000e+00
145,166,0.000000e+00
145,167,0.000000e+00
145,168,0.000000e+00
145,169,0.000000e+00
145,170,0.000000e+00
145,171,0.000000e+00
145,172,0.000000e+00
145,173,0.000000e+00
145,174,0.000000e+00
145,175,0.000000e+00
145,176,0.000000e+00
145,177,0.000000e+00
145,178,0.000000e+00
145,179,0.000000e+00
145,180,0.000000e+00
145,181,0.000000e+00
145,182,0.000000e+00
145,183,0.000000e+00
145,184,0.000000e+00
145,185,0.000000e+00
145,186,0.000000e+00
145,187,0.000000e+00
145,188,0.000000e+00
145,189,0.000000e+00
145,190,0.000000e+00
145,191,0.000000e+00
145,192,0.000000e+00
145,193,0.000000e+00
145,194,0.000000e+00
145,195,0.000000e+00
145,196,0.000000e+00
145,197,0.000000e+00
145,198,0.000000e+00
145,199,0.000000e+00
145,200,0.000000e+00
145,201,0.000000e+00
146,0,0.000000e+00
146,1,-2.583893e-17
146,2,-6.408967e-17
146,3,-1.775173e-17
146,4,-8.209926e-17
146,5,-1.007088e-16
146,6,-1.056922e-16
146,7,-1.423979e-16
146,8,-1.579059e-16
146,9,-9.763233e-17
146,10,-6.661356e-17
146,11,-7.695180e-17
146,12,-7.203938e-17
146,13,-6.123553e-17
146,14,-3.985199e-17
146,15,-2.853961e-17
146,16,4.293715e-19
146,17,5.010066e-17
146,18,1.135746e-16
146,19,1.933968e-16
146,20,2.006069e-16
146,21,1.891449e-16
146,22,1.966061e-16
146,23,1.620195e-16
146,24,1.618570e-16
146,25,1.264463e-16
146,26,9.566953e-17
146,27,6.961503e-17
146,28,5.998301e-17
146,29,4.842640e-17
146,30,4.281106e-17
146,31,3.725699e-17
146,32,3.777220e-17
146,33,2.812629e-17
146,34,2.346769e-17
146,35,3.074393e-17
146,36,3.279717e-17
146,37,1.739801e-17
146,38,1.826868e-17
146,39,1.796094e-17
146,40,2.137675e-17
146,41,1.451546e-17
146,42,1.673863e-17
146,43,1.445561e-17
146,44,1.352521e-17
146,45,1.183436e-17
146,46,1.642202e-17
146,47,1.266800e-17
146,48,1.927348e-17
146,49,1.633757e-17
146,50,1.464974e-17
146,51,1.718364e-17
146,52,1.155554e-17
146,53,1.362887e-17
146,54,1.393004e-17
146,55,1.050384e-17
146,56,1.231745e-17
146,57,9.261895e-18
146,58,9.877295e-18
146,59,1.064484e-17
146,60,1.191510e-17
146,61,1.037727e-17
146,62,6.504104e-18
146,63,9.259753e-18
146,64,8.454966e-18
146,65,9.594779e-18
146,66,7.558903e-18
146,67,7.021870e-18
146,68,5.117205e-18
146,69,3.855953e-18
146,70,6.593911e-18
146,71,6.245042e-18
146,72,7.100276e-18
146,73,6.166524e-18
146,74,4.817450e-18
146,75,6.588045e-18
146,76,5.359502e-18
146,77,6.969529e-18
146,78,4.538271e-18
146,79,3.342716e-18
146,80,3.066307e-18
146,81,3.762113e-18
146,82,1.881753e-18
146,83,2.104296e-18
146,84,2.983943e-18
146,85,1.576069e-18
146,86,6.360777e-19
146,87,1.986175e-18
146,88,1.723133e-18
146,89,8.356789e-19
146,90,-6.933026e-20
146,91,3.364587e-19
146,92,2.485110e-19
146,93,-1.595717e-19
146,94,6.048962e-19
146,95,1.589390e-18
146,96,1.421615e-18
146,97,2.742651e-19
146,98,1.771283e-18
146,99,5.809819e-19
146,100,3.294238e-19
146,101,4.086298e-19
146,102,2.890354e-19
146,103,4.621910e-19
146,104,1.002226e-19
146,105,-2.153394e-20
146,106,6.880174e-19
146,107,-2.411555e-20
146,108,1.301701e-19
146,109,-9.557985e-20
146,110,1.965706e-19
146,111,7.902617e-21
146,112,-6.965992e-21
146,113,-1.648152e-19
146,114,2.225024e-19
146,115,3.614757e-19
146,116,-1.155381e-19
146,117,6.705292e-19
146,118,9.324868e-20
146,119,5.526488e-19
146,120,1.367018e-19
146,121,1.547213e-20
146,122,8.056559e-20
146,123,7.978166e-20
146,124,1.121395e-19
146,125,0.000000e+00
146,126,5.871452e-19
146,127,7.289083e-20
146,128,8.959140e-20
146,129,5.723329e-19
146,130,3.795540e-20
146,131,0.000000e+00
146,132,3.634533e-20
146,133,-1.235605e-20
146,134,0.000000e+00
146,135,3.010370e-20
146,136,4.496823e-19
146,137,0.000000e+00
146,138,0.000000e+00
146,139,2.937441e-20
146,140,0.000000e+00
146,141,4.345426e-19
146,142,5.819243e-20
146,143,0.000000e+00
146,144,0.000000e+00
146,145,0.000000e+00
146,146,4.203971e-19
146,147,0.000000e+00
146,148,0.000000e+00
146,149,0.000000e+00
146,150,0.000000e+00
146,151,4.895771e-20
146,152,0.000000e+00
146,153,0.000000e+00
146,154,4.794931e-20
146,155,4.770500e-20
146,156,4.957776e-19
146,157,0.000000e+00
146,158,0.000000e+00
146,159,0.000000e+00
146,160,0.000000e+00
146,161,0.000000e+00
146,162,0.000000e+00
146,163,0.000000e+00
146,164,0.000000e+00
146,165,0.000000e+00
146,166,0.000000e+00
146,167,0.000000e+00
146,168,0.000000e+00
146,169,0.000000e+00
146,170,0.000000e+00
146,171,0.000000e+00
146,172,0.000000e+00
146,173,0.000000e+00
146,174,0.000000e+00
146,175,0.000000e+00
146,176,0.000000e+00
146,177,0.000000e+00
146,178,0.000000e+00
146,179,0.000000e+00
146,180,0.000000e+00
146,181,0.000000e+00
146,182,0.000000e+00
146,183,0.000000e+00
146,184,0.000000e+00
146,185,0.000000e+00
146,186,0.000000e+00
146,187,0.000000e+00
146,188,0.000000e+00
146,189,0.000000e+00
146,190,0.000000e+00
146,191,0.000000e+00
146,192,0.000000e+00
146,193,0.000000e+00
146,194,0.000000e+00
146,195,0.000000e+00
146,196,0.000000e+00
146,197,0.000000e+00
146,198,0.000000e+00
146,199,0.000000e+00
146,200,0.000000e+00
146,201,0.000000e+00
147,0,0.000000e+00
147,1,0.000000e+00
147,2,0.000000e+00
147,3,0.000000e+00
147,4,0.000000e+00
147,5,0.000000e+00
147,6,0.000000e+00
147,7,0.000000e+00
147,8,0.000000e+00
147,9,0.000000e+00
147,10,0.000000e+00
147,11,0.000000e+00
147,12,0.000000e+00
147,13,0.000000e+00
147,14,0.000000e+00
147,15,0.000000e+00
147,16,0.000000e+00
147,17,0.000000e+00
147,18,0.000000e+00
147,19,0.000000e+00
147,20,0.000000e+00
147,21,0.000000e+00
147,22,0.000000e+00
147,23,0.000000e+00
147,24,0.000000e+00
147,25,0.000000e+00
147,26,0.000000e+00
147,27,0.000000e+00
147,28,0.000000e+00
147,29,0.000000e+00
147,30,0.000000e+00
147,31,0.000000e+00
147,32,0.000000e+00
147,33,0.000000e+00
147,34,0.000000e+00
147,35,0.000000e+00
147,36,0.000000e+00
147,37,0.000000e+00
147,38,0.000000e+00
147,39,0.000000e+00
147,40,0.000000e+00
147,41,0.000000e+00
147,42,0.000000e+00
147,43,0.000000e+00
147,44,0.000000e+00
147,45,0.000000e+00
147,46,0.000000e+00
147,47,0.000000e+00
147,48,0.000000e+00
147,49,0.000000e+00
147,50,0.000000e+00
147,51,0.000000e+00
147,52,0.000000e+00
147,53,0.000000e+00
147,54,0.000000e+00
147,55,0.000000e+00
147,56,0.000000e+00
147,57,0.000000e+00
147,58,0.000000e+00
147,59,0.000000e+00
147,60,0.000000e+00
147,61,0.000000e+00
147,62,0.000000e+00
147,63,0.000000e+00
147,64,0.000000e+00
147,65,0.000000e+00
147,66,0.000000e+00
147,67,0.000000e+00
147,68,0.000000e+00
147,69,0.000000e+00
147,70,0.000000e+00
147,71,0.000000e+00
147,72,0.000000e+00
147,73,0.000000e+00
147,74,0.000000e+00
147,75,0.000000e+00
147,76,0.000000e+00
147,77,0.000000e+00
147,78,0.000000e+00
147,79,0.000000e+00
147,80,0.000000e+00
147,81,0.000000e+00
147,82,0.000000e+00
147,83,0.000000e+00
147,84,0.000000e+00
147,85,0.000000e+00
147,86,0.000000e+00
147,87,0.000000e+00
147,88,0.000000e+00
147,89,0.000000e+00
147,90,0.000000e+00
147,91,0.000000e+00
147,92,0.000000e+00
147,93,0.000000e+00
147,94,0.000000e+00
147,95,0.000000e+00
147,96,0.000000e+00
147,97,0.000000e+00
147,98,0.000000e+00
147,99,0.000000e+00
147,100,0.000000e+00
147,101,0.000000e+00
147,102,0.000000e+00
147,103,0.000000e+00
147,104,0.000000e+00
147,105,0.000000e+00
147,106,0.000000e+00
147,107,0.000000e+00
147,108,0.000000e+00
147,109,0.000000e+00
147,110,0.000000e+00
147,111,0.000000e+00
147,112,0.000000e+00
147,113,0.000000e+00
147,114,0.000000e+00
147,115,0.000000e+00
147,116,0.000000e+00
147,117,0.000000e+00
147,118,0.000000e+00
147,119,0.000000e+00
147,120,0.000000e+00
147,121,0.000000e+00
147,122,0.000000e+00
147,123,0.000000e+00
147,124,0.000000e+00
147,125,0.000000e+00
147,126,0.000000e+00
147,127,0.000000e+00
147,128,0.000000e+00
147,129,0.000000e+00
147,130,0.000000e+00
147,131,0.000000e+00
147,132,0.000000e+00
147,133,0.000000e+00
147,134,0.000000e+00
147,135,0.000000e+00
147,136,0.000000e+00
147,137,0.000000e+00
147,138,0.000000e+00
147,139,0.000000e+00
147,140,0.000000e+00
147,141,0.000000e+00
147,142,0.000000e+00
147,143,0.000000e+00
147,144,0.000000e+00
147,145,0.000000e+00
147,146,0.000000e+00
147,147,0.000000e+00
147,148,0.000000e+00
147,149,0.000000e+00
147,150,0.000000e+00
147,151,0.000000e+00
147,152,0.000000e+00
147,153,0.000000e+00
147,154,0.000000e+00
147,155,0.000000e+00
147,156,0.000000e+00
147,157,0.000000e+00
147,158,0.000000e+00
147,159,0.000000e+00
147,160,0.000000e+00
147,161,0.000000e+00
147,162,0.000000e+00
147,163,0.000000e+00
147,164,0.000000e+00
147,165,0.000000e+00
147,166,0.000000e+00
147,167,0.000000e+00
147,168,0.000000e+00
147,169,0.000000e+00
147,170,0.000000e+00
147,171,0.000000e+00
147,172,0.000000e+00
147,173,0.000000e+00
147,174,0.000000e+00
147,175,0.000000e+00
147,176,0.000000e+00
147,177,0.000000e+00
147,178,0.000000e+00
147,179,0.000000e+00
147,180,0.000000e+00
147,181,0.000000e+00
147,182,0.000000e+00
147,183,0.000000e+00
147,184,0.000000e+00
147,185,0.000000e+00
147,186,0.000000e+00
147,187,0.000000e+00
147,188,0.000000e+00
147,189,0.000000e+00
147,190,0.000000e+00
147,191,0.000000e+00
147,192,0.000000e+00
147,193,0.000000e+00
147,194,0.000000e+00
147,195,0.000000e+00
147,196,0.000000e+00
147,197,0.000000e+00
147,198,0.000000e+00
147,199,0.000000e+00
147,200,0.000000e+00
147,201,0.000000e+00
148,0,0.000000e+00
148,1,0.000000e+00
148,2,0.000000e+00
148,3,0.000000e+00
148,4,0.000000e+00
148,5,0.000000e+00
148,6,0.000000e+00
148,7,0.000000e+00
148,8,0.000000e+00
148,9,0.000000e+00
148,10,0.000000e+00
148,11,0.000000e+00
148,12,0.000000e+00
148,13,0.000000e+00
148,14,0.000000e+00
148,15,0.000000e+00
148,16,0.000000e+00
148,17,0.000000e+00
148,18,0.000000e+00
148,19,0.000000e+00
148,20,0.000000e+00
148,21,0.000000e+00
148,22,0.000000e+00
148,23,0.000000e+00
148,24,0.000000e+00
148,25,0.000000e+00
148,26,0.000000e+00
148,27,0.000000e+00
148,28,0.000000e+00
148,29,0.000000e+00
148,30,0.000000e+00
148,31,0.000000e+00
148,32,0.000000e+00
148,33,0.000000e+00
148,34,0.000000e+00
148,35,0.000000e+00
148,36,0.000000e+00
148,37,0.000000e+00
148,38,0.000000e+00
148,39,0.000000e+00
148,40,0.000000e+00
148,41,0.000000e+00
148,42,0.000000e+00
148,43,0.000000e+00
148,44,0.000000e+00
148,45,0.000000e+00
148,46,0.000000e+00
148,47,0.000000e+00
148,48,0.000000e+00
148,49,0.000000e+00
148,50,0.000000e+00
148,51,0.000000e+00
148,52,0.000000e+00
148,53,0.000000e+00
148,54,0.000000e+00
148,55,0.000000e+00
148,56,0.000000e+00
148,57,0.000000e+00
148,58,0.000000e+00
148,59,0.000000e+00
148,60,0.000000e+00
148,61,0.000000e+00
148,62,0.000000e+00
148,63,0.000000e+00
148,64,0.000000e+00
148,65,0.000000e+00
148,66,0.000000e+00
148,67,0.000000e+00
148,68,0.000000e+00
148,69,0.000000e+00
148,70,0.000000e+00
148,71,0.000000e+00
148,72,0.000000e+00
148,73,0.000000e+00
148,74,0.000000e+00
148,75,0.000000e+00
148,76,0.000000e+00
148,77,0.000000e+00
148,78,0.000000e+00
148,79,0.000000e+00
148,80,0.000000e+00
148,81,0.000000e+00
148,82,0.000000e+00
148,83,0.000000e+00
148,84,0.000000e+00
148,85,0.000000e+00
148,86,0.000000e+00
148,87,0.000000e+00
148,88,0.000000e+00
148,89,0.000000e+00
148,90,0.000000e+00
148,91,0.000000e+00
148,92,0.000000e+00
148,93,0.000000e+00
148,94,0.000000e+00
148,95,0.000000e+00
148,96,0.000000e+00
148,97,0.000000e+00
148,98,0.000000e+00
148,99,0.000000e+00
148,100,0.000000e+00
148,101,0.000000e+00
148,102,0.000000e+00
148,103,0.000000e+00
148,104,0.000000e+00
148,105,0.000000e+00
148,106,0.000000e+00
148,107,0.000000e+00
148,108,0.000000e+00
148,109,0.000000e+00
148,110,0.000000e+00
148,111,0.000000e+00
148,112,0.000000e+00
148,113,0.000000e+00
148,114,0.000000e+00
148,115,0.000000e+00
148,116,0.000000e+00
148,117,0.000000e+00
148,118,0.000000e+00
148,119,0.000000e+00
148,120,0.000000e+00
148,121,0.000000e+00
148,122,0.000000e+00
148,123,0.000000e+00
148,124,0.000000e+00
148,125,0.000000e+00
148,126,0.000000e+00
148,127,0.000000e+00
148,128,0.000000e+00
148,129,0.000000e+00
148,130,0.000000e+00
148,131,0.000000e+00
148,132,0.000000e+00
148,133,0.000000e+00
148,134,0.000000e+00
148,135,0.000000e+00
148,136,0.000000e+00
148,137,0.000000e+00
148,138,0.000000e+00
148,139,0.000000e+00
148,140,0.000000e+00
148,141,0.000000e+00
148,142,0.000000e+00
148,143,0.000000e+00
148,144,0.000000e+00
148,145,0.000000e+00
148,146,0.000000e+00
148,147,0.000000e+00
148,148,0.000000e+00
148,149,0.000000e+00
148,150,0.000000e+00
148,151,0.000000e+00
148,152,0.000000e+00
148,153,0.000000e+00
148,154,0.000000e+00
148,155,0.000000e+00
148,156,0.000000e+00
148,157,0.000000e+00
148,158,0.000000e+00
148,159,0.000000e+00
148,160,0.000000e+00
148,161,0.000000e+00
148,162,0.000000e+00
148,163,0.000000e+00
148,164,0.000000e+00
148,165,0.000000e+00
148,166,0.000000e+00
148,167,0.000000e+00
148,168,0.000000e+00
148,169,0.000000e+00
148,170,0.000000e+00
148,171,0.000000e+00
148,172,0.000000e+00
148,173,0.000000e+00
148,174,0.000000e+00
148,175,0.000000e+00
148,176,0.000000e+00
148,177,0.000000e+00
148,178,0.000000e+00
148,179,0.000000e+00
148,180,0.000000e+00
148,181,0.000000e+00
148,182,0.000000e+00
148,183,0.000000e+00
148,184,0.000000e+00
148,185,0.000000e+00
148,186,0.000000e+00
148,187,0.000000e+00
148,188,0.000000e+00
148,189,0.000000e+00
148,190,0.000000e+00
148,191,0.000000e+00
148,192,0.000000e+00
148,193,0.000000e+00
148,194,0.000000e+00
148,195,0.000000e+00
148,196,0.000000e+00
148,197,0.000000e+00
148,198,0.000000e+00
148,199,0.000000e+00
148,200,0.000000e+00
148,201,0.000000e+00
149,0,0.000000e+00
149,1,0.000000e+00
149,2,0.000000e+00
149,3,0.000000e+00
149,4,0.000000e+00
149,5,0.000000e+00
149,6,0.000000e+00
149,7,0.000000e+00
149,8,0.000000e+00
149,9,0.000000e+00
149,10,0.000000e+00
149,11,0.000000e+00
149,12,0.000000e+00
149,13,0.000000e+00
149,14,0.000000e+00
149,15,0.000000e+00
149,16,0.000000e+00
149,17,0.000000e+00
149,18,0.000000e+00
149,19,0.000000e+00
149,20,0.000000e+00
149,21,0.000000e+00
149,22,0.000000e+00
149,23,0.000000e+00
149,24,0.000000e+00
149,25,0.000000e+00
149,26,0.000000e+00
149,27,0.000000e+00
149,28,0.000000e+00
149,29,0.000000e+00
149,30,0.000000e+00
149,31,0.000000e+00
149,32,0.000000e+00
149,33,0.000000e+00
149,34,0.000000e+00
149,35,0.000000e+00
149,36,0.000000e+00
149,37,0.000000e+00
149,38,0.000000e+00
149,39,0.000000e+00
149,40,0.000000e+00
149,41,0.000000e+00
149,42,0.000000e+00
149,43,0.000000e+00
149,44,0.000000e+00
149,45,0.000000e+00
149,46,0.000000e+00
149,47,0.000000e+00
149,48,0.000000e+00
149,49,0.000000e+00
149,50,0.000000e+00
149,51,0.000000e+00
149,52,0.000000e+00
149,53,0.000000e+00
149,54,0.000000e+00
149,55,0.000000e+00
149,56,0.000000e+00
149,57,0.000000e+00
149,58,0.000000e+00
149,59,0.000000e+00
149,60,0.000000e+00
149,61,0.000000e+00
149,62,0.000000e+00
149,63,0.000000e+00
149,64,0.000000e+00
149,65,0.000000e+00
149,66,0.000000e+00
149,67,0.000000e+00
149,68,0.000000e+00
149,69,0.000000e+00
149,70,0.000000e+00
149,71,0.000000e+00
149,72,0.000000e+00
149,73,0.000000e+00
149,74,0.000000e+00
149,75,0.000000e+00
149,76,0.000000e+00
149,77,0.000000e+00
149,78,0.000000e+00
149,79,0.000000e+00
149,80,0.000000e+00
149,81,0.000000e+00
149,82,0.000000e+00
149,83,0.000000e+00
149,84,0.000000e+00
149,85,0.000000e+00
149,86,0.000000e+00
149,87,0.000000e+00
149,88,0.000000e+00
149,89,0.000000e+00
149,90,0.000000e+00
149,91,0.000000e+00
149,92,0.000000e+00
149,93,0.000000e+00
149,94,0.000000e+00
149,95,0.000000e+00
149,96,0.000000e+00
149,97,0.000000e+00
149,98,0.000000e+00
149,99,0.000000e+00
149,100,0.000000e+00
149,101,0.000000e+00
149,102,0.000000e+00
149,103,0.000000e+00
149,104,0.000000e+00
149,105,0.000000e+00
149,106,0.000000e+00
149,107,0.000000e+00
149,108,0.000000e+00
149,109,0.000000e+00
149,110,0.000000e+00
149,111,0.000000e+00
149,112,0.000000e+00
149,113,0.000000e+00
149,114,0.000000e+00
149,115,0.000000e+00
149,116,0.000000e+00
149,117,0.000000e+00
149,118,0.000000e+00
149,119,0.000000e+00
149,120,0.000000e+00
149,121,0.000000e+00
149,122,0.000000e+00
149,123,0.000000e+00
149,124,0.000000e+00
149,125,0.000000e+00
149,126,0.000000e+00
149,127,0.000000e+00
149,128,0.000000e+00
149,129,0.000000e+00
149,130,0.000000e+00
149,131,0.000000e+00
149,132,0.000000e+00
149,133,0.000000e+00
149,134,0.000000e+00
149,135,0.000000e+00
149,136,0.000000e+00
149,137,0.000000e+00
149,138,0.000000e+00
149,139,0.000000e+00
149,140,0.000000e+00
149,141,0.000000e+00
149,142,0.000000e+00
149,143,0.000000e+00
149,144,0.000000e+00
149,145,0.000000e+00
149,146,0.000000e+00
149,147,0.000000e+00
149,148,0.000000e+00
149,149,0.000000e+00
149,150,0.000000e+00
149,151,0.000000e+00
149,152,0.000000e+00
149,153,0.000000e+00
149,154,0.000000e+00
149,155,0.000000e+00
149,156,0.000000e+00
149,157,0.000000e+00
149,158,0.000000e+00
149,159,0.000000e+00
149,160,0.000000e+00
149,161,0.000000e+00
149,162,0.000000e+00
149,163,0.000000e+00
149,164,0.000000e+00
149,165,0.000000e+00
149,166,0.000000e+00
149,167,0.000000e+00
149,168,0.000000e+00
149,169,0.000000e+00
149,170,0.000000e+00
149,171,0.000000e+00
149,172,0.000000e+00
149,173,0.000000e+00
149,174,0.000000e+00
149,175,0.000000e+00
149,176,0.000000e+00
149,177,0.000000e+00
149,178,0.000000e+00
149,179,0.000000e+00
149,180,0.000000e+00
149,181,0.000000e+00
149,182,0.000000e+00
149,183,0.000000e+00
149,184,0.000000e+00
149,185,0.000000e+00
149,186,0.000000e+00
149,187,0.000000e+00
149,188,0.000000e+00
149,189,0.000000e+00
149,190,0.000000e+00
149,191,0.000000e+00
149,192,0.000000e+00
149,193,0.000000e+00
149,194,0.000000e+00
149,195,0.000000e+00
149,196,0.000000e+00
149,197,0.000000e+00
149,198,0.000000e+00
149,199,0.000000e+00
149,200,0.000000e+00
149,201,0.000000e+00
150,0,0.000000e+00
150,1,0.000000e+00
150,2,0.000000e+00
150,3,0.000000e+00
150,4,0.000000e+00
150,5,0.000000e+00
150,6,0.000000e+00
150,7,0.000000e+00
150,8,0.000000e+00
150,9,0.000000e+00
150,10,0.000000e+00
150,11,0.000000e+00
150,12,0.000000e+00
150,13,0.000000e+00
150,14,0.000000e+00
150,15,0.000000e+00
150,16,0.000000e+00
150,17,0.000000e+00
150,18,0.000000e+00
150,19,0.000000e+00
150,20,0.000000e+00
150,21,0.000000e+00
150,22,0.000000e+00
150,23,0.000000e+00
150,24,0.000000e+00
150,25,0.000000e+00
150,26,0.000000e+00
150,27,0.000000e+00
150,28,0.000000e+00
150,29,0.000000e+00
150,30,0.000000e+00
150,31,0.000000e+00
150,32,0.000000e+00
150,33,0.000000e+00
150,34,0.000000e+00
150,35,0.000000e+00
150,36,0.000000e+00
150,37,0.000000e+00
150,38,0.000000e+00
150,39,0.000000e+00
150,40,0.000000e+00
150,41,0.000000e+00
150,42,0.000000e+00
150,43,0.000000e+00
150,44,0.000000e+00
150,45,0.000000e+00
150,46,0.000000e+00
150,47,0.000000e+00
150,48,0.000000e+00
150,49,0.000000e+00
150,50,0.000000e+00
150,51,0.000000e+00
150,52,0.000000e+00
150,53,0.000000e+00
150,54,0.000000e+00
150,55,0.000000e+00
150,56,0.000000e+00
150,57,0.000000e+00
150,58,0.000000e+00
150,59,0.000000e+00
150,60,0.000000e+00
150,61,0.000000e+00
150,62,0.000000e+00
150,63,0.000000e+00
150,64,0.000000e+00
150,65,0.000000e+00
150,66,0.000000e+00
150,67,0.000000e+00
150,68,0.000000e+00
150,69,0.000000e+00
150,70,0.000000e+00
150,71,0.000000e+00
150,72,0.000000e+00
150,73,0.000000e+00
150,74,0.000000e+00
150,75,0.000000e+00
150,76,0.000000e+00
150,77,0.000000e+00
150,78,0.000000e+00
150,79,0.000000e+00
150,80,0.000000e+00
150,81,0.000000e+00
150,82,0.000000e+00
150,83,0.000000e+00
150,84,0.000000e+00
150,85,0.000000e+00
150,86,0.000000e+00
150,87,0.000000e+00
150,88,0.000000e+00
150,89,0.000000e+00
150,90,0.000000e+00
150,91,0.000000e+00
150,92,0.000000e+00
150,93,0.000000e+00
150,94,0.000000e+00
150,95,0.000000e+00
150,96,0.000000e+00
150,97,0.000000e+00
150,98,0.000000e+00
150,99,0.000000e+00
150,100,0.000000e+00
150,101,0.000000e+00
150,102,0.000000e+00
150,103,0.000000e+00
150,104,0.000000e+00
150,105,0.000000e+00
150,106,0.000000e+00
150,107,0.000000e+00
150,108,0.000000e+00
150,109,0.000000e+00
150,110,0.000000e+00
150,111,0.000000e+00
150,112,0.000000e+00
150,113,0.000000e+00
150,114,0.000000e+00
150,115,0.000000e+00
150,116,0.000000e+00
150,117,0.000000e+00
150,118,0.000000e+00
150,119,0.000000e+00
150,120,0.000000e+00
150,121,0.000000e+00
150,122,0.000000e+00
150,123,0.000000e+00
150,124,0.000000e+00
150,125,0.000000e+00
150,126,0.000000e+00
150,127,0.000000e+00
150,128,0.000000e+00
150,129,0.000000e+00
150,130,0.000000e+00
150,131,0.000000e+00
150,132,0.000000e+00
150,133,0.000000e+00
150,134,0.000000e+00
150,135,0.000000e+00
150,136,0.000000e+00
150,137,0.000000e+00
150,138,0.000000e+00
150,139,0.000000e+00
150,140,0.000000e+00
150,141,0.000000e+00
150,142,0.000000e+00
150,143,0.000000e+00
150,144,0.000000e+00
150,145,0.000000e+00
150,146,0.000000e+00
150,147,0.000000e+00
150,148,0.000000e+00
150,149,0.000000e+00
150,150,0.000000e+00
150,151,0.000000e+00
150,152,0.000000e+00
150,153,0.000000e+00
150,154,0.000000e+00
150,155,0.000000e+00
150,156,0.000000e+00
150,157,0.000000e+00
150,158,0.000000e+00
150,159,0.000000e+00
150,160,0.000000e+00
150,161,0.000000e+00
150,162,0.000000e+00
150,163,0.000000e+00
150,164,0.000000e+00
150,165,0.000000e+00
150,166,0.000000e+00
150,167,0.000000e+00
150,168,0.000000e+00
150,169,0.000000e+00
150,170,0.000000e+00
150,171,0.000000e+00
150,172,0.000000e+00
150,173,0.000000e+00
150,174,0.000000e+00
150,175,0.000000e+00
150,176,0.000000e+00
150,177,0.000000e+00
150,178,0.000000e+00
150,179,0.000000e+00
150,180,0.000000e+00
150,181,0.000000e+00
150,182,0.000000e+00
150,183,0.000000e+00
150,184,0.000000e+00
150,185,0.000000e+00
150,186,0.000000e+00
150,187,0.000000e+00
150,188,0.000000e+00
150,189,0.000000e+00
150,190,0.000000e+00
150,191,0.000000e+00
150,192,0.000000e+00
150,193,0.000000e+00
150,194,0.000000e+00
150,195,0.000000e+00
150,196,0.000000e+00
150,197,0.000000e+00
150,198,0.000000e+00
150,199,0.000000e+00
150,200,0.000000e+00
150,201,0.000000e+00
151,0,0.000000e+00
151,1,2.080831e-17
151,2,1.593801e-17
151,3,1.068903e-16
151,4,-2.306881e-17
151,5,-4.740467e-17
151,6,-5.189022e-17
151,7,-1.908513e-16
151,8,-2.047894e-16
151,9,-1.180975e-16
151,10,-1.056544e-17
151,11,-8.328958e-17
151,12,-1.052272e-16
151,13,-2.598622e-17
151,14,-3.653881e-17
151,15,-1.926248e-17
151,16,-8.347622e-18
151,17,5.320530e-17
151,18,9.645007e-17
151,19,1.635658e-16
151,20,1.717239e-16
151,21,1.639118e-16
151,22,2.093854e-16
151,23,1.819392e-16
151,24,2.131427e-16
151,25,1.997141e-16
151,26,1.576156e-16
151,27,1.131582e-16
151,28,9.016793e-17
151,29,8.112614e-17
151,30,7.230221e-17
151,31,5.945603e-17
151,32,6.370954e-17
151,33,4.443371e-17
151,34,2.624041e-17
151,35,4.189512e-17
151,36,4.659068e-17
151,37,2.717930e-17
151,38,2.485290e-17
151,39,2.738174e-17
151,40,3.962227e-17
151,41,2.882763e-17
151,42,2.361990e-17
151,43,2.038238e-17
151,44,1.844196e-17
151,45,2.071963e-17
151,46,2.274839e-17
151,47,2.114323e-17
151,48,2.135804e-17
151,49,1.803390e-17
151,50,2.247178e-17
151,51,1.767080e-17
151,52,1.314906e-17
151,53,1.376121e-17
151,54,1.757570e-17
151,55,1.334248e-17
151,56,1.046279e-17
151,57,1.216730e-17
151,58,1.510939e-17
151,59,1.041867e-17
151,60,1.224848e-17
151,61,1.342348e-17
151,62,7.896142e-18
151,63,7.453123e-18
151,64,6.629569e-18
151,65,1.116499e-17
151,66,9.735611e-18
151,67,7.646425e-18
151,68,7.653803e-18
151,69,5.077584e-18
151,70,9.912105e-18
151,71,8.698129e-18
151,72,9.900133e-18
151,73,7.066898e-18
151,74,5.256882e-18
151,75,5.781983e-18
151,76,5.235912e-18
151,77,8.575467e-18
151,78,7.689496e-18
151,79,3.047992e-18
151,80,6.489500e-18
151,81,4.440412e-18
151,82,4.100229e-18
151,83,3.693662e-18
151,84,3.362747e-18
151,85,3.379679e-18
151,86,1.623556e-18
151,87,2.137252e-18
151,88,2.679426e-18
151,89,3.276878e-18
151,90,2.800520e-18
151,91,3.545805e-18
151,92,2.279044e-18
151,93,1.067015e-18
151,94,3.133085e-18
151,95,4.671858e-18
151,96,3.473077e-18
151,97,2.649136e-18
151,98,2.153700e-18
151,99,1.479238e-18
151,100,7.915267e-19
151,101,1.299868e-18
151,102,1.748672e-18
151,103,2.022515e-18
151,104,6.251247e-19
151,105,1.011765e-18
151,106,9.899131e-19
151,107,5.678476e-19
151,108,1.716761e-18
151,109,1.557713e-18
151,110,1.036840e-18
151,111,1.097392e-19
151,112,5.550929e-19
151,113,8.745454e-19
151,114,1.452346e-18
151,115,2.185057e-18
151,116,2.151230e-19
151,117,8.787170e-19
151,118,7.389529e-19
151,119,8.028180e-20
151,120,1.436712e-18
151,121,1.154641e-19
151,122,1.146582e-19
151,123,6.560736e-19
151,124,7.246275e-19
151,125,0.000000e+00
151,126,1.396506e-19
151,127,5.663542e-19
151,128,9.401650e-20
151,129,1.005391e-19
151,130,1.937671e-20
151,131,0.000000e+00
151,132,1.855475e-20
151,133,-3.716262e-20
151,134,0.000000e+00
151,135,1.312642e-20
151,136,5.236815e-20
151,137,0.000000e+00
151,138,0.000000e+00
151,139,1.280842e-20
151,140,0.000000e+00
151,141,5.060504e-20
151,142,5.377350e-19
151,143,0.000000e+00
151,144,0.000000e+00
151,145,0.000000e+00
151,146,4.895771e-20
151,147,0.000000e+00
151,148,0.000000e+00
151,149,0.000000e+00
151,150,0.000000e+00
151,151,4.524003e-19
151,152,0.000000e+00
151,153,0.000000e+00
151,154,4.430821e-19
151,155,4.408245e-19
151,156,5.416462e-19
151,157,0.000000e+00
151,158,0.000000e+00
151,159,0.000000e+00
151,160,0.000000e+00
151,161,0.000000e+00
151,162,0.000000e+00
151,163,0.000000e+00
151,164,0.000000e+00
151,165,0.000000e+00
151,166,0.000000e+00
151,167,0.000000e+00
151,168,0.000000e+00
151,169,0.000000e+00
151,170,0.000000e+00
151,171,0.000000e+00
151,172,0.000000e+00
151,173,0.000000e+00
151,174,0.000000e+00
151,175,0.000000e+00
151,176,0.000000e+00
151,177,0.000000e+00
151,178,0.000000e+00
151,179,0.000000e+00
151,180,0.000000e+00
151,181,0.000000e+00
151,182,0.000000e+00
151,183,0.000000e+00
151,184,0.000000e+00
151,185,0.000000e+00
151,186,0.000000e+00
151,187,0.000000e+00
151,188,0.000000e+00
151,189,0.000000e+00
151,190,0.000000e+00
151,191,0.000000e+00
151,192,0.000000e+00
151,193,0.000000e+00
151,194,0.000000e+00
151,195,0.000000e+00
151,196,0.000000e+00
151,197,0.000000e+00
151,198,0.000000e+00
151,199,0.000000e+00
151,200,0.000000e+00
151,201,0.000000e+00
152,0,0.000000e+00
152,1,0.000000e+00
152,2,0.000000e+00
152,3,0.000000e+00
152,4,0.000000e+00
152,5,0.000000e+00
152,6,0.000000e+00
152,7,0.000000e+00
152,8,0.000000e+00
152,9,0.000000e+00
152,10,0.000000e+00
152,11,0.000000e+00
152,12,0.000000e+00
152,13,0.000000e+00
152,14,0.000000e+00
152,15,0.000000e+00
152,16,0.000000e+00
152,17,0.000000e+00
152,18,0.000000e+00
152,19,0.000000e+00
152,20,0.000000e+00
152,21,0.000000e+00
152,22,0.000000e+00
152,23,0.000000e+00
152,24,0.000000e+00
152,25,0.000000e+00
152,26,0.000000e+00
152,27,0.000000e+00
152,28,0.000000e+00
152,29,0.000000e+00
152,30,0.000000e+00
152,31,0.000000e+00
152,32,0.000000e+00
152,33,0.000000e+00
152,34,0.000000e+00
152,35,0.000000e+00
152,36,0.000000e+00
152,37,0.000000e+00
152,38,0.000000e+00
152,39,0.000000e+00
152,40,0.000000e+00
152,41,0.000000e+00
152,42,0.000000e+00
152,43,0.000000e+00
152,44,0.000000e+00
152,45,0.000000e+00
152,46,0.000000e+00
152,47,0.000000e+00
152,48,0.000000e+00
152,49,0.000000e+00
152,50,0.000000e+00
152,51,0.000000e+00
152,52,0.000000e+00
152,53,0.000000e+00
152,54,0.000000e+00
152,55,0.000000e+00
152,56,0.000000e+00
152,57,0.000000e+00
152,58,0.000000e+00
152,59,0.000000e+00
152,60,0.000000e+00
152,61,0.000000e+00
152,62,0.000000e+00
152,63,0.000000e+00
152,64,0.000000e+00
152,65,0.000000e+00
152,66,0.000000e+00
152,67,0.000000e+00
152,68,0.000000e+00
152,69,0.000000e+00
152,70,0.000000e+00
152,71,0.000000e+00
152,72,0.000000e+00
152,73,0.000000e+00
152,74,0.000000e+00
152,75,0.000000e+00
152,76,0.000000e+00
152,77,0.000000e+00
152,78,0.000000e+00
152,79,0.000000e+00
152,80,0.000000e+00
152,81,0.000000e+00
152,82,0.000000e+00
152,83,0.000000e+00
152,84,0.000000e+00
152,85,0.000000e+00
152,86,0.000000e+00
152,87,0.000000e+00
152,88,0.000000e+00
152,89,0.000000e+00
152,90,0.000000e+00
152,91,0.000000e+00
152,92,0.000000e+00
152,93,0.000000e+00
152,94,0.000000e+00
152,95,0.000000e+00
152,96,0.000000e+00
152,97,0.000000e+00
152,98,0.000000e+00
152,99,0.000000e+00
152,100,0.000000e+00
152,101,0.000000e+00
152,102,0.000000e+00
152,103,0.000000e+00
152,104,0.000000e+00
152,105,0.000000e+00
152,106,0.000000e+00
152,107,0.000000e+00
152,108,0.000000e+00
152,109,0.000000e+00
152,110,0.000000e+00
152,111,0.000000e+00
152,112,0.000000e+00
152,113,0.000000e+00
152,114,0.000000e+00
152,115,0.000000e+00
152,116,0.000000e+00
152,117,0.000000e+00
152,118,0.000000e+00
152,119,0.000000e+00
152,120,0.000000e+00
152,121,0.000000e+00
152,122,0.000000e+00
152,123,0.000000e+00
152,124,0.000000e+00
152,125,0.000000e+00
152,126,0.000000e+00
152,127,0.000000e+00
152,128,0.000000e+00
152,129,0.000000e+00
152,130,0.000000e+00
152,131,0.000000e+00
152,132,0.000000e+00
152,133,0.000000e+00
152,134,0.000000e+00
152,135,0.000000e+00
152,136,0.000000e+00
152,137,0.000000e+00
152,138,0.000000e+00
152,139,0.000000e+00
152,140,0.000000e+00
152,141,0.000000e+00
152,142,0.000000e+00
152,143,0.000000e+00
152,144,0.000000e+00
152,145,0.000000e+00
152,146,0.000000e+00
152,147,0.000000e+00
152,148,0.000000e+00
152,149,0.000000e+00
152,150,0.000000e+00
152,151,0.000000e+00
152,152,0.000000e+00
152,153,0.000000e+00
152,154,0.000000e+00
152,155,0.000000e+00
152,156,0.000000e+00
152,157,0.000000e+00
152,158,0.000000e+00
152,159,0.000000e+00
152,160,0.000000e+00
152,161,0.000000e+00
152,162,0.000000e+00
152,163,0.000000e+00
152,164,0.000000e+00
152,165,0.000000e+00
152,166,0.000000e+00
152,167,0.000000e+00
152,168,0.000000e+00
152,169,0.000000e+00
152,170,0.000000e+00
152,171,0.000000e+00
152,172,0.000000e+00
152,173,0.000000e+00
152,174,0.000000e+00
152,175,0.000000e+00
152,176,0.000000e+00
152,177,0.000000e+00
152,178,0.000000e+00
152,179,0.000000e+00
152,180,0.000000e+00
152,181,0.000000e+00
152,182,0.000000e+00
152,183,0.000000e+00
152,184,0.000000e+00
152,185,0.000000e+00
152,186,0.000000e+00
152,187,0.000000e+00
152,188,0.000000e+00
152,189,0.000000e+00
152,190,0.000000e+00
152,191,0.000000e+00
152,192,0.000000e+00
152,193,0.000000e+00
152,194,0.000000e+00
152,195,0.000000e+00
152,196,0.000000e+00
152,197,0.000000e+00
152,198,0.000000e+00
152,199,0.000000e+00
152,200,0.000000e+00
152,201,0.000000e+00
153,0,0.000000e+00
153,1,0.000000e+00
153,2,0.000000e+00
153,3,0.000000e+00
153,4,0.000000e+00
153,5,0.000000e+00
153,6,0.000000e+00
153,7,0.000000e+00
153,8,0.000000e+00
153,9,0.000000e+00
153,10,0.000000e+00
153,11,0.000000e+00
153,12,0.000000e+00
153,13,0.000000e+00
153,14,0.000000e+00
153,15,0.000000e+00
153,16,0.000000e+00
153,17,0.000000e+00
153,18,0.000000e+00
153,19,0.000000e+00
153,20,0.000000e+00
153,21,0.000000e+00
153,22,0.000000e+00
153,23,0.000000e+00
153,24,0.000000e+00
153,25,0.000000e+00
153,26,0.000000e+00
153,27,0.000000e+00
153,28,0.000000e+00
153,29,0.000000e+00
153,30,0.000000e+00
153,31,0.000000e+00
153,32,0.000000e+00
153,33,0.000000e+00
153,34,0.000000e+00
153,35,0.000000e+00
153,36,0.000000e+00
153,37,0.000000e+00
153,38,0.000000e+00
153,39,0.000000e+00
153,40,0.000000e+00
153,41,0.000000e+00
153,42,0.000000e+00
153,43,0.000000e+00
153,44,0.000000e+00
153,45,0.000000e+00
153,46,0.000000e+00
153,47,0.000000e+00
153,48,0.000000e+00
153,49,0.000000e+00
153,50,0.000000e+00
153,51,0.000000e+00
153,52,0.000000e+00
153,53,0.000000e+00
153,54,0.000000e+00
153,55,0.000000e+00
153,56,0.000000e+00
153,57,0.000000e+00
153,58,0.000000e+00
153,59,0.000000e+00
153,60,0.000000e+00
153,61,0.000000e+00
153,62,0.000000e+00
153,63,0.000000e+00
153,64,0.000000e+00
153,65,0.000000e+00
153,66,0.000000e+00
153,67,0.000000e+00
153,68,0.000000e+00
153,69,0.000000e+00
153,70,0.000000e+00
153,71,0.000000e+00
153,72,0.000000e+00
153,73,0.000000e+00
153,74,0.000000e+00
153,75,0.000000e+00
153,76,0.000000e+00
153,77,0.000000e+00
153,78,0.000000e+00
153,79,0.000000e+00
153,80,0.000000e+00
153,81,0.000000e+00
153,82,0.000000e+00
153,83,0.000000e+00
153,84,0.000000e+00
153,85,0.000000e+00
153,86,0.000000e+00
153,87,0.000000e+00
153,88,0.000000e+00
153,89,0.000000e+00
153,90,0.000000e+00
153,91,0.000000e+00
153,92,0.000000e+00
153,93,0.000000e+00
153,94,0.000000e+00
153,95,0.000000e+00
153,96,0.000000e+00
153,97,0.000000e+00
153,98,0.000000e+00
153,99,0.000000e+00
153,100,0.000000e+00
153,101,0.000000e+00
153,102,0.000000e+00
153,103,0.000000e+00
153,104,0.000000e+00
153,105,0.000000e+00
153,106,0.000000e+00
153,107,0.000000e+00
153,108,0.000000e+00
153,109,0.000000e+00
153,110,0.000000e+00
153,111,0.000000e+00
153,112,0.000000e+00
153,113,0.000000e+00
153,114,0.000000e+00
153,115,0.000000e+00
153,116,0.000000e+00
153,117,0.000000e+00
153,118,0.000000e+00
153,119,0.000000e+00
153,120,0.000000e+00
153,121,0.000000e+00
153,122,0.000000e+00
153,123,0.000000e+00
153,124,0.000000e+00
153,125,0.000000e+00
153,126,0.000000e+00
153,127,0.000000e+00
153,128,0.000000e+00
153,129,0.000000e+00
153,130,0.000000e+00
153,131,0.000000e+00
153,132,0.000000e+00
153,133,0.000000e+00
153,134,0.000000e+00
153,135,0.000000e+00
153,136,0.000000e+00
153,137,0.000000e+00
153,138,0.000000e+00
153,139,0.000000e+00
153,140,0.000000e+00
153,141,0.000000e+00
153,142,0.000000e+00
153,143,0.000000e+00
153,144,0.000000e+00
153,145,0.000000e+00
153,146,0.000000e+00
153,147,0.000000e+00
153,148,0.000000e+00
153,149,0.000000e+00
153,150,0.000000e+00
153,151,0.000000e+00
153,152,0.000000e+00
153,153,0.000000e+00
153,154,0.000000e+00
153,155,0.000000e+00
153,156,0.000000e+00
153,157,0.000000e+00
153,158,0.000000e+00
153,159,0.000000e+00
153,160,0.000000e+00
153,161,0.000000e+00
153,162,0.000000e+00
153,163,0.000000e+00
153,164,0.000000e+00
153,165,0.000000e+00
153,166,0.000000e+00
153,167,0.000000e+00
153,168,0.000000e+00
153,169,0.000000e+00
153,170,0.000000e+00
153,171,0.000000e+00
153,172,0.000000e+00
153,173,0.000000e+00
153,174,0.000000e+00
153,175,0.000000e+00
153,176,0.000000e+00
153,177,0.000000e+00
153,178,0.000000e+00
153,179,0.000000e+00
153,180,0.000000e+00
153,181,0.000000e+00
153,182,0.000000e+00
153,183,0.000000e+00
153,184,0.000000e+00
153,185,0.000000e+00
153,186,0.000000e+00
153,187,0.000000e+00
153,188,0.000000e+00
153,189,0.000000e+00
153,190,0.000000e+00
153,191,0.000000e+00
153,192,0.000000e+00
153,193,0.000000e+00
153,194,0.000000e+00
153,195,0.000000e+00
153,196,0.000000e+00
153,197,0.000000e+00
153,198,0.000000e+00
153,199,0.000000e+00
153,200,0.000000e+00
153,201,0.000000e+00
154,0,0.000000e+00
154,1,2.037972e-17
154,2,1.560973e-17
154,3,1.046886e-16
154,4,-2.259366e-17
154,5,-4.642827e-17
154,6,-5.082142e-17
154,7,-1.869203e-16
154,8,-2.005713e-16
154,9,-1.156650e-16
154,10,-1.034782e-17
154,11,-8.157404e-17
154,12,-1.030598e-16
154,13,-2.545097e-17
154,14,-3.578621e-17
154,15,-1.886573e-17
154,16,-8.175683e-18
154,17,5.210942e-17
154,18,9.446346e-17
154,19,1.601968e-16
154,20,1.681869e-16
154,21,1.605357e-16
154,22,2.050726e-16
154,23,1.781918e-16
154,24,2.087525e-16
154,25,1.956005e-16
154,26,1.543691e-16
154,27,1.108274e-16
154,28,8.831071e-17
154,29,7.945516e-17
154,30,7.081298e-17
154,31,5.823140e-17
154,32,6.239729e-17
154,33,4.351850e-17
154,34,2.569993e-17
154,35,4.103220e-17
154,36,4.563104e-17
154,37,2.661948e-17
154,38,2.434100e-17
154,39,2.681775e-17
154,40,3.880615e-17
154,41,2.823386e-17
154,42,2.313339e-17
154,43,1.996256e-17
154,44,1.806210e-17
154,45,2.029286e-17
154,46,2.227984e-17
154,47,2.070773e-17
154,48,2.091812e-17
154,49,1.766245e-17
154,50,2.200892e-17
154,51,1.730683e-17
154,52,1.287823e-17
154,53,1.347776e-17
154,54,1.721369e-17
154,55,1.306766e-17
154,56,1.024728e-17
154,57,1.191669e-17
154,58,1.479818e-17
154,59,1.020408e-17
154,60,1.199619e-17
154,61,1.314699e-17
154,62,7.733503e-18
154,63,7.299609e-18
154,64,6.493018e-18
154,65,1.093503e-17
154,66,9.535084e-18
154,67,7.488930e-18
154,68,7.496156e-18
154,69,4.973000e-18
154,70,9.707943e-18
154,71,8.518971e-18
154,72,9.696217e-18
154,73,6.921339e-18
154,74,5.148604e-18
154,75,5.662890e-18
154,76,5.128066e-18
154,77,8.398836e-18
154,78,7.531113e-18
154,79,2.985212e-18
154,80,6.355834e-18
154,81,4.348951e-18
154,82,4.015776e-18
154,83,3.617582e-18
154,84,3.293483e-18
154,85,3.310066e-18
154,86,1.590115e-18
154,87,2.093230e-18
154,88,2.624238e-18
154,89,3.209384e-18
154,90,2.742837e-18
154,91,3.472771e-18
154,92,2.232102e-18
154,93,1.045037e-18
154,94,3.068551e-18
154,95,4.575630e-18
154,96,3.401541e-18
154,97,2.594571e-18
154,98,2.109339e-18
154,99,1.448770e-18
154,100,7.752234e-19
154,101,1.273094e-18
154,102,1.712654e-18
154,103,1.980857e-18
154,104,6.122488e-19
154,105,9.909255e-19
154,106,9.695236e-19
154,107,5.561514e-19
154,108,1.681401e-18
154,109,1.525628e-18
154,110,1.015484e-18
154,111,1.074789e-19
154,112,5.436595e-19
154,113,8.565322e-19
154,114,1.422432e-18
154,115,2.140050e-18
154,116,2.106920e-19
154,117,8.606178e-19
154,118,7.237325e-19
154,119,7.862822e-20
154,120,1.407120e-18
154,121,1.130859e-19
154,122,1.122966e-19
154,123,6.425602e-19
154,124,7.097021e-19
154,125,0.000000e+00
154,126,1.367741e-19
154,127,5.546889e-19
154,128,9.208002e-20
154,129,9.846824e-20
154,130,1.897760e-20
154,131,0.000000e+00
154,132,1.817257e-20
154,133,-3.639718e-20
154,134,0.000000e+00
154,135,1.285605e-20
154,136,5.128951e-20
154,137,0.000000e+00
154,138,0.000000e+00
154,139,1.254460e-20
154,140,0.000000e+00
154,141,4.956271e-20
154,142,5.266591e-19
154,143,0.000000e+00
154,144,0.000000e+00
154,145,0.000000e+00
154,146,4.794931e-20
154,147,0.000000e+00
154,148,0.000000e+00
154,149,0.000000e+00
154,150,0.000000e+00
154,151,4.430821e-19
154,152,0.000000e+00
154,153,0.000000e+00
154,154,4.339558e-19
154,155,4.317447e-19
154,156,5.304897e-19
154,157,0.000000e+00
154,158,0.000000e+00
154,159,0.000000e+00
154,160,0.000000e+00
154,161,0.000000e+00
154,162,0.000000e+00
154,163,0.000000e+00
154,164,0.000000e+00
154,165,0.000000e+00
154,166,0.000000e+00
154,167,0.000000e+00
154,168,0.000000e+00
154,169,0.000000e+00
154,170,0.000000e+00
154,171,0.000000e+00
154,172,0.000000e+00
154,173,0.000000e+00
154,174,0.000000e+00
154,175,0.000000e+00
154,176,0.000000e+00
154,177,0.000000e+00
154,178,0.000000e+00
154,179,0.000000e+00
154,180,0.000000e+00
154,181,0.000000e+00
154,182,0.000000e+00
154,183,0.000000e+00
154,184,0.000000e+00
154,185,0.000000e+00
154,186,0.000000e+00
154,187,0.000000e+00
154,188,0.000000e+00
154,189,0.000000e+00
154,190,0.000000e+00
154,191,0.000000e+00
154,192,0.000000e+00
154,193,0.000000e+00
154,194,0.000000e+00
154,195,0.000000e+00
154,196,0.000000e+00
154,197,0.000000e+00
154,198,0.000000e+00
154,199,0.000000e+00
154,200,0.000000e+00
154,201,0.000000e+00
155,0,0.000000e+00
155,1,2.027588e-17
155,2,1.553019e-17
155,3,1.041552e-16
155,4,-2.247854e-17
155,5,-4.619170e-17
155,6,-5.056247e-17
155,7,-1.859679e-16
155,8,-1.995493e-16
155,9,-1.150756e-16
155,10,-1.029510e-17
155,11,-8.115840e-17
155,12,-1.025347e-16
155,13,-2.532129e-17
155,14,-3.560387e-17
155,15,-1.876960e-17
155,16,-8.134026e-18
155,17,5.184390e-17
155,18,9.398214e-17
155,19,1.593805e-16
155,20,1.673299e-16
155,21,1.597177e-16
155,22,2.040277e-16
155,23,1.772838e-16
155,24,2.076888e-16
155,25,1.946039e-16
155,26,1.535825e-16
155,27,1.102627e-16
155,28,8.786074e-17
155,29,7.905031e-17
155,30,7.045217e-17
155,31,5.793469e-17
155,32,6.207936e-17
155,33,4.329676e-17
155,34,2.556898e-17
155,35,4.082313e-17
155,36,4.539854e-17
155,37,2.648384e-17
155,38,2.421697e-17
155,39,2.668110e-17
155,40,3.860843e-17
155,41,2.809000e-17
155,42,2.301552e-17
155,43,1.986084e-17
155,44,1.797007e-17
155,45,2.018946e-17
155,46,2.216631e-17
155,47,2.060222e-17
155,48,2.081154e-17
155,49,1.757245e-17
155,50,2.189678e-17
155,51,1.721865e-17
155,52,1.281261e-17
155,53,1.340909e-17
155,54,1.712598e-17
155,55,1.300108e-17
155,56,1.019507e-17
155,57,1.185597e-17
155,58,1.472278e-17
155,59,1.015209e-17
155,60,1.193507e-17
155,61,1.308000e-17
155,62,7.694098e-18
155,63,7.262415e-18
155,64,6.459934e-18
155,65,1.087931e-17
155,66,9.486500e-18
155,67,7.450771e-18
155,68,7.457961e-18
155,69,4.947661e-18
155,70,9.658478e-18
155,71,8.475565e-18
155,72,9.646812e-18
155,73,6.886073e-18
155,74,5.122371e-18
155,75,5.634036e-18
155,76,5.101937e-18
155,77,8.356041e-18
155,78,7.492740e-18
155,79,2.970001e-18
155,80,6.323449e-18
155,81,4.326792e-18
155,82,3.995314e-18
155,83,3.599149e-18
155,84,3.276702e-18
155,85,3.293201e-18
155,86,1.582013e-18
155,87,2.082565e-18
155,88,2.610866e-18
155,89,3.193031e-18
155,90,2.728862e-18
155,91,3.455076e-18
155,92,2.220729e-18
155,93,1.039713e-18
155,94,3.052916e-18
155,95,4.552316e-18
155,96,3.384209e-18
155,97,2.581351e-18
155,98,2.098592e-18
155,99,1.441388e-18
155,100,7.712734e-19
155,101,1.266607e-18
155,102,1.703928e-18
155,103,1.970764e-18
155,104,6.091292e-19
155,105,9.858765e-19
155,106,9.645836e-19
155,107,5.533177e-19
155,108,1.672834e-18
155,109,1.517854e-18
155,110,1.010310e-18
155,111,1.069312e-19
155,112,5.408894e-19
155,113,8.521679e-19
155,114,1.415184e-18
155,115,2.129146e-18
155,116,2.096185e-19
155,117,8.562327e-19
155,118,7.200449e-19
155,119,7.822758e-20
155,120,1.399950e-18
155,121,1.125097e-19
155,122,1.117244e-19
155,123,6.392862e-19
155,124,7.060860e-19
155,125,0.000000e+00
155,126,1.360772e-19
155,127,5.518626e-19
155,128,9.161084e-20
155,129,9.796652e-20
155,130,1.888091e-20
155,131,0.000000e+00
155,132,1.807998e-20
155,133,-3.621172e-20
155,134,0.000000e+00
155,135,1.279054e-20
155,136,5.102817e-20
155,137,0.000000e+00
155,138,0.000000e+00
155,139,1.248068e-20
155,140,0.000000e+00
155,141,4.931017e-20
155,142,5.239756e-19
155,143,0.000000e+00
155,144,0.000000e+00
155,145,0.000000e+00
155,146,4.770500e-20
155,147,0.000000e+00
155,148,0.000000e+00
155,149,0.000000e+00
155,150,0.000000e+00
155,151,4.408245e-19
155,152,0.000000e+00
155,153,0.000000e+00
155,154,4.317447e-19
155,155,4.295448e-19
155,156,5.277867e-19
155,157,0.000000e+00
155,158,0.000000e+00
155,159,0.000000e+00
155,160,0.000000e+00
155,161,0.000000e+00
155,162,0.000000e+00
155,163,0.000000e+00
155,164,0.000000e+00
155,165,0.000000e+00
155,166,0.000000e+00
155,167,0.000000e+00
155,168,0.000000e+00
155,169,0.000000e+00
155,170,0.000000e+00
155,171,0.000000e+00
155,172,0.000000e+00
155,173,0.000000e+00
155,174,0.000000e+00
155,175,0.000000e+00
155,176,0.000000e+00
155,177,0.000000e+00
155,178,0.000000e+00
155,179,0.000000e+00
155,180,0.000000e+00
155,181,0.000000e+00
155,182,0.000000e+00
155,183,0.000000e+00
155,184,0.000000e+00
155,185,0.000000e+00
155,186,0.000000e+00
155,187,0.000000e+00
155,188,0.000000e+00
155,189,0.000000e+00
155,190,0.000000e+00
155,191,0.000000e+00
155,192,0.000000e+00
155,193,0.000000e+00
155,194,0.000000e+00
155,195,0.000000e+00
155,196,0.000000e+00
155,197,0.000000e+00
155,198,0.000000e+00
155,199,0.000000e+00
155,200,0.000000e+00
155,201,0.000000e+00
156,0,0.000000e+00
156,1,-4.670602e-18
156,2,-5.023042e-17
156,3,9.709924e-17
156,4,-1.114534e-16
156,5,-1.574152e-16
156,6,-1.675227e-16
156,7,-3.567162e-16
156,8,-3.881476e-16
156,9,-2.307568e-16
156,10,-8.159971e-17
156,11,-1.712697e-16
156,12,-1.898612e-16
156,13,-9.264119e-17
156,14,-8.155274e-17
156,15,-5.092361e-17
156,16,-8.590805e-18
156,17,1.104010e-16
156,18,2.240958e-16
156,19,3.808672e-16
156,20,3.972983e-16
156,21,3.767641e-16
156,22,4.338836e-16
156,23,3.677262e-16
156,24,4.013578e-16
156,25,3.495178e-16
156,26,2.714998e-16
156,27,1.958996e-16
156,28,1.608503e-16
156,29,1.388844e-16
156,30,1.234117e-16
156,31,1.036461e-16
156,32,1.087965e-16
156,33,7.775637e-17
156,34,5.314132e-17
156,35,7.776308e-17
156,36,8.501216e-17
156,37,4.776613e-17
156,38,4.616288e-17
156,39,4.857828e-17
156,40,6.543584e-17
156,41,4.651600e-17
156,42,4.321580e-17
156,43,3.730421e-17
156,44,3.422230e-17
156,45,3.490899e-17
156,46,4.193825e-17
156,47,3.624583e-17
156,48,4.343510e-17
156,49,3.674209e-17
156,50,3.977211e-17
156,51,3.723979e-17
156,52,2.641414e-17
156,53,2.926081e-17
156,54,3.371024e-17
156,55,2.551606e-17
156,56,2.430650e-17
156,57,2.293504e-17
156,58,2.677032e-17
156,59,2.249720e-17
156,60,2.581721e-17
156,61,2.547051e-17
156,62,1.540371e-17
156,63,1.782590e-17
156,64,1.608618e-17
156,65,2.219981e-17
156,66,1.850728e-17
156,67,1.567848e-17
156,68,1.368057e-17
156,69,9.561460e-18
156,70,1.768219e-17
156,71,1.599968e-17
156,72,1.820250e-17
156,73,1.414987e-17
156,74,1.076829e-17
156,75,1.320184e-17
156,76,1.131644e-17
156,77,1.662979e-17
156,78,1.310953e-17
156,79,6.822282e-18
156,80,1.025937e-17
156,81,8.772381e-18
156,82,6.423558e-18
156,83,6.217493e-18
156,84,6.785414e-18
156,85,5.321052e-18
156,86,2.428688e-18
156,87,4.407032e-18
156,88,4.717349e-18
156,89,4.429946e-18
156,90,2.960795e-18
156,91,4.195520e-18
156,92,2.730613e-18
156,93,9.878468e-19
156,94,4.031125e-18
156,95,6.734902e-18
156,96,5.259567e-18
156,97,3.158658e-18
156,98,4.198536e-18
156,99,2.214324e-18
156,100,1.204396e-18
156,101,1.838499e-18
156,102,2.198739e-18
156,103,2.677752e-18
156,104,7.827486e-19
156,105,1.073369e-18
156,106,1.796961e-18
156,107,5.897533e-19
156,108,1.996860e-18
156,109,1.586814e-18
156,110,1.330230e-18
156,111,1.272034e-19
156,112,5.939972e-19
156,113,7.738218e-19
156,114,1.807659e-18
156,115,2.747765e-18
156,116,1.113642e-19
156,117,1.658085e-18
156,118,8.987144e-19
156,119,6.689921e-19
156,120,1.700361e-18
156,121,1.413771e-19
156,122,2.090573e-19
156,123,7.947481e-19
156,124,9.030905e-19
156,125,0.000000e+00
156,126,7.696363e-19
156,127,6.902979e-19
156,128,1.962016e-19
156,129,7.116671e-19
156,130,6.096361e-20
156,131,0.000000e+00
156,132,5.837752e-20
156,133,-5.327115e-20
156,134,0.000000e+00
156,135,4.592362e-20
156,136,5.303139e-19
156,137,0.000000e+00
156,138,0.000000e+00
156,139,4.481108e-20
156,140,0.000000e+00
156,141,5.124595e-19
156,142,6.438150e-19
156,143,0.000000e+00
156,144,0.000000e+00
156,145,0.000000e+00
156,146,4.957776e-19
156,147,0.000000e+00
156,148,0.000000e+00
156,149,0.000000e+00
156,150,0.000000e+00
156,151,5.416462e-19
156,152,0.000000e+00
156,153,0.000000e+00
156,154,5.304897e-19
156,155,5.277867e-19
156,156,1.108895e-18
156,157,0.000000e+00
156,158,0.000000e+00
156,159,0.000000e+00
156,160,0.000000e+00
156,161,0.000000e+00
156,162,0.000000e+00
156,163,0.000000e+00
156,164,0.000000e+00
156,165,0.000000e+00
156,166,0.000000e+00
156,167,0.000000e+00
156,168,0.000000e+00
156,169,0.000000e+00
156,170,0.000000e+00
156,171,0.000000e+00
156,172,0.000000e+00
156,173,0.000000e+00
156,174,0.000000e+00
156,175,0.000000e+00
156,176,0.000000e+00
156,177,0.000000e+00
156,178,0.000000e+00
156,179,0.000000e+00
156,180,0.000000e+00
156,181,0.000000e+00
156,182,0.000000e+00
156,183,0.000000e+00
156,184,0.000000e+00
156,185,0.000000e+00
156,186,0.000000e+00
156,187,0.000000e+00
156,188,0.000000e+00
156,189,0.000000e+00
156,190,0.000000e+00
156,191,0.000000e+00
156,192,0.000000e+00
156,193,0.000000e+00
156,194,0.000000e+00
156,195,0.000000e+00
156,196,0.000000e+00
156,197,0.000000e+00
156,198,0.000000e+00
156,199,0.000000e+00
156,200,0.000000e+00
156,201,0.000000e+00
157,0,0.000000e+00
157,1,0.000000e+00
157,2,0.000000e+00
157,3,0.000000e+00
157,4,0.000000e+00
157,5,0.000000e+00
157,6,0.000000e+00
157,7,0.000000e+00
157,8,0.000000e+00
157,9,0.000000e+00
157,10,0.000000e+00
157,11,0.000000e+00
157,12,0.000000e+00
157,13,0.000000e+00
157,14,0.000000e+00
157,15,0.000000e+00
157,16,0.000000e+00
157,17,0.000000e+00
157,18,0.000000e+00
157,19,0.000000e+00
157,20,0.000000e+00
157,21,0.000000e+00
157,22,0.000000e+00
157,23,0.000000e+00
157,24,0.000000e+00
157,25,0.000000e+00
157,26,0.000000e+00
157,27,0.000000e+00
157,28,0.000000e+00
157,29,0.000000e+00
157,30,0.000000e+00
157,31,0.000000e+00
157,32,0.000000e+00
157,33,0.000000e+00
157,34,0.000000e+00
157,35,0.000000e+00
157,36,0.000000e+00
157,37,0.000000e+00
157,38,0.000000e+00
157,39,0.000000e+00
157,40,0.000000e+00
157,41,0.000000e+00
157,42,0.000000e+00
157,43,0.000000e+00
157,44,0.000000e+00
157,45,0.000000e+00
157,46,0.000000e+00
157,47,0.000000e+00
157,48,0.000000e+00
157,49,0.000000e+00
157,50,0.000000e+00
157,51,0.000000e+00
157,52,0.000000e+00
157,53,0.000000e+00
157,54,0.000000e+00
157,55,0.000000e+00
157,56,0.000000e+00
157,57,0.000000e+00
157,58,0.000000e+00
157,59,0.000000e+00
157,60,0.000000e+00
157,61,0.000000e+00
157,62,0.000000e+00
157,63,0.000000e+00
157,64,0.000000e+00
157,65,0.000000e+00
157,66,0.000000e+00
157,67,0.000000e+00
157,68,0.000000e+00
157,69,0.000000e+00
157,70,0.000000e+00
157,71,0.000000e+00
157,72,0.000000e+00
157,73,0.000000e+00
157,74,0.000000e+00
157,75,0.000000e+00
157,76,0.000000e+00
157,77,0.000000e+00
157,78,0.000000e+00
157,79,0.000000e+00
157,80,0.000000e+00
157,81,0.000000e+00
157,82,0.000000e+00
157,83,0.000000e+00
157,84,0.000000e+00
157,85,0.000000e+00
157,86,0.000000e+00
157,87,0.000000e+00
157,88,0.000000e+00
157,89,0.000000e+00
157,90,0.000000e+00
157,91,0.000000e+00
157,92,0.000000e+00
157,93,0.000000e+00
157,94,0.000000e+00
157,95,0.000000e+00
157,96,0.000000e+00
157,97,0.000000e+00
157,98,0.000000e+00
157,99,0.000000e+00
157,100,0.000000e+00
157,101,0.000000e+00
157,102,0.000000e+00
157,103,0.000000e+00
157,104,0.000000e+00
157,105,0.000000e+00
157,106,0.000000e+00
157,107,0.000000e+00
157,108,0.000000e+00
157,109,0.000000e+00
157,110,0.000000e+00
157,111,0.000000e+00
157,112,0.000000e+00
157,113,0.000000e+00
157,114,0.000000e+00
157,115,0.000000e+00
157,116,0.000000e+00
157,117,0.000000e+00
157,118,0.000000e+00
157,119,0.000000e+00
157,120,0.000000e+00
157,121,0.000000e+00
157,122,0.000000e+00
157,123,0.000000e+00
157,124,0.000000e+00
157,125,0.000000e+00
157,126,0.000000e+00
157,127,0.000000e+00
157,128,0.000000e+00
157,129,0.000000e+00
157,130,0.000000e+00
157,131,0.000000e+00
157,132,0.000000e+00
157,133,0.000000e+00
157,134,0.000000e+00
157,135,0.000000e+00
157,136,0.000000e+00
157,137,0.000000e+00
157,138,0.000000e+00
157,139,0.000000e+00
157,140,0.000000e+00
157,141,0.000000e+00
157,142,0.000000e+00
157,143,0.000000e+00
157,144,0.000000e+00
157,145,0.000000e+00
157,146,0.000000e+00
157,147,0.000000e+00
157,148,0.000000e+00
157,149,0.000000e+00
157,150,0.000000e+00
157,151,0.000000e+00
157,152,0.000000e+00
157,153,0.000000e+00
157,154,0.000000e+00
157,155,0.000000e+00
157,156,0.000000e+00
157,157,0.000000e+00
157,158,0.000000e+00
157,159,0.000000e+00
157,160,0.000000e+00
157,161,0.000000e+00
157,162,0.000000e+00
157,163,0.000000e+00
157,164,0.000000e+00
157,165,0.000000e+00
157,166,0.000000e+00
157,167,0.000000e+00
157,168,0.000000e+00
157,169,0.000000e+00
157,170,0.000000e+00
157,171,0.000000e+00
157,172,0.000000e+00
157,173,0.000000e+00
157,174,0.000000e+00
157,175,0.000000e+00
157,176,0.000000e+00
157,177,0.000000e+00
157,178,0.000000e+00
157,179,0.000000e+00
157,180,0.000000e+00
157,181,0.000000e+00
157,182,0.000000e+00
157,183,0.000000e+00
157,184,0.000000e+00
157,185,0.000000e+00
157,186,0.000000e+00
157,187,0.000000e+00
157,188,0.000000e+00
157,189,0.000000e+00
157,190,0.000000e+00
157,191,0.000000e+00
157,192,0.000000e+00
157,193,0.000000e+00
157,194,0.000000e+00
157,195,0.000000e+00
157,196,0.000000e+00
157,197,0.000000e+00
157,198,0.000000e+00
157,199,0.000000e+00
157,200,0.000000e+00
157,201,0.000000e+00
158,0,0.000000e+00
158,1,0.000000e+00
158,2,0.000000e+00
158,3,0.000000e+00
158,4,0.000000e+00
158,5,0.000000e+00
158,6,0.000000e+00
158,7,0.000000e+00
158,8,0.000000e+00
158,9,0.000000e+00
158,10,0.000000e+00
158,11,0.000000e+00
158,12,0.000000e+00
158,13,0.000000e+00
158,14,0.000000e+00
158,15,0.000000e+00
158,16,0.000000e+00
158,17,0.000000e+00
158,18,0.000000e+00
158,19,0.000000e+00
158,20,0.000000e+00
158,21,0.000000e+00
158,22,0.000000e+00
158,23,0.000000e+00
158,24,0.000000e+00
158,25,0.000000e+00
158,26,0.000000e+00
158,27,0.000000e+00
158,28,0.000000e+00
158,29,0.000000e+00
158,30,0.000000e+00
158,31,0.000000e+00
158,32,0.000000e+00
158,33,0.000000e+00
158,34,0.000000e+00
158,35,0.000000e+00
158,36,0.000000e+00
158,37,0.000000e+00
158,38,0.000000e+00
158,39,0.000000e+00
158,40,0.000000e+00
158,41,0.000000e+00
158,42,0.000000e+00
158,43,0.000000e+00
158,44,0.000000e+00
158,45,0.000000e+00
158,46,0.000000e+00
158,47,0.000000e+00
158,48,0.000000e+00
158,49,0.000000e+00
158,50,0.000000e+00
158,51,0.000000e+00
158,52,0.000000e+00
158,53,0.000000e+00
158,54,0.000000e+00
158,55,0.000000e+00
158,56,0.000000e+00
158,57,0.000000e+00
158,58,0.000000e+00
158,59,0.000000e+00
158,60,0.000000e+00
158,61,0.000000e+00
158,62,0.000000e+00
158,63,0.000000e+00
158,64,0.000000e+00
158,65,0.000000e+00
158,66,0.000000e+00
158,67,0.000000e+00
158,68,0.000000e+00
158,69,0.000000e+00
158,70,0.000000e+00
158,71,0.000000e+00
158,72,0.000000e+00
158,73,0.000000e+00
158,74,0.000000e+00
158,75,0.000000e+00
158,76,0.000000e+00
158,77,0.000000e+00
158,78,0.000000e+00
158,79,0.000000e+00
158,80,0.000000e+00
158,81,0.000000e+00
158,82,0.000000e+00
158,83,0.000000e+00
158,84,0.000000e+00
158,85,0.000000e+00
158,86,0.000000e+00
158,87,0.000000e+00
158,88,0.000000e+00
158,89,0.000000e+00
158,90,0.000000e+00
158,91,0.000000e+00
158,92,0.000000e+00
158,93,0.000000e+00
158,94,0.000000e+00
158,95,0.000000e+00
158,96,0.000000e+00
158,97,0.000000e+00
158,98,0.000000e+00
158,99,0.000000e+00
158,100,0.000000e+00
158,101,0.000000e+00
158,102,0.000000e+00
158,103,0.000000e+00
158,104,0.000000e+00
158,105,0.000000e+00
158,106,0.000000e+00
158,107,0.000000e+00
158,108,0.000000e+00
158,109,0.000000e+00
158,110,0.000000e+00
158,111,0.000000e+00
158,112,0.000000e+00
158,113,0.000000e+00
158,114,0.000000e+00
158,115,0.000000e+00
158,116,0.000000e+00
158,117,0.000000e+00
158,118,0.000000e+00
158,119,0.000000e+00
158,120,0.000000e+00
158,121,0.000000e+00
158,122,0.000000e+00
158,123,0.000000e+00
158,124,0.000000e+00
158,125,0.000000e+00
158,126,0.000000e+00
158,127,0.000000e+00
158,128,0.000000e+00
158,129,0.000000e+00
158,130,0.000000e+00
158,131,0.000000e+00
158,132,0.000000e+00
158,133,0.000000e+00
158,134,0.000000e+00
158,135,0.000000e+00
158,136,0.000000e+00
158,137,0.000000e+00
158,138,0.000000e+00
158,139,0.000000e+00
158,140,0.000000e+00
158,141,0.000000e+00
158,142,0.000000e+00
158,143,0.000000e+00
158,144,0.000000e+00
158,145,0.000000e+00
158,146,0.000000e+00
158,147,0.000000e+00
158,148,0.000000e+00
158,149,0.000000e+00
158,150,0.000000e+00
158,151,0.000000e+00
158,152,0.000000e+00
158,153,0.000000e+00
158,154,0.000000e+00
158,155,0.000000e+00
158,156,0.000000e+00
158,157,0.000000e+00
158,158,0.000000e+00
158,159,0.000000e+00
158,160,0.000000e+00
158,161,0.000000e+00
158,162,0.000000e+00
158,163,0.000000e+00
158,164,0.000000e+00
158,165,0.000000e+00
158,166,0.000000e+00
158,167,0.000000e+00
158,168,0.000000e+00
158,169,0.000000e+00
158,170,0.000000e+00
158,171,0.000000e+00
158,172,0.000000e+00
158,173,0.000000e+00
158,174,0.000000e+00
158,175,0.000000e+00
158,176,0.000000e+00
158,177,0.000000e+00
158,178,0.000000e+00
158,179,0.000000e+00
158,180,0.000000e+00
158,181,0.000000e+00
158,182,0.000000e+00
158,183,0.000000e+00
158,184,0.000000e+00
158,185,0.000000e+00
158,186,0.000000e+00
158,187,0.000000e+00
158,188,0.000000e+00
158,189,0.000000e+00
158,190,0.000000e+00
158,191,0.000000e+00
158,192,0.000000e+00
158,193,0.000000e+00
158,194,0.000000e+00
158,195,0.000000e+00
158,196,0.000000e+00
158,197,0.000000e+00
158,198,0.000000e+00
158,199,0.000000e+00
158,200,0.000000e+00
158,201,0.000000e+00
159,0,0.000000e+00
159,1,0.000000e+00
159,2,0.000000e+00
159,3,0.000000e+00
159,4,0.000000e+00
159,5,0.000000e+00
159,6,0.000000e+00
159,7,0.000000e+00
159,8,0.000000e+00
159,9,0.000000e+00
159,10,0.000000e+00
159,11,0.000000e+00
159,12,0.000000e+00
159,13,0.000000e+00
159,14,0.000000e+00
159,15,0.000000e+00
159,16,0.000000e+00
159,17,0.000000e+00
159,18,0.000000e+00
159,19,0.000000e+00
159,20,0.000000e+00
159,21,0.000000e+00
159,22,0.000000e+00
159,23,0.000000e+00
159,24,0.000000e+00
159,25,0.000000e+00
159,26,0.000000e+00
159,27,0.000000e+00
159,28,0.000000e+00
159,29,0.000000e+00
159,30,0.000000e+00
159,31,0.000000e+00
159,32,0.000000e+00
159,33,0.000000e+00
159,34,0.000000e+00
159,35,0.000000e+00
159,36,0.000000e+00
159,37,0.000000e+00
159,38,0.000000e+00
159,39,0.000000e+00
159,40,0.000000e+00
159,41,0.000000e+00
159,42,0.000000e+00
159,43,0.000000e+00
159,44,0.000000e+00
159,45,0.000000e+00
159,46,0.000000e+00
159,47,0.000000e+00
159,48,0.000000e+00
159,49,0.000000e+00
159,50,0.000000e+00
159,51,0.000000e+00
159,52,0.000000e+00
159,53,0.000000e+00
159,54,0.000000e+00
159,55,0.000000e+00
159,56,0.000000e+00
159,57,0.000000e+00
159,58,0.000000e+00
159,59,0.000000e+00
159,60,0.000000e+00
159,61,0.000000e+00
159,62,0.000000e+00
159,63,0.000000e+00
159,64,0.000000e+00
159,65,0.000000e+00
159,66,0.000000e+00
159,67,0.000000e+00
159,68,0.000000e+00
159,69,0.000000e+00
159,70,0.000000e+00
159,71,0.000000e+00
159,72,0.000000e+00
159,73,0.000000e+00
159,74,0.000000e+00
159,75,0.000000e+00
159,76,0.000000e+00
159,77,0.000000e+00
159,78,0.000000e+00
159,79,0.000000e+00
159,80,0.000000e+00
159,81,0.000000e+00
159,82,0.000000e+00
159,83,0.000000e+00
159,84,0.000000e+00
159,85,0.000000e+00
159,86,0.000000e+00
159,87,0.000000e+00
159,88,0.000000e+00
159,89,0.000000e+00
159,90,0.000000e+00
159,91,0.000000e+00
159,92,0.000000e+00
159,93,0.000000e+00
159,94,0.000000e+00
159,95,0.000000e+00
159,96,0.000000e+00
159,97,0.000000e+00
159,98,0.000000e+00
159,99,0.000000e+00
159,100,0.000000e+00
159,101,0.000000e+00
159,102,0.000000e+00
159,103,0.000000e+00
159,104,0.000000e+00
159,105,0.000000e+00
159,106,0.000000e+00
159,107,0.000000e+00
159,108,0.000000e+00
159,109,0.000000e+00
159,110,0.000000e+00
159,111,0.000000e+00
159,112,0.000000e+00
159,113,0.000000e+00
159,114,0.000000e+00
159,115,0.000000e+00
159,116,0.000000e+00
159,117,0.000000e+00
159,118,0.000000e+00
159,119,0.000000e+00
159,120,0.000000e+00
159,121,0.000000e+00
159,122,0.000000e+00
159,123,0.000000e+00
159,124,0.000000e+00
159,125,0.000000e+00
159,126,0.000000e+00
159,127,0.000000e+00
159,128,0.000000e+00
159,129,0.000000e+00
159,130,0.000000e+00
159,131,0.000000e+00
159,132,0.000000e+00
159,133,0.000000e+00
159,134,0.000000e+00
159,135,0.000000e+00
159,136,0.000000e+00
159,137,0.000000e+00
159,138,0.000000e+00
159,139,0.000000e+00
159,140,0.000000e+00
159,141,0.000000e+00
159,142,0.000000e+00
159,143,0.000000e+00
159,144,0.000000e+00
159,145,0.000000e+00
159,146,0.000000e+00
159,147,0.000000e+00
159,148,0.000000e+00
159,149,0.000000e+00
159,150,0.000000e+00
159,151,0.000000e+00
159,152,0.000000e+00
159,153,0.000000e+00
159,154,0.000000e+00
159,155,0.000000e+00
159,156,0.000000e+00
159,157,0.000000e+00
159,158,0.000000e+00
159,159,0.000000e+00
159,160,0.000000e+00
159,161,0.000000e+00
159,162,0.000000e+00
159,163,0.000000e+00
159,164,0.000000e+00
159,165,0.000000e+00
159,166,0.000000e+00
159,167,0.000000e+00
159,168,0.000000e+00
159,169,0.000000e+00
159,170,0.000000e+00
159,171,0.000000e+00
159,172,0.000000e+00
159,173,0.000000e+00
159,174,0.000000e+00
159,175,0.000000e+00
159,176,0.000000e+00
159,177,0.000000e+00
159,178,0.000000e+00
159,179,0.000000e+00
159,180,0.000000e+00
159,181,0.000000e+00
159,182,0.000000e+00
159,183,0.000000e+00
159,184,0.000000e+00
159,185,0.000000e+00
159,186,0.000000e+00
159,187,0.000000e+00
159,188,0.000000e+00
159,189,0.000000e+00
159,190,0.000000e+00
159,191,0.000000e+00
159,192,0.000000e+00
159,193,0.000000e+00
159,194,0.000000e+00
159,195,0.000000e+00
159,196,0.000000e+00
159,197,0.000000e+00
159,198,0.000000e+00
159,199,0.000000e+00
159,200,0.000000e+00
159,201,0.000000e+00
160,0,0.000000e+00
160,1,0.000000e+00
160,2,0.000000e+00
160,3,0.000000e+00
160,4,0.000000e+00
160,5,0.000000e+00
160,6,0.000000e+00
160,7,0.000000e+00
160,8,0.000000e+00
160,9,0.000000e+00
160,10,0.000000e+00
160,11,0.000000e+00
160,12,0.000000e+00
160,13,0.000000e+00
160,14,0.000000e+00
160,15,0.000000e+00
160,16,0.000000e+00
160,17,0.000000e+00
160,18,0.000000e+00
160,19,0.000000e+00
160,20,0.000000e+00
160,21,0.000000e+00
160,22,0.000000e+00
160,23,0.000000e+00
160,24,0.000000e+00
160,25,0.000000e+00
160,26,0.000000e+00
160,27,0.000000e+00
160,28,0.000000e+00
160,29,0.000000e+00
160,30,0.000000e+00
160,31,0.000000e+00
160,32,0.000000e+00
160,33,0.000000e+00
160,34,0.000000e+00
160,35,0.000000e+00
160,36,0.000000e+00
160,37,0.000000e+00
160,38,0.000000e+00
160,39,0.000000e+00
160,40,0.000000e+00
160,41,0.000000e+00
160,42,0.000000e+00
160,43,0.000000e+00
160,44,0.000000e+00
160,45,0.000000e+00
160,46,0.000000e+00
160,47,0.000000e+00
160,48,0.000000e+00
160,49,0.000000e+00
160,50,0.000000e+00
160,51,0.000000e+00
160,52,0.000000e+00
160,53,0.000000e+00
160,54,0.000000e+00
160,55,0.000000e+00
160,56,0.000000e+00
160,57,0.000000e+00
160,58,0.000000e+00
160,59,0.000000e+00
160,60,0.000000e+00
160,61,0.000000e+00
160,62,0.000000e+00
160,63,0.000000e+00
160,64,0.000000e+00
160,65,0.000000e+00
160,66,0.000000e+00
160,67,0.000000e+00
160,68,0.000000e+00
160,69,0.000000e+00
160,70,0.000000e+00
160,71,0.000000e+00
160,72,0.000000e+00
160,73,0.000000e+00
160,74,0.000000e+00
160,75,0.000000e+00
160,76,0.000000e+00
160,77,0.000000e+00
160,78,0.000000e+00
160,79,0.000000e+00
160,80,0.000000e+00
160,81,0.000000e+00
160,82,0.000000e+00
160,83,0.000000e+00
160,84,0.000000e+00
160,85,0.000000e+00
160,86,0.000000e+00
160,87,0.000000e+00
160,88,0.000000e+00
160,89,0.000000e+00
160,90,0.000000e+00
160,91,0.000000e+00
160,92,0.000000e+00
160,93,0.000000e+00
160,94,0.000000e+00
160,95,0.000000e+00
160,96,0.000000e+00
160,97,0.000000e+00
160,98,0.000000e+00
160,99,0.000000e+00
160,100,0.000000e+00
160,101,0.000000e+00
160,102,0.000000e+00
160,103,0.000000e+00
160,104,0.000000e+00
160,105,0.000000e+00
160,106,0.000000e+00
160,107,0.000000e+00
160,108,0.000000e+00
160,109,0.000000e+00
160,110,0.000000e+00
160,111,0.000000e+00
160,112,0.000000e+00
160,113,0.000000e+00
160,114,0.000000e+00
160,115,0.000000e+00
160,116,0.000000e+00
160,117,0.000000e+00
160,118,0.000000e+00
160,119,0.000000e+00
160,120,0.000000e+00
160,121,0.000000e+00
160,122,0.000000e+00
160,123,0.000000e+00
160,124,0.000000e+00
160,125,0.000000e+00
160,126,0.000000e+00
160,127,0.000000e+00
160,128,0.000000e+00
160,129,0.000000e+00
160,130,0.000000e+00
160,131,0.000000e+00
160,132,0.000000e+00
160,133,0.000000e+00
160,134,0.000000e+00
160,135,0.000000e+00
160,136,0.000000e+00
160,137,0.000000e+00
160,138,0.000000e+00
160,139,0.000000e+00
160,140,0.000000e+00
160,141,0.000000e+00
160,142,0.000000e+00
160,143,0.000000e+00
160,144,0.000000e+00
160,145,0.000000e+00
160,146,0.000000e+00
160,147,0.000000e+00
160,148,0.000000e+00
160,149,0.000000e+00
160,150,0.000000e+00
160,151,0.000000e+00
160,152,0.000000e+00
160,153,0.000000e+00
160,154,0.000000e+00
160,155,0.000000e+00
160,156,0.000000e+00
160,157,0.000000e+00
160,158,0.000000e+00
160,159,0.000000e+00
160,160,0.000000e+00
160,161,0.000000e+00
160,162,0.000000e+00
160,163,0.000000e+00
160,164,0.000000e+00
160,165,0.000000e+00
160,166,0.000000e+00
160,167,0.000000e+00
160,168,0.000000e+00
160,169,0.000000e+00
160,170,0.000000e+00
160,171,0.000000e+00
160,172,0.000000e+00
160,173,0.000000e+00
160,174,0.000000e+00
160,175,0.000000e+00
160,176,0.000000e+00
160,177,0.000000e+00
160,178,0.000000e+00
160,179,0.000000e+00
160,180,0.000000e+00
160,181,0.000000e+00
160,182,0.000000e+00
160,183,0.000000e+00
160,184,0.000000e+00
160,185,0.000000e+00
160,186,0.000000e+00
160,187,0.000000e+00
160,188,0.000000e+00
160,189,0.000000e+00
160,190,0.000000e+00
160,191,0.000000e+00
160,192,0.000000e+00
160,193,0.000000e+00
160,194,0.000000e+00
160,195,0.000000e+00
160,196,0.000000e+00
160,197,0.000000e+00
160,198,0.000000e+00
160,199,0.000000e+00
160,200,0.000000e+00
160,201,0.000000e+00
161,0,0.000000e+00
161,1,0.000000e+00
161,2,0.000000e+00
161,3,0.000000e+00
161,4,0.000000e+00
161,5,0.000000e+00
161,6,0.000000e+00
161,7,0.000000e+00
161,8,0.000000e+00
161,9,0.000000e+00
161,10,0.000000e+00
161,11,0.000000e+00
161,12,0.000000e+00
161,13,0.000000e+00
161,14,0.000000e+00
161,15,0.000000e+00
161,16,0.000000e+00
161,17,0.000000e+00
161,18,0.000000e+00
161,19,0.000000e+00
161,20,0.000000e+00
161,21,0.000000e+00
161,22,0.000000e+00
161,23,0.000000e+00
161,24,0.000000e+00
161,25,0.000000e+00
161,26,0.000000e+00
161,27,0.000000e+00
161,28,0.000000e+00
161,29,0.000000e+00
161,30,0.000000e+00
161,31,0.000000e+00
161,32,0.000000e+00
161,33,0.000000e+00
161,34,0.000000e+00
161,35,0.000000e+00
161,36,0.000000e+00
161,37,0.000000e+00
161,38,0.000000e+00
161,39,0.000000e+00
161,40,0.000000e+00
161,41,0.000000e+00
161,42,0.000000e+00
161,43,0.000000e+00
161,44,0.000000e+00
161,45,0.000000e+00
161,46,0.000000e+00
161,47,0.000000e+00
161,48,0.000000e+00
161,49,0.000000e+00
161,50,0.000000e+00
161,51,0.000000e+00
161,52,0.000000e+00
161,53,0.000000e+00
161,54,0.000000e+00
161,55,0.000000e+00
161,56,0.000000e+00
161,57,0.000000e+00
161,58,0.000000e+00
161,59,0.000000e+00
161,60,0.000000e+00
161,61,0.000000e+00
161,62,0.000000e+00
161,63,0.000000e+00
161,64,0.000000e+00
161,65,0.000000e+00
161,66,0.000000e+00
161,67,0.000000e+00
161,68,0.000000e+00
161,69,0.000000e+00
161,70,0.000000e+00
161,71,0.000000e+00
161,72,0.000000e+00
161,73,0.000000e+00
161,74,0.000000e+00
161,75,0.000000e+00
161,76,0.000000e+00
161,77,0.000000e+00
161,78,0.000000e+00
161,79,0.000000e+00
161,80,0.000000e+00
161,81,0.000000e+00
161,82,0.000000e+00
161,83,0.000000e+00
161,84,0.000000e+00
161,85,0.000000e+00
161,86,0.000000e+00
161,87,0.000000e+00
161,88,0.000000e+00
161,89,0.000000e+00
161,90,0.000000e+00
161,91,0.000000e+00
161,92,0.000000e+00
161,93,0.000000e+00
161,94,0.000000e+00
161,95,0.000000e+00
161,96,0.000000e+00
161,97,0.000000e+00
161,98,0.000000e+00
161,99,0.000000e+00
161,100,0.000000e+00
161,101,0.000000e+00
161,102,0.000000e+00
161,103,0.000000e+00
161,104,0.000000e+00
161,105,0.000000e+00
161,106,0.000000e+00
161,107,0.000000e+00
161,108,0.000000e+00
161,109,0.000000e+00
161,110,0.000000e+00
161,111,0.000000e+00
161,112,0.000000e+00
161,113,0.000000e+00
161,114,0.000000e+00
161,115,0.000000e+00
161,116,0.000000e+00
161,117,0.000000e+00
161,118,0.000000e+00
161,119,0.000000e+00
161,120,0.000000e+00
161,121,0.000000e+00
161,122,0.000000e+00
161,123,0.000000e+00
161,124,0.000000e+00
161,125,0.000000e+00
161,126,0.000000e+00
161,127,0.000000e+00
161,128,0.000000e+00
161,129,0.000000e+00
161,130,0.000000e+00
161,131,0.000000e+00
161,132,0.000000e+00
161,133,0.000000e+00
161,134,0.000000e+00
161,135,0.000000e+00
161,136,0.000000e+00
161,137,0.000000e+00
161,138,0.000000e+00
161,139,0.000000e+00
161,140,0.000000e+00
161,141,0.000000e+00
161,142,0.000000e+00
161,143,0.000000e+00
161,144,0.000000e+00
161,145,0.000000e+00
161,146,0.000000e+00
161,147,0.000000e+00
161,148,0.000000e+00
161,149,0.000000e+00
161,150,0.000000e+00
161,151,0.000000e+00
161,152,0.000000e+00
161,153,0.000000e+00
161,154,0.000000e+00
161,155,0.000000e+00
161,156,0.000000e+00
161,157,0.000000e+00
161,158,0.000000e+00
161,159,0.000000e+00
161,160,0.000000e+00
161,161,0.000000e+00
161,162,0.000000e+00
161,163,0.000000e+00
161,164,0.000000e+00
161,165,0.000000e+00
161,166,0.000000e+00
161,167,0.000000e+00
161,168,0.000000e+00
161,169,0.000000e+00
161,170,0.000000e+00
161,171,0.000000e+00
161,172,0.000000e+00
161,173,0.000000e+00
161,174,0.000000e+00
161,175,0.000000e+00
161,176,0.000000e+00
161,177,0.000000e+00
161,178,0.000000e+00
161,179,0.000000e+00
161,180,0.000000e+00
161,181,0.000000e+00
161,182,0.000000e+00
161,183,0.000000e+00
161,184,0.000000e+00
161,185,0.000000e+00
161,186,0.000000e+00
161,187,0.000000e+00
161,188,0.000000e+00
161,189,0.000000e+00
161,190,0.000000e+00
161,191,0.000000e+00
161,192,0.000000e+00
161,193,0.000000e+00
161,194,0.000000e+00
161,195,0.000000e+00
161,196,0.000000e+00
161,197,0.000000e+00
161,198,0.000000e+00
161,199,0.000000e+00
161,200,0.000000e+00
161,201,0.000000e+00
162,0,0.000000e+00
162,1,0.000000e+00
162,2,0.000000e+00
162,3,0.000000e+00
162,4,0.000000e+00
162,5,0.000000e+00
162,6,0.000000e+00
162,7,0.000000e+00
162,8,0.000000e+00
162,9,0.000000e+00
162,10,0.000000e+00
162,11,0.000000e+00
162,12,0.000000e+00
162,13,0.000000e+00
162,14,0.000000e+00
162,15,0.000000e+00
162,16,0.000000e+00
162,17,0.000000e+00
162,18,0.000000e+00
162,19,0.000000e+00
162,20,0.000000e+00
162,21,0.000000e+00
162,22,0.000000e+00
162,23,0.000000e+00
162,24,0.000000e+00
162,25,0.000000e+00
162,26,0.000000e+00
162,27,0.000000e+00
162,28,0.000000e+00
162,29,0.000000e+00
162,30,0.000000e+00
162,31,0.000000e+00
162,32,0.000000e+00
162,33,0.000000e+00
162,34,0.000000e+00
162,35,0.000000e+00
162,36,0.000000e+00
162,37,0.000000e+00
162,38,0.000000e+00
162,39,0.000000e+00
162,40,0.000000e+00
162,41,0.000000e+00
162,42,0.000000e+00
162,43,0.000000e+00
162,44,0.000000e+00
162,45,0.000000e+00
162,46,0.000000e+00
162,47,0.000000e+00
162,48,0.000000e+00
162,49,0.000000e+00
162,50,0.000000e+00
162,51,0.000000e+00
162,52,0.000000e+00
162,53,0.000000e+00
162,54,0.000000e+00
162,55,0.000000e+00
162,56,0.000000e+00
162,57,0.000000e+00
162,58,0.000000e+00
162,59,0.000000e+00
162,60,0.000000e+00
162,61,0.000000e+00
162,62,0.000000e+00
162,63,0.000000e+00
162,64,0.000000e+00
162,65,0.000000e+00
162,66,0.000000e+00
162,67,0.000000e+00
162,68,0.000000e+00
162,69,0.000000e+00
162,70,0.000000e+00
162,71,0.000000e+00
162,72,0.000000e+00
162,73,0.000000e+00
162,74,0.000000e+00
162,75,0.000000e+00
162,76,0.000000e+00
162,77,0.000000e+00
162,78,0.000000e+00
162,79,0.000000e+00
162,80,0.000000e+00
162,81,0.000000e+00
162,82,0.000000e+00
162,83,0.000000e+00
162,84,0.000000e+00
162,85,0.000000e+00
162,86,0.000000e+00
162,87,0.000000e+00
162,88,0.000000e+00
162,89,0.000000e+00
162,90,0.000000e+00
162,91,0.000000e+00
162,92,0.000000e+00
162,93,0.000000e+00
162,94,0.000000e+00
162,95,0.000000e+00
162,96,0.000000e+00
162,97,0.000000e+00
162,98,0.000000e+00
162,99,0.000000e+00
162,100,0.000000e+00
162,101,0.000000e+00
162,102,0.000000e+00
162,103,0.000000e+00
162,104,0.000000e+00
162,105,0.000000e+00
162,106,0.000000e+00
162,107,0.000000e+00
162,108,0.000000e+00
162,109,0.000000e+00
162,110,0.000000e+00
162,111,0.000000e+00
162,112,0.000000e+00
162,113,0.000000e+00
162,114,0.000000e+00
162,115,0.000000e+00
162,116,0.000000e+00
162,117,0.000000e+00
162,118,0.000000e+00
162,119,0.000000e+00
162,120,0.000000e+00
162,121,0.000000e+00
162,122,0.000000e+00
162,123,0.000000e+00
162,124,0.000000e+00
162,125,0.000000e+00
162,126,0.000000e+00
162,127,0.000000e+00
162,128,0.000000e+00
162,129,0.000000e+00
162,130,0.000000e+00
162,131,0.000000e+00
162,132,0.000000e+00
162,133,0.000000e+00
162,134,0.000000e+00
162,135,0.000000e+00
162,136,0.000000e+00
162,137,0.000000e+00
162,138,0.000000e+00
162,139,0.000000e+00
162,140,0.000000e+00
162,141,0.000000e+00
162,142,0.000000e+00
162,143,0.000000e+00
162,144,0.000000e+00
162,145,0.000000e+00
162,146,0.000000e+00
162,147,0.000000e+00
162,148,0.000000e+00
162,149,0.000000e+00
162,150,0.000000e+00
162,151,0.000000e+00
162,152,0.000000e+00
162,153,0.000000e+00
162,154,0.000000e+00
162,155,0.000000e+00
162,156,0.000000e+00
162,157,0.000000e+00
162,158,0.000000e+00
162,159,0.000000e+00
162,160,0.000000e+00
162,161,0.000000e+00
162,162,0.000000e+00
162,163,0.000000e+00
162,164,0.000000e+00
162,165,0.000000e+00
162,166,0.000000e+00
162,167,0.000000e+00
162,168,0.000000e+00
162,169,0.000000e+00
162,170,0.000000e+00
162,171,0.000000e+00
162,172,0.000000e+00
162,173,0.000000e+00
162,174,0.000000e+00
162,175,0.000000e+00
162,176,0.000000e+00
162,177,0.000000e+00
162,178,0.000000e+00
162,179,0.000000e+00
162,180,0.000000e+00
162,181,0.000000e+00
162,182,0.000000e+00
162,183,0.000000e+00
162,184,0.000000e+00
162,185,0.000000e+00
162,186,0.000000e+00
162,187,0.000000e+00
162,188,0.000000e+00
162,189,0.000000e+00
162,190,0.000000e+00
162,191,0.000000e+00
162,192,0.000000e+00
162,193,0.000000e+00
162,194,0.000000e+00
162,195,0.000000e+00
162,196,0.000000e+00
162,197,0.000000e+00
162,198,0.000000e+00
162,199,0.000000e+00
162,200,0.000000e+00
162,201,0.000000e+00
163,0,0.000000e+00
163,1,0.000000e+00
163,2,0.000000e+00
163,3,0.000000e+00
163,4,0.000000e+00
163,5,0.000000e+00
163,6,0.000000e+00
163,7,0.000000e+00
163,8,0.000000e+00
163,9,0.000000e+00
163,10,0.000000e+00
163,11,0.000000e+00
163,12,0.000000e+00
163,13,0.000000e+00
163,14,0.000000e+00
163,15,0.000000e+00
163,16,0.000000e+00
163,17,0.000000e+00
163,18,0.000000e+00
163,19,0.000000e+00
163,20,0.000000e+00
163,21,0.000000e+00
163,22,0.000000e+00
163,23,0.000000e+00
163,24,0.000000e+00
163,25,0.000000e+00
163,26,0.000000e+00
163,27,0.000000e+00
163,28,0.000000e+00
163,29,0.000000e+00
163,30,0.000000e+00
163,31,0.000000e+00
163,32,0.000000e+00
163,33,0.000000e+00
163,34,0.000000e+00
163,35,0.000000e+00
163,36,0.000000e+00
163,37,0.000000e+00
163,38,0.000000e+00
163,39,0.000000e+00
163,40,0.000000e+00
163,41,0.000000e+00
163,42,0.000000e+00
163,43,0.000000e+00
163,44,0.000000e+00
163,45,0.000000e+00
163,46,0.000000e+00
163,47,0.000000e+00
163,48,0.000000e+00
163,49,0.000000e+00
163,50,0.000000e+00
163,51,0.000000e+00
163,52,0.000000e+00
163,53,0.000000e+00
163,54,0.000000e+00
163,55,0.000000e+00
163,56,0.000000e+00
163,57,0.000000e+00
163,58,0.000000e+00
163,59,0.000000e+00
163,60,0.000000e+00
163,61,0.000000e+00
163,62,0.000000e+00
163,63,0.000000e+00
163,64,0.000000e+00
163,65,0.000000e+00
163,66,0.000000e+00
163,67,0.000000e+00
163,68,0.000000e+00
163,69,0.000000e+00
163,70,0.000000e+00
163,71,0.000000e+00
163,72,0.000000e+00
163,73,0.000000e+00
163,74,0.000000e+00
163,75,0.000000e+00
163,76,0.000000e+00
163,77,0.000000e+00
163,78,0.000000e+00
163,79,0.000000e+00
163,80,0.000000e+00
163,81,0.000000e+00
163,82,0.000000e+00
163,83,0.000000e+00
163,84,0.000000e+00
163,85,0.000000e+00
163,86,0.000000e+00
163,87,0.000000e+00
163,88,0.000000e+00
163,89,0.000000e+00
163,90,0.000000e+00
163,91,0.000000e+00
163,92,0.000000e+00
163,93,0.000000e+00
163,94,0.000000e+00
163,95,0.000000e+00
163,96,0.000000e+00
163,97,0.000000e+00
163,98,0.000000e+00
163,99,0.000000e+00
163,100,0.000000e+00
163,101,0.000000e+00
163,102,0.000000e+00
163,103,0.000000e+00
163,104,0.000000e+00
163,105,0.000000e+00
163,106,0.000000e+00
163,107,0.000000e+00
163,108,0.000000e+00
163,109,0.000000e+00
163,110,0.000000e+00
163,111,0.000000e+00
163,112,0.000000e+00
163,113,0.000000e+00
163,114,0.000000e+00
163,115,0.000000e+00
163,116,0.000000e+00
163,117,0.000000e+00
163,118,0.000000e+00
163,119,0.000000e+00
163,120,0.000000e+00
163,121,0.000000e+00
163,122,0.000000e+00
163,123,0.000000e+00
163,124,0.000000e+00
163,125,0.000000e+00
163,126,0.000000e+00
163,127,0.000000e+00
163,128,0.000000e+00
163,129,0.000000e+00
163,130,0.000000e+00
163,131,0.000000e+00
163,132,0.000000e+00
163,133,0.000000e+00
163,134,0.000000e+00
163,135,0.000000e+00
163,136,0.000000e+00
163,137,0.000000e+00
163,138,0.000000e+00
163,139,0.000000e+00
163,140,0.000000e+00
163,141,0.000000e+00
163,142,0.000000e+00
163,143,0.000000e+00
163,144,0.000000e+00
163,145,0.000000e+00
163,146,0.000000e+00
163,147,0.000000e+00
163,148,0.000000e+00
163,149,0.000000e+00
163,150,0.000000e+00
163,151,0.000000e+00
163,152,0.000000e+00
163,153,0.000000e+00
163,154,0.000000e+00
163,155,0.000000e+00
163,156,0.000000e+00
163,157,0.000000e+00
163,158,0.000000e+00
163,159,0.000000e+00
163,160,0.000000e+00
163,161,0.000000e+00
163,162,0.000000e+00
163,163,0.000000e+00
163,164,0.000000e+00
163,165,0.000000e+00
163,166,0.000000e+00
163,167,0.000000e+00
163,168,0.000000e+00
163,169,0.000000e+00
163,170,0.000000e+00
163,171,0.000000e+00
163,172,0.000000e+00
163,173,0.000000e+00
163,174,0.000000e+00
163,175,0.000000e+00
163,176,0.000000e+00
163,177,0.000000e+00
163,178,0.000000e+00
163,179,0.000000e+00
163,180,0.000000e+00
163,181,0.000000e+00
163,182,0.000000e+00
163,183,0.000000e+00
163,184,0.000000e+00
163,185,0.000000e+00
163,186,0.000000e+00
163,187,0.000000e+00
163,188,0.000000e+00
163,189,0.000000e+00
163,190,0.000000e+00
163,191,0.000000e+00
163,192,0.000000e+00
163,193,0.000000e+00
163,194,0.000000e+00
163,195,0.000000e+00
163,196,0.000000e+00
163,197,0.000000e+00
163,198,0.000000e+00
163,199,0.000000e+00
163,200,0.000000e+00
163,201,0.000000e+00
164,0,0.000000e+00
164,1,0.000000e+00
164,2,0.000000e+00
164,3,0.000000e+00
164,4,0.000000e+00
164,5,0.000000e+00
164,6,0.000000e+00
164,7,0.000000e+00
164,8,0.000000e+00
164,9,0.000000e+00
164,10,0.000000e+00
164,11,0.000000e+00
164,12,0.000000e+00
164,13,0.000000e+00
164,14,0.000000e+00
164,15,0.000000e+00
164,16,0.000000e+00
164,17,0.000000e+00
164,18,0.000000e+00
164,19,0.000000e+00
164,20,0.000000e+00
164,21,0.000000e+00
164,22,0.000000e+00
164,23,0.000000e+00
164,24,0.000000e+00
164,25,0.000000e+00
164,26,0.000000e+00
164,27,0.000000e+00
164,28,0.000000e+00
164,29,0.000000e+00
164,30,0.000000e+00
164,31,0.000000e+00
164,32,0.000000e+00
164,33,0.000000e+00
164,34,0.000000e+00
164,35,0.000000e+00
164,36,0.000000e+00
164,37,0.000000e+00
164,38,0.000000e+00
164,39,0.000000e+00
164,40,0.000000e+00
164,41,0.000000e+00
164,42,0.000000e+00
164,43,0.000000e+00
164,44,0.000000e+00
164,45,0.000000e+00
164,46,0.000000e+00
164,47,0.000000e+00
164,48,0.000000e+00
164,49,0.000000e+00
164,50,0.000000e+00
164,51,0.000000e+00
164,52,0.000000e+00
164,53,0.000000e+00
164,54,0.000000e+00
164,55,0.000000e+00
164,56,0.000000e+00
164,57,0.000000e+00
164,58,0.000000e+00
164,59,0.000000e+00
164,60,0.000000e+00
164,61,0.000000e+00
164,62,0.000000e+00
164,63,0.000000e+00
164,64,0.000000e+00
164,65,0.000000e+00
164,66,0.000000e+00
164,67,0.000000e+00
164,68,0.000000e+00
164,69,0.000000e+00
164,70,0.000000e+00
164,71,0.000000e+00
164,72,0.000000e+00
164,73,0.000000e+00
164,74,0.000000e+00
164,75,0.000000e+00
164,76,0.000000e+00
164,77,0.000000e+00
164,78,0.000000e+00
164,79,0.000000e+00
164,80,0.000000e+00
164,81,0.000000e+00
164,82,0.000000e+00
164,83,0.000000e+00
164,84,0.000000e+00
164,85,0.000000e+00
164,86,0.000000e+00
164,87,0.000000e+00
164,88,0.000000e+00
164,89,0.000000e+00
164,90,0.000000e+00
164,91,0.000000e+00
164,92,0.000000e+00
164,93,0.000000e+00
164,94,0.000000e+00
164,95,0.000000e+00
164,96,0.000000e+00
164,97,0.000000e+00
164,98,0.000000e+00
164,99,0.000000e+00
164,100,0.000000e+00
164,101,0.000000e+00
164,102,0.000000e+00
164,103,0.000000e+00
164,104,0.000000e+00
164,105,0.000000e+00
164,106,0.000000e+00
164,107,0.000000e+00
164,108,0.000000e+00
164,109,0.000000e+00
164,110,0.000000e+00
164,111,0.000000e+00
164,112,0.000000e+00
164,113,0.000000e+00
164,114,0.000000e+00
164,115,0.000000e+00
164,116,0.000000e+00
164,117,0.000000e+00
164,118,0.000000e+00
164,119,0.000000e+00
164,120,0.000000e+00
164,121,0.000000e+00
164,122,0.000000e+00
164,123,0.000000e+00
164,124,0.000000e+00
164,125,0.000000e+00
164,126,0.000000e+00
164,127,0.000000e+00
164,128,0.000000e+00
164,129,0.000000e+00
164,130,0.000000e+00
164,131,0.000000e+00
164,132,0.000000e+00
164,133,0.000000e+00
164,134,0.000000e+00
164,135,0.000000e+00
164,136,0.000000e+00
164,137,0.000000e+00
164,138,0.000000e+00
164,139,0.000000e+00
164,140,0.000000e+00
164,141,0.000000e+00
164,142,0.000000e+00
164,143,0.000000e+00
164,144,0.000000e+00
164,145,0.000000e+00
164,146,0.000000e+00
164,147,0.000000e+00
164,148,0.000000e+00
164,149,0.000000e+00
164,150,0.000000e+00
164,151,0.000000e+00
164,152,0.000000e+00
164,153,0.000000e+00
164,154,0.000000e+00
164,155,0.000000e+00
164,156,0.000000e+00
164,157,0.000000e+00
164,158,0.000000e+00
164,159,0.000000e+00
164,160,0.000000e+00
164,161,0.000000e+00
164,162,0.000000e+00
164,163,0.000000e+00
164,164,0.000000e+00
164,165,0.000000e+00
164,166,0.000000e+00
164,167,0.000000e+00
164,168,0.000000e+00
164,169,0.000000e+00
164,170,0.000000e+00
164,171,0.000000e+00
164,172,0.000000e+00
164,173,0.000000e+00
164,174,0.000000e+00
164,175,0.000000e+00
164,176,0.000000e+00
164,177,0.000000e+00
164,178,0.000000e+00
164,179,0.000000e+00
164,180,0.000000e+00
164,181,0.000000e+00
164,182,0.000000e+00
164,183,0.000000e+00
164,184,0.000000e+00
164,185,0.000000e+00
164,186,0.000000e+00
164,187,0.000000e+00
164,188,0.000000e+00
164,189,0.000000e+00
164,190,0.000000e+00
164,191,0.000000e+00
164,192,0.000000e+00
164,193,0.000000e+00
164,194,0.000000e+00
164,195,0.000000e+00
164,196,0.000000e+00
164,197,0.000000e+00
164,198,0.000000e+00
164,199,0.000000e+00
164,200,0.000000e+00
164,201,0.000000e+00
165,0,0.000000e+00
165,1,0.000000e+00
165,2,0.000000e+00
165,3,0.000000e+00
165,4,0.000000e+00
165,5,0.000000e+00
165,6,0.000000e+00
165,7,0.000000e+00
165,8,0.000000e+00
165,9,0.000000e+00
165,10,0.000000e+00
165,11,0.000000e+00
165,12,0.000000e+00
165,13,0.000000e+00
165,14,0.000000e+00
165,15,0.000000e+00
165,16,0.000000e+00
165,17,0.000000e+00
165,18,0.000000e+00
165,19,0.000000e+00
165,20,0.000000e+00
165,21,0.000000e+00
165,22,0.000000e+00
165,23,0.000000e+00
165,24,0.000000e+00
165,25,0.000000e+00
165,26,0.000000e+00
165,27,0.000000e+00
165,28,0.000000e+00
165,29,0.000000e+00
165,30,0.000000e+00
165,31,0.000000e+00
165,32,0.000000e+00
165,33,0.000000e+00
165,34,0.000000e+00
165,35,0.000000e+00
165,36,0.000000e+00
165,37,0.000000e+00
165,38,0.000000e+00
165,39,0.000000e+00
165,40,0.000000e+00
165,41,0.000000e+00
165,42,0.000000e+00
165,43,0.000000e+00
165,44,0.000000e+00
165,45,0.000000e+00
165,46,0.000000e+00
165,47,0.000000e+00
165,48,0.000000e+00
165,49,0.000000e+00
165,50,0.000000e+00
165,51,0.000000e+00
165,52,0.000000e+00
165,53,0.000000e+00
165,54,0.000000e+00
165,55,0.000000e+00
165,56,0.000000e+00
165,57,0.000000e+00
165,58,0.000000e+00
165,59,0.000000e+00
165,60,0.000000e+00
165,61,0.000000e+00
165,62,0.000000e+00
165,63,0.000000e+00
165,64,0.000000e+00
165,65,0.000000e+00
165,66,0.000000e+00
165,67,0.000000e+00
165,68,0.000000e+00
165,69,0.000000e+00
165,70,0.000000e+00
165,71,0.000000e+00
165,72,0.000000e+00
165,73,0.000000e+00
165,74,0.000000e+00
165,75,0.000000e+00
165,76,0.000000e+00
165,77,0.000000e+00
165,78,0.000000e+00
165,79,0.000000e+00
165,80,0.000000e+00
165,81,0.000000e+00
165,82,0.000000e+00
165,83,0.000000e+00
165,84,0.000000e+00
165,85,0.000000e+00
165,86,0.000000e+00
165,87,0.000000e+00
165,88,0.000000e+00
165,89,0.000000e+00
165,90,0.000000e+00
165,91,0.000000e+00
165,92,0.000000e+00
165,93,0.000000e+00
165,94,0.000000e+00
165,95,0.000000e+00
165,96,0.000000e+00
165,97,0.000000e+00
165,98,0.000000e+00
165,99,0.000000e+00
165,100,0.000000e+00
165,101,0.000000e+00
165,102,0.000000e+00
165,103,0.000000e+00
165,104,0.000000e+00
165,105,0.000000e+00
165,106,0.000000e+00
165,107,0.000000e+00
165,108,0.000000e+00
165,109,0.000000e+00
165,110,0.000000e+00
165,111,0.000000e+00
165,112,0.000000e+00
165,113,0.000000e+00
165,114,0.000000e+00
165,115,0.000000e+00
165,116,0.000000e+00
165,117,0.000000e+00
165,118,0.000000e+00
165,119,0.000000e+00
165,120,0.000000e+00
165,121,0.000000e+00
165,122,0.000000e+00
165,123,0.000000e+00
165,124,0.000000e+00
165,125,0.000000e+00
165,126,0.000000e+00
165,127,0.000000e+00
165,128,0.000000e+00
165,129,0.000000e+00
165,130,0.000000e+00
165,131,0.000000e+00
165,132,0.000000e+00
165,133,0.000000e+00
165,134,0.000000e+00
165,135,0.000000e+00
165,136,0.000000e+00
165,137,0.000000e+00
165,138,0.000000e+00
165,139,0.000000e+00
165,140,0.000000e+00
165,141,0.000000e+00
165,142,0.000000e+00
165,143,0.000000e+00
165,144,0.000000e+00
165,145,0.000000e+00
165,146,0.000000e+00
165,147,0.000000e+00
165,148,0.000000e+00
165,149,0.000000e+00
165,150,0.000000e+00
165,151,0.000000e+00
165,152,0.000000e+00
165,153,0.000000e+00
165,154,0.000000e+00
165,155,0.000000e+00
165,156,0.000000e+00
165,157,0.000000e+00
165,158,0.000000e+00
165,159,0.000000e+00
165,160,0.000000e+00
165,161,0.000000e+00
165,162,0.000000e+00
165,163,0.000000e+00
165,164,0.000000e+00
165,165,0.000000e+00
165,166,0.000000e+00
165,167,0.000000e+00
165,168,0.000000e+00
165,169,0.000000e+00
165,170,0.000000e+00
165,171,0.000000e+00
165,172,0.000000e+00
165,173,0.000000e+00
165,174,0.000000e+00
165,175,0.000000e+00
165,176,0.000000e+00
165,177,0.000000e+00
165,178,0.000000e+00
165,179,0.000000e+00
165,180,0.000000e+00
165,181,0.000000e+00
165,182,0.000000e+00
165,183,0.000000e+00
165,184,0.000000e+00
165,185,0.000000e+00
165,186,0.000000e+00
165,187,0.000000e+00
165,188,0.000000e+00
165,189,0.000000e+00
165,190,0.000000e+00
165,191,0.000000e+00
165,192,0.000000e+00
165,193,0.000000e+00
165,194,0.000000e+00
165,195,0.000000e+00
165,196,0.000000e+00
165,197,0.000000e+00
165,198,0.000000e+00
165,199,0.000000e+00
165,200,0.000000e+00
165,201,0.000000e+00
166,0,0.000000e+00
166,1,0.000000e+00
166,2,0.000000e+00
166,3,0.000000e+00
166,4,0.000000e+00
166,5,0.000000e+00
166,6,0.000000e+00
166,7,0.000000e+00
166,8,0.000000e+00
166,9,0.000000e+00
166,10,0.000000e+00
166,11,0.000000e+00
166,12,0.000000e+00
166,13,0.000000e+00
166,14,0.000000e+00
166,15,0.000000e+00
166,16,0.000000e+00
166,17,0.000000e+00
166,18,0.000000e+00
166,19,0.000000e+00
166,20,0.000000e+00
166,21,0.000000e+00
166,22,0.000000e+00
166,23,0.000000e+00
166,24,0.000000e+00
166,25,0.000000e+00
166,26,0.000000e+00
166,27,0.000000e+00
166,28,0.000000e+00
166,29,0.000000e+00
166,30,0.000000e+00
166,31,0.000000e+00
166,32,0.000000e+00
166,33,0.000000e+00
166,34,0.000000e+00
166,35,0.000000e+00
166,36,0.000000e+00
166,37,0.000000e+00
166,38,0.000000e+00
166,39,0.000000e+00
166,40,0.000000e+00
166,41,0.000000e+00
166,42,0.000000e+00
166,43,0.000000e+00
166,44,0.000000e+00
166,45,0.000000e+00
166,46,0.000000e+00
166,47,0.000000e+00
166,48,0.000000e+00
166,49,0.000000e+00
166,50,0.000000e+00
166,51,0.000000e+00
166,52,0.000000e+00
166,53,0.000000e+00
166,54,0.000000e+00
166,55,0.000000e+00
166,56,0.000000e+00
166,57,0.000000e+00
166,58,0.000000e+00
166,59,0.000000e+00
166,60,0.000000e+00
166,61,0.000000e+00
166,62,0.000000e+00
166,63,0.000000e+00
166,64,0.000000e+00
166,65,0.000000e+00
166,66,0.000000e+00
166,67,0.000000e+00
166,68,0.000000e+00
166,69,0.000000e+00
166,70,0.000000e+00
166,71,0.000000e+00
166,72,0.000000e+00
166,73,0.000000e+00
166,74,0.000000e+00
166,75,0.000000e+00
166,76,0.000000e+00
166,77,0.000000e+00
166,78,0.000000e+00
166,79,0.000000e+00
166,80,0.000000e+00
166,81,0.000000e+00
166,82,0.000000e+00
166,83,0.000000e+00
166,84,0.000000e+00
166,85,0.000000e+00
166,86,0.000000e+00
166,87,0.000000e+00
166,88,0.000000e+00
166,89,0.000000e+00
166,90,0.000000e+00
166,91,0.000000e+00
166,92,0.000000e+00
166,93,0.000000e+00
166,94,0.000000e+00
166,95,0.000000e+00
166,96,0.000000e+00
166,97,0.000000e+00
166,98,0.000000e+00
166,99,0.000000e+00
166,100,0.000000e+00
166,101,0.000000e+00
166,102,0.000000e+00
166,103,0.000000e+00
166,104,0.000000e+00
166,105,0.000000e+00
166,106,0.000000e+00
166,107,0.000000e+00
166,108,0.000000e+00
166,109,0.000000e+00
166,110,0.000000e+00
166,111,0.000000e+00
166,112,0.000000e+00
166,113,0.000000e+00
166,114,0.000000e+00
166,115,0.000000e+00
166,116,0.000000e+00
166,117,0.000000e+00
166,118,0.000000e+00
166,119,0.000000e+00
166,120,0.000000e+00
166,121,0.000000e+00
166,122,0.000000e+00
166,123,0.000000e+00
166,124,0.000000e+00
166,125,0.000000e+00
166,126,0.000000e+00
166,127,0.000000e+00
166,128,0.000000e+00
166,129,0.000000e+00
166,130,0.000000e+00
166,131,0.000000e+00
166,132,0.000000e+00
166,133,0.000000e+00
166,134,0.000000e+00
166,135,0.000000e+00
166,136,0.000000e+00
166,137,0.000000e+00
166,138,0.000000e+00
166,139,0.000000e+00
166,140,0.000000e+00
166,141,0.000000e+00
166,142,0.000000e+00
166,143,0.000000e+00
166,144,0.000000e+00
166,145,0.000000e+00
166,146,0.000000e+00
166,147,0.000000e+00
166,148,0.000000e+00
166,149,0.000000e+00
166,150,0.000000e+00
166,151,0.000000e+00
166,152,0.000000e+00
166,153,0.000000e+00
166,154,0.000000e+00
166,155,0.000000e+00
166,156,0.000000e+00
166,157,0.000000e+00
166,158,0.000000e+00
166,159,0.000000e+00
166,160,0.000000e+00
166,161,0.000000e+00
166,162,0.000000e+00
166,163,0.000000e+00
166,164,0.000000e+00
166,165,0.000000e+00
166,166,0.000000e+00
166,167,0.000000e+00
166,168,0.000000e+00
166,169,0.000000e+00
166,170,0.000000e+00
166,171,0.000000e+00
166,172,0.000000e+00
166,173,0.000000e+00
166,174,0.000000e+00
166,175,0.000000e+00
166,176,0.000000e+00
166,177,0.000000e+00
166,178,0.000000e+00
166,179,0.000000e+00
166,180,0.000000e+00
166,181,0.000000e+00
166,182,0.000000e+00
166,183,0.000000e+00
166,184,0.000000e+00
166,185,0.000000e+00
166,186,0.000000e+00
166,187,0.000000e+00
166,188,0.000000e+00
166,189,0.000000e+00
166,190,0.000000e+00
166,191,0.000000e+00
166,192,0.000000e+00
166,193,0.000000e+00
166,194,0.000000e+00
166,195,0.000000e+00
166,196,0.000000e+00
166,197,0.000000e+00
166,198,0.000000e+00
166,199,0.000000e+00
166,200,0.000000e+00
166,201,0.000000e+00
167,0,0.000000e+00
167,1,0.000000e+00
167,2,0.000000e+00
167,3,0.000000e+00
167,4,0.000000e+00
167,5,0.000000e+00
167,6,0.000000e+00
167,7,0.000000e+00
167,8,0.000000e+00
167,9,0.000000e+00
167,10,0.000000e+00
167,11,0.000000e+00
167,12,0.000000e+00
167,13,0.000000e+00
167,14,0.000000e+00
167,15,0.000000e+00
167,16,0.000000e+00
167,17,0.000000e+00
167,18,0.000000e+00
167,19,0.000000e+00
167,20,0.000000e+00
167,21,0.000000e+00
167,22,0.000000e+00
167,23,0.000000e+00
167,24,0.000000e+00
167,25,0.000000e+00
167,26,0.000000e+00
167,27,0.000000e+00
167,28,0.000000e+00
167,29,0.000000e+00
167,30,0.000000e+00
167,31,0.000000e+00
167,32,0.000000e+00
167,33,0.000000e+00
167,34,0.000000e+00
167,35,0.000000e+00
167,36,0.000000e+00
167,37,0.000000e+00
167,38,0.000000e+00
167,39,0.000000e+00
167,40,0.000000e+00
167,41,0.000000e+00
167,42,0.000000e+00
167,43,0.000000e+00
167,44,0.000000e+00
167,45,0.000000e+00
167,46,0.000000e+00
167,47,0.000000e+00
167,48,0.000000e+00
167,49,0.000000e+00
167,50,0.000000e+00
167,51,0.000000e+00
167,52,0.000000e+00
167,53,0.000000e+00
167,54,0.000000e+00
167,55,0.000000e+00
167,56,0.000000e+00
167,57,0.000000e+00
167,58,0.000000e+00
167,59,0.000000e+00
167,60,0.000000e+00
167,61,0.000000e+00
167,62,0.000000e+00
167,63,0.000000e+00
167,64,0.000000e+00
167,65,0.000000e+00
167,66,0.000000e+00
167,67,0.000000e+00
167,68,0.000000e+00
167,69,0.000000e+00
167,70,0.000000e+00
167,71,0.000000e+00
167,72,0.000000e+00
167,73,0.000000e+00
167,74,0.000000e+00
167,75,0.000000e+00
167,76,0.000000e+00
167,77,0.000000e+00
167,78,0.000000e+00
167,79,0.000000e+00
167,80,0.000000e+00
167,81,0.000000e+00
167,82,0.000000e+00
167,83,0.000000e+00
167,84,0.000000e+00
167,85,0.000000e+00
167,86,0.000000e+00
167,87,0.000000e+00
167,88,0.000000e+00
167,89,0.000000e+00
167,90,0.000000e+00
167,91,0.000000e+00
167,92,0.000000e+00
167,93,0.000000e+00
167,94,0.000000e+00
167,95,0.000000e+00
167,96,0.000000e+00
167,97,0.000000e+00
167,98,0.000000e+00
167,99,0.000000e+00
167,100,0.000000e+00
167,101,0.000000e+00
167,102,0.000000e+00
167,103,0.000000e+00
167,104,0.000000e+00
167,105,0.000000e+00
167,106,0.000000e+00
167,107,0.000000e+00
167,108,0.000000e+00
167,109,0.000000e+00
167,110,0.000000e+00
167,111,0.000000e+00
167,112,0.000000e+00
167,113,0.000000e+00
167,114,0.000000e+00
167,115,0.000000e+00
167,116,0.000000e+00
167,117,0.000000e+00
167,118,0.000000e+00
167,119,0.000000e+00
167,120,0.000000e+00
167,121,0.000000e+00
167,122,0.000000e+00
167,123,0.000000e+00
167,124,0.000000e+00
167,125,0.000000e+00
167,126,0.000000e+00
167,127,0.000000e+00
167,128,0.000000e+00
167,129,0.000000e+00
167,130,0.000000e+00
167,131,0.000000e+00
167,132,0.000000e+00
167,133,0.000000e+00
167,134,0.000000e+00
167,135,0.000000e+00
167,136,0.000000e+00
167,137,0.000000e+00
167,138,0.000000e+00
167,139,0.000000e+00
167,140,0.000000e+00
167,141,0.000000e+00
167,142,0.000000e+00
167,143,0.000000e+00
167,144,0.000000e+00
167,145,0.000000e+00
167,146,0.000000e+00
167,147,0.000000e+00
167,148,0.000000e+00
167,149,0.000000e+00
167,150,0.000000e+00
167,151,0.000000e+00
167,152,0.000000e+00
167,153,0.000000e+00
167,154,0.000000e+00
167,155,0.000000e+00
167,156,0.000000e+00
167,157,0.000000e+00
167,158,0.000000e+00
167,159,0.000000e+00
167,160,0.000000e+00
167,161,0.000000e+00
167,162,0.000000e+00
167,163,0.000000e+00
167,164,0.000000e+00
167,165,0.000000e+00
167,166,0.000000e+00
167,167,0.000000e+00
167,168,0.000000e+00
167,169,0.000000e+00
167,170,0.000000e+00
167,171,0.000000e+00
167,172,0.000000e+00
167,173,0.000000e+00
167,174,0.000000e+00
167,175,0.000000e+00
167,176,0.000000e+00
167,177,0.000000e+00
167,178,0.000000e+00
167,179,0.000000e+00
167,180,0.000000e+00
167,181,0.000000e+00
167,182,0.000000e+00
167,183,0.000000e+00
167,184,0.000000e+00
167,185,0.000000e+00
167,186,0.000000e+00
167,187,0.000000e+00
167,188,0.000000e+00
167,189,0.000000e+00
167,190,0.000000e+00
167,191,0.000000e+00
167,192,0.000000e+00
167,193,0.000000e+00
167,194,0.000000e+00
167,195,0.000000e+00
167,196,0.000000e+00
167,197,0.000000e+00
167,198,0.000000e+00
167,199,0.000000e+00
167,200,0.000000e+00
167,201,0.000000e+00
168,0,0.000000e+00
168,1,0.000000e+00
168,2,0.000000e+00
168,3,0.000000e+00
168,4,0.000000e+00
168,5,0.000000e+00
168,6,0.000000e+00
168,7,0.000000e+00
168,8,0.000000e+00
168,9,0.000000e+00
168,10,0.000000e+00
168,11,0.000000e+00
168,12,0.000000e+00
168,13,0.000000e+00
168,14,0.000000e+00
168,15,0.000000e+00
168,16,0.000000e+00
168,17,0.000000e+00
168,18,0.000000e+00
168,19,0.000000e+00
168,20,0.000000e+00
168,21,0.000000e+00
168,22,0.000000e+00
168,23,0.000000e+00
168,24,0.000000e+00
168,25,0.000000e+00
168,26,0.000000e+00
168,27,0.000000e+00
168,28,0.000000e+00
168,29,0.000000e+00
168,30,0.000000e+00
168,31,0.000000e+00
168,32,0.000000e+00
168,33,0.000000e+00
168,34,0.000000e+00
168,35,0.000000e+00
168,36,0.000000e+00
168,37,0.000000e+00
168,38,0.000000e+00
168,39,0.000000e+00
168,40,0.000000e+00
168,41,0.000000e+00
168,42,0.000000e+00
168,43,0.000000e+00
168,44,0.000000e+00
168,45,0.000000e+00
168,46,0.000000e+00
168,47,0.000000e+00
168,48,0.000000e+00
168,49,0.000000e+00
168,50,0.000000e+00
168,51,0.000000e+00
168,52,0.000000e+00
168,53,0.000000e+00
168,54,0.000000e+00
168,55,0.000000e+00
168,56,0.000000e+00
168,57,0.000000e+00
168,58,0.000000e+00
168,59,0.000000e+00
168,60,0.000000e+00
168,61,0.000000e+00
168,62,0.000000e+00
168,63,0.000000e+00
168,64,0.000000e+00
168,65,0.000000e+00
168,66,0.000000e+00
168,67,0.000000e+00
168,68,0.000000e+00
168,69,0.000000e+00
168,70,0.000000e+00
168,71,0.000000e+00
168,72,0.000000e+00
168,73,0.000000e+00
168,74,0.000000e+00
168,75,0.000000e+00
168,76,0.000000e+00
168,77,0.000000e+00
168,78,0.000000e+00
168,79,0.000000e+00
168,80,0.000000e+00
168,81,0.000000e+00
168,82,0.000000e+00
168,83,0.000000e+00
168,84,0.000000e+00
168,85,0.000000e+00
168,86,0.000000e+00
168,87,0.000000e+00
168,88,0.000000e+00
168,89,0.000000e+00
168,90,0.000000e+00
168,91,0.000000e+00
168,92,0.000000e+00
168,93,0.000000e+00
168,94,0.000000e+00
168,95,0.000000e+00
168,96,0.000000e+00
168,97,0.000000e+00
168,98,0.000000e+00
168,99,0.000000e+00
168,100,0.000000e+00
168,101,0.000000e+00
168,102,0.000000e+00
168,103,0.000000e+00
168,104,0.000000e+00
168,105,0.000000e+00
168,106,0.000000e+00
168,107,0.000000e+00
168,108,0.000000e+00
168,109,0.000000e+00
168,110,0.000000e+00
168,111,0.000000e+00
168,112,0.000000e+00
168,113,0.000000e+00
168,114,0.000000e+00
168,115,0.000000e+00
168,116,0.000000e+00
168,117,0.000000e+00
168,118,0.000000e+00
168,119,0.000000e+00
168,120,0.000000e+00
168,121,0.000000e+00
168,122,0.000000e+00
168,123,0.000000e+00
168,124,0.000000e+00
168,125,0.000000e+00
168,126,0.000000e+00
168,127,0.000000e+00
168,128,0.000000e+00
168,129,0.000000e+00
168,130,0.000000e+00
168,131,0.000000e+00
168,132,0.000000e+00
168,133,0.000000e+00
168,134,0.000000e+00
168,135,0.000000e+00
168,136,0.000000e+00
168,137,0.000000e+00
168,138,0.000000e+00
168,139,0.000000e+00
168,140,0.000000e+00
168,141,0.000000e+00
168,142,0.000000e+00
168,143,0.000000e+00
168,144,0.000000e+00
168,145,0.000000e+00
168,146,0.000000e+00
168,147,0.000000e+00
168,148,0.000000e+00
168,149,0.000000e+00
168,150,0.000000e+00
168,151,0.000000e+00
168,152,0.000000e+00
168,153,0.000000e+00
168,154,0.000000e+00
168,155,0.000000e+00
168,156,0.000000e+00
168,157,0.000000e+00
168,158,0.000000e+00
168,159,0.000000e+00
168,160,0.000000e+00
168,161,0.000000e+00
168,162,0.000000e+00
168,163,0.000000e+00
168,164,0.000000e+00
168,165,0.000000e+00
168,166,0.000000e+00
168,167,0.000000e+00
168,168,0.000000e+00
168,169,0.000000e+00
168,170,0.000000e+00
168,171,0.000000e+00
168,172,0.000000e+00
168,173,0.000000e+00
168,174,0.000000e+00
168,175,0.000000e+00
168,176,0.000000e+00
168,177,0.000000e+00
168,178,0.000000e+00
168,179,0.000000e+00
168,180,0.000000e+00
168,181,0.000000e+00
168,182,0.000000e+00
168,183,0.000000e+00
168,184,0.000000e+00
168,185,0.000000e+00
168,186,0.000000e+00
168,187,0.000000e+00
168,188,0.000000e+00
168,189,0.000000e+00
168,190,0.000000e+00
168,191,0.000000e+00
168,192,0.000000e+00
168,193,0.000000e+00
168,194,0.000000e+00
168,195,0.000000e+00
168,196,0.000000e+00
168,197,0.000000e+00
168,198,0.000000e+00
168,199,0.000000e+00
168,200,0.000000e+00
168,201,0.000000e+00
169,0,0.000000e+00
169,1,0.000000e+00
169,2,0.000000e+00
169,3,0.000000e+00
169,4,0.000000e+00
169,5,0.000000e+00
169,6,0.000000e+00
169,7,0.000000e+00
169,8,0.000000e+00
169,9,0.000000e+00
169,10,0.000000e+00
169,11,0.000000e+00
169,12,0.000000e+00
169,13,0.000000e+00
169,14,0.000000e+00
169,15,0.000000e+00
169,16,0.000000e+00
169,17,0.000000e+00
169,18,0.000000e+00
169,19,0.000000e+00
169,20,0.000000e+00
169,21,0.000000e+00
169,22,0.000000e+00
169,23,0.000000e+00
169,24,0.000000e+00
169,25,0.000000e+00
169,26,0.000000e+00
169,27,0.000000e+00
169,28,0.000000e+00
169,29,0.000000e+00
169,30,0.000000e+00
169,31,0.000000e+00
169,32,0.000000e+00
169,33,0.000000e+00
169,34,0.000000e+00
169,35,0.000000e+00
169,36,0.000000e+00
169,37,0.000000e+00
169,38,0.000000e+00
169,39,0.000000e+00
169,40,0.000000e+00
169,41,0.000000e+00
169,42,0.000000e+00
169,43,0.000000e+00
169,44,0.000000e+00
169,45,0.000000e+00
169,46,0.000000e+00
169,47,0.000000e+00
169,48,0.000000e+00
169,49,0.000000e+00
169,50,0.000000e+00
169,51,0.000000e+00
169,52,0.000000e+00
169,53,0.000000e+00
169,54,0.000000e+00
169,55,0.000000e+00
169,56,0.000000e+00
169,57,0.000000e+00
169,58,0.000000e+00
169,59,0.000000e+00
169,60,0.000000e+00
169,61,0.000000e+00
169,62,0.000000e+00
169,63,0.000000e+00
169,64,0.000000e+00
169,65,0.000000e+00
169,66,0.000000e+00
169,67,0.000000e+00
169,68,0.000000e+00
169,69,0.000000e+00
169,70,0.000000e+00
169,71,0.000000e+00
169,72,0.000000e+00
169,73,0.000000e+00
169,74,0.000000e+00
169,75,0.000000e+00
169,76,0.000000e+00
169,77,0.000000e+00
169,78,0.000000e+00
169,79,0.000000e+00
169,80,0.000000e+00
169,81,0.000000e+00
169,82,0.000000e+00
169,83,0.000000e+00
169,84,0.000000e+00
169,85,0.000000e+00
169,86,0.000000e+00
169,87,0.000000e+00
169,88,0.000000e+00
169,89,0.000000e+00
169,90,0.000000e+00
169,91,0.000000e+00
169,92,0.000000e+00
169,93,0.000000e+00
169,94,0.000000e+00
169,95,0.000000e+00
169,96,0.000000e+00
169,97,0.000000e+00
169,98,0.000000e+00
169,99,0.000000e+00
169,100,0.000000e+00
169,101,0.000000e+00
169,102,0.000000e+00
169,103,0.000000e+00
169,104,0.000000e+00
169,105,0.000000e+00
169,106,0.000000e+00
169,107,0.000000e+00
169,108,0.000000e+00
169,109,0.000000e+00
169,110,0.000000e+00
169,111,0.000000e+00
169,112,0.000000e+00
169,113,0.000000e+00
169,114,0.000000e+00
169,115,0.000000e+00
169,116,0.000000e+00
169,117,0.000000e+00
169,118,0.000000e+00
169,119,0.000000e+00
169,120,0.000000e+00
169,121,0.000000e+00
169,122,0.000000e+00
169,123,0.000000e+00
169,124,0.000000e+00
169,125,0.000000e+00
169,126,0.000000e+00
169,127,0.000000e+00
169,128,0.000000e+00
169,129,0.000000e+00
169,130,0.000000e+00
169,131,0.000000e+00
169,132,0.000000e+00
169,133,0.000000e+00
169,134,0.000000e+00
169,135,0.000000e+00
169,136,0.000000e+00
169,137,0.000000e+00
169,138,0.000000e+00
169,139,0.000000e+00
169,140,0.000000e+00
169,141,0.000000e+00
169,142,0.000000e+00
169,143,0.000000e+00
169,144,0.000000e+00
169,145,0.000000e+00
169,146,0.000000e+00
169,147,0.000000e+00
169,148,0.000000e+00
169,149,0.000000e+00
169,150,0.000000e+00
169,151,0.000000e+00
169,152,0.000000e+00
169,153,0.000000e+00
169,154,0.000000e+00
169,155,0.000000e+00
169,156,0.000000e+00
169,157,0.000000e+00
169,158,0.000000e+00
169,159,0.000000e+00
169,160,0.000000e+00
169,161,0.000000e+00
169,162,0.000000e+00
169,163,0.000000e+00
169,164,0.000000e+00
169,165,0.000000e+00
169,166,0.000000e+00
169,167,0.000000e+00
169,168,0.000000e+00
169,169,0.000000e+00
169,170,0.000000e+00
169,171,0.000000e+00
169,172,0.000000e+00
169,173,0.000000e+00
169,174,0.000000e+00
169,175,0.000000e+00
169,176,0.000000e+00
169,177,0.000000e+00
169,178,0.000000e+00
169,179,0.000000e+00
169,180,0.000000e+00
169,181,0.000000e+00
169,182,0.000000e+00
169,183,0.000000e+00
169,184,0.000000e+00
169,185,0.000000e+00
169,186,0.000000e+00
169,187,0.000000e+00
169,188,0.000000e+00
169,189,0.000000e+00
169,190,0.000000e+00
169,191,0.000000e+00
169,192,0.000000e+00
169,193,0.000000e+00
169,194,0.000000e+00
169,195,0.000000e+00
169,196,0.000000e+00
169,197,0.000000e+00
169,198,0.000000e+00
169,199,0.000000e+00
169,200,0.000000e+00
169,201,0.000000e+00
170,0,0.000000e+00
170,1,0.000000e+00
170,2,0.000000e+00
170,3,0.000000e+00
170,4,0.000000e+00
170,5,0.000000e+00
170,6,0.000000e+00
170,7,0.000000e+00
170,8,0.000000e+00
170,9,0.000000e+00
170,10,0.000000e+00
170,11,0.000000e+00
170,12,0.000000e+00
170,13,0.000000e+00
170,14,0.000000e+00
170,15,0.000000e+00
170,16,0.000000e+00
170,17,0.000000e+00
170,18,0.000000e+00
170,19,0.000000e+00
170,20,0.000000e+00
170,21,0.000000e+00
170,22,0.000000e+00
170,23,0.000000e+00
170,24,0.000000e+00
170,25,0.000000e+00
170,26,0.000000e+00
170,27,0.000000e+00
170,28,0.000000e+00
170,29,0.000000e+00
170,30,0.000000e+00
170,31,0.000000e+00
170,32,0.000000e+00
170,33,0.000000e+00
170,34,0.000000e+00
170,35,0.000000e+00
170,36,0.000000e+00
170,37,0.000000e+00
170,38,0.000000e+00
170,39,0.000000e+00
170,40,0.000000e+00
170,41,0.000000e+00
170,42,0.000000e+00
170,43,0.000000e+00
170,44,0.000000e+00
170,45,0.000000e+00
170,46,0.000000e+00
170,47,0.000000e+00
170,48,0.000000e+00
170,49,0.000000e+00
170,50,0.000000e+00
170,51,0.000000e+00
170,52,0.000000e+00
170,53,0.000000e+00
170,54,0.000000e+00
170,55,0.000000e+00
170,56,0.000000e+00
170,57,0.000000e+00
170,58,0.000000e+00
170,59,0.000000e+00
170,60,0.000000e+00
170,61,0.000000e+00
170,62,0.000000e+00
170,63,0.000000e+00
170,64,0.000000e+00
170,65,0.000000e+00
170,66,0.000000e+00
170,67,0.000000e+00
170,68,0.000000e+00
170,69,0.000000e+00
170,70,0.000000e+00
170,71,0.000000e+00
170,72,0.000000e+00
170,73,0.000000e+00
170,74,0.000000e+00
170,75,0.000000e+00
170,76,0.000000e+00
170,77,0.000000e+00
170,78,0.000000e+00
170,79,0.000000e+00
170,80,0.000000e+00
170,81,0.000000e+00
170,82,0.000000e+00
170,83,0.000000e+00
170,84,0.000000e+00
170,85,0.000000e+00
170,86,0.000000e+00
170,87,0.000000e+00
170,88,0.000000e+00
170,89,0.000000e+00
170,90,0.000000e+00
170,91,0.000000e+00
170,92,0.000000e+00
170,93,0.000000e+00
170,94,0.000000e+00
170,95,0.000000e+00
170,96,0.000000e+00
170,97,0.000000e+00
170,98,0.000000e+00
170,99,0.000000e+00
170,100,0.000000e+00
170,101,0.000000e+00
170,102,0.000000e+00
170,103,0.000000e+00
170,104,0.000000e+00
170,105,0.000000e+00
170,106,0.000000e+00
170,107,0.000000e+00
170,108,0.000000e+00
170,109,0.000000e+00
170,110,0.000000e+00
170,111,0.000000e+00
170,112,0.000000e+00
170,113,0.000000e+00
170,114,0.000000e+00
170,115,0.000000e+00
170,116,0.000000e+00
170,117,0.000000e+00
170,118,0.000000e+00
170,119,0.000000e+00
170,120,0.000000e+00
170,121,0.000000e+00
170,122,0.000000e+00
170,123,0.000000e+00
170,124,0.000000e+00
170,125,0.000000e+00
170,126,0.000000e+00
170,127,0.000000e+00
170,128,0.000000e+00
170,129,0.000000e+00
170,130,0.000000e+00
170,131,0.000000e+00
170,132,0.000000e+00
170,133,0.000000e+00
170,134,0.000000e+00
170,135,0.000000e+00
170,136,0.000000e+00
170,137,0.000000e+00
170,138,0.000000e+00
170,139,0.000000e+00
170,140,0.000000e+00
170,141,0.000000e+00
170,142,0.000000e+00
170,143,0.000000e+00
170,144,0.000000e+00
170,145,0.000000e+00
170,146,0.000000e+00
170,147,0.000000e+00
170,148,0.000000e+00
170,149,0.000000e+00
170,150,0.000000e+00
170,151,0.000000e+00
170,152,0.000000e+00
170,153,0.000000e+00
170,154,0.000000e+00
170,155,0.000000e+00
170,156,0.000000e+00
170,157,0.000000e+00
170,158,0.000000e+00
170,159,0.000000e+00
170,160,0.000000e+00
170,161,0.000000e+00
170,162,0.000000e+00
170,163,0.000000e+00
170,164,0.000000e+00
170,165,0.000000e+00
170,166,0.000000e+00
170,167,0.000000e+00
170,168,0.000000e+00
170,169,0.000000e+00
170,170,0.000000e+00
170,171,0.000000e+00
170,172,0.000000e+00
170,173,0.000000e+00
170,174,0.000000e+00
170,175,0.000000e+00
170,176,0.000000e+00
170,177,0.000000e+00
170,178,0.000000e+00
170,179,0.000000e+00
170,180,0.000000e+00
170,181,0.000000e+00
170,182,0.000000e+00
170,183,0.000000e+00
170,184,0.000000e+00
170,185,0.000000e+00
170,186,0.000000e+00
170,187,0.000000e+00
170,188,0.000000e+00
170,189,0.000000e+00
170,190,0.000000e+00
170,191,0.000000e+00
170,192,0.000000e+00
170,193,0.000000e+00
170,194,0.000000e+00
170,195,0.000000e+00
170,196,0.000000e+00
170,197,0.000000e+00
170,198,0.000000e+00
170,199,0.000000e+00
170,200,0.000000e+00
170,201,0.000000e+00
171,0,0.000000e+00
171,1,0.000000e+00
171,2,0.000000e+00
171,3,0.000000e+00
171,4,0.000000e+00
171,5,0.000000e+00
171,6,0.000000e+00
171,7,0.000000e+00
171,8,0.000000e+00
171,9,0.000000e+00
171,10,0.000000e+00
171,11,0.000000e+00
171,12,0.000000e+00
171,13,0.000000e+00
171,14,0.000000e+00
171,15,0.000000e+00
171,16,0.000000e+00
171,17,0.000000e+00
171,18,0.000000e+00
171,19,0.000000e+00
171,20,0.000000e+00
171,21,0.000000e+00
171,22,0.000000e+00
171,23,0.000000e+00
171,24,0.000000e+00
171,25,0.000000e+00
171,26,0.000000e+00
171,27,0.000000e+00
171,28,0.000000e+00
171,29,0.000000e+00
171,30,0.000000e+00
171,31,0.000000e+00
171,32,0.000000e+00
171,33,0.000000e+00
171,34,0.000000e+00
171,35,0.000000e+00
171,36,0.000000e+00
171,37,0.000000e+00
171,38,0.000000e+00
171,39,0.000000e+00
171,40,0.000000e+00
171,41,0.000000e+00
171,42,0.000000e+00
171,43,0.000000e+00
171,44,0.000000e+00
171,45,0.000000e+00
171,46,0.000000e+00
171,47,0.000000e+00
171,48,0.000000e+00
171,49,0.000000e+00
171,50,0.000000e+00
171,51,0.000000e+00
171,52,0.000000e+00
171,53,0.000000e+00
171,54,0.000000e+00
171,55,0.000000e+00
171,56,0.000000e+00
171,57,0.000000e+00
171,58,0.000000e+00
171,59,0.000000e+00
171,60,0.000000e+00
171,61,0.000000e+00
171,62,0.000000e+00
171,63,0.000000e+00
171,64,0.000000e+00
171,65,0.000000e+00
171,66,0.000000e+00
171,67,0.000000e+00
171,68,0.000000e+00
171,69,0.000000e+00
171,70,0.000000e+00
171,71,0.000000e+00
171,72,0.000000e+00
171,73,0.000000e+00
171,74,0.000000e+00
171,75,0.000000e+00
171,76,0.000000e+00
171,77,0.000000e+00
171,78,0.000000e+00
171,79,0.000000e+00
171,80,0.000000e+00
171,81,0.000000e+00
171,82,0.000000e+00
171,83,0.000000e+00
171,84,0.000000e+00
171,85,0.000000e+00
171,86,0.000000e+00
171,87,0.000000e+00
171,88,0.000000e+00
171,89,0.000000e+00
171,90,0.000000e+00
171,91,0.000000e+00
171,92,0.000000e+00
171,93,0.000000e+00
171,94,0.000000e+00
171,95,0.000000e+00
171,96,0.000000e+00
171,97,0.000000e+00
171,98,0.000000e+00
171,99,0.000000e+00
171,100,0.000000e+00
171,101,0.000000e+00
171,102,0.000000e+00
171,103,0.000000e+00
171,104,0.000000e+00
171,105,0.000000e+00
171,106,0.000000e+00
171,107,0.000000e+00
171,108,0.000000e+00
171,109,0.000000e+00
171,110,0.000000e+00
171,111,0.000000e+00
171,112,0.000000e+00
171,113,0.000000e+00
171,114,0.000000e+00
171,115,0.000000e+00
171,116,0.000000e+00
171,117,0.000000e+00
171,118,0.000000e+00
171,119,0.000000e+00
171,120,0.000000e+00
171,121,0.000000e+00
171,122,0.000000e+00
171,123,0.000000e+00
171,124,0.000000e+00
171,125,0.000000e+00
171,126,0.000000e+00
171,127,0.000000e+00
171,128,0.000000e+00
171,129,0.000000e+00
171,130,0.000000e+00
171,131,0.000000e+00
171,132,0.000000e+00
171,133,0.000000e+00
171,134,0.000000e+00
171,135,0.000000e+00
171,136,0.000000e+00
171,137,0.000000e+00
171,138,0.000000e+00
171,139,0.000000e+00
171,140,0.000000e+00
171,141,0.000000e+00
171,142,0.000000e+00
171,143,0.000000e+00
171,144,0.000000e+00
171,145,0.000000e+00
171,146,0.000000e+00
171,147,0.000000e+00
171,148,0.000000e+00
171,149,0.000000e+00
171,150,0.000000e+00
171,151,0.000000e+00
171,152,0.000000e+00
171,153,0.000000e+00
171,154,0.000000e+00
171,155,0.000000e+00
171,156,0.000000e+00
171,157,0.000000e+00
171,158,0.000000e+00
171,159,0.000000e+00
171,160,0.000000e+00
171,161,0.000000e+00
171,162,0.000000e+00
171,163,0.000000e+00
171,164,0.000000e+00
171,165,0.000000e+00
171,166,0.000000e+00
171,167,0.000000e+00
171,168,0.000000e+00
171,169,0.000000e+00
171,170,0.000000e+00
171,171,0.000000e+00
171,172,0.000000e+00
171,173,0.000000e+00
171,174,0.000000e+00
171,175,0.000000e+00
171,176,0.000000e+00
171,177,0.000000e+00
171,178,0.000000e+00
171,179,0.000000e+00
171,180,0.000000e+00
171,181,0.000000e+00
171,182,0.000000e+00
171,183,0.000000e+00
171,184,0.000000e+00
171,185,0.000000e+00
171,186,0.000000e+00
171,187,0.000000e+00
171,188,0.000000e+00
171,189,0.000000e+00
171,190,0.000000e+00
171,191,0.000000e+00
171,192,0.000000e+00
171,193,0.000000e+00
171,194,0.000000e+00
171,195,0.000000e+00
171,196,0.000000e+00
171,197,0.000000e+00
171,198,0.000000e+00
171,199,0.000000e+00
171,200,0.000000e+00
171,201,0.000000e+00
172,0,0.000000e+00
172,1,0.000000e+00
172,2,0.000000e+00
172,3,0.000000e+00
172,4,0.000000e+00
172,5,0.000000e+00
172,6,0.000000e+00
172,7,0.000000e+00
172,8,0.000000e+00
172,9,0.000000e+00
172,10,0.000000e+00
172,11,0.000000e+00
172,12,0.000000e+00
172,13,0.000000e+00
172,14,0.000000e+00
172,15,0.000000e+00
172,16,0.000000e+00
172,17,0.000000e+00
172,18,0.000000e+00
172,19,0.000000e+00
172,20,0.000000e+00
172,21,0.000000e+00
172,22,0.000000e+00
172,23,0.000000e+00
172,24,0.000000e+00
172,25,0.000000e+00
172,26,0.000000e+00
172,27,0.000000e+00
172,28,0.000000e+00
172,29,0.000000e+00
172,30,0.000000e+00
172,31,0.000000e+00
172,32,0.000000e+00
172,33,0.000000e+00
172,34,0.000000e+00
172,35,0.000000e+00
172,36,0.000000e+00
172,37,0.000000e+00
172,38,0.000000e+00
172,39,0.000000e+00
172,40,0.000000e+00
172,41,0.000000e+00
172,42,0.000000e+00
172,43,0.000000e+00
172,44,0.000000e+00
172,45,0.000000e+00
172,46,0.000000e+00
172,47,0.000000e+00
172,48,0.000000e+00
172,49,0.000000e+00
172,50,0.000000e+00
172,51,0.000000e+00
172,52,0.000000e+00
172,53,0.000000e+00
172,54,0.000000e+00
172,55,0.000000e+00
172,56,0.000000e+00
172,57,0.000000e+00
172,58,0.000000e+00
172,59,0.000000e+00
172,60,0.000000e+00
172,61,0.000000e+00
172,62,0.000000e+00
172,63,0.000000e+00
172,64,0.000000e+00
172,65,0.000000e+00
172,66,0.000000e+00
172,67,0.000000e+00
172,68,0.000000e+00
172,69,0.000000e+00
172,70,0.000000e+00
172,71,0.000000e+00
172,72,0.000000e+00
172,73,0.000000e+00
172,74,0.000000e+00
172,75,0.000000e+00
172,76,0.000000e+00
172,77,0.000000e+00
172,78,0.000000e+00
172,79,0.000000e+00
172,80,0.000000e+00
172,81,0.000000e+00
172,82,0.000000e+00
172,83,0.000000e+00
172,84,0.000000e+00
172,85,0.000000e+00
172,86,0.000000e+00
172,87,0.000000e+00
172,88,0.000000e+00
172,89,0.000000e+00
172,90,0.000000e+00
172,91,0.000000e+00
172,92,0.000000e+00
172,93,0.000000e+00
172,94,0.000000e+00
172,95,0.000000e+00
172,96,0.000000e+00
172,97,0.000000e+00
172,98,0.000000e+00
172,99,0.000000e+00
172,100,0.000000e+00
172,101,0.000000e+00
172,102,0.000000e+00
172,103,0.000000e+00
172,104,0.000000e+00
172,105,0.000000e+00
172,106,0.000000e+00
172,107,0.000000e+00
172,108,0.000000e+00
172,109,0.000000e+00
172,110,0.000000e+00
172,111,0.000000e+00
172,112,0.000000e+00
172,113,0.000000e+00
172,114,0.000000e+00
172,115,0.000000e+00
172,116,0.000000e+00
172,117,0.000000e+00
172,118,0.000000e+00
172,119,0.000000e+00
172,120,0.000000e+00
172,121,0.000000e+00
172,122,0.000000e+00
172,123,0.000000e+00
172,124,0.000000e+00
172,125,0.000000e+00
172,126,0.000000e+00
172,127,0.000000e+00
172,128,0.000000e+00
172,129,0.000000e+00
172,130,0.000000e+00
172,131,0.000000e+00
172,132,0.000000e+00
172,133,0.000000e+00
172,134,0.000000e+00
172,135,0.000000e+00
172,136,0.000000e+00
172,137,0.000000e+00
172,138,0.000000e+00
172,139,0.000000e+00
172,140,0.000000e+00
172,141,0.000000e+00
172,142,0.000000e+00
172,143,0.000000e+00
172,144,0.000000e+00
172,145,0.000000e+00
172,146,0.000000e+00
172,147,0.000000e+00
172,148,0.000000e+00
172,149,0.000000e+00
172,150,0.000000e+00
172,151,0.000000e+00
172,152,0.000000e+00
172,153,0.000000e+00
172,154,0.000000e+00
172,155,0.000000e+00
172,156,0.000000e+00
172,157,0.000000e+00
172,158,0.000000e+00
172,159,0.000000e+00
172,160,0.000000e+00
172,161,0.000000e+00
172,162,0.000000e+00
172,163,0.000000e+00
172,164,0.000000e+00
172,165,0.000000e+00
172,166,0.000000e+00
172,167,0.000000e+00
172,168,0.000000e+00
172,169,0.000000e+00
172,170,0.000000e+00
172,171,0.000000e+00
172,172,0.000000e+00
172,173,0.000000e+00
172,174,0.000000e+00
172,175,0.000000e+00
172,176,0.000000e+00
172,177,0.000000e+00
172,178,0.000000e+00
172,179,0.000000e+00
172,180,0.000000e+00
172,181,0.000000e+00
172,182,0.000000e+00
172,183,0.000000e+00
172,184,0.000000e+00
172,185,0.000000e+00
172,186,0.000000e+00
172,187,0.000000e+00
172,188,0.000000e+00
172,189,0.000000e+00
172,190,0.000000e+00
172,191,0.000000e+00
172,192,0.000000e+00
172,193,0.000000e+00
172,194,0.000000e+00
172,195,0.000000e+00
172,196,0.000000e+00
172,197,0.000000e+00
172,198,0.000000e+00
172,199,0.000000e+00
172,200,0.000000e+00
172,201,0.000000e+00
173,0,0.000000e+00
173,1,0.000000e+00
173,2,0.000000e+00
173,3,0.000000e+00
173,4,0.000000e+00
173,5,0.000000e+00
173,6,0.000000e+00
173,7,0.000000e+00
173,8,0.000000e+00
173,9,0.000000e+00
173,10,0.000000e+00
173,11,0.000000e+00
173,12,0.000000e+00
173,13,0.000000e+00
173,14,0.000000e+00
173,15,0.000000e+00
173,16,0.000000e+00
173,17,0.000000e+00
173,18,0.000000e+00
173,19,0.000000e+00
173,20,0.000000e+00
173,21,0.000000e+00
173,22,0.000000e+00
173,23,0.000000e+00
173,24,0.000000e+00
173,25,0.000000e+00
173,26,0.000000e+00
173,27,0.000000e+00
173,28,0.000000e+00
173,29,0.000000e+00
173,30,0.000000e+00
173,31,0.000000e+00
173,32,0.000000e+00
173,33,0.000000e+00
173,34,0.000000e+00
173,35,0.000000e+00
173,36,0.000000e+00
173,37,0.000000e+00
173,38,0.000000e+00
173,39,0.000000e+00
173,40,0.000000e+00
173,41,0.000000e+00
173,42,0.000000e+00
173,43,0.000000e+00
173,44,0.000000e+00
173,45,0.000000e+00
173,46,0.000000e+00
173,47,0.000000e+00
173,48,0.000000e+00
173,49,0.000000e+00
173,50,0.000000e+00
173,51,0.000000e+00
173,52,0.000000e+00
173,53,0.000000e+00
173,54,0.000000e+00
173,55,0.000000e+00
173,56,0.000000e+00
173,57,0.000000e+00
173,58,0.000000e+00
173,59,0.000000e+00
173,60,0.000000e+00
173,61,0.000000e+00
173,62,0.000000e+00
173,63,0.000000e+00
173,64,0.000000e+00
173,65,0.000000e+00
173,66,0.000000e+00
173,67,0.000000e+00
173,68,0.000000e+00
173,69,0.000000e+00
173,70,0.000000e+00
173,71,0.000000e+00
173,72,0.000000e+00
173,73,0.000000e+00
173,74,0.000000e+00
173,75,0.000000e+00
173,76,0.000000e+00
173,77,0.000000e+00
173,78,0.000000e+00
173,79,0.000000e+00
173,80,0.000000e+00
173,81,0.000000e+00
173,82,0.000000e+00
173,83,0.000000e+00
173,84,0.000000e+00
173,85,0.000000e+00
173,86,0.000000e+00
173,87,0.000000e+00
173,88,0.000000e+00
173,89,0.000000e+00
173,90,0.000000e+00
173,91,0.000000e+00
173,92,0.000000e+00
173,93,0.000000e+00
173,94,0.000000e+00
173,95,0.000000e+00
173,96,0.000000e+00
173,97,0.000000e+00
173,98,0.000000e+00
173,99,0.000000e+00
173,100,0.000000e+00
173,101,0.000000e+00
173,102,0.000000e+00
173,103,0.000000e+00
173,104,0.000000e+00
173,105,0.000000e+00
173,106,0.000000e+00
173,107,0.000000e+00
173,108,0.000000e+00
173,109,0.000000e+00
173,110,0.000000e+00
173,111,0.000000e+00
173,112,0.000000e+00
173,113,0.000000e+00
173,114,0.000000e+00
173,115,0.000000e+00
173,116,0.000000e+00
173,117,0.000000e+00
173,118,0.000000e+00
173,119,0.000000e+00
173,120,0.000000e+00
173,121,0.000000e+00
173,122,0.000000e+00
173,123,0.000000e+00
173,124,0.000000e+00
173,125,0.000000e+00
173,126,0.000000e+00
173,127,0.000000e+00
173,128,0.000000e+00
173,129,0.000000e+00
173,130,0.000000e+00
173,131,0.000000e+00
173,132,0.000000e+00
173,133,0.000000e+00
173,134,0.000000e+00
173,135,0.000000e+00
173,136,0.000000e+00
173,137,0.000000e+00
173,138,0.000000e+00
173,139,0.000000e+00
173,140,0.000000e+00
173,141,0.000000e+00
173,142,0.000000e+00
173,143,0.000000e+00
173,144,0.000000e+00
173,145,0.000000e+00
173,146,0.000000e+00
173,147,0.000000e+00
173,148,0.000000e+00
173,149,0.000000e+00
173,150,0.000000e+00
173,151,0.000000e+00
173,152,0.000000e+00
173,153,0.000000e+00
173,154,0.000000e+00
173,155,0.000000e+00
173,156,0.000000e+00
173,157,0.000000e+00
173,158,0.000000e+00
173,159,0.000000e+00
173,160,0.000000e+00
173,161,0.000000e+00
173,162,0.000000e+00
173,163,0.000000e+00
173,164,0.000000e+00
173,165,0.000000e+00
173,166,0.000000e+00
173,167,0.000000e+00
173,168,0.000000e+00
173,169,0.000000e+00
173,170,0.000000e+00
173,171,0.000000e+00
173,172,0.000000e+00
173,173,0.000000e+00
173,174,0.000000e+00
173,175,0.000000e+00
173,176,0.000000e+00
173,177,0.000000e+00
173,178,0.000000e+00
173,179,0.000000e+00
173,180,0.000000e+00
173,181,0.000000e+00
173,182,0.000000e+00
173,183,0.000000e+00
173,184,0.000000e+00
173,185,0.000000e+00
173,186,0.000000e+00
173,187,0.000000e+00
173,188,0.000000e+00
173,189,0.000000e+00
173,190,0.000000e+00
173,191,0.000000e+00
173,192,0.000000e+00
173,193,0.000000e+00
173,194,0.000000e+00
173,195,0.000000e+00
173,196,0.000000e+00
173,197,0.000000e+00
173,198,0.000000e+00
173,199,0.000000e+00
173,200,0.000000e+00
173,201,0.000000e+00
174,0,0.000000e+00
174,1,0.000000e+00
174,2,0.000000e+00
174,3,0.000000e+00
174,4,0.000000e+00
174,5,0.000000e+00
174,6,0.000000e+00
174,7,0.000000e+00
174,8,0.000000e+00
174,9,0.000000e+00
174,10,0.000000e+00
174,11,0.000000e+00
174,12,0.000000e+00
174,13,0.000000e+00
174,14,0.000000e+00
174,15,0.000000e+00
174,16,0.000000e+00
174,17,0.000000e+00
174,18,0.000000e+00
174,19,0.000000e+00
174,20,0.000000e+00
174,21,0.000000e+00
174,22,0.000000e+00
174,23,0.000000e+00
174,24,0.000000e+00
174,25,0.000000e+00
174,26,0.000000e+00
174,27,0.000000e+00
174,28,0.000000e+00
174,29,0.000000e+00
174,30,0.000000e+00
174,31,0.000000e+00
174,32,0.000000e+00
174,33,0.000000e+00
174,34,0.000000e+00
174,35,0.000000e+00
174,36,0.000000e+00
174,37,0.000000e+00
174,38,0.000000e+00
174,39,0.000000e+00
174,40,0.000000e+00
174,41,0.000000e+00
174,42,0.000000e+00
174,43,0.000000e+00
174,44,0.000000e+00
174,45,0.000000e+00
174,46,0.000000e+00
174,47,0.000000e+00
174,48,0.000000e+00
174,49,0.000000e+00
174,50,0.000000e+00
174,51,0.000000e+00
174,52,0.000000e+00
174,53,0.000000e+00
174,54,0.000000e+00
174,55,0.000000e+00
174,56,0.000000e+00
174,57,0.000000e+00
174,58,0.000000e+00
174,59,0.000000e+00
174,60,0.000000e+00
174,61,0.000000e+00
174,62,0.000000e+00
174,63,0.000000e+00
174,64,0.000000e+00
174,65,0.000000e+00
174,66,0.000000e+00
174,67,0.000000e+00
174,68,0.000000e+00
174,69,0.000000e+00
174,70,0.000000e+00
174,71,0.000000e+00
174,72,0.000000e+00
174,73,0.000000e+00
174,74,0.000000e+00
174,75,0.000000e+00
174,76,0.000000e+00
174,77,0.000000e+00
174,78,0.000000e+00
174,79,0.000000e+00
174,80,0.000000e+00
174,81,0.000000e+00
174,82,0.000000e+00
174,83,0.000000e+00
174,84,0.000000e+00
174,85,0.000000e+00
174,86,0.000000e+00
174,87,0.000000e+00
174,88,0.000000e+00
174,89,0.000000e+00
174,90,0.000000e+00
174,91,0.000000e+00
174,92,0.000000e+00
174,93,0.000000e+00
174,94,0.000000e+00
174,95,0.000000e+00
174,96,0.000000e+00
174,97,0.000000e+00
174,98,0.000000e+00
174,99,0.000000e+00
174,100,0.000000e+00
174,101,0.000000e+00
174,102,0.000000e+00
174,103,0.000000e+00
174,104,0.000000e+00
174,105,0.000000e+00
174,106,0.000000e+00
174,107,0.000000e+00
174,108,0.000000e+00
174,109,0.000000e+00
174,110,0.000000e+00
174,111,0.000000e+00
174,112,0.000000e+00
174,113,0.000000e+00
174,114,0.000000e+00
174,115,0.000000e+00
174,116,0.000000e+00
174,117,0.000000e+00
174,118,0.000000e+00
174,119,0.000000e+00
174,120,0.000000e+00
174,121,0.000000e+00
174,122,0.000000e+00
174,123,0.000000e+00
174,124,0.000000e+00
174,125,0.000000e+00
174,126,0.000000e+00
174,127,0.000000e+00
174,128,0.000000e+00
174,129,0.000000e+00
174,130,0.000000e+00
174,131,0.000000e+00
174,132,0.000000e+00
174,133,0.000000e+00
174,134,0.000000e+00
174,135,0.000000e+00
174,136,0.000000e+00
174,137,0.000000e+00
174,138,0.000000e+00
174,139,0.000000e+00
174,140,0.000000e+00
174,141,0.000000e+00
174,142,0.000000e+00
174,143,0.000000e+00
174,144,0.000000e+00
174,145,0.000000e+00
174,146,0.000000e+00
174,147,0.000000e+00
174,148,0.000000e+00
174,149,0.000000e+00
174,150,0.000000e+00
174,151,0.000000e+00
174,152,0.000000e+00
174,153,0.000000e+00
174,154,0.000000e+00
174,155,0.000000e+00
174,156,0.000000e+00
174,157,0.000000e+00
174,158,0.000000e+00
174,159,0.000000e+00
174,160,0.000000e+00
174,161,0.000000e+00
174,162,0.000000e+00
174,163,0.000000e+00
174,164,0.000000e+00
174,165,0.000000e+00
174,166,0.000000e+00
174,167,0.000000e+00
174,168,0.000000e+00
174,169,0.000000e+00
174,170,0.000000e+00
174,171,0.000000e+00
174,172,0.000000e+00
174,173,0.000000e+00
174,174,0.000000e+00
174,175,0.000000e+00
174,176,0.000000e+00
174,177,0.000000e+00
174,178,0.000000e+00
174,179,0.000000e+00
174,180,0.000000e+00
174,181,0.000000e+00
174,182,0.000000e+00
174,183,0.000000e+00
174,184,0.000000e+00
174,185,0.000000e+00
174,186,0.000000e+00
174,187,0.000000e+00
174,188,0.000000e+00
174,189,0.000000e+00
174,190,0.000000e+00
174,191,0.000000e+00
174,192,0.000000e+00
174,193,0.000000e+00
174,194,0.000000e+00
174,195,0.000000e+00
174,196,0.000000e+00
174,197,0.000000e+00
174,198,0.000000e+00
174,199,0.000000e+00
174,200,0.000000e+00
174,201,0.000000e+00
175,0,0.000000e+00
175,1,0.000000e+00
175,2,0.000000e+00
175,3,0.000000e+00
175,4,0.000000e+00
175,5,0.000000e+00
175,6,0.000000e+00
175,7,0.000000e+00
175,8,0.000000e+00
175,9,0.000000e+00
175,10,0.000000e+00
175,11,0.000000e+00
175,12,0.000000e+00
175,13,0.000000e+00
175,14,0.000000e+00
175,15,0.000000e+00
175,16,0.000000e+00
175,17,0.000000e+00
175,18,0.000000e+00
175,19,0.000000e+00
175,20,0.000000e+00
175,21,0.000000e+00
175,22,0.000000e+00
175,23,0.000000e+00
175,24,0.000000e+00
175,25,0.000000e+00
175,26,0.000000e+00
175,27,0.000000e+00
175,28,0.000000e+00
175,29,0.000000e+00
175,30,0.000000e+00
175,31,0.000000e+00
175,32,0.000000e+00
175,33,0.000000e+00
175,34,0.000000e+00
175,35,0.000000e+00
175,36,0.000000e+00
175,37,0.000000e+00
175,38,0.000000e+00
175,39,0.000000e+00
175,40,0.000000e+00
175,41,0.000000e+00
175,42,0.000000e+00
175,43,0.000000e+00
175,44,0.000000e+00
175,45,0.000000e+00
175,46,0.000000e+00
175,47,0.000000e+00
175,48,0.000000e+00
175,49,0.000000e+00
175,50,0.000000e+00
175,51,0.000000e+00
175,52,0.000000e+00
175,53,0.000000e+00
175,54,0.000000e+00
175,55,0.000000e+00
175,56,0.000000e+00
175,57,0.000000e+00
175,58,0.000000e+00
175,59,0.000000e+00
175,60,0.000000e+00
175,61,0.000000e+00
175,62,0.000000e+00
175,63,0.000000e+00
175,64,0.000000e+00
175,65,0.000000e+00
175,66,0.000000e+00
175,67,0.000000e+00
175,68,0.000000e+00
175,69,0.000000e+00
175,70,0.000000e+00
175,71,0.000000e+00
175,72,0.000000e+00
175,73,0.000000e+00
175,74,0.000000e+00
175,75,0.000000e+00
175,76,0.000000e+00
175,77,0.000000e+00
175,78,0.000000e+00
175,79,0.000000e+00
175,80,0.000000e+00
175,81,0.000000e+00
175,82,0.000000e+00
175,83,0.000000e+00
175,84,0.000000e+00
175,85,0.000000e+00
175,86,0.000000e+00
175,87,0.000000e+00
175,88,0.000000e+00
175,89,0.000000e+00
175,90,0.000000e+00
175,91,0.000000e+00
175,92,0.000000e+00
175,93,0.000000e+00
175,94,0.000000e+00
175,95,0.000000e+00
175,96,0.000000e+00
175,97,0.000000e+00
175,98,0.000000e+00
175,99,0.000000e+00
175,100,0.000000e+00
175,101,0.000000e+00
175,102,0.000000e+00
175,103,0.000000e+00
175,104,0.000000e+00
175,105,0.000000e+00
175,106,0.000000e+00
175,107,0.000000e+00
175,108,0.000000e+00
175,109,0.000000e+00
175,110,0.000000e+00
175,111,0.000000e+00
175,112,0.000000e+00
175,113,0.000000e+00
175,114,0.000000e+00
175,115,0.000000e+00
175,116,0.000000e+00
175,117,0.000000e+00
175,118,0.000000e+00
175,119,0.000000e+00
175,120,0.000000e+00
175,121,0.000000e+00
175,122,0.000000e+00
175,123,0.000000e+00
175,124,0.000000e+00
175,125,0.000000e+00
175,126,0.000000e+00
175,127,0.000000e+00
175,128,0.000000e+00
175,129,0.000000e+00
175,130,0.000000e+00
175,131,0.000000e+00
175,132,0.000000e+00
175,133,0.000000e+00
175,134,0.000000e+00
175,135,0.000000e+00
175,136,0.000000e+00
175,137,0.000000e+00
175,138,0.000000e+00
175,139,0.000000e+00
175,140,0.000000e+00
175,141,0.000000e+00
175,142,0.000000e+00
175,143,0.000000e+00
175,144,0.000000e+00
175,145,0.000000e+00
175,146,0.000000e+00
175,147,0.000000e+00
175,148,0.000000e+00
175,149,0.000000e+00
175,150,0.000000e+00
175,151,0.000000e+00
175,152,0.000000e+00
175,153,0.000000e+00
175,154,0.000000e+00
175,155,0.000000e+00
175,156,0.000000e+00
175,157,0.000000e+00
175,158,0.000000e+00
175,159,0.000000e+00
175,160,0.000000e+00
175,161,0.000000e+00
175,162,0.000000e+00
175,163,0.000000e+00
175,164,0.000000e+00
175,165,0.000000e+00
175,166,0.000000e+00
175,167,0.000000e+00
175,168,0.000000e+00
175,169,0.000000e+00
175,170,0.000000e+00
175,171,0.000000e+00
175,172,0.000000e+00
175,173,0.000000e+00
175,174,0.000000e+00
175,175,0.000000e+00
175,176,0.000000e+00
175,177,0.000000e+00
175,178,0.000000e+00
175,179,0.000000e+00
175,180,0.000000e+00
175,181,0.000000e+00
175,182,0.000000e+00
175,183,0.000000e+00
175,184,0.000000e+00
175,185,0.000000e+00
175,186,0.000000e+00
175,187,0.000000e+00
175,188,0.000000e+00
175,189,0.000000e+00
175,190,0.000000e+00
175,191,0.000000e+00
175,192,0.000000e+00
175,193,0.000000e+00
175,194,0.000000e+00
175,195,0.000000e+00
175,196,0.000000e+00
175,197,0.000000e+00
175,198,0.000000e+00
175,199,0.000000e+00
175,200,0.000000e+00
175,201,0.000000e+00
176,0,0.000000e+00
176,1,0.000000e+00
176,2,0.000000e+00
176,3,0.000000e+00
176,4,0.000000e+00
176,5,0.000000e+00
176,6,0.000000e+00
176,7,0.000000e+00
176,8,0.000000e+00
176,9,0.000000e+00
176,10,0.000000e+00
176,11,0.000000e+00
176,12,0.000000e+00
176,13,0.000000e+00
176,14,0.000000e+00
176,15,0.000000e+00
176,16,0.000000e+00
176,17,0.000000e+00
176,18,0.000000e+00
176,19,0.000000e+00
176,20,0.000000e+00
176,21,0.000000e+00
176,22,0.000000e+00
176,23,0.000000e+00
176,24,0.000000e+00
176,25,0.000000e+00
176,26,0.000000e+00
176,27,0.000000e+00
176,28,0.000000e+00
176,29,0.000000e+00
176,30,0.000000e+00
176,31,0.000000e+00
176,32,0.000000e+00
176,33,0.000000e+00
176,34,0.000000e+00
176,35,0.000000e+00
176,36,0.000000e+00
176,37,0.000000e+00
176,38,0.000000e+00
176,39,0.000000e+00
176,40,0.000000e+00
176,41,0.000000e+00
176,42,0.000000e+00
176,43,0.000000e+00
176,44,0.000000e+00
176,45,0.000000e+00
176,46,0.000000e+00
176,47,0.000000e+00
176,48,0.000000e+00
176,49,0.000000e+00
176,50,0.000000e+00
176,51,0.000000e+00
176,52,0.000000e+00
176,53,0.000000e+00
176,54,0.000000e+00
176,55,0.000000e+00
176,56,0.000000e+00
176,57,0.000000e+00
176,58,0.000000e+00
176,59,0.000000e+00
176,60,0.000000e+00
176,61,0.000000e+00
176,62,0.000000e+00
176,63,0.000000e+00
176,64,0.000000e+00
176,65,0.000000e+00
176,66,0.000000e+00
176,67,0.000000e+00
176,68,0.000000e+00
176,69,0.000000e+00
176,70,0.000000e+00
176,71,0.000000e+00
176,72,0.000000e+00
176,73,0.000000e+00
176,74,0.000000e+00
176,75,0.000000e+00
176,76,0.000000e+00
176,77,0.000000e+00
176,78,0.000000e+00
176,79,0.000000e+00
176,80,0.000000e+00
176,81,0.000000e+00
176,82,0.000000e+00
176,83,0.000000e+00
176,84,0.000000e+00
176,85,0.000000e+00
176,86,0.000000e+00
176,87,0.000000e+00
176,88,0.000000e+00
176,89,0.000000e+00
176,90,0.000000e+00
176,91,0.000000e+00
176,92,0.000000e+00
176,93,0.000000e+00
176,94,0.000000e+00
176,95,0.000000e+00
176,96,0.000000e+00
176,97,0.000000e+00
176,98,0.000000e+00
176,99,0.000000e+00
176,100,0.000000e+00
176,101,0.000000e+00
176,102,0.000000e+00
176,103,0.000000e+00
176,104,0.000000e+00
176,105,0.000000e+00
176,106,0.000000e+00
176,107,0.000000e+00
176,108,0.000000e+00
176,109,0.000000e+00
176,110,0.000000e+00
176,111,0.000000e+00
176,112,0.000000e+00
176,113,0.000000e+00
176,114,0.000000e+00
176,115,0.000000e+00
176,116,0.000000e+00
176,117,0.000000e+00
176,118,0.000000e+00
176,119,0.000000e+00
176,120,0.000000e+00
176,121,0.000000e+00
176,122,0.000000e+00
176,123,0.000000e+00
176,124,0.000000e+00
176,125,0.000000e+00
176,126,0.000000e+00
176,127,0.000000e+00
176,128,0.000000e+00
176,129,0.000000e+00
176,130,0.000000e+00
176,131,0.000000e+00
176,132,0.000000e+00
176,133,0.000000e+00
176,134,0.000000e+00
176,135,0.000000e+00
176,136,0.000000e+00
176,137,0.000000e+00
176,138,0.000000e+00
176,139,0.000000e+00
176,140,0.000000e+00
176,141,0.000000e+00
176,142,0.000000e+00
176,143,0.000000e+00
176,144,0.000000e+00
176,145,0.000000e+00
176,146,0.000000e+00
176,147,0.000000e+00
176,148,0.000000e+00
176,149,0.000000e+00
176,150,0.000000e+00
176,151,0.000000e+00
176,152,0.000000e+00
176,153,0.000000e+00
176,154,0.000000e+00
176,155,0.000000e+00
176,156,0.000000e+00
176,157,0.000000e+00
176,158,0.000000e+00
176,159,0.000000e+00
176,160,0.000000e+00
176,161,0.000000e+00
176,162,0.000000e+00
176,163,0.000000e+00
176,164,0.000000e+00
176,165,0.000000e+00
176,166,0.000000e+00
176,167,0.000000e+00
176,168,0.000000e+00
176,169,0.000000e+00
176,170,0.000000e+00
176,171,0.000000e+00
176,172,0.000000e+00
176,173,0.000000e+00
176,174,0.000000e+00
176,175,0.000000e+00
176,176,0.000000e+00
176,177,0.000000e+00
176,178,0.000000e+00
176,179,0.000000e+00
176,180,0.000000e+00
176,181,0.000000e+00
176,182,0.000000e+00
176,183,0.000000e+00
176,184,0.000000e+00
176,185,0.000000e+00
176,186,0.000000e+00
176,187,0.000000e+00
176,188,0.000000e+00
176,189,0.000000e+00
176,190,0.000000e+00
176,191,0.000000e+00
176,192,0.000000e+00
176,193,0.000000e+00
176,194,0.000000e+00
176,195,0.000000e+00
176,196,0.000000e+00
176,197,0.000000e+00
176,198,0.000000e+00
176,199,0.000000e+00
176,200,0.000000e+00
176,201,0.000000e+00
177,0,0.000000e+00
177,1,0.000000e+00
177,2,0.000000e+00
177,3,0.000000e+00
177,4,0.000000e+00
177,5,0.000000e+00
177,6,0.000000e+00
177,7,0.000000e+00
177,8,0.000000e+00
177,9,0.000000e+00
177,10,0.000000e+00
177,11,0.000000e+00
177,12,0.000000e+00
177,13,0.000000e+00
177,14,0.000000e+00
177,15,0.000000e+00
177,16,0.000000e+00
177,17,0.000000e+00
177,18,0.000000e+00
177,19,0.000000e+00
177,20,0.000000e+00
177,21,0.000000e+00
177,22,0.000000e+00
177,23,0.000000e+00
177,24,0.000000e+00
177,25,0.000000e+00
177,26,0.000000e+00
177,27,0.000000e+00
177,28,0.000000e+00
177,29,0.000000e+00
177,30,0.000000e+00
177,31,0.000000e+00
177,32,0.000000e+00
177,33,0.000000e+00
177,34,0.000000e+00
177,35,0.000000e+00
177,36,0.000000e+00
177,37,0.000000e+00
177,38,0.000000e+00
177,39,0.000000e+00
177,40,0.000000e+00
177,41,0.000000e+00
177,42,0.000000e+00
177,43,0.000000e+00
177,44,0.000000e+00
177,45,0.000000e+00
177,46,0.000000e+00
177,47,0.000000e+00
177,48,0.000000e+00
177,49,0.000000e+00
177,50,0.000000e+00
177,51,0.000000e+00
177,52,0.000000e+00
177,53,0.000000e+00
177,54,0.000000e+00
177,55,0.000000e+00
177,56,0.000000e+00
177,57,0.000000e+00
177,58,0.000000e+00
177,59,0.000000e+00
177,60,0.000000e+00
177,61,0.000000e+00
177,62,0.000000e+00
177,63,0.000000e+00
177,64,0.000000e+00
177,65,0.000000e+00
177,66,0.000000e+00
177,67,0.000000e+00
177,68,0.000000e+00
177,69,0.000000e+00
177,70,0.000000e+00
177,71,0.000000e+00
177,72,0.000000e+00
177,73,0.000000e+00
177,74,0.000000e+00
177,75,0.000000e+00
177,76,0.000000e+00
177,77,0.000000e+00
177,78,0.000000e+00
177,79,0.000000e+00
177,80,0.000000e+00
177,81,0.000000e+00
177,82,0.000000e+00
177,83,0.000000e+00
177,84,0.000000e+00
177,85,0.000000e+00
177,86,0.000000e+00
177,87,0.000000e+00
177,88,0.000000e+00
177,89,0.000000e+00
177,90,0.000000e+00
177,91,0.000000e+00
177,92,0.000000e+00
177,93,0.000000e+00
177,94,0.000000e+00
177,95,0.000000e+00
177,96,0.000000e+00
177,97,0.000000e+00
177,98,0.000000e+00
177,99,0.000000e+00
177,100,0.000000e+00
177,101,0.000000e+00
177,102,0.000000e+00
177,103,0.000000e+00
177,104,0.000000e+00
177,105,0.000000e+00
177,106,0.000000e+00
177,107,0.000000e+00
177,108,0.000000e+00
177,109,0.000000e+00
177,110,0.000000e+00
177,111,0.000000e+00
177,112,0.000000e+00
177,113,0.000000e+00
177,114,0.000000e+00
177,115,0.000000e+00
177,116,0.000000e+00
177,117,0.000000e+00
177,118,0.000000e+00
177,119,0.000000e+00
177,120,0.000000e+00
177,121,0.000000e+00
177,122,0.000000e+00
177,123,0.000000e+00
177,124,0.000000e+00
177,125,0.000000e+00
177,126,0.000000e+00
177,127,0.000000e+00
177,128,0.000000e+00
177,129,0.000000e+00
177,130,0.000000e+00
177,131,0.000000e+00
177,132,0.000000e+00
177,133,0.000000e+00
177,134,0.000000e+00
177,135,0.000000e+00
177,136,0.000000e+00
177,137,0.000000e+00
177,138,0.000000e+00
177,139,0.000000e+00
177,140,0.000000e+00
177,141,0.000000e+00
177,142,0.000000e+00
177,143,0.000000e+00
177,144,0.000000e+00
177,145,0.000000e+00
177,146,0.000000e+00
177,147,0.000000e+00
177,148,0.000000e+00
177,149,0.000000e+00
177,150,0.000000e+00
177,151,0.000000e+00
177,152,0.000000e+00
177,153,0.000000e+00
177,154,0.000000e+00
177,155,0.000000e+00
177,156,0.000000e+00
177,157,0.000000e+00
177,158,0.000000e+00
177,159,0.000000e+00
177,160,0.000000e+00
177,161,0.000000e+00
177,162,0.000000e+00
177,163,0.000000e+00
177,164,0.000000e+00
177,165,0.000000e+00
177,166,0.000000e+00
177,167,0.000000e+00
177,168,0.000000e+00
177,169,0.000000e+00
177,170,0.000000e+00
177,171,0.000000e+00
177,172,0.000000e+00
177,173,0.000000e+00
177,174,0.000000e+00
177,175,0.000000e+00
177,176,0.000000e+00
177,177,0.000000e+00
177,178,0.000000e+00
177,179,0.000000e+00
177,180,0.000000e+00
177,181,0.000000e+00
177,182,0.000000e+00
177,183,0.000000e+00
177,184,0.000000e+00
177,185,0.000000e+00
177,186,0.000000e+00
177,187,0.000000e+00
177,188,0.000000e+00
177,189,0.000000e+00
177,190,0.000000e+00
177,191,0.000000e+00
177,192,0.000000e+00
177,193,0.000000e+00
177,194,0.000000e+00
177,195,0.000000e+00
177,196,0.000000e+00
177,197,0.000000e+00
177,198,0.000000e+00
177,199,0.000000e+00
177,200,0.000000e+00
177,201,0.000000e+00
178,0,0.000000e+00
178,1,0.000000e+00
178,2,0.000000e+00
178,3,0.000000e+00
178,4,0.000000e+00
178,5,0.000000e+00
178,6,0.000000e+00
178,7,0.000000e+00
178,8,0.000000e+00
178,9,0.000000e+00
178,10,0.000000e+00
178,11,0.000000e+00
178,12,0.000000e+00
178,13,0.000000e+00
178,14,0.000000e+00
178,15,0.000000e+00
178,16,0.000000e+00
178,17,0.000000e+00
178,18,0.000000e+00
178,19,0.000000e+00
178,20,0.000000e+00
178,21,0.000000e+00
178,22,0.000000e+00
178,23,0.000000e+00
178,24,0.000000e+00
178,25,0.000000e+00
178,26,0.000000e+00
178,27,0.000000e+00
178,28,0.000000e+00
178,29,0.000000e+00
178,30,0.000000e+00
178,31,0.000000e+00
178,32,0.000000e+00
178,33,0.000000e+00
178,34,0.000000e+00
178,35,0.000000e+00
178,36,0.000000e+00
178,37,0.000000e+00
178,38,0.000000e+00
178,39,0.000000e+00
178,40,0.000000e+00
178,41,0.000000e+00
178,42,0.000000e+00
178,43,0.000000e+00
178,44,0.000000e+00
178,45,0.000000e+00
178,46,0.000000e+00
178,47,0.000000e+00
178,48,0.000000e+00
178,49,0.000000e+00
178,50,0.000000e+00
178,51,0.000000e+00
178,52,0.000000e+00
178,53,0.000000e+00
178,54,0.000000e+00
178,55,0.000000e+00
178,56,0.000000e+00
178,57,0.000000e+00
178,58,0.000000e+00
178,59,0.000000e+00
178,60,0.000000e+00
178,61,0.000000e+00
178,62,0.000000e+00
178,63,0.000000e+00
178,64,0.000000e+00
178,65,0.000000e+00
178,66,0.000000e+00
178,67,0.000000e+00
178,68,0.000000e+00
178,69,0.000000e+00
178,70,0.000000e+00
178,71,0.000000e+00
178,72,0.000000e+00
178,73,0.000000e+00
178,74,0.000000e+00
178,75,0.000000e+00
178,76,0.000000e+00
178,77,0.000000e+00
178,78,0.000000e+00
178,79,0.000000e+00
178,80,0.000000e+00
178,81,0.000000e+00
178,82,0.000000e+00
178,83,0.000000e+00
178,84,0.000000e+00
178,85,0.000000e+00
178,86,0.000000e+00
178,87,0.000000e+00
178,88,0.000000e+00
178,89,0.000000e+00
178,90,0.000000e+00
178,91,0.000000e+00
178,92,0.000000e+00
178,93,0.000000e+00
178,94,0.000000e+00
178,95,0.000000e+00
178,96,0.000000e+00
178,97,0.000000e+00
178,98,0.000000e+00
178,99,0.000000e+00
178,100,0.000000e+00
178,101,0.000000e+00
178,102,0.000000e+00
178,103,0.000000e+00
178,104,0.000000e+00
178,105,0.000000e+00
178,106,0.000000e+00
178,107,0.000000e+00
178,108,0.000000e+00
178,109,0.000000e+00
178,110,0.000000e+00
178,111,0.000000e+00
178,112,0.000000e+00
178,113,0.000000e+00
178,114,0.000000e+00
178,115,0.000000e+00
178,116,0.000000e+00
178,117,0.000000e+00
178,118,0.000000e+00
178,119,0.000000e+00
178,120,0.000000e+00
178,121,0.000000e+00
178,122,0.000000e+00
178,123,0.000000e+00
178,124,0.000000e+00
178,125,0.000000e+00
178,126,0.000000e+00
178,127,0.000000e+00
178,128,0.000000e+00
178,129,0.000000e+00
178,130,0.000000e+00
178,131,0.000000e+00
178,132,0.000000e+00
178,133,0.000000e+00
178,134,0.000000e+00
178,135,0.000000e+00
178,136,0.000000e+00
178,137,0.000000e+00
178,138,0.000000e+00
178,139,0.000000e+00
178,140,0.000000e+00
178,141,0.000000e+00
178,142,0.000000e+00
178,143,0.000000e+00
178,144,0.000000e+00
178,145,0.000000e+00
178,146,0.000000e+00
178,147,0.000000e+00
178,148,0.000000e+00
178,149,0.000000e+00
178,150,0.000000e+00
178,151,0.000000e+00
178,152,0.000000e+00
178,153,0.000000e+00
178,154,0.000000e+00
178,155,0.000000e+00
178,156,0.000000e+00
178,157,0.000000e+00
178,158,0.000000e+00
178,159,0.000000e+00
178,160,0.000000e+00
178,161,0.000000e+00
178,162,0.000000e+00
178,163,0.000000e+00
178,164,0.000000e+00
178,165,0.000000e+00
178,166,0.000000e+00
178,167,0.000000e+00
178,168,0.000000e+00
178,169,0.000000e+00
178,170,0.000000e+00
178,171,0.000000e+00
178,172,0.000000e+00
178,173,0.000000e+00
178,174,0.000000e+00
178,175,0.000000e+00
178,176,0.000000e+00
178,177,0.000000e+00
178,178,0.000000e+00
178,179,0.000000e+00
178,180,0.000000e+00
178,181,0.000000e+00
178,182,0.000000e+00
178,183,0.000000e+00
178,184,0.000000e+00
178,185,0.000000e+00
178,186,0.000000e+00
178,187,0.000000e+00
178,188,0.000000e+00
178,189,0.000000e+00
178,190,0.000000e+00
178,191,0.000000e+00
178,192,0.000000e+00
178,193,0.000000e+00
178,194,0.000000e+00
178,195,0.000000e+00
178,196,0.000000e+00
178,197,0.000000e+00
178,198,0.000000e+00
178,199,0.000000e+00
178,200,0.000000e+00
178,201,0.000000e+00
179,0,0.000000e+00
179,1,0.000000e+00
179,2,0.000000e+00
179,3,0.000000e+00
179,4,0.000000e+00
179,5,0.000000e+00
179,6,0.000000e+00
179,7,0.000000e+00
179,8,0.000000e+00
179,9,0.000000e+00
179,10,0.000000e+00
179,11,0.000000e+00
179,12,0.000000e+00
179,13,0.000000e+00
179,14,0.000000e+00
179,15,0.000000e+00
179,16,0.000000e+00
179,17,0.000000e+00
179,18,0.000000e+00
179,19,0.000000e+00
179,20,0.000000e+00
179,21,0.000000e+00
179,22,0.000000e+00
179,23,0.000000e+00
179,24,0.000000e+00
179,25,0.000000e+00
179,26,0.000000e+00
179,27,0.000000e+00
179,28,0.000000e+00
179,29,0.000000e+00
179,30,0.000000e+00
179,31,0.000000e+00
179,32,0.000000e+00
179,33,0.000000e+00
179,34,0.000000e+00
179,35,0.000000e+00
179,36,0.000000e+00
179,37,0.000000e+00
179,38,0.000000e+00
179,39,0.000000e+00
179,40,0.000000e+00
179,41,0.000000e+00
179,42,0.000000e+00
179,43,0.000000e+00
179,44,0.000000e+00
179,45,0.000000e+00
179,46,0.000000e+00
179,47,0.000000e+00
179,48,0.000000e+00
179,49,0.000000e+00
179,50,0.000000e+00
179,51,0.000000e+00
179,52,0.000000e+00
179,53,0.000000e+00
179,54,0.000000e+00
179,55,0.000000e+00
179,56,0.000000e+00
179,57,0.000000e+00
179,58,0.000000e+00
179,59,0.000000e+00
179,60,0.000000e+00
179,61,0.000000e+00
179,62,0.000000e+00
179,63,0.000000e+00
179,64,0.000000e+00
179,65,0.000000e+00
179,66,0.000000e+00
179,67,0.000000e+00
179,68,0.000000e+00
179,69,0.000000e+00
179,70,0.000000e+00
179,71,0.000000e+00
179,72,0.000000e+00
179,73,0.000000e+00
179,74,0.000000e+00
179,75,0.000000e+00
179,76,0.000000e+00
179,77,0.000000e+00
179,78,0.000000e+00
179,79,0.000000e+00
179,80,0.000000e+00
179,81,0.000000e+00
179,82,0.000000e+00
179,83,0.000000e+00
179,84,0.000000e+00
179,85,0.000000e+00
179,86,0.000000e+00
179,87,0.000000e+00
179,88,0.000000e+00
179,89,0.000000e+00
179,90,0.000000e+00
179,91,0.000000e+00
179,92,0.000000e+00
179,93,0.000000e+00
179,94,0.000000e+00
179,95,0.000000e+00
179,96,0.000000e+00
179,97,0.000000e+00
179,98,0.000000e+00
179,99,0.000000e+00
179,100,0.000000e+00
179,101,0.000000e+00
179,102,0.000000e+00
179,103,0.000000e+00
179,104,0.000000e+00
179,105,0.000000e+00
179,106,0.000000e+00
179,107,0.000000e+00
179,108,0.000000e+00
179,109,0.000000e+00
179,110,0.000000e+00
179,111,0.000000e+00
179,112,0.000000e+00
179,113,0.000000e+00
179,114,0.000000e+00
179,115,0.000000e+00
179,116,0.000000e+00
179,117,0.000000e+00
179,118,0.000000e+00
179,119,0.000000e+00
179,120,0.000000e+00
179,121,0.000000e+00
179,122,0.000000e+00
179,123,0.000000e+00
179,124,0.000000e+00
179,125,0.000000e+00
179,126,0.000000e+00
179,127,0.000000e+00
179,128,0.000000e+00
179,129,0.000000e+00
179,130,0.000000e+00
179,131,0.000000e+00
179,132,0.000000e+00
179,133,0.000000e+00
179,134,0.000000e+00
179,135,0.000000e+00
179,136,0.000000e+00
179,137,0.000000e+00
179,138,0.000000e+00
179,139,0.000000e+00
179,140,0.000000e+00
179,141,0.000000e+00
179,142,0.000000e+00
179,143,0.000000e+00
179,144,0.000000e+00
179,145,0.000000e+00
179,146,0.000000e+00
179,147,0.000000e+00
179,148,0.000000e+00
179,149,0.000000e+00
179,150,0.000000e+00
179,151,0.000000e+00
179,152,0.000000e+00
179,153,0.000000e+00
179,154,0.000000e+00
179,155,0.000000e+00
179,156,0.000000e+00
179,157,0.000000e+00
179,158,0.000000e+00
179,159,0.000000e+00
179,160,0.000000e+00
179,161,0.000000e+00
179,162,0.000000e+00
179,163,0.000000e+00
179,164,0.000000e+00
179,165,0.000000e+00
179,166,0.000000e+00
179,167,0.000000e+00
179,168,0.000000e+00
179,169,0.000000e+00
179,170,0.000000e+00
179,171,0.000000e+00
179,172,0.000000e+00
179,173,0.000000e+00
179,174,0.000000e+00
179,175,0.000000e+00
179,176,0.000000e+00
179,177,0.000000e+00
179,178,0.000000e+00
179,179,0.000000e+00
179,180,0.000000e+00
179,181,0.000000e+00
179,182,0.000000e+00
179,183,0.000000e+00
179,184,0.000000e+00
179,185,0.000000e+00
179,186,0.000000e+00
179,187,0.000000e+00
179,188,0.000000e+00
179,189,0.000000e+00
179,190,0.000000e+00
179,191,0.000000e+00
179,192,0.000000e+00
179,193,0.000000e+00
179,194,0.000000e+00
179,195,0.000000e+00
179,196,0.000000e+00
179,197,0.000000e+00
179,198,0.000000e+00
179,199,0.000000e+00
179,200,0.000000e+00
179,201,0.000000e+00
180,0,0.000000e+00
180,1,0.000000e+00
180,2,0.000000e+00
180,3,0.000000e+00
180,4,0.000000e+00
180,5,0.000000e+00
180,6,0.000000e+00
180,7,0.000000e+00
180,8,0.000000e+00
180,9,0.000000e+00
180,10,0.000000e+00
180,11,0.000000e+00
180,12,0.000000e+00
180,13,0.000000e+00
180,14,0.000000e+00
180,15,0.000000e+00
180,16,0.000000e+00
180,17,0.000000e+00
180,18,0.000000e+00
180,19,0.000000e+00
180,20,0.000000e+00
180,21,0.000000e+00
180,22,0.000000e+00
180,23,0.000000e+00
180,24,0.000000e+00
180,25,0.000000e+00
180,26,0.000000e+00
180,27,0.000000e+00
180,28,0.000000e+00
180,29,0.000000e+00
180,30,0.000000e+00
180,31,0.000000e+00
180,32,0.000000e+00
180,33,0.000000e+00
180,34,0.000000e+00
180,35,0.000000e+00
180,36,0.000000e+00
180,37,0.000000e+00
180,38,0.000000e+00
180,39,0.000000e+00
180,40,0.000000e+00
180,41,0.000000e+00
180,42,0.000000e+00
180,43,0.000000e+00
180,44,0.000000e+00
180,45,0.000000e+00
180,46,0.000000e+00
180,47,0.000000e+00
180,48,0.000000e+00
180,49,0.000000e+00
180,50,0.000000e+00
180,51,0.000000e+00
180,52,0.000000e+00
180,53,0.000000e+00
180,54,0.000000e+00
180,55,0.000000e+00
180,56,0.000000e+00
180,57,0.000000e+00
180,58,0.000000e+00
180,59,0.000000e+00
180,60,0.000000e+00
180,61,0.000000e+00
180,62,0.000000e+00
180,63,0.000000e+00
180,64,0.000000e+00
180,65,0.000000e+00
180,66,0.000000e+00
180,67,0.000000e+00
180,68,0.000000e+00
180,69,0.000000e+00
180,70,0.000000e+00
180,71,0.000000e+00
180,72,0.000000e+00
180,73,0.000000e+00
180,74,0.000000e+00
180,75,0.000000e+00
180,76,0.000000e+00
180,77,0.000000e+00
180,78,0.000000e+00
180,79,0.000000e+00
180,80,0.000000e+00
180,81,0.000000e+00
180,82,0.000000e+00
180,83,0.000000e+00
180,84,0.000000e+00
180,85,0.000000e+00
180,86,0.000000e+00
180,87,0.000000e+00
180,88,0.000000e+00
180,89,0.000000e+00
180,90,0.000000e+00
180,91,0.000000e+00
180,92,0.000000e+00
180,93,0.000000e+00
180,94,0.000000e+00
180,95,0.000000e+00
180,96,0.000000e+00
180,97,0.000000e+00
180,98,0.000000e+00
180,99,0.000000e+00
180,100,0.000000e+00
180,101,0.000000e+00
180,102,0.000000e+00
180,103,0.000000e+00
180,104,0.000000e+00
180,105,0.000000e+00
180,106,0.000000e+00
180,107,0.000000e+00
180,108,0.000000e+00
180,109,0.000000e+00
180,110,0.000000e+00
180,111,0.000000e+00
180,112,0.000000e+00
180,113,0.000000e+00
180,114,0.000000e+00
180,115,0.000000e+00
180,116,0.000000e+00
180,117,0.000000e+00
180,118,0.000000e+00
180,119,0.000000e+00
180,120,0.000000e+00
180,121,0.000000e+00
180,122,0.000000e+00
180,123,0.000000e+00
180,124,0.000000e+00
180,125,0.000000e+00
180,126,0.000000e+00
180,127,0.000000e+00
180,128,0.000000e+00
180,129,0.000000e+00
180,130,0.000000e+00
180,131,0.000000e+00
180,132,0.000000e+00
180,133,0.000000e+00
180,134,0.000000e+00
180,135,0.000000e+00
180,136,0.000000e+00
180,137,0.000000e+00
180,138,0.000000e+00
180,139,0.000000e+00
180,140,0.000000e+00
180,141,0.000000e+00
180,142,0.000000e+00
180,143,0.000000e+00
180,144,0.000000e+00
180,145,0.000000e+00
180,146,0.000000e+00
180,147,0.000000e+00
180,148,0.000000e+00
180,149,0.000000e+00
180,150,0.000000e+00
180,151,0.000000e+00
180,152,0.000000e+00
180,153,0.000000e+00
180,154,0.000000e+00
180,155,0.000000e+00
180,156,0.000000e+00
180,157,0.000000e+00
180,158,0.000000e+00
180,159,0.000000e+00
180,160,0.000000e+00
180,161,0.000000e+00
180,162,0.000000e+00
180,163,0.000000e+00
180,164,0.000000e+00
180,165,0.000000e+00
180,166,0.000000e+00
180,167,0.000000e+00
180,168,0.000000e+00
180,169,0.000000e+00
180,170,0.000000e+00
180,171,0.000000e+00
180,172,0.000000e+00
180,173,0.000000e+00
180,174,0.000000e+00
180,175,0.000000e+00
180,176,0.000000e+00
180,177,0.000000e+00
180,178,0.000000e+00
180,179,0.000000e+00
180,180,0.000000e+00
180,181,0.000000e+00
180,182,0.000000e+00
180,183,0.000000e+00
180,184,0.000000e+00
180,185,0.000000e+00
180,186,0.000000e+00
180,187,0.000000e+00
180,188,0.000000e+00
180,189,0.000000e+00
180,190,0.000000e+00
180,191,0.000000e+00
180,192,0.000000e+00
180,193,0.000000e+00
180,194,0.000000e+00
180,195,0.000000e+00
180,196,0.000000e+00
180,197,0.000000e+00
180,198,0.000000e+00
180,199,0.000000e+00
180,200,0.000000e+00
180,201,0.000000e+00
181,0,0.000000e+00
181,1,0.000000e+00
181,2,0.000000e+00
181,3,0.000000e+00
181,4,0.000000e+00
181,5,0.000000e+00
181,6,0.000000e+00
181,7,0.000000e+00
181,8,0.000000e+00
181,9,0.000000e+00
181,10,0.000000e+00
181,11,0.000000e+00
181,12,0.000000e+00
181,13,0.000000e+00
181,14,0.000000e+00
181,15,0.000000e+00
181,16,0.000000e+00
181,17,0.000000e+00
181,18,0.000000e+00
181,19,0.000000e+00
181,20,0.000000e+00
181,21,0.000000e+00
181,22,0.000000e+00
181,23,0.000000e+00
181,24,0.000000e+00
181,25,0.000000e+00
181,26,0.000000e+00
181,27,0.000000e+00
181,28,0.000000e+00
181,29,0.000000e+00
181,30,0.000000e+00
181,31,0.000000e+00
181,32,0.000000e+00
181,33,0.000000e+00
181,34,0.000000e+00
181,35,0.000000e+00
181,36,0.000000e+00
181,37,0.000000e+00
181,38,0.000000e+00
181,39,0.000000e+00
181,40,0.000000e+00
181,41,0.000000e+00
181,42,0.000000e+00
181,43,0.000000e+00
181,44,0.000000e+00
181,45,0.000000e+00
181,46,0.000000e+00
181,47,0.000000e+00
181,48,0.000000e+00
181,49,0.000000e+00
181,50,0.000000e+00
181,51,0.000000e+00
181,52,0.000000e+00
181,53,0.000000e+00
181,54,0.000000e+00
181,55,0.000000e+00
181,56,0.000000e+00
181,57,0.000000e+00
181,58,0.000000e+00
181,59,0.000000e+00
181,60,0.000000e+00
181,61,0.000000e+00
181,62,0.000000e+00
181,63,0.000000e+00
181,64,0.000000e+00
181,65,0.000000e+00
181,66,0.000000e+00
181,67,0.000000e+00
181,68,0.000000e+00
181,69,0.000000e+00
181,70,0.000000e+00
181,71,0.000000e+00
181,72,0.000000e+00
181,73,0.000000e+00
181,74,0.000000e+00
181,75,0.000000e+00
181,76,0.000000e+00
181,77,0.000000e+00
181,78,0.000000e+00
181,79,0.000000e+00
181,80,0.000000e+00
181,81,0.000000e+00
181,82,0.000000e+00
181,83,0.000000e+00
181,84,0.000000e+00
181,85,0.000000e+00
181,86,0.000000e+00
181,87,0.000000e+00
181,88,0.000000e+00
181,89,0.000000e+00
181,90,0.000000e+00
181,91,0.000000e+00
181,92,0.000000e+00
181,93,0.000000e+00
181,94,0.000000e+00
181,95,0.000000e+00
181,96,0.000000e+00
181,97,0.000000e+00
181,98,0.000000e+00
181,99,0.000000e+00
181,100,0.000000e+00
181,101,0.000000e+00
181,102,0.000000e+00
181,103,0.000000e+00
181,104,0.000000e+00
181,105,0.000000e+00
181,106,0.000000e+00
181,107,0.000000e+00
181,108,0.000000e+00
181,109,0.000000e+00
181,110,0.000000e+00
181,111,0.000000e+00
181,112,0.000000e+00
181,113,0.000000e+00
181,114,0.000000e+00
181,115,0.000000e+00
181,116,0.000000e+00
181,117,0.000000e+00
181,118,0.000000e+00
181,119,0.000000e+00
181,120,0.000000e+00
181,121,0.000000e+00
181,122,0.000000e+00
181,123,0.000000e+00
181,124,0.000000e+00
181,125,0.000000e+00
181,126,0.000000e+00
181,127,0.000000e+00
181,128,0.000000e+00
181,129,0.000000e+00
181,130,0.000000e+00
181,131,0.000000e+00
181,132,0.000000e+00
181,133,0.000000e+00
181,134,0.000000e+00
181,135,0.000000e+00
181,136,0.000000e+00
181,137,0.000000e+00
181,138,0.000000e+00
181,139,0.000000e+00
181,140,0.000000e+00
181,141,0.000000e+00
181,142,0.000000e+00
181,143,0.000000e+00
181,144,0.000000e+00
181,145,0.000000e+00
181,146,0.000000e+00
181,147,0.000000e+00
181,148,0.000000e+00
181,149,0.000000e+00
181,150,0.000000e+00
181,151,0.000000e+00
181,152,0.000000e+00
181,153,0.000000e+00
181,154,0.000000e+00
181,155,0.000000e+00
181,156,0.000000e+00
181,157,0.000000e+00
181,158,0.000000e+00
181,159,0.000000e+00
181,160,0.000000e+00
181,161,0.000000e+00
181,162,0.000000e+00
181,163,0.000000e+00
181,164,0.000000e+00
181,165,0.000000e+00
181,166,0.000000e+00
181,167,0.000000e+00
181,168,0.000000e+00
181,169,0.000000e+00
181,170,0.000000e+00
181,171,0.000000e+00
181,172,0.000000e+00
181,173,0.000000e+00
181,174,0.000000e+00
181,175,0.000000e+00
181,176,0.000000e+00
181,177,0.000000e+00
181,178,0.000000e+00
181,179,0.000000e+00
181,180,0.000000e+00
181,181,0.000000e+00
181,182,0.000000e+00
181,183,0.000000e+00
181,184,0.000000e+00
181,185,0.000000e+00
181,186,0.000000e+00
181,187,0.000000e+00
181,188,0.000000e+00
181,189,0.000000e+00
181,190,0.000000e+00
181,191,0.000000e+00
181,192,0.000000e+00
181,193,0.000000e+00
181,194,0.000000e+00
181,195,0.000000e+00
181,196,0.000000e+00
181,197,0.000000e+00
181,198,0.000000e+00
181,199,0.000000e+00
181,200,0.000000e+00
181,201,0.000000e+00
182,0,0.000000e+00
182,1,0.000000e+00
182,2,0.000000e+00
182,3,0.000000e+00
182,4,0.000000e+00
182,5,0.000000e+00
182,6,0.000000e+00
182,7,0.000000e+00
182,8,0.000000e+00
182,9,0.000000e+00
182,10,0.000000e+00
182,11,0.000000e+00
182,12,0.000000e+00
182,13,0.000000e+00
182,14,0.000000e+00
182,15,0.000000e+00
182,16,0.000000e+00
182,17,0.000000e+00
182,18,0.000000e+00
182,19,0.000000e+00
182,20,0.000000e+00
182,21,0.000000e+00
182,22,0.000000e+00
182,23,0.000000e+00
182,24,0.000000e+00
182,25,0.000000e+00
182,26,0.000000e+00
182,27,0.000000e+00
182,28,0.000000e+00
182,29,0.000000e+00
182,30,0.000000e+00
182,31,0.000000e+00
182,32,0.000000e+00
182,33,0.000000e+00
182,34,0.000000e+00
182,35,0.000000e+00
182,36,0.000000e+00
182,37,0.000000e+00
182,38,0.000000e+00
182,39,0.000000e+00
182,40,0.000000e+00
182,41,0.000000e+00
182,42,0.000000e+00
182,43,0.000000e+00
182,44,0.000000e+00
182,45,0.000000e+00
182,46,0.000000e+00
182,47,0.000000e+00
182,48,0.000000e+00
182,49,0.000000e+00
182,50,0.000000e+00
182,51,0.000000e+00
182,52,0.000000e+00
182,53,0.000000e+00
182,54,0.000000e+00
182,55,0.000000e+00
182,56,0.000000e+00
182,57,0.000000e+00
182,58,0.000000e+00
182,59,0.000000e+00
182,60,0.000000e+00
182,61,0.000000e+00
182,62,0.000000e+00
182,63,0.000000e+00
182,64,0.000000e+00
182,65,0.000000e+00
182,66,0.000000e+00
182,67,0.000000e+00
182,68,0.000000e+00
182,69,0.000000e+00
182,70,0.000000e+00
182,71,0.000000e+00
182,72,0.000000e+00
182,73,0.000000e+00
182,74,0.000000e+00
182,75,0.000000e+00
182,76,0.000000e+00
182,77,0.000000e+00
182,78,0.000000e+00
182,79,0.000000e+00
182,80,0.000000e+00
182,81,0.000000e+00
182,82,0.000000e+00
182,83,0.000000e+00
182,84,0.000000e+00
182,85,0.000000e+00
182,86,0.000000e+00
182,87,0.000000e+00
182,88,0.000000e+00
182,89,0.000000e+00
182,90,0.000000e+00
182,91,0.000000e+00
182,92,0.000000e+00
182,93,0.000000e+00
182,94,0.000000e+00
182,95,0.000000e+00
182,96,0.000000e+00
182,97,0.000000e+00
182,98,0.000000e+00
182,99,0.000000e+00
182,100,0.000000e+00
182,101,0.000000e+00
182,102,0.000000e+00
182,103,0.000000e+00
182,104,0.000000e+00
182,105,0.000000e+00
182,106,0.000000e+00
182,107,0.000000e+00
182,108,0.000000e+00
182,109,0.000000e+00
182,110,0.000000e+00
182,111,0.000000e+00
182,112,0.000000e+00
182,113,0.000000e+00
182,114,0.000000e+00
182,115,0.000000e+00
182,116,0.000000e+00
182,117,0.000000e+00
182,118,0.000000e+00
182,119,0.000000e+00
182,120,0.000000e+00
182,121,0.000000e+00
182,122,0.000000e+00
182,123,0.000000e+00
182,124,0.000000e+00
182,125,0.000000e+00
182,126,0.000000e+00
182,127,0.000000e+00
182,128,0.000000e+00
182,129,0.000000e+00
182,130,0.000000e+00
182,131,0.000000e+00
182,132,0.000000e+00
182,133,0.000000e+00
182,134,0.000000e+00
182,135,0.000000e+00
182,136,0.000000e+00
182,137,0.000000e+00
182,138,0.000000e+00
182,139,0.000000e+00
182,140,0.000000e+00
182,141,0.000000e+00
182,142,0.000000e+00
182,143,0.000000e+00
182,144,0.000000e+00
182,145,0.000000e+00
182,146,0.000000e+00
182,147,0.000000e+00
182,148,0.000000e+00
182,149,0.000000e+00
182,150,0.000000e+00
182,151,0.000000e+00
182,152,0.000000e+00
182,153,0.000000e+00
182,154,0.000000e+00
182,155,0.000000e+00
182,156,0.000000e+00
182,157,0.000000e+00
182,158,0.000000e+00
182,159,0.000000e+00
182,160,0.000000e+00
182,161,0.000000e+00
182,162,0.000000e+00
182,163,0.000000e+00
182,164,0.000000e+00
182,165,0.000000e+00
182,166,0.000000e+00
182,167,0.000000e+00
182,168,0.000000e+00
182,169,0.000000e+00
182,170,0.000000e+00
182,171,0.000000e+00
182,172,0.000000e+00
182,173,0.000000e+00
182,174,0.000000e+00
182,175,0.000000e+00
182,176,0.000000e+00
182,177,0.000000e+00
182,178,0.000000e+00
182,179,0.000000e+00
182,180,0.000000e+00
182,181,0.000000e+00
182,182,0.000000e+00
182,183,0.000000e+00
182,184,0.000000e+00
182,185,0.000000e+00
182,186,0.000000e+00
182,187,0.000000e+00
182,188,0.000000e+00
182,189,0.000000e+00
182,190,0.000000e+00
182,191,0.000000e+00
182,192,0.000000e+00
182,193,0.000000e+00
182,194,0.000000e+00
182,195,0.000000e+00
182,196,0.000000e+00
182,197,0.000000e+00
182,198,0.000000e+00
182,199,0.000000e+00
182,200,0.000000e+00
182,201,0.000000e+00
183,0,0.000000e+00
183,1,0.000000e+00
183,2,0.000000e+00
183,3,0.000000e+00
183,4,0.000000e+00
183,5,0.000000e+00
183,6,0.000000e+00
183,7,0.000000e+00
183,8,0.000000e+00
183,9,0.000000e+00
183,10,0.000000e+00
183,11,0.000000e+00
183,12,0.000000e+00
183,13,0.000000e+00
183,14,0.000000e+00
183,15,0.000000e+00
183,16,0.000000e+00
183,17,0.000000e+00
183,18,0.000000e+00
183,19,0.000000e+00
183,20,0.000000e+00
183,21,0.000000e+00
183,22,0.000000e+00
183,23,0.000000e+00
183,24,0.000000e+00
183,25,0.000000e+00
183,26,0.000000e+00
183,27,0.000000e+00
183,28,0.000000e+00
183,29,0.000000e+00
183,30,0.000000e+00
183,31,0.000000e+00
183,32,0.000000e+00
183,33,0.000000e+00
183,34,0.000000e+00
183,35,0.000000e+00
183,36,0.000000e+00
183,37,0.000000e+00
183,38,0.000000e+00
183,39,0.000000e+00
183,40,0.000000e+00
183,41,0.000000e+00
183,42,0.000000e+00
183,43,0.000000e+00
183,44,0.000000e+00
183,45,0.000000e+00
183,46,0.000000e+00
183,47,0.000000e+00
183,48,0.000000e+00
183,49,0.000000e+00
183,50,0.000000e+00
183,51,0.000000e+00
183,52,0.000000e+00
183,53,0.000000e+00
183,54,0.000000e+00
183,55,0.000000e+00
183,56,0.000000e+00
183,57,0.000000e+00
183,58,0.000000e+00
183,59,0.000000e+00
183,60,0.000000e+00
183,61,0.000000e+00
183,62,0.000000e+00
183,63,0.000000e+00
183,64,0.000000e+00
183,65,0.000000e+00
183,66,0.000000e+00
183,67,0.000000e+00
183,68,0.000000e+00
183,69,0.000000e+00
183,70,0.000000e+00
183,71,0.000000e+00
183,72,0.000000e+00
183,73,0.000000e+00
183,74,0.000000e+00
183,75,0.000000e+00
183,76,0.000000e+00
183,77,0.000000e+00
183,78,0.000000e+00
183,79,0.000000e+00
183,80,0.000000e+00
183,81,0.000000e+00
183,82,0.000000e+00
183,83,0.000000e+00
183,84,0.000000e+00
183,85,0.000000e+00
183,86,0.000000e+00
183,87,0.000000e+00
183,88,0.000000e+00
183,89,0.000000e+00
183,90,0.000000e+00
183,91,0.000000e+00
183,92,0.000000e+00
183,93,0.000000e+00
183,94,0.000000e+00
183,95,0.000000e+00
183,96,0.000000e+00
183,97,0.000000e+00
183,98,0.000000e+00
183,99,0.000000e+00
183,100,0.000000e+00
183,101,0.000000e+00
183,102,0.000000e+00
183,103,0.000000e+00
183,104,0.000000e+00
183,105,0.000000e+00
183,106,0.000000e+00
183,107,0.000000e+00
183,108,0.000000e+00
183,109,0.000000e+00
183,110,0.000000e+00
183,111,0.000000e+00
183,112,0.000000e+00
183,113,0.000000e+00
183,114,0.000000e+00
183,115,0.000000e+00
183,116,0.000000e+00
183,117,0.000000e+00
183,118,0.000000e+00
183,119,0.000000e+00
183,120,0.000000e+00
183,121,0.000000e+00
183,122,0.000000e+00
183,123,0.000000e+00
183,124,0.000000e+00
183,125,0.000000e+00
183,126,0.000000e+00
183,127,0.000000e+00
183,128,0.000000e+00
183,129,0.000000e+00
183,130,0.000000e+00
183,131,0.000000e+00
183,132,0.000000e+00
183,133,0.000000e+00
183,134,0.000000e+00
183,135,0.000000e+00
183,136,0.000000e+00
183,137,0.000000e+00
183,138,0.000000e+00
183,139,0.000000e+00
183,140,0.000000e+00
183,141,0.000000e+00
183,142,0.000000e+00
183,143,0.000000e+00
183,144,0.000000e+00
183,145,0.000000e+00
183,146,0.000000e+00
183,147,0.000000e+00
183,148,0.000000e+00
183,149,0.000000e+00
183,150,0.000000e+00
183,151,0.000000e+00
183,152,0.000000e+00
183,153,0.000000e+00
183,154,0.000000e+00
183,155,0.000000e+00
183,156,0.000000e+00
183,157,0.000000e+00
183,158,0.000000e+00
183,159,0.000000e+00
183,160,0.000000e+00
183,161,0.000000e+00
183,162,0.000000e+00
183,163,0.000000e+00
183,164,0.000000e+00
183,165,0.000000e+00
183,166,0.000000e+00
183,167,0.000000e+00
183,168,0.000000e+00
183,169,0.000000e+00
183,170,0.000000e+00
183,171,0.000000e+00
183,172,0.000000e+00
183,173,0.000000e+00
183,174,0.000000e+00
183,175,0.000000e+00
183,176,0.000000e+00
183,177,0.000000e+00
183,178,0.000000e+00
183,179,0.000000e+00
183,180,0.000000e+00
183,181,0.000000e+00
183,182,0.000000e+00
183,183,0.000000e+00
183,184,0.000000e+00
183,185,0.000000e+00
183,186,0.000000e+00
183,187,0.000000e+00
183,188,0.000000e+00
183,189,0.000000e+00
183,190,0.000000e+00
183,191,0.000000e+00
183,192,0.000000e+00
183,193,0.000000e+00
183,194,0.000000e+00
183,195,0.000000e+00
183,196,0.000000e+00
183,197,0.000000e+00
183,198,0.000000e+00
183,199,0.000000e+00
183,200,0.000000e+00
183,201,0.000000e+00
184,0,0.000000e+00
184,1,0.000000e+00
184,2,0.000000e+00
184,3,0.000000e+00
184,4,0.000000e+00
184,5,0.000000e+00
184,6,0.000000e+00
184,7,0.000000e+00
184,8,0.000000e+00
184,9,0.000000e+00
184,10,0.000000e+00
184,11,0.000000e+00
184,12,0.000000e+00
184,13,0.000000e+00
184,14,0.000000e+00
184,15,0.000000e+00
184,16,0.000000e+00
184,17,0.000000e+00
184,18,0.000000e+00
184,19,0.000000e+00
184,20,0.000000e+00
184,21,0.000000e+00
184,22,0.000000e+00
184,23,0.000000e+00
184,24,0.000000e+00
184,25,0.000000e+00
184,26,0.000000e+00
184,27,0.000000e+00
184,28,0.000000e+00
184,29,0.000000e+00
184,30,0.000000e+00
184,31,0.000000e+00
184,32,0.000000e+00
184,33,0.000000e+00
184,34,0.000000e+00
184,35,0.000000e+00
184,36,0.000000e+00
184,37,0.000000e+00
184,38,0.000000e+00
184,39,0.000000e+00
184,40,0.000000e+00
184,41,0.000000e+00
184,42,0.000000e+00
184,43,0.000000e+00
184,44,0.000000e+00
184,45,0.000000e+00
184,46,0.000000e+00
184,47,0.000000e+00
184,48,0.000000e+00
184,49,0.000000e+00
184,50,0.000000e+00
184,51,0.000000e+00
184,52,0.000000e+00
184,53,0.000000e+00
184,54,0.000000e+00
184,55,0.000000e+00
184,56,0.000000e+00
184,57,0.000000e+00
184,58,0.000000e+00
184,59,0.000000e+00
184,60,0.000000e+00
184,61,0.000000e+00
184,62,0.000000e+00
184,63,0.000000e+00
184,64,0.000000e+00
184,65,0.000000e+00
184,66,0.000000e+00
184,67,0.000000e+00
184,68,0.000000e+00
184,69,0.000000e+00
184,70,0.000000e+00
184,71,0.000000e+00
184,72,0.000000e+00
184,73,0.000000e+00
184,74,0.000000e+00
184,75,0.000000e+00
184,76,0.000000e+00
184,77,0.000000e+00
184,78,0.000000e+00
184,79,0.000000e+00
184,80,0.000000e+00
184,81,0.000000e+00
184,82,0.000000e+00
184,83,0.000000e+00
184,84,0.000000e+00
184,85,0.000000e+00
184,86,0.000000e+00
184,87,0.000000e+00
184,88,0.000000e+00
184,89,0.000000e+00
184,90,0.000000e+00
184,91,0.000000e+00
184,92,0.000000e+00
184,93,0.000000e+00
184,94,0.000000e+00
184,95,0.000000e+00
184,96,0.000000e+00
184,97,0.000000e+00
184,98,0.000000e+00
184,99,0.000000e+00
184,100,0.000000e+00
184,101,0.000000e+00
184,102,0.000000e+00
184,103,0.000000e+00
184,104,0.000000e+00
184,105,0.000000e+00
184,106,0.000000e+00
184,107,0.000000e+00
184,108,0.000000e+00
184,109,0.000000e+00
184,110,0.000000e+00
184,111,0.000000e+00
184,112,0.000000e+00
184,113,0.000000e+00
184,114,0.000000e+00
184,115,0.000000e+00
184,116,0.000000e+00
184,117,0.000000e+00
184,118,0.000000e+00
184,119,0.000000e+00
184,120,0.000000e+00
184,121,0.000000e+00
184,122,0.000000e+00
184,123,0.000000e+00
184,124,0.000000e+00
184,125,0.000000e+00
184,126,0.000000e+00
184,127,0.000000e+00
184,128,0.000000e+00
184,129,0.000000e+00
184,130,0.000000e+00
184,131,0.000000e+00
184,132,0.000000e+00
184,133,0.000000e+00
184,134,0.000000e+00
184,135,0.000000e+00
184,136,0.000000e+00
184,137,0.000000e+00
184,138,0.000000e+00
184,139,0.000000e+00
184,140,0.000000e+00
184,141,0.000000e+00
184,142,0.000000e+00
184,143,0.000000e+00
184,144,0.000000e+00
184,145,0.000000e+00
184,146,0.000000e+00
184,147,0.000000e+00
184,148,0.000000e+00
184,149,0.000000e+00
184,150,0.000000e+00
184,151,0.000000e+00
184,152,0.000000e+00
184,153,0.000000e+00
184,154,0.000000e+00
184,155,0.000000e+00
184,156,0.000000e+00
184,157,0.000000e+00
184,158,0.000000e+00
184,159,0.000000e+00
184,160,0.000000e+00
184,161,0.000000e+00
184,162,0.000000e+00
184,163,0.000000e+00
184,164,0.000000e+00
184,165,0.000000e+00
184,166,0.000000e+00
184,167,0.000000e+00
184,168,0.000000e+00
184,169,0.000000e+00
184,170,0.000000e+00
184,171,0.000000e+00
184,172,0.000000e+00
184,173,0.000000e+00
184,174,0.000000e+00
184,175,0.000000e+00
184,176,0.000000e+00
184,177,0.000000e+00
184,178,0.000000e+00
184,179,0.000000e+00
184,180,0.000000e+00
184,181,0.000000e+00
184,182,0.000000e+00
184,183,0.000000e+00
184,184,0.000000e+00
184,185,0.000000e+00
184,186,0.000000e+00
184,187,0.000000e+00
184,188,0.000000e+00
184,189,0.000000e+00
184,190,0.000000e+00
184,191,0.000000e+00
184,192,0.000000e+00
184,193,0.000000e+00
184,194,0.000000e+00
184,195,0.000000e+00
184,196,0.000000e+00
184,197,0.000000e+00
184,198,0.000000e+00
184,199,0.000000e+00
184,200,0.000000e+00
184,201,0.000000e+00
185,0,0.000000e+00
185,1,0.000000e+00
185,2,0.000000e+00
185,3,0.000000e+00
185,4,0.000000e+00
185,5,0.000000e+00
185,6,0.000000e+00
185,7,0.000000e+00
185,8,0.000000e+00
185,9,0.000000e+00
185,10,0.000000e+00
185,11,0.000000e+00
185,12,0.000000e+00
185,13,0.000000e+00
185,14,0.000000e+00
185,15,0.000000e+00
185,16,0.000000e+00
185,17,0.000000e+00
185,18,0.000000e+00
185,19,0.000000e+00
185,20,0.000000e+00
185,21,0.000000e+00
185,22,0.000000e+00
185,23,0.000000e+00
185,24,0.000000e+00
185,25,0.000000e+00
185,26,0.000000e+00
185,27,0.000000e+00
185,28,0.000000e+00
185,29,0.000000e+00
185,30,0.000000e+00
185,31,0.000000e+00
185,32,0.000000e+00
185,33,0.000000e+00
185,34,0.000000e+00
185,35,0.000000e+00
185,36,0.000000e+00
185,37,0.000000e+00
185,38,0.000000e+00
185,39,0.000000e+00
185,40,0.000000e+00
185,41,0.000000e+00
185,42,0.000000e+00
185,43,0.000000e+00
185,44,0.000000e+00
185,45,0.000000e+00
185,46,0.000000e+00
185,47,0.000000e+00
185,48,0.000000e+00
185,49,0.000000e+00
185,50,0.000000e+00
185,51,0.000000e+00
185,52,0.000000e+00
185,53,0.000000e+00
185,54,0.000000e+00
185,55,0.000000e+00
185,56,0.000000e+00
185,57,0.000000e+00
185,58,0.000000e+00
185,59,0.000000e+00
185,60,0.000000e+00
185,61,0.000000e+00
185,62,0.000000e+00
185,63,0.000000e+00
185,64,0.000000e+00
185,65,0.000000e+00
185,66,0.000000e+00
185,67,0.000000e+00
185,68,0.000000e+00
185,69,0.000000e+00
185,70,0.000000e+00
185,71,0.000000e+00
185,72,0.000000e+00
185,73,0.000000e+00
185,74,0.000000e+00
185,75,0.000000e+00
185,76,0.000000e+00
185,77,0.000000e+00
185,78,0.000000e+00
185,79,0.000000e+00
185,80,0.000000e+00
185,81,0.000000e+00
185,82,0.000000e+00
185,83,0.000000e+00
185,84,0.000000e+00
185,85,0.000000e+00
185,86,0.000000e+00
185,87,0.000000e+00
185,88,0.000000e+00
185,89,0.000000e+00
185,90,0.000000e+00
185,91,0.000000e+00
185,92,0.000000e+00
185,93,0.000000e+00
185,94,0.000000e+00
185,95,0.000000e+00
185,96,0.000000e+00
185,97,0.000000e+00
185,98,0.000000e+00
185,99,0.000000e+00
185,100,0.000000e+00
185,101,0.000000e+00
185,102,0.000000e+00
185,103,0.000000e+00
185,104,0.000000e+00
185,105,0.000000e+00
185,106,0.000000e+00
185,107,0.000000e+00
185,108,0.000000e+00
185,109,0.000000e+00
185,110,0.000000e+00
185,111,0.000000e+00
185,112,0.000000e+00
185,113,0.000000e+00
185,114,0.000000e+00
185,115,0.000000e+00
185,116,0.000000e+00
185,117,0.000000e+00
185,118,0.000000e+00
185,119,0.000000e+00
185,120,0.000000e+00
185,121,0.000000e+00
185,122,0.000000e+00
185,123,0.000000e+00
185,124,0.000000e+00
185,125,0.000000e+00
185,126,0.000000e+00
185,127,0.000000e+00
185,128,0.000000e+00
185,129,0.000000e+00
185,130,0.000000e+00
185,131,0.000000e+00
185,132,0.000000e+00
185,133,0.000000e+00
185,134,0.000000e+00
185,135,0.000000e+00
185,136,0.000000e+00
185,137,0.000000e+00
185,138,0.000000e+00
185,139,0.000000e+00
185,140,0.000000e+00
185,141,0.000000e+00
185,142,0.000000e+00
185,143,0.000000e+00
185,144,0.000000e+00
185,145,0.000000e+00
185,146,0.000000e+00
185,147,0.000000e+00
185,148,0.000000e+00
185,149,0.000000e+00
185,150,0.000000e+00
185,151,0.000000e+00
185,152,0.000000e+00
185,153,0.000000e+00
185,154,0.000000e+00
185,155,0.000000e+00
185,156,0.000000e+00
185,157,0.000000e+00
185,158,0.000000e+00
185,159,0.000000e+00
185,160,0.000000e+00
185,161,0.000000e+00
185,162,0.000000e+00
185,163,0.000000e+00
185,164,0.000000e+00
185,165,0.000000e+00
185,166,0.000000e+00
185,167,0.000000e+00
185,168,0.000000e+00
185,169,0.000000e+00
185,170,0.000000e+00
185,171,0.000000e+00
185,172,0.000000e+00
185,173,0.000000e+00
185,174,0.000000e+00
185,175,0.000000e+00
185,176,0.000000e+00
185,177,0.000000e+00
185,178,0.000000e+00
185,179,0.000000e+00
185,180,0.000000e+00
185,181,0.000000e+00
185,182,0.000000e+00
185,183,0.000000e+00
185,184,0.000000e+00
185,185,0.000000e+00
185,186,0.000000e+00
185,187,0.000000e+00
185,188,0.000000e+00
185,189,0.000000e+00
185,190,0.000000e+00
185,191,0.000000e+00
185,192,0.000000e+00
185,193,0.000000e+00
185,194,0.000000e+00
185,195,0.000000e+00
185,196,0.000000e+00
185,197,0.000000e+00
185,198,0.000000e+00
185,199,0.000000e+00
185,200,0.000000e+00
185,201,0.000000e+00
186,0,0.000000e+00
186,1,0.000000e+00
186,2,0.000000e+00
186,3,0.000000e+00
186,4,0.000000e+00
186,5,0.000000e+00
186,6,0.000000e+00
186,7,0.000000e+00
186,8,0.000000e+00
186,9,0.000000e+00
186,10,0.000000e+00
186,11,0.000000e+00
186,12,0.000000e+00
186,13,0.000000e+00
186,14,0.000000e+00
186,15,0.000000e+00
186,16,0.000000e+00
186,17,0.000000e+00
186,18,0.000000e+00
186,19,0.000000e+00
186,20,0.000000e+00
186,21,0.000000e+00
186,22,0.000000e+00
186,23,0.000000e+00
186,24,0.000000e+00
186,25,0.000000e+00
186,26,0.000000e+00
186,27,0.000000e+00
186,28,0.000000e+00
186,29,0.000000e+00
186,30,0.000000e+00
186,31,0.000000e+00
186,32,0.000000e+00
186,33,0.000000e+00
186,34,0.000000e+00
186,35,0.000000e+00
186,36,0.000000e+00
186,37,0.000000e+00
186,38,0.000000e+00
186,39,0.000000e+00
186,40,0.000000e+00
186,41,0.000000e+00
186,42,0.000000e+00
186,43,0.000000e+00
186,44,0.000000e+00
186,45,0.000000e+00
186,46,0.000000e+00
186,47,0.000000e+00
186,48,0.000000e+00
186,49,0.000000e+00
186,50,0.000000e+00
186,51,0.000000e+00
186,52,0.000000e+00
186,53,0.000000e+00
186,54,0.000000e+00
186,55,0.000000e+00
186,56,0.000000e+00
186,57,0.000000e+00
186,58,0.000000e+00
186,59,0.000000e+00
186,60,0.000000e+00
186,61,0.000000e+00
186,62,0.000000e+00
186,63,0.000000e+00
186,64,0.000000e+00
186,65,0.000000e+00
186,66,0.000000e+00
186,67,0.000000e+00
186,68,0.000000e+00
186,69,0.000000e+00
186,70,0.000000e+00
186,71,0.000000e+00
186,72,0.000000e+00
186,73,0.000000e+00
186,74,0.000000e+00
186,75,0.000000e+00
186,76,0.000000e+00
186,77,0.000000e+00
186,78,0.000000e+00
186,79,0.000000e+00
186,80,0.000000e+00
186,81,0.000000e+00
186,82,0.000000e+00
186,83,0.000000e+00
186,84,0.000000e+00
186,85,0.000000e+00
186,86,0.000000e+00
186,87,0.000000e+00
186,88,0.000000e+00
186,89,0.000000e+00
186,90,0.000000e+00
186,91,0.000000e+00
186,92,0.000000e+00
186,93,0.000000e+00
186,94,0.000000e+00
186,95,0.000000e+00
186,96,0.000000e+00
186,97,0.000000e+00
186,98,0.000000e+00
186,99,0.000000e+00
186,100,0.000000e+00
186,101,0.000000e+00
186,102,0.000000e+00
186,103,0.000000e+00
186,104,0.000000e+00
186,105,0.000000e+00
186,106,0.000000e+00
186,107,0.000000e+00
186,108,0.000000e+00
186,109,0.000000e+00
186,110,0.000000e+00
186,111,0.000000e+00
186,112,0.000000e+00
186,113,0.000000e+00
186,114,0.000000e+00
186,115,0.000000e+00
186,116,0.000000e+00
186,117,0.000000e+00
186,118,0.000000e+00
186,119,0.000000e+00
186,120,0.000000e+00
186,121,0.000000e+00
186,122,0.000000e+00
186,123,0.000000e+00
186,124,0.000000e+00
186,125,0.000000e+00
186,126,0.000000e+00
186,127,0.000000e+00
186,128,0.000000e+00
186,129,0.000000e+00
186,130,0.000000e+00
186,131,0.000000e+00
186,132,0.000000e+00
186,133,0.000000e+00
186,134,0.000000e+00
186,135,0.000000e+00
186,136,0.000000e+00
186,137,0.000000e+00
186,138,0.000000e+00
186,139,0.000000e+00
186,140,0.000000e+00
186,141,0.000000e+00
186,142,0.000000e+00
186,143,0.000000e+00
186,144,0.000000e+00
186,145,0.000000e+00
186,146,0.000000e+00
186,147,0.000000e+00
186,148,0.000000e+00
186,149,0.000000e+00
186,150,0.000000e+00
186,151,0.000000e+00
186,152,0.000000e+00
186,153,0.000000e+00
186,154,0.000000e+00
186,155,0.000000e+00
186,156,0.000000e+00
186,157,0.000000e+00
186,158,0.000000e+00
186,159,0.000000e+00
186,160,0.000000e+00
186,161,0.000000e+00
186,162,0.000000e+00
186,163,0.000000e+00
186,164,0.000000e+00
186,165,0.000000e+00
186,166,0.000000e+00
186,167,0.000000e+00
186,168,0.000000e+00
186,169,0.000000e+00
186,170,0.000000e+00
186,171,0.000000e+00
186,172,0.000000e+00
186,173,0.000000e+00
186,174,0.000000e+00
186,175,0.000000e+00
186,176,0.000000e+00
186,177,0.000000e+00
186,178,0.000000e+00
186,179,0.000000e+00
186,180,0.000000e+00
186,181,0.000000e+00
186,182,0.000000e+00
186,183,0.000000e+00
186,184,0.000000e+00
186,185,0.000000e+00
186,186,0.000000e+00
186,187,0.000000e+00
186,188,0.000000e+00
186,189,0.000000e+00
186,190,0.000000e+00
186,191,0.000000e+00
186,192,0.000000e+00
186,193,0.000000e+00
186,194,0.000000e+00
186,195,0.000000e+00
186,196,0.000000e+00
186,197,0.000000e+00
186,198,0.000000e+00
186,199,0.000000e+00
186,200,0.000000e+00
186,201,0.000000e+00
187,0,0.000000e+00
187,1,0.000000e+00
187,2,0.000000e+00
187,3,0.000000e+00
187,4,0.000000e+00
187,5,0.000000e+00
187,6,0.000000e+00
187,7,0.000000e+00
187,8,0.000000e+00
187,9,0.000000e+00
187,10,0.000000e+00
187,11,0.000000e+00
187,12,0.000000e+00
187,13,0.000000e+00
187,14,0.000000e+00
187,15,0.000000e+00
187,16,0.000000e+00
187,17,0.000000e+00
187,18,0.000000e+00
187,19,0.000000e+00
187,20,0.000000e+00
187,21,0.000000e+00
187,22,0.000000e+00
187,23,0.000000e+00
187,24,0.000000e+00
187,25,0.000000e+00
187,26,0.000000e+00
187,27,0.000000e+00
187,28,0.000000e+00
187,29,0.000000e+00
187,30,0.000000e+00
187,31,0.000000e+00
187,32,0.000000e+00
187,33,0.000000e+00
187,34,0.000000e+00
187,35,0.000000e+00
187,36,0.000000e+00
187,37,0.000000e+00
187,38,0.000000e+00
187,39,0.000000e+00
187,40,0.000000e+00
187,41,0.000000e+00
187,42,0.000000e+00
187,43,0.000000e+00
187,44,0.000000e+00
187,45,0.000000e+00
187,46,0.000000e+00
187,47,0.000000e+00
187,48,0.000000e+00
187,49,0.000000e+00
187,50,0.000000e+00
187,51,0.000000e+00
187,52,0.000000e+00
187,53,0.000000e+00
187,54,0.000000e+00
187,55,0.000000e+00
187,56,0.000000e+00
187,57,0.000000e+00
187,58,0.000000e+00
187,59,0.000000e+00
187,60,0.000000e+00
187,61,0.000000e+00
187,62,0.000000e+00
187,63,0.000000e+00
187,64,0.000000e+00
187,65,0.000000e+00
187,66,0.000000e+00
187,67,0.000000e+00
187,68,0.000000e+00
187,69,0.000000e+00
187,70,0.000000e+00
187,71,0.000000e+00
187,72,0.000000e+00
187,73,0.000000e+00
187,74,0.000000e+00
187,75,0.000000e+00
187,76,0.000000e+00
187,77,0.000000e+00
187,78,0.000000e+00
187,79,0.000000e+00
187,80,0.000000e+00
187,81,0.000000e+00
187,82,0.000000e+00
187,83,0.000000e+00
187,84,0.000000e+00
187,85,0.000000e+00
187,86,0.000000e+00
187,87,0.000000e+00
187,88,0.000000e+00
187,89,0.000000e+00
187,90,0.000000e+00
187,91,0.000000e+00
187,92,0.000000e+00
187,93,0.000000e+00
187,94,0.000000e+00
187,95,0.000000e+00
187,96,0.000000e+00
187,97,0.000000e+00
187,98,0.000000e+00
187,99,0.000000e+00
187,100,0.000000e+00
187,101,0.000000e+00
187,102,0.000000e+00
187,103,0.000000e+00
187,104,0.000000e+00
187,105,0.000000e+00
187,106,0.000000e+00
187,107,0.000000e+00
187,108,0.000000e+00
187,109,0.000000e+00
187,110,0.000000e+00
187,111,0.000000e+00
187,112,0.000000e+00
187,113,0.000000e+00
187,114,0.000000e+00
187,115,0.000000e+00
187,116,0.000000e+00
187,117,0.000000e+00
187,118,0.000000e+00
187,119,0.000000e+00
187,120,0.000000e+00
187,121,0.000000e+00
187,122,0.000000e+00
187,123,0.000000e+00
187,124,0.000000e+00
187,125,0.000000e+00
187,126,0.000000e+00
187,127,0.000000e+00
187,128,0.000000e+00
187,129,0.000000e+00
187,130,0.000000e+00
187,131,0.000000e+00
187,132,0.000000e+00
187,133,0.000000e+00
187,134,0.000000e+00
187,135,0.000000e+00
187,136,0.000000e+00
187,137,0.000000e+00
187,138,0.000000e+00
187,139,0.000000e+00
187,140,0.000000e+00
187,141,0.000000e+00
187,142,0.000000e+00
187,143,0.000000e+00
187,144,0.000000e+00
187,145,0.000000e+00
187,146,0.000000e+00
187,147,0.000000e+00
187,148,0.000000e+00
187,149,0.000000e+00
187,150,0.000000e+00
187,151,0.000000e+00
187,152,0.000000e+00
187,153,0.000000e+00
187,154,0.000000e+00
187,155,0.000000e+00
187,156,0.000000e+00
187,157,0.000000e+00
187,158,0.000000e+00
187,159,0.000000e+00
187,160,0.000000e+00
187,161,0.000000e+00
187,162,0.000000e+00
187,163,0.000000e+00
187,164,0.000000e+00
187,165,0.000000e+00
187,166,0.000000e+00
187,167,0.000000e+00
187,168,0.000000e+00
187,169,0.000000e+00
187,170,0.000000e+00
187,171,0.000000e+00
187,172,0.000000e+00
187,173,0.000000e+00
187,174,0.000000e+00
187,175,0.000000e+00
187,176,0.000000e+00
187,177,0.000000e+00
187,178,0.000000e+00
187,179,0.000000e+00
187,180,0.000000e+00
187,181,0.000000e+00
187,182,0.000000e+00
187,183,0.000000e+00
187,184,0.000000e+00
187,185,0.000000e+00
187,186,0.000000e+00
187,187,0.000000e+00
187,188,0.000000e+00
187,189,0.000000e+00
187,190,0.000000e+00
187,191,0.000000e+00
187,192,0.000000e+00
187,193,0.000000e+00
187,194,0.000000e+00
187,195,0.000000e+00
187,196,0.000000e+00
187,197,0.000000e+00
187,198,0.000000e+00
187,199,0.000000e+00
187,200,0.000000e+00
187,201,0.000000e+00
188,0,0.000000e+00
188,1,0.000000e+00
188,2,0.000000e+00
188,3,0.000000e+00
188,4,0.000000e+00
188,5,0.000000e+00
188,6,0.000000e+00
188,7,0.000000e+00
188,8,0.000000e+00
188,9,0.000000e+00
188,10,0.000000e+00
188,11,0.000000e+00
188,12,0.000000e+00
188,13,0.000000e+00
188,14,0.000000e+00
188,15,0.000000e+00
188,16,0.000000e+00
188,17,0.000000e+00
188,18,0.000000e+00
188,19,0.000000e+00
188,20,0.000000e+00
188,21,0.000000e+00
188,22,0.000000e+00
188,23,0.000000e+00
188,24,0.000000e+00
188,25,0.000000e+00
188,26,0.000000e+00
188,27,0.000000e+00
188,28,0.000000e+00
188,29,0.000000e+00
188,30,0.000000e+00
188,31,0.000000e+00
188,32,0.000000e+00
188,33,0.000000e+00
188,34,0.000000e+00
188,35,0.000000e+00
188,36,0.000000e+00
188,37,0.000000e+00
188,38,0.000000e+00
188,39,0.000000e+00
188,40,0.000000e+00
188,41,0.000000e+00
188,42,0.000000e+00
188,43,0.000000e+00
188,44,0.000000e+00
188,45,0.000000e+00
188,46,0.000000e+00
188,47,0.000000e+00
188,48,0.000000e+00
188,49,0.000000e+00
188,50,0.000000e+00
188,51,0.000000e+00
188,52,0.000000e+00
188,53,0.000000e+00
188,54,0.000000e+00
188,55,0.000000e+00
188,56,0.000000e+00
188,57,0.000000e+00
188,58,0.000000e+00
188,59,0.000000e+00
188,60,0.000000e+00
188,61,0.000000e+00
188,62,0.000000e+00
188,63,0.000000e+00
188,64,0.000000e+00
188,65,0.000000e+00
188,66,0.000000e+00
188,67,0.000000e+00
188,68,0.000000e+00
188,69,0.000000e+00
188,70,0.000000e+00
188,71,0.000000e+00
188,72,0.000000e+00
188,73,0.000000e+00
188,74,0.000000e+00
188,75,0.000000e+00
188,76,0.000000e+00
188,77,0.000000e+00
188,78,0.000000e+00
188,79,0.000000e+00
188,80,0.000000e+00
188,81,0.000000e+00
188,82,0.000000e+00
188,83,0.000000e+00
188,84,0.000000e+00
188,85,0.000000e+00
188,86,0.000000e+00
188,87,0.000000e+00
188,88,0.000000e+00
188,89,0.000000e+00
188,90,0.000000e+00
188,91,0.000000e+00
188,92,0.000000e+00
188,93,0.000000e+00
188,94,0.000000e+00
188,95,0.000000e+00
188,96,0.000000e+00
188,97,0.000000e+00
188,98,0.000000e+00
188,99,0.000000e+00
188,100,0.000000e+00
188,101,0.000000e+00
188,102,0.000000e+00
188,103,0.000000e+00
188,104,0.000000e+00
188,105,0.000000e+00
188,106,0.000000e+00
188,107,0.000000e+00
188,108,0.000000e+00
188,109,0.000000e+00
188,110,0.000000e+00
188,111,0.000000e+00
188,112,0.000000e+00
188,113,0.000000e+00
188,114,0.000000e+00
188,115,0.000000e+00
188,116,0.000000e+00
188,117,0.000000e+00
188,118,0.000000e+00
188,119,0.000000e+00
188,120,0.000000e+00
188,121,0.000000e+00
188,122,0.000000e+00
188,123,0.000000e+00
188,124,0.000000e+00
188,125,0.000000e+00
188,126,0.000000e+00
188,127,0.000000e+00
188,128,0.000000e+00
188,129,0.000000e+00
188,130,0.000000e+00
188,131,0.000000e+00
188,132,0.000000e+00
188,133,0.000000e+00
188,134,0.000000e+00
188,135,0.000000e+00
188,136,0.000000e+00
188,137,0.000000e+00
188,138,0.000000e+00
188,139,0.000000e+00
188,140,0.000000e+00
188,141,0.000000e+00
188,142,0.000000e+00
188,143,0.000000e+00
188,144,0.000000e+00
188,145,0.000000e+00
188,146,0.000000e+00
188,147,0.000000e+00
188,148,0.000000e+00
188,149,0.000000e+00
188,150,0.000000e+00
188,151,0.000000e+00
188,152,0.000000e+00
188,153,0.000000e+00
188,154,0.000000e+00
188,155,0.000000e+00
188,156,0.000000e+00
188,157,0.000000e+00
188,158,0.000000e+00
188,159,0.000000e+00
188,160,0.000000e+00
188,161,0.000000e+00
188,162,0.000000e+00
188,163,0.000000e+00
188,164,0.000000e+00
188,165,0.000000e+00
188,166,0.000000e+00
188,167,0.000000e+00
188,168,0.000000e+00
188,169,0.000000e+00
188,170,0.000000e+00
188,171,0.000000e+00
188,172,0.000000e+00
188,173,0.000000e+00
188,174,0.000000e+00
188,175,0.000000e+00
188,176,0.000000e+00
188,177,0.000000e+00
188,178,0.000000e+00
188,179,0.000000e+00
188,180,0.000000e+00
188,181,0.000000e+00
188,182,0.000000e+00
188,183,0.000000e+00
188,184,0.000000e+00
188,185,0.000000e+00
188,186,0.000000e+00
188,187,0.000000e+00
188,188,0.000000e+00
188,189,0.000000e+00
188,190,0.000000e+00
188,191,0.000000e+00
188,192,0.000000e+00
188,193,0.000000e+00
188,194,0.000000e+00
188,195,0.000000e+00
188,196,0.000000e+00
188,197,0.000000e+00
188,198,0.000000e+00
188,199,0.000000e+00
188,200,0.000000e+00
188,201,0.000000e+00
189,0,0.000000e+00
189,1,0.000000e+00
189,2,0.000000e+00
189,3,0.000000e+00
189,4,0.000000e+00
189,5,0.000000e+00
189,6,0.000000e+00
189,7,0.000000e+00
189,8,0.000000e+00
189,9,0.000000e+00
189,10,0.000000e+00
189,11,0.000000e+00
189,12,0.000000e+00
189,13,0.000000e+00
189,14,0.000000e+00
189,15,0.000000e+00
189,16,0.000000e+00
189,17,0.000000e+00
189,18,0.000000e+00
189,19,0.000000e+00
189,20,0.000000e+00
189,21,0.000000e+00
189,22,0.000000e+00
189,23,0.000000e+00
189,24,0.000000e+00
189,25,0.000000e+00
189,26,0.000000e+00
189,27,0.000000e+00
189,28,0.000000e+00
189,29,0.000000e+00
189,30,0.000000e+00
189,31,0.000000e+00
189,32,0.000000e+00
189,33,0.000000e+00
189,34,0.000000e+00
189,35,0.000000e+00
189,36,0.000000e+00
189,37,0.000000e+00
189,38,0.000000e+00
189,39,0.000000e+00
189,40,0.000000e+00
189,41,0.000000e+00
189,42,0.000000e+00
189,43,0.000000e+00
189,44,0.000000e+00
189,45,0.000000e+00
189,46,0.000000e+00
189,47,0.000000e+00
189,48,0.000000e+00
189,49,0.000000e+00
189,50,0.000000e+00
189,51,0.000000e+00
189,52,0.000000e+00
189,53,0.000000e+00
189,54,0.000000e+00
189,55,0.000000e+00
189,56,0.000000e+00
189,57,0.000000e+00
189,58,0.000000e+00
189,59,0.000000e+00
189,60,0.000000e+00
189,61,0.000000e+00
189,62,0.000000e+00
189,63,0.000000e+00
189,64,0.000000e+00
189,65,0.000000e+00
189,66,0.000000e+00
189,67,0.000000e+00
189,68,0.000000e+00
189,69,0.000000e+00
189,70,0.000000e+00
189,71,0.000000e+00
189,72,0.000000e+00
189,73,0.000000e+00
189,74,0.000000e+00
189,75,0.000000e+00
189,76,0.000000e+00
189,77,0.000000e+00
189,78,0.000000e+00
189,79,0.000000e+00
189,80,0.000000e+00
189,81,0.000000e+00
189,82,0.000000e+00
189,83,0.000000e+00
189,84,0.000000e+00
189,85,0.000000e+00
189,86,0.000000e+00
189,87,0.000000e+00
189,88,0.000000e+00
189,89,0.000000e+00
189,90,0.000000e+00
189,91,0.000000e+00
189,92,0.000000e+00
189,93,0.000000e+00
189,94,0.000000e+00
189,95,0.000000e+00
189,96,0.000000e+00
189,97,0.000000e+00
189,98,0.000000e+00
189,99,0.000000e+00
189,100,0.000000e+00
189,101,0.000000e+00
189,102,0.000000e+00
189,103,0.000000e+00
189,104,0.000000e+00
189,105,0.000000e+00
189,106,0.000000e+00
189,107,0.000000e+00
189,108,0.000000e+00
189,109,0.000000e+00
189,110,0.000000e+00
189,111,0.000000e+00
189,112,0.000000e+00
189,113,0.000000e+00
189,114,0.000000e+00
189,115,0.000000e+00
189,116,0.000000e+00
189,117,0.000000e+00
189,118,0.000000e+00
189,119,0.000000e+00
189,120,0.000000e+00
189,121,0.000000e+00
189,122,0.000000e+00
189,123,0.000000e+00
189,124,0.000000e+00
189,125,0.000000e+00
189,126,0.000000e+00
189,127,0.000000e+00
189,128,0.000000e+00
189,129,0.000000e+00
189,130,0.000000e+00
189,131,0.000000e+00
189,132,0.000000e+00
189,133,0.000000e+00
189,134,0.000000e+00
189,135,0.000000e+00
189,136,0.000000e+00
189,137,0.000000e+00
189,138,0.000000e+00
189,139,0.000000e+00
189,140,0.000000e+00
189,141,0.000000e+00
189,142,0.000000e+00
189,143,0.000000e+00
189,144,0.000000e+00
189,145,0.000000e+00
189,146,0.000000e+00
189,147,0.000000e+00
189,148,0.000000e+00
189,149,0.000000e+00
189,150,0.000000e+00
189,151,0.000000e+00
189,152,0.000000e+00
189,153,0.000000e+00
189,154,0.000000e+00
189,155,0.000000e+00
189,156,0.000000e+00
189,157,0.000000e+00
189,158,0.000000e+00
189,159,0.000000e+00
189,160,0.000000e+00
189,161,0.000000e+00
189,162,0.000000e+00
189,163,0.000000e+00
189,164,0.000000e+00
189,165,0.000000e+00
189,166,0.000000e+00
189,167,0.000000e+00
189,168,0.000000e+00
189,169,0.000000e+00
189,170,0.000000e+00
189,171,0.000000e+00
189,172,0.000000e+00
189,173,0.000000e+00
189,174,0.000000e+00
189,175,0.000000e+00
189,176,0.000000e+00
189,177,0.000000e+00
189,178,0.000000e+00
189,179,0.000000e+00
189,180,0.000000e+00
189,181,0.000000e+00
189,182,0.000000e+00
189,183,0.000000e+00
189,184,0.000000e+00
189,185,0.000000e+00
189,186,0.000000e+00
189,187,0.000000e+00
189,188,0.000000e+00
189,189,0.000000e+00
189,190,0.000000e+00
189,191,0.000000e+00
189,192,0.000000e+00
189,193,0.000000e+00
189,194,0.000000e+00
189,195,0.000000e+00
189,196,0.000000e+00
189,197,0.000000e+00
189,198,0.000000e+00
189,199,0.000000e+00
189,200,0.000000e+00
189,201,0.000000e+00
190,0,0.000000e+00
190,1,0.000000e+00
190,2,0.000000e+00
190,3,0.000000e+00
190,4,0.000000e+00
190,5,0.000000e+00
190,6,0.000000e+00
190,7,0.000000e+00
190,8,0.000000e+00
190,9,0.000000e+00
190,10,0.000000e+00
190,11,0.000000e+00
190,12,0.000000e+00
190,13,0.000000e+00
190,14,0.000000e+00
190,15,0.000000e+00
190,16,0.000000e+00
190,17,0.000000e+00
190,18,0.000000e+00
190,19,0.000000e+00
190,20,0.000000e+00
190,21,0.000000e+00
190,22,0.000000e+00
190,23,0.000000e+00
190,24,0.000000e+00
190,25,0.000000e+00
190,26,0.000000e+00
190,27,0.000000e+00
190,28,0.000000e+00
190,29,0.000000e+00
190,30,0.000000e+00
190,31,0.000000e+00
190,32,0.000000e+00
190,33,0.000000e+00
190,34,0.000000e+00
190,35,0.000000e+00
190,36,0.000000e+00
190,37,0.000000e+00
190,38,0.000000e+00
190,39,0.000000e+00
190,40,0.000000e+00
190,41,0.000000e+00
190,42,0.000000e+00
190,43,0.000000e+00
190,44,0.000000e+00
190,45,0.000000e+00
190,46,0.000000e+00
190,47,0.000000e+00
190,48,0.000000e+00
190,49,0.000000e+00
190,50,0.000000e+00
190,51,0.000000e+00
190,52,0.000000e+00
190,53,0.000000e+00
190,54,0.000000e+00
190,55,0.000000e+00
190,56,0.000000e+00
190,57,0.000000e+00
190,58,0.000000e+00
190,59,0.000000e+00
190,60,0.000000e+00
190,61,0.000000e+00
190,62,0.000000e+00
190,63,0.000000e+00
190,64,0.000000e+00
190,65,0.000000e+00
190,66,0.000000e+00
190,67,0.000000e+00
190,68,0.000000e+00
190,69,0.000000e+00
190,70,0.000000e+00
190,71,0.000000e+00
190,72,0.000000e+00
190,73,0.000000e+00
190,74,0.000000e+00
190,75,0.000000e+00
190,76,0.000000e+00
190,77,0.000000e+00
190,78,0.000000e+00
190,79,0.000000e+00
190,80,0.000000e+00
190,81,0.000000e+00
190,82,0.000000e+00
190,83,0.000000e+00
190,84,0.000000e+00
190,85,0.000000e+00
190,86,0.000000e+00
190,87,0.000000e+00
190,88,0.000000e+00
190,89,0.000000e+00
190,90,0.000000e+00
190,91,0.000000e+00
190,92,0.000000e+00
190,93,0.000000e+00
190,94,0.000000e+00
190,95,0.000000e+00
190,96,0.000000e+00
190,97,0.000000e+00
190,98,0.000000e+00
190,99,0.000000e+00
190,100,0.000000e+00
190,101,0.000000e+00
190,102,0.000000e+00
190,103,0.000000e+00
190,104,0.000000e+00
190,105,0.000000e+00
190,106,0.000000e+00
190,107,0.000000e+00
190,108,0.000000e+00
190,109,0.000000e+00
190,110,0.000000e+00
190,111,0.000000e+00
190,112,0.000000e+00
190,113,0.000000e+00
190,114,0.000000e+00
190,115,0.000000e+00
190,116,0.000000e+00
190,117,0.000000e+00
190,118,0.000000e+00
190,119,0.000000e+00
190,120,0.000000e+00
190,121,0.000000e+00
190,122,0.000000e+00
190,123,0.000000e+00
190,124,0.000000e+00
190,125,0.000000e+00
190,126,0.000000e+00
190,127,0.000000e+00
190,128,0.000000e+00
190,129,0.000000e+00
190,130,0.000000e+00
190,131,0.000000e+00
190,132,0.000000e+00
190,133,0.000000e+00
190,134,0.000000e+00
190,135,0.000000e+00
190,136,0.000000e+00
190,137,0.000000e+00
190,138,0.000000e+00
190,139,0.000000e+00
190,140,0.000000e+00
190,141,0.000000e+00
190,142,0.000000e+00
190,143,0.000000e+00
190,144,0.000000e+00
190,145,0.000000e+00
190,146,0.000000e+00
190,147,0.000000e+00
190,148,0.000000e+00
190,149,0.000000e+00
190,150,0.000000e+00
190,151,0.000000e+00
190,152,0.000000e+00
190,153,0.000000e+00
190,154,0.000000e+00
190,155,0.000000e+00
190,156,0.000000e+00
190,157,0.000000e+00
190,158,0.000000e+00
190,159,0.000000e+00
190,160,0.000000e+00
190,161,0.000000e+00
190,162,0.000000e+00
190,163,0.000000e+00
190,164,0.000000e+00
190,165,0.000000e+00
190,166,0.000000e+00
190,167,0.000000e+00
190,168,0.000000e+00
190,169,0.000000e+00
190,170,0.000000e+00
190,171,0.000000e+00
190,172,0.000000e+00
190,173,0.000000e+00
190,174,0.000000e+00
190,175,0.000000e+00
190,176,0.000000e+00
190,177,0.000000e+00
190,178,0.000000e+00
190,179,0.000000e+00
190,180,0.000000e+00
190,181,0.000000e+00
190,182,0.000000e+00
190,183,0.000000e+00
190,184,0.000000e+00
190,185,0.000000e+00
190,186,0.000000e+00
190,187,0.000000e+00
190,188,0.000000e+00
190,189,0.000000e+00
190,190,0.000000e+00
190,191,0.000000e+00
190,192,0.000000e+00
190,193,0.000000e+00
190,194,0.000000e+00
190,195,0.000000e+00
190,196,0.000000e+00
190,197,0.000000e+00
190,198,0.000000e+00
190,199,0.000000e+00
190,200,0.000000e+00
190,201,0.000000e+00
191,0,0.000000e+00
191,1,0.000000e+00
191,2,0.000000e+00
191,3,0.000000e+00
191,4,0.000000e+00
191,5,0.000000e+00
191,6,0.000000e+00
191,7,0.000000e+00
191,8,0.000000e+00
191,9,0.000000e+00
191,10,0.000000e+00
191,11,0.000000e+00
191,12,0.000000e+00
191,13,0.000000e+00
191,14,0.000000e+00
191,15,0.000000e+00
191,16,0.000000e+00
191,17,0.000000e+00
191,18,0.000000e+00
191,19,0.000000e+00
191,20,0.000000e+00
191,21,0.000000e+00
191,22,0.000000e+00
191,23,0.000000e+00
191,24,0.000000e+00
191,25,0.000000e+00
191,26,0.000000e+00
191,27,0.000000e+00
191,28,0.000000e+00
191,29,0.000000e+00
191,30,0.000000e+00
191,31,0.000000e+00
191,32,0.000000e+00
191,33,0.000000e+00
191,34,0.000000e+00
191,35,0.000000e+00
191,36,0.000000e+00
191,37,0.000000e+00
191,38,0.000000e+00
191,39,0.000000e+00
191,40,0.000000e+00
191,41,0.000000e+00
191,42,0.000000e+00
191,43,0.000000e+00
191,44,0.000000e+00
191,45,0.000000e+00
191,46,0.000000e+00
191,47,0.000000e+00
191,48,0.000000e+00
191,49,0.000000e+00
191,50,0.000000e+00
191,51,0.000000e+00
191,52,0.000000e+00
191,53,0.000000e+00
191,54,0.000000e+00
191,55,0.000000e+00
191,56,0.000000e+00
191,57,0.000000e+00
191,58,0.000000e+00
191,59,0.000000e+00
191,60,0.000000e+00
191,61,0.000000e+00
191,62,0.000000e+00
191,63,0.000000e+00
191,64,0.000000e+00
191,65,0.000000e+00
191,66,0.000000e+00
191,67,0.000000e+00
191,68,0.000000e+00
191,69,0.000000e+00
191,70,0.000000e+00
191,71,0.000000e+00
191,72,0.000000e+00
191,73,0.000000e+00
191,74,0.000000e+00
191,75,0.000000e+00
191,76,0.000000e+00
191,77,0.000000e+00
191,78,0.000000e+00
191,79,0.000000e+00
191,80,0.000000e+00
191,81,0.000000e+00
191,82,0.000000e+00
191,83,0.000000e+00
191,84,0.000000e+00
191,85,0.000000e+00
191,86,0.000000e+00
191,87,0.000000e+00
191,88,0.000000e+00
191,89,0.000000e+00
191,90,0.000000e+00
191,91,0.000000e+00
191,92,0.000000e+00
191,93,0.000000e+00
191,94,0.000000e+00
191,95,0.000000e+00
191,96,0.000000e+00
191,97,0.000000e+00
191,98,0.000000e+00
191,99,0.000000e+00
191,100,0.000000e+00
191,101,0.000000e+00
191,102,0.000000e+00
191,103,0.000000e+00
191,104,0.000000e+00
191,105,0.000000e+00
191,106,0.000000e+00
191,107,0.000000e+00
191,108,0.000000e+00
191,109,0.000000e+00
191,110,0.000000e+00
191,111,0.000000e+00
191,112,0.000000e+00
191,113,0.000000e+00
191,114,0.000000e+00
191,115,0.000000e+00
191,116,0.000000e+00
191,117,0.000000e+00
191,118,0.000000e+00
191,119,0.000000e+00
191,120,0.000000e+00
191,121,0.000000e+00
191,122,0.000000e+00
191,123,0.000000e+00
191,124,0.000000e+00
191,125,0.000000e+00
191,126,0.000000e+00
191,127,0.000000e+00
191,128,0.000000e+00
191,129,0.000000e+00
191,130,0.000000e+00
191,131,0.000000e+00
191,132,0.000000e+00
191,133,0.000000e+00
191,134,0.000000e+00
191,135,0.000000e+00
191,136,0.000000e+00
191,137,0.000000e+00
191,138,0.000000e+00
191,139,0.000000e+00
191,140,0.000000e+00
191,141,0.000000e+00
191,142,0.000000e+00
191,143,0.000000e+00
191,144,0.000000e+00
191,145,0.000000e+00
191,146,0.000000e+00
191,147,0.000000e+00
191,148,0.000000e+00
191,149,0.000000e+00
191,150,0.000000e+00
191,151,0.000000e+00
191,152,0.000000e+00
191,153,0.000000e+00
191,154,0.000000e+00
191,155,0.000000e+00
191,156,0.000000e+00
191,157,0.000000e+00
191,158,0.000000e+00
191,159,0.000000e+00
191,160,0.000000e+00
191,161,0.000000e+00
191,162,0.000000e+00
191,163,0.000000e+00
191,164,0.000000e+00
191,165,0.000000e+00
191,166,0.000000e+00
191,167,0.000000e+00
191,168,0.000000e+00
191,169,0.000000e+00
191,170,0.000000e+00
191,171,0.000000e+00
191,172,0.000000e+00
191,173,0.000000e+00
191,174,0.000000e+00
191,175,0.000000e+00
191,176,0.000000e+00
191,177,0.000000e+00
191,178,0.000000e+00
191,179,0.000000e+00
191,180,0.000000e+00
191,181,0.000000e+00
191,182,0.000000e+00
191,183,0.000000e+00
191,184,0.000000e+00
191,185,0.000000e+00
191,186,0.000000e+00
191,187,0.000000e+00
191,188,0.000000e+00
191,189,0.000000e+00
191,190,0.000000e+00
191,191,0.000000e+00
191,192,0.000000e+00
191,193,0.000000e+00
191,194,0.000000e+00
191,195,0.000000e+00
191,196,0.000000e+00
191,197,0.000000e+00
191,198,0.000000e+00
191,199,0.000000e+00
191,200,0.000000e+00
191,201,0.000000e+00
192,0,0.000000e+00
192,1,0.000000e+00
192,2,0.000000e+00
192,3,0.000000e+00
192,4,0.000000e+00
192,5,0.000000e+00
192,6,0.000000e+00
192,7,0.000000e+00
192,8,0.000000e+00
192,9,0.000000e+00
192,10,0.000000e+00
192,11,0.000000e+00
192,12,0.000000e+00
192,13,0.000000e+00
192,14,0.000000e+00
192,15,0.000000e+00
192,16,0.000000e+00
192,17,0.000000e+00
192,18,0.000000e+00
192,19,0.000000e+00
192,20,0.000000e+00
192,21,0.000000e+00
192,22,0.000000e+00
192,23,0.000000e+00
192,24,0.000000e+00
192,25,0.000000e+00
192,26,0.000000e+00
192,27,0.000000e+00
192,28,0.000000e+00
192,29,0.000000e+00
192,30,0.000000e+00
192,31,0.000000e+00
192,32,0.000000e+00
192,33,0.000000e+00
192,34,0.000000e+00
192,35,0.000000e+00
192,36,0.000000e+00
192,37,0.000000e+00
192,38,0.000000e+00
192,39,0.000000e+00
192,40,0.000000e+00
192,41,0.000000e+00
192,42,0.000000e+00
192,43,0.000000e+00
192,44,0.000000e+00
192,45,0.000000e+00
192,46,0.000000e+00
192,47,0.000000e+00
192,48,0.000000e+00
192,49,0.000000e+00
192,50,0.000000e+00
192,51,0.000000e+00
192,52,0.000000e+00
192,53,0.000000e+00
192,54,0.000000e+00
192,55,0.000000e+00
192,56,0.000000e+00
192,57,0.000000e+00
192,58,0.000000e+00
192,59,0.000000e+00
192,60,0.000000e+00
192,61,0.000000e+00
192,62,0.000000e+00
192,63,0.000000e+00
192,64,0.000000e+00
192,65,0.000000e+00
192,66,0.000000e+00
192,67,0.000000e+00
192,68,0.000000e+00
192,69,0.000000e+00
192,70,0.000000e+00
192,71,0.000000e+00
192,72,0.000000e+00
192,73,0.000000e+00
192,74,0.000000e+00
192,75,0.000000e+00
192,76,0.000000e+00
192,77,0.000000e+00
192,78,0.000000e+00
192,79,0.000000e+00
192,80,0.000000e+00
192,81,0.000000e+00
192,82,0.000000e+00
192,83,0.000000e+00
192,84,0.000000e+00
192,85,0.000000e+00
192,86,0.000000e+00
192,87,0.000000e+00
192,88,0.000000e+00
192,89,0.000000e+00
192,90,0.000000e+00
192,91,0.000000e+00
192,92,0.000000e+00
192,93,0.000000e+00
192,94,0.000000e+00
192,95,0.000000e+00
192,96,0.000000e+00
192,97,0.000000e+00
192,98,0.000000e+00
192,99,0.000000e+00
192,100,0.000000e+00
192,101,0.000000e+00
192,102,0.000000e+00
192,103,0.000000e+00
192,104,0.000000e+00
192,105,0.000000e+00
192,106,0.000000e+00
192,107,0.000000e+00
192,108,0.000000e+00
192,109,0.000000e+00
192,110,0.000000e+00
192,111,0.000000e+00
192,112,0.000000e+00
192,113,0.000000e+00
192,114,0.000000e+00
192,115,0.000000e+00
192,116,0.000000e+00
192,117,0.000000e+00
192,118,0.000000e+00
192,119,0.000000e+00
192,120,0.000000e+00
192,121,0.000000e+00
192,122,0.000000e+00
192,123,0.000000e+00
192,124,0.000000e+00
192,125,0.000000e+00
192,126,0.000000e+00
192,127,0.000000e+00
192,128,0.000000e+00
192,129,0.000000e+00
192,130,0.000000e+00
192,131,0.000000e+00
192,132,0.000000e+00
192,133,0.000000e+00
192,134,0.000000e+00
192,135,0.000000e+00
192,136,0.000000e+00
192,137,0.000000e+00
192,138,0.000000e+00
192,139,0.000000e+00
192,140,0.000000e+00
192,141,0.000000e+00
192,142,0.000000e+00
192,143,0.000000e+00
192,144,0.000000e+00
192,145,0.000000e+00
192,146,0.000000e+00
192,147,0.000000e+00
192,148,0.000000e+00
192,149,0.000000e+00
192,150,0.000000e+00
192,151,0.000000e+00
192,152,0.000000e+00
192,153,0.000000e+00
192,154,0.000000e+00
192,155,0.000000e+00
192,156,0.000000e+00
192,157,0.000000e+00
192,158,0.000000e+00
192,159,0.000000e+00
192,160,0.000000e+00
192,161,0.000000e+00
192,162,0.000000e+00
192,163,0.000000e+00
192,164,0.000000e+00
192,165,0.000000e+00
192,166,0.000000e+00
192,167,0.000000e+00
192,168,0.000000e+00
192,169,0.000000e+00
192,170,0.000000e+00
192,171,0.000000e+00
192,172,0.000000e+00
192,173,0.000000e+00
192,174,0.000000e+00
192,175,0.000000e+00
192,176,0.000000e+00
192,177,0.000000e+00
192,178,0.000000e+00
192,179,0.000000e+00
192,180,0.000000e+00
192,181,0.000000e+00
192,182,0.000000e+00
192,183,0.000000e+00
192,184,0.000000e+00
192,185,0.000000e+00
192,186,0.000000e+00
192,187,0.000000e+00
192,188,0.000000e+00
192,189,0.000000e+00
192,190,0.000000e+00
192,191,0.000000e+00
192,192,0.000000e+00
192,193,0.000000e+00
192,194,0.000000e+00
192,195,0.000000e+00
192,196,0.000000e+00
192,197,0.000000e+00
192,198,0.000000e+00
192,199,0.000000e+00
192,200,0.000000e+00
192,201,0.000000e+00
193,0,0.000000e+00
193,1,0.000000e+00
193,2,0.000000e+00
193,3,0.000000e+00
193,4,0.000000e+00
193,5,0.000000e+00
193,6,0.000000e+00
193,7,0.000000e+00
193,8,0.000000e+00
193,9,0.000000e+00
193,10,0.000000e+00
193,11,0.000000e+00
193,12,0.000000e+00
193,13,0.000000e+00
193,14,0.000000e+00
193,15,0.000000e+00
193,16,0.000000e+00
193,17,0.000000e+00
193,18,0.000000e+00
193,19,0.000000e+00
193,20,0.000000e+00
193,21,0.000000e+00
193,22,0.000000e+00
193,23,0.000000e+00
193,24,0.000000e+00
193,25,0.000000e+00
193,26,0.000000e+00
193,27,0.000000e+00
193,28,0.000000e+00
193,29,0.000000e+00
193,30,0.000000e+00
193,31,0.000000e+00
193,32,0.000000e+00
193,33,0.000000e+00
193,34,0.000000e+00
193,35,0.000000e+00
193,36,0.000000e+00
193,37,0.000000e+00
193,38,0.000000e+00
193,39,0.000000e+00
193,40,0.000000e+00
193,41,0.000000e+00
193,42,0.000000e+00
193,43,0.000000e+00
193,44,0.000000e+00
193,45,0.000000e+00
193,46,0.000000e+00
193,47,0.000000e+00
193,48,0.000000e+00
193,49,0.000000e+00
193,50,0.000000e+00
193,51,0.000000e+00
193,52,0.000000e+00
193,53,0.000000e+00
193,54,0.000000e+00
193,55,0.000000e+00
193,56,0.000000e+00
193,57,0.000000e+00
193,58,0.000000e+00
193,59,0.000000e+00
193,60,0.000000e+00
193,61,0.000000e+00
193,62,0.000000e+00
193,63,0.000000e+00
193,64,0.000000e+00
193,65,0.000000e+00
193,66,0.000000e+00
193,67,0.000000e+00
193,68,0.000000e+00
193,69,0.000000e+00
193,70,0.000000e+00
193,71,0.000000e+00
193,72,0.000000e+00
193,73,0.000000e+00
193,74,0.000000e+00
193,75,0.000000e+00
193,76,0.000000e+00
193,77,0.000000e+00
193,78,0.000000e+00
193,79,0.000000e+00
193,80,0.000000e+00
193,81,0.000000e+00
193,82,0.000000e+00
193,83,0.000000e+00
193,84,0.000000e+00
193,85,0.000000e+00
193,86,0.000000e+00
193,87,0.000000e+00
193,88,0.000000e+00
193,89,0.000000e+00
193,90,0.000000e+00
193,91,0.000000e+00
193,92,0.000000e+00
193,93,0.000000e+00
193,94,0.000000e+00
193,95,0.000000e+00
193,96,0.000000e+00
193,97,0.000000e+00
193,98,0.000000e+00
193,99,0.000000e+00
193,100,0.000000e+00
193,101,0.000000e+00
193,102,0.000000e+00
193,103,0.000000e+00
193,104,0.000000e+00
193,105,0.000000e+00
193,106,0.000000e+00
193,107,0.000000e+00
193,108,0.000000e+00
193,109,0.000000e+00
193,110,0.000000e+00
193,111,0.000000e+00
193,112,0.000000e+00
193,113,0.000000e+00
193,114,0.000000e+00
193,115,0.000000e+00
193,116,0.000000e+00
193,117,0.000000e+00
193,118,0.000000e+00
193,119,0.000000e+00
193,120,0.000000e+00
193,121,0.000000e+00
193,122,0.000000e+00
193,123,0.000000e+00
193,124,0.000000e+00
193,125,0.000000e+00
193,126,0.000000e+00
193,127,0.000000e+00
193,128,0.000000e+00
193,129,0.000000e+00
193,130,0.000000e+00
193,131,0.000000e+00
193,132,0.000000e+00
193,133,0.000000e+00
193,134,0.000000e+00
193,135,0.000000e+00
193,136,0.000000e+00
193,137,0.000000e+00
193,138,0.000000e+00
193,139,0.000000e+00
193,140,0.000000e+00
193,141,0.000000e+00
193,142,0.000000e+00
193,143,0.000000e+00
193,144,0.000000e+00
193,145,0.000000e+00
193,146,0.000000e+00
193,147,0.000000e+00
193,148,0.000000e+00
193,149,0.000000e+00
193,150,0.000000e+00
193,151,0.000000e+00
193,152,0.000000e+00
193,153,0.000000e+00
193,154,0.000000e+00
193,155,0.000000e+00
193,156,0.000000e+00
193,157,0.000000e+00
193,158,0.000000e+00
193,159,0.000000e+00
193,160,0.000000e+00
193,161,0.000000e+00
193,162,0.000000e+00
193,163,0.000000e+00
193,164,0.000000e+00
193,165,0.000000e+00
193,166,0.000000e+00
193,167,0.000000e+00
193,168,0.000000e+00
193,169,0.000000e+00
193,170,0.000000e+00
193,171,0.000000e+00
193,172,0.000000e+00
193,173,0.000000e+00
193,174,0.000000e+00
193,175,0.000000e+00
193,176,0.000000e+00
193,177,0.000000e+00
193,178,0.000000e+00
193,179,0.000000e+00
193,180,0.000000e+00
193,181,0.000000e+00
193,182,0.000000e+00
193,183,0.000000e+00
193,184,0.000000e+00
193,185,0.000000e+00
193,186,0.000000e+00
193,187,0.000000e+00
193,188,0.000000e+00
193,189,0.000000e+00
193,190,0.000000e+00
193,191,0.000000e+00
193,192,0.000000e+00
193,193,0.000000e+00
193,194,0.000000e+00
193,195,0.000000e+00
193,196,0.000000e+00
193,197,0.000000e+00
193,198,0.000000e+00
193,199,0.000000e+00
193,200,0.000000e+00
193,201,0.000000e+00
194,0,0.000000e+00
194,1,0.000000e+00
194,2,0.000000e+00
194,3,0.000000e+00
194,4,0.000000e+00
194,5,0.000000e+00
194,6,0.000000e+00
194,7,0.000000e+00
194,8,0.000000e+00
194,9,0.000000e+00
194,10,0.000000e+00
194,11,0.000000e+00
194,12,0.000000e+00
194,13,0.000000e+00
194,14,0.000000e+00
194,15,0.000000e+00
194,16,0.000000e+00
194,17,0.000000e+00
194,18,0.000000e+00
194,19,0.000000e+00
194,20,0.000000e+00
194,21,0.000000e+00
194,22,0.000000e+00
194,23,0.000000e+00
194,24,0.000000e+00
194,25,0.000000e+00
194,26,0.000000e+00
194,27,0.000000e+00
194,28,0.000000e+00
194,29,0.000000e+00
194,30,0.000000e+00
194,31,0.000000e+00
194,32,0.000000e+00
194,33,0.000000e+00
194,34,0.000000e+00
194,35,0.000000e+00
194,36,0.000000e+00
194,37,0.000000e+00
194,38,0.000000e+00
194,39,0.000000e+00
194,40,0.000000e+00
194,41,0.000000e+00
194,42,0.000000e+00
194,43,0.000000e+00
194,44,0.000000e+00
194,45,0.000000e+00
194,46,0.000000e+00
194,47,0.000000e+00
194,48,0.000000e+00
194,49,0.000000e+00
194,50,0.000000e+00
194,51,0.000000e+00
194,52,0.000000e+00
194,53,0.000000e+00
194,54,0.000000e+00
194,55,0.000000e+00
194,56,0.000000e+00
194,57,0.000000e+00
194,58,0.000000e+00
194,59,0.000000e+00
194,60,0.000000e+00
194,61,0.000000e+00
194,62,0.000000e+00
194,63,0.000000e+00
194,64,0.000000e+00
194,65,0.000000e+00
194,66,0.000000e+00
194,67,0.000000e+00
194,68,0.000000e+00
194,69,0.000000e+00
194,70,0.000000e+00
194,71,0.000000e+00
194,72,0.000000e+00
194,73,0.000000e+00
194,74,0.000000e+00
194,75,0.000000e+00
194,76,0.000000e+00
194,77,0.000000e+00
194,78,0.000000e+00
194,79,0.000000e+00
194,80,0.000000e+00
194,81,0.000000e+00
194,82,0.000000e+00
194,83,0.000000e+00
194,84,0.000000e+00
194,85,0.000000e+00
194,86,0.000000e+00
194,87,0.000000e+00
194,88,0.000000e+00
194,89,0.000000e+00
194,90,0.000000e+00
194,91,0.000000e+00
194,92,0.000000e+00
194,93,0.000000e+00
194,94,0.000000e+00
194,95,0.000000e+00
194,96,0.000000e+00
194,97,0.000000e+00
194,98,0.000000e+00
194,99,0.000000e+00
194,100,0.000000e+00
194,101,0.000000e+00
194,102,0.000000e+00
194,103,0.000000e+00
194,104,0.000000e+00
194,105,0.000000e+00
194,106,0.000000e+00
194,107,0.000000e+00
194,108,0.000000e+00
194,109,0.000000e+00
194,110,0.000000e+00
194,111,0.000000e+00
194,112,0.000000e+00
194,113,0.000000e+00
194,114,0.000000e+00
194,115,0.000000e+00
194,116,0.000000e+00
194,117,0.000000e+00
194,118,0.000000e+00
194,119,0.000000e+00
194,120,0.000000e+00
194,121,0.000000e+00
194,122,0.000000e+00
194,123,0.000000e+00
194,124,0.000000e+00
194,125,0.000000e+00
194,126,0.000000e+00
194,127,0.000000e+00
194,128,0.000000e+00
194,129,0.000000e+00
194,130,0.000000e+00
194,131,0.000000e+00
194,132,0.000000e+00
194,133,0.000000e+00
194,134,0.000000e+00
194,135,0.000000e+00
194,136,0.000000e+00
194,137,0.000000e+00
194,138,0.000000e+00
194,139,0.000000e+00
194,140,0.000000e+00
194,141,0.000000e+00
194,142,0.000000e+00
194,143,0.000000e+00
194,144,0.000000e+00
194,145,0.000000e+00
194,146,0.000000e+00
194,147,0.000000e+00
194,148,0.000000e+00
194,149,0.000000e+00
194,150,0.000000e+00
194,151,0.000000e+00
194,152,0.000000e+00
194,153,0.000000e+00
194,154,0.000000e+00
194,155,0.000000e+00
194,156,0.000000e+00
194,157,0.000000e+00
194,158,0.000000e+00
194,159,0.000000e+00
194,160,0.000000e+00
194,161,0.000000e+00
194,162,0.000000e+00
194,163,0.000000e+00
194,164,0.000000e+00
194,165,0.000000e+00
194,166,0.000000e+00
194,167,0.000000e+00
194,168,0.000000e+00
194,169,0.000000e+00
194,170,0.000000e+00
194,171,0.000000e+00
194,172,0.000000e+00
194,173,0.000000e+00
194,174,0.000000e+00
194,175,0.000000e+00
194,176,0.000000e+00
194,177,0.000000e+00
194,178,0.000000e+00
194,179,0.000000e+00
194,180,0.000000e+00
194,181,0.000000e+00
194,182,0.000000e+00
194,183,0.000000e+00
194,184,0.000000e+00
194,185,0.000000e+00
194,186,0.000000e+00
194,187,0.000000e+00
194,188,0.000000e+00
194,189,0.000000e+00
194,190,0.000000e+00
194,191,0.000000e+00
194,192,0.000000e+00
194,193,0.000000e+00
194,194,0.000000e+00
194,195,0.000000e+00
194,196,0.000000e+00
194,197,0.000000e+00
194,198,0.000000e+00
194,199,0.000000e+00
194,200,0.000000e+00
194,201,0.000000e+00
195,0,0.000000e+00
195,1,0.000000e+00
195,2,0.000000e+00
195,3,0.000000e+00
195,4,0.000000e+00
195,5,0.000000e+00
195,6,0.000000e+00
195,7,0.000000e+00
195,8,0.000000e+00
195,9,0.000000e+00
195,10,0.000000e+00
195,11,0.000000e+00
195,12,0.000000e+00
195,13,0.000000e+00
195,14,0.000000e+00
195,15,0.000000e+00
195,16,0.000000e+00
195,17,0.000000e+00
195,18,0.000000e+00
195,19,0.000000e+00
195,20,0.000000e+00
195,21,0.000000e+00
195,22,0.000000e+00
195,23,0.000000e+00
195,24,0.000000e+00
195,25,0.000000e+00
195,26,0.000000e+00
195,27,0.000000e+00
195,28,0.000000e+00
195,29,0.000000e+00
195,30,0.000000e+00
195,31,0.000000e+00
195,32,0.000000e+00
195,33,0.000000e+00
195,34,0.000000e+00
195,35,0.000000e+00
195,36,0.000000e+00
195,37,0.000000e+00
195,38,0.000000e+00
195,39,0.000000e+00
195,40,0.000000e+00
195,41,0.000000e+00
195,42,0.000000e+00
195,43,0.000000e+00
195,44,0.000000e+00
195,45,0.000000e+00
195,46,0.000000e+00
195,47,0.000000e+00
195,48,0.000000e+00
195,49,0.000000e+00
195,50,0.000000e+00
195,51,0.000000e+00
195,52,0.000000e+00
195,53,0.000000e+00
195,54,0.000000e+00
195,55,0.000000e+00
195,56,0.000000e+00
195,57,0.000000e+00
195,58,0.000000e+00
195,59,0.000000e+00
195,60,0.000000e+00
195,61,0.000000e+00
195,62,0.000000e+00
195,63,0.000000e+00
195,64,0.000000e+00
195,65,0.000000e+00
195,66,0.000000e+00
195,67,0.000000e+00
195,68,0.000000e+00
195,69,0.000000e+00
195,70,0.000000e+00
195,71,0.000000e+00
195,72,0.000000e+00
195,73,0.000000e+00
195,74,0.000000e+00
195,75,0.000000e+00
195,76,0.000000e+00
195,77,0.000000e+00
195,78,0.000000e+00
195,79,0.000000e+00
195,80,0.000000e+00
195,81,0.000000e+00
195,82,0.000000e+00
195,83,0.000000e+00
195,84,0.000000e+00
195,85,0.000000e+00
195,86,0.000000e+00
195,87,0.000000e+00
195,88,0.000000e+00
195,89,0.000000e+00
195,90,0.000000e+00
195,91,0.000000e+00
195,92,0.000000e+00
195,93,0.000000e+00
195,94,0.000000e+00
195,95,0.000000e+00
195,96,0.000000e+00
195,97,0.000000e+00
195,98,0.000000e+00
195,99,0.000000e+00
195,100,0.000000e+00
195,101,0.000000e+00
195,102,0.000000e+00
195,103,0.000000e+00
195,104,0.000000e+00
195,105,0.000000e+00
195,106,0.000000e+00
195,107,0.000000e+00
195,108,0.000000e+00
195,109,0.000000e+00
195,110,0.000000e+00
195,111,0.000000e+00
195,112,0.000000e+00
195,113,0.000000e+00
195,114,0.000000e+00
195,115,0.000000e+00
195,116,0.000000e+00
195,117,0.000000e+00
195,118,0.000000e+00
195,119,0.000000e+00
195,120,0.000000e+00
195,121,0.000000e+00
195,122,0.000000e+00
195,123,0.000000e+00
195,124,0.000000e+00
195,125,0.000000e+00
195,126,0.000000e+00
195,127,0.000000e+00
195,128,0.000000e+00
195,129,0.000000e+00
195,130,0.000000e+00
195,131,0.000000e+00
195,132,0.000000e+00
195,133,0.000000e+00
195,134,0.000000e+00
195,135,0.000000e+00
195,136,0.000000e+00
195,137,0.000000e+00
195,138,0.000000e+00
195,139,0.000000e+00
195,140,0.000000e+00
195,141,0.000000e+00
195,142,0.000000e+00
195,143,0.000000e+00
195,144,0.000000e+00
195,145,0.000000e+00
195,146,0.000000e+00
195,147,0.000000e+00
195,148,0.000000e+00
195,149,0.000000e+00
195,150,0.000000e+00
195,151,0.000000e+00
195,152,0.000000e+00
195,153,0.000000e+00
195,154,0.000000e+00
195,155,0.000000e+00
195,156,0.000000e+00
195,157,0.000000e+00
195,158,0.000000e+00
195,159,0.000000e+00
195,160,0.000000e+00
195,161,0.000000e+00
195,162,0.000000e+00
195,163,0.000000e+00
195,164,0.000000e+00
195,165,0.000000e+00
195,166,0.000000e+00
195,167,0.000000e+00
195,168,0.000000e+00
195,169,0.000000e+00
195,170,0.000000e+00
195,171,0.000000e+00
195,172,0.000000e+00
195,173,0.000000e+00
195,174,0.000000e+00
195,175,0.000000e+00
195,176,0.000000e+00
195,177,0.000000e+00
195,178,0.000000e+00
195,179,0.000000e+00
195,180,0.000000e+00
195,181,0.000000e+00
195,182,0.000000e+00
195,183,0.000000e+00
195,184,0.000000e+00
195,185,0.000000e+00
195,186,0.000000e+00
195,187,0.000000e+00
195,188,0.000000e+00
195,189,0.000000e+00
195,190,0.000000e+00
195,191,0.000000e+00
195,192,0.000000e+00
195,193,0.000000e+00
195,194,0.000000e+00
195,195,0.000000e+00
195,196,0.000000e+00
195,197,0.000000e+00
195,198,0.000000e+00
195,199,0.000000e+00
195,200,0.000000e+00
195,201,0.000000e+00
196,0,0.000000e+00
196,1,0.000000e+00
196,2,0.000000e+00
196,3,0.000000e+00
196,4,0.000000e+00
196,5,0.000000e+00
196,6,0.000000e+00
196,7,0.000000e+00
196,8,0.000000e+00
196,9,0.000000e+00
196,10,0.000000e+00
196,11,0.000000e+00
196,12,0.000000e+00
196,13,0.000000e+00
196,14,0.000000e+00
196,15,0.000000e+00
196,16,0.000000e+00
196,17,0.000000e+00
196,18,0.000000e+00
196,19,0.000000e+00
196,20,0.000000e+00
196,21,0.000000e+00
196,22,0.000000e+00
196,23,0.000000e+00
196,24,0.000000e+00
196,25,0.000000e+00
196,26,0.000000e+00
196,27,0.000000e+00
196,28,0.000000e+00
196,29,0.000000e+00
196,30,0.000000e+00
196,31,0.000000e+00
196,32,0.000000e+00
196,33,0.000000e+00
196,34,0.000000e+00
196,35,0.000000e+00
196,36,0.000000e+00
196,37,0.000000e+00
196,38,0.000000e+00
196,39,0.000000e+00
196,40,0.000000e+00
196,41,0.000000e+00
196,42,0.000000e+00
196,43,0.000000e+00
196,44,0.000000e+00
196,45,0.000000e+00
196,46,0.000000e+00
196,47,0.000000e+00
196,48,0.000000e+00
196,49,0.000000e+00
196,50,0.000000e+00
196,51,0.000000e+00
196,52,0.000000e+00
196,53,0.000000e+00
196,54,0.000000e+00
196,55,0.000000e+00
196,56,0.000000e+00
196,57,0.000000e+00
196,58,0.000000e+00
196,59,0.000000e+00
196,60,0.000000e+00
196,61,0.000000e+00
196,62,0.000000e+00
196,63,0.000000e+00
196,64,0.000000e+00
196,65,0.000000e+00
196,66,0.000000e+00
196,67,0.000000e+00
196,68,0.000000e+00
196,69,0.000000e+00
196,70,0.000000e+00
196,71,0.000000e+00
196,72,0.000000e+00
196,73,0.000000e+00
196,74,0.000000e+00
196,75,0.000000e+00
196,76,0.000000e+00
196,77,0.000000e+00
196,78,0.000000e+00
196,79,0.000000e+00
196,80,0.000000e+00
196,81,0.000000e+00
196,82,0.000000e+00
196,83,0.000000e+00
196,84,0.000000e+00
196,85,0.000000e+00
196,86,0.000000e+00
196,87,0.000000e+00
196,88,0.000000e+00
196,89,0.000000e+00
196,90,0.000000e+00
196,91,0.000000e+00
196,92,0.000000e+00
196,93,0.000000e+00
196,94,0.000000e+00
196,95,0.000000e+00
196,96,0.000000e+00
196,97,0.000000e+00
196,98,0.000000e+00
196,99,0.000000e+00
196,100,0.000000e+00
196,101,0.000000e+00
196,102,0.000000e+00
196,103,0.000000e+00
196,104,0.000000e+00
196,105,0.000000e+00
196,106,0.000000e+00
196,107,0.000000e+00
196,108,0.000000e+00
196,109,0.000000e+00
196,110,0.000000e+00
196,111,0.000000e+00
196,112,0.000000e+00
196,113,0.000000e+00
196,114,0.000000e+00
196,115,0.000000e+00
196,116,0.000000e+00
196,117,0.000000e+00
196,118,0.000000e+00
196,119,0.000000e+00
196,120,0.000000e+00
196,121,0.000000e+00
196,122,0.000000e+00
196,123,0.000000e+00
196,124,0.000000e+00
196,125,0.000000e+00
196,126,0.000000e+00
196,127,0.000000e+00
196,128,0.000000e+00
196,129,0.000000e+00
196,130,0.000000e+00
196,131,0.000000e+00
196,132,0.000000e+00
196,133,0.000000e+00
196,134,0.000000e+00
196,135,0.000000e+00
196,136,0.000000e+00
196,137,0.000000e+00
196,138,0.000000e+00
196,139,0.000000e+00
196,140,0.000000e+00
196,141,0.000000e+00
196,142,0.000000e+00
196,143,0.000000e+00
196,144,0.000000e+00
196,145,0.000000e+00
196,146,0.000000e+00
196,147,0.000000e+00
196,148,0.000000e+00
196,149,0.000000e+00
196,150,0.000000e+00
196,151,0.000000e+00
196,152,0.000000e+00
196,153,0.000000e+00
196,154,0.000000e+00
196,155,0.000000e+00
196,156,0.000000e+00
196,157,0.000000e+00
196,158,0.000000e+00
196,159,0.000000e+00
196,160,0.000000e+00
196,161,0.000000e+00
196,162,0.000000e+00
196,163,0.000000e+00
196,164,0.000000e+00
196,165,0.000000e+00
196,166,0.000000e+00
196,167,0.000000e+00
196,168,0.000000e+00
196,169,0.000000e+00
196,170,0.000000e+00
196,171,0.000000e+00
196,172,0.000000e+00
196,173,0.000000e+00
196,174,0.000000e+00
196,175,0.000000e+00
196,176,0.000000e+00
196,177,0.000000e+00
196,178,0.000000e+00
196,179,0.000000e+00
196,180,0.000000e+00
196,181,0.000000e+00
196,182,0.000000e+00
196,183,0.000000e+00
196,184,0.000000e+00
196,185,0.000000e+00
196,186,0.000000e+00
196,187,0.000000e+00
196,188,0.000000e+00
196,189,0.000000e+00
196,190,0.000000e+00
196,191,0.000000e+00
196,192,0.000000e+00
196,193,0.000000e+00
196,194,0.000000e+00
196,195,0.000000e+00
196,196,0.000000e+00
196,197,0.000000e+00
196,198,0.000000e+00
196,199,0.000000e+00
196,200,0.000000e+00
196,201,0.000000e+00
197,0,0.000000e+00
197,1,0.000000e+00
197,2,0.000000e+00
197,3,0.000000e+00
197,4,0.000000e+00
197,5,0.000000e+00
197,6,0.000000e+00
197,7,0.000000e+00
197,8,0.000000e+00
197,9,0.000000e+00
197,10,0.000000e+00
197,11,0.000000e+00
197,12,0.000000e+00
197,13,0.000000e+00
197,14,0.000000e+00
197,15,0.000000e+00
197,16,0.000000e+00
197,17,0.000000e+00
197,18,0.000000e+00
197,19,0.000000e+00
197,20,0.000000e+00
197,21,0.000000e+00
197,22,0.000000e+00
197,23,0.000000e+00
197,24,0.000000e+00
197,25,0.000000e+00
197,26,0.000000e+00
197,27,0.000000e+00
197,28,0.000000e+00
197,29,0.000000e+00
197,30,0.000000e+00
197,31,0.000000e+00
197,32,0.000000e+00
197,33,0.000000e+00
197,34,0.000000e+00
197,35,0.000000e+00
197,36,0.000000e+00
197,37,0.000000e+00
197,38,0.000000e+00
197,39,0.000000e+00
197,40,0.000000e+00
197,41,0.000000e+00
197,42,0.000000e+00
197,43,0.000000e+00
197,44,0.000000e+00
197,45,0.000000e+00
197,46,0.000000e+00
197,47,0.000000e+00
197,48,0.000000e+00
197,49,0.000000e+00
197,50,0.000000e+00
197,51,0.000000e+00
197,52,0.000000e+00
197,53,0.000000e+00
197,54,0.000000e+00
197,55,0.000000e+00
197,56,0.000000e+00
197,57,0.000000e+00
197,58,0.000000e+00
197,59,0.000000e+00
197,60,0.000000e+00
197,61,0.000000e+00
197,62,0.000000e+00
197,63,0.000000e+00
197,64,0.000000e+00
197,65,0.000000e+00
197,66,0.000000e+00
197,67,0.000000e+00
197,68,0.000000e+00
197,69,0.000000e+00
197,70,0.000000e+00
197,71,0.000000e+00
197,72,0.000000e+00
197,73,0.000000e+00
197,74,0.000000e+00
197,75,0.000000e+00
197,76,0.000000e+00
197,77,0.000000e+00
197,78,0.000000e+00
197,79,0.000000e+00
197,80,0.000000e+00
197,81,0.000000e+00
197,82,0.000000e+00
197,83,0.000000e+00
197,84,0.000000e+00
197,85,0.000000e+00
197,86,0.000000e+00
197,87,0.000000e+00
197,88,0.000000e+00
197,89,0.000000e+00
197,90,0.000000e+00
197,91,0.000000e+00
197,92,0.000000e+00
197,93,0.000000e+00
197,94,0.000000e+00
197,95,0.000000e+00
197,96,0.000000e+00
197,97,0.000000e+00
197,98,0.000000e+00
197,99,0.000000e+00
197,100,0.000000e+00
197,101,0.000000e+00
197,102,0.000000e+00
197,103,0.000000e+00
197,104,0.000000e+00
197,105,0.000000e+00
197,106,0.000000e+00
197,107,0.000000e+00
197,108,0.000000e+00
197,109,0.000000e+00
197,110,0.000000e+00
197,111,0.000000e+00
197,112,0.000000e+00
197,113,0.000000e+00
197,114,0.000000e+00
197,115,0.000000e+00
197,116,0.000000e+00
197,117,0.000000e+00
197,118,0.000000e+00
197,119,0.000000e+00
197,120,0.000000e+00
197,121,0.000000e+00
197,122,0.000000e+00
197,123,0.000000e+00
197,124,0.000000e+00
197,125,0.000000e+00
197,126,0.000000e+00
197,127,0.000000e+00
197,128,0.000000e+00
197,129,0.000000e+00
197,130,0.000000e+00
197,131,0.000000e+00
197,132,0.000000e+00
197,133,0.000000e+00
197,134,0.000000e+00
197,135,0.000000e+00
197,136,0.000000e+00
197,137,0.000000e+00
197,138,0.000000e+00
197,139,0.000000e+00
197,140,0.000000e+00
197,141,0.000000e+00
197,142,0.000000e+00
197,143,0.000000e+00
197,144,0.000000e+00
197,145,0.000000e+00
197,146,0.000000e+00
197,147,0.000000e+00
197,148,0.000000e+00
197,149,0.000000e+00
197,150,0.000000e+00
197,151,0.000000e+00
197,152,0.000000e+00
197,153,0.000000e+00
197,154,0.000000e+00
197,155,0.000000e+00
197,156,0.000000e+00
197,157,0.000000e+00
197,158,0.000000e+00
197,159,0.000000e+00
197,160,0.000000e+00
197,161,0.000000e+00
197,162,0.000000e+00
197,163,0.000000e+00
197,164,0.000000e+00
197,165,0.000000e+00
197,166,0.000000e+00
197,167,0.000000e+00
197,168,0.000000e+00
197,169,0.000000e+00
197,170,0.000000e+00
197,171,0.000000e+00
197,172,0.000000e+00
197,173,0.000000e+00
197,174,0.000000e+00
197,175,0.000000e+00
197,176,0.000000e+00
197,177,0.000000e+00
197,178,0.000000e+00
197,179,0.000000e+00
197,180,0.000000e+00
197,181,0.000000e+00
197,182,0.000000e+00
197,183,0.000000e+00
197,184,0.000000e+00
197,185,0.000000e+00
197,186,0.000000e+00
197,187,0.000000e+00
197,188,0.000000e+00
197,189,0.000000e+00
197,190,0.000000e+00
197,191,0.000000e+00
197,192,0.000000e+00
197,193,0.000000e+00
197,194,0.000000e+00
197,195,0.000000e+00
197,196,0.000000e+00
197,197,0.000000e+00
197,198,0.000000e+00
197,199,0.000000e+00
197,200,0.000000e+00
197,201,0.000000e+00
198,0,0.000000e+00
198,1,0.000000e+00
198,2,0.000000e+00
198,3,0.000000e+00
198,4,0.000000e+00
198,5,0.000000e+00
198,6,0.000000e+00
198,7,0.000000e+00
198,8,0.000000e+00
198,9,0.000000e+00
198,10,0.000000e+00
198,11,0.000000e+00
198,12,0.000000e+00
198,13,0.000000e+00
198,14,0.000000e+00
198,15,0.000000e+00
198,16,0.000000e+00
198,17,0.000000e+00
198,18,0.000000e+00
198,19,0.000000e+00
198,20,0.000000e+00
198,21,0.000000e+00
198,22,0.000000e+00
198,23,0.000000e+00
198,24,0.000000e+00
198,25,0.000000e+00
198,26,0.000000e+00
198,27,0.000000e+00
198,28,0.000000e+00
198,29,0.000000e+00
198,30,0.000000e+00
198,31,0.000000e+00
198,32,0.000000e+00
198,33,0.000000e+00
198,34,0.000000e+00
198,35,0.000000e+00
198,36,0.000000e+00
198,37,0.000000e+00
198,38,0.000000e+00
198,39,0.000000e+00
198,40,0.000000e+00
198,41,0.000000e+00
198,42,0.000000e+00
198,43,0.000000e+00
198,44,0.000000e+00
198,45,0.000000e+00
198,46,0.000000e+00
198,47,0.000000e+00
198,48,0.000000e+00
198,49,0.000000e+00
198,50,0.000000e+00
198,51,0.000000e+00
198,52,0.000000e+00
198,53,0.000000e+00
198,54,0.000000e+00
198,55,0.000000e+00
198,56,0.000000e+00
198,57,0.000000e+00
198,58,0.000000e+00
198,59,0.000000e+00
198,60,0.000000e+00
198,61,0.000000e+00
198,62,0.000000e+00
198,63,0.000000e+00
198,64,0.000000e+00
198,65,0.000000e+00
198,66,0.000000e+00
198,67,0.000000e+00
198,68,0.000000e+00
198,69,0.000000e+00
198,70,0.000000e+00
198,71,0.000000e+00
198,72,0.000000e+00
198,73,0.000000e+00
198,74,0.000000e+00
198,75,0.000000e+00
198,76,0.000000e+00
198,77,0.000000e+00
198,78,0.000000e+00
198,79,0.000000e+00
198,80,0.000000e+00
198,81,0.000000e+00
198,82,0.000000e+00
198,83,0.000000e+00
198,84,0.000000e+00
198,85,0.000000e+00
198,86,0.000000e+00
198,87,0.000000e+00
198,88,0.000000e+00
198,89,0.000000e+00
198,90,0.000000e+00
198,91,0.000000e+00
198,92,0.000000e+00
198,93,0.000000e+00
198,94,0.000000e+00
198,95,0.000000e+00
198,96,0.000000e+00
198,97,0.000000e+00
198,98,0.000000e+00
198,99,0.000000e+00
198,100,0.000000e+00
198,101,0.000000e+00
198,102,0.000000e+00
198,103,0.000000e+00
198,104,0.000000e+00
198,105,0.000000e+00
198,106,0.000000e+00
198,107,0.000000e+00
198,108,0.000000e+00
198,109,0.000000e+00
198,110,0.000000e+00
198,111,0.000000e+00
198,112,0.000000e+00
198,113,0.000000e+00
198,114,0.000000e+00
198,115,0.000000e+00
198,116,0.000000e+00
198,117,0.000000e+00
198,118,0.000000e+00
198,119,0.000000e+00
198,120,0.000000e+00
198,121,0.000000e+00
198,122,0.000000e+00
198,123,0.000000e+00
198,124,0.000000e+00
198,125,0.000000e+00
198,126,0.000000e+00
198,127,0.000000e+00
198,128,0.000000e+00
198,129,0.000000e+00
198,130,0.000000e+00
198,131,0.000000e+00
198,132,0.000000e+00
198,133,0.000000e+00
198,134,0.000000e+00
198,135,0.000000e+00
198,136,0.000000e+00
198,137,0.000000e+00
198,138,0.000000e+00
198,139,0.000000e+00
198,140,0.000000e+00
198,141,0.000000e+00
198,142,0.000000e+00
198,143,0.000000e+00
198,144,0.000000e+00
198,145,0.000000e+00
198,146,0.000000e+00
198,147,0.000000e+00
198,148,0.000000e+00
198,149,0.000000e+00
198,150,0.000000e+00
198,151,0.000000e+00
198,152,0.000000e+00
198,153,0.000000e+00
198,154,0.000000e+00
198,155,0.000000e+00
198,156,0.000000e+00
198,157,0.000000e+00
198,158,0.000000e+00
198,159,0.000000e+00
198,160,0.000000e+00
198,161,0.000000e+00
198,162,0.000000e+00
198,163,0.000000e+00
198,164,0.000000e+00
198,165,0.000000e+00
198,166,0.000000e+00
198,167,0.000000e+00
198,168,0.000000e+00
198,169,0.000000e+00
198,170,0.000000e+00
198,171,0.000000e+00
198,172,0.000000e+00
198,173,0.000000e+00
198,174,0.000000e+00
198,175,0.000000e+00
198,176,0.000000e+00
198,177,0.000000e+00
198,178,0.000000e+00
198,179,0.000000e+00
198,180,0.000000e+00
198,181,0.000000e+00
198,182,0.000000e+00
198,183,0.000000e+00
198,184,0.000000e+00
198,185,0.000000e+00
198,186,0.000000e+00
198,187,0.000000e+00
198,188,0.000000e+00
198,189,0.000000e+00
198,190,0.000000e+00
198,191,0.000000e+00
198,192,0.000000e+00
198,193,0.000000e+00
198,194,0.000000e+00
198,195,0.000000e+00
198,196,0.000000e+00
198,197,0.000000e+00
198,198,0.000000e+00
198,199,0.000000e+00
198,200,0.000000e+00
198,201,0.000000e+00
199,0,0.000000e+00
199,1,0.000000e+00
199,2,0.000000e+00
199,3,0.000000e+00
199,4,0.000000e+00
199,5,0.000000e+00
199,6,0.000000e+00
199,7,0.000000e+00
199,8,0.000000e+00
199,9,0.000000e+00
199,10,0.000000e+00
199,11,0.000000e+00
199,12,0.000000e+00
199,13,0.000000e+00
199,14,0.000000e+00
199,15,0.000000e+00
199,16,0.000000e+00
199,17,0.000000e+00
199,18,0.000000e+00
199,19,0.000000e+00
199,20,0.000000e+00
199,21,0.000000e+00
199,22,0.000000e+00
199,23,0.000000e+00
199,24,0.000000e+00
199,25,0.000000e+00
199,26,0.000000e+00
199,27,0.000000e+00
199,28,0.000000e+00
199,29,0.000000e+00
199,30,0.000000e+00
199,31,0.000000e+00
199,32,0.000000e+00
199,33,0.000000e+00
199,34,0.000000e+00
199,35,0.000000e+00
199,36,0.000000e+00
199,37,0.000000e+00
199,38,0.000000e+00
199,39,0.000000e+00
199,40,0.000000e+00
199,41,0.000000e+00
199,42,0.000000e+00
199,43,0.000000e+00
199,44,0.000000e+00
199,45,0.000000e+00
199,46,0.000000e+00
199,47,0.000000e+00
199,48,0.000000e+00
199,49,0.000000e+00
199,50,0.000000e+00
199,51,0.000000e+00
199,52,0.000000e+00
199,53,0.000000e+00
199,54,0.000000e+00
199,55,0.000000e+00
199,56,0.000000e+00
199,57,0.000000e+00
199,58,0.000000e+00
199,59,0.000000e+00
199,60,0.000000e+00
199,61,0.000000e+00
199,62,0.000000e+00
199,63,0.000000e+00
199,64,0.000000e+00
199,65,0.000000e+00
199,66,0.000000e+00
199,67,0.000000e+00
199,68,0.000000e+00
199,69,0.000000e+00
199,70,0.000000e+00
199,71,0.000000e+00
199,72,0.000000e+00
199,73,0.000000e+00
199,74,0.000000e+00
199,75,0.000000e+00
199,76,0.000000e+00
199,77,0.000000e+00
199,78,0.000000e+00
199,79,0.000000e+00
199,80,0.000000e+00
199,81,0.000000e+00
199,82,0.000000e+00
199,83,0.000000e+00
199,84,0.000000e+00
199,85,0.000000e+00
199,86,0.000000e+00
199,87,0.000000e+00
199,88,0.000000e+00
199,89,0.000000e+00
199,90,0.000000e+00
199,91,0.000000e+00
199,92,0.000000e+00
199,93,0.000000e+00
199,94,0.000000e+00
199,95,0.000000e+00
199,96,0.000000e+00
199,97,0.000000e+00
199,98,0.000000e+00
199,99,0.000000e+00
199,100,0.000000e+00
199,101,0.000000e+00
199,102,0.000000e+00
199,103,0.000000e+00
199,104,0.000000e+00
199,105,0.000000e+00
199,106,0.000000e+00
199,107,0.000000e+00
199,108,0.000000e+00
199,109,0.000000e+00
199,110,0.000000e+00
199,111,0.000000e+00
199,112,0.000000e+00
199,113,0.000000e+00
199,114,0.000000e+00
199,115,0.000000e+00
199,116,0.000000e+00
199,117,0.000000e+00
199,118,0.000000e+00
199,119,0.000000e+00
199,120,0.000000e+00
199,121,0.000000e+00
199,122,0.000000e+00
199,123,0.000000e+00
199,124,0.000000e+00
199,125,0.000000e+00
199,126,0.000000e+00
199,127,0.000000e+00
199,128,0.000000e+00
199,129,0.000000e+00
199,130,0.000000e+00
199,131,0.000000e+00
199,132,0.000000e+00
199,133,0.000000e+00
199,134,0.000000e+00
199,135,0.000000e+00
199,136,0.000000e+00
199,137,0.000000e+00
199,138,0.000000e+00
199,139,0.000000e+00
199,140,0.000000e+00
199,141,0.000000e+00
199,142,0.000000e+00
199,143,0.000000e+00
199,144,0.000000e+00
199,145,0.000000e+00
199,146,0.000000e+00
199,147,0.000000e+00
199,148,0.000000e+00
199,149,0.000000e+00
199,150,0.000000e+00
199,151,0.000000e+00
199,152,0.000000e+00
199,153,0.000000e+00
199,154,0.000000e+00
199,155,0.000000e+00
199,156,0.000000e+00
199,157,0.000000e+00
199,158,0.000000e+00
199,159,0.000000e+00
199,160,0.000000e+00
199,161,0.000000e+00
199,162,0.000000e+00
199,163,0.000000e+00
199,164,0.000000e+00
199,165,0.000000e+00
199,166,0.000000e+00
199,167,0.000000e+00
199,168,0.000000e+00
199,169,0.000000e+00
199,170,0.000000e+00
199,171,0.000000e+00
199,172,0.000000e+00
199,173,0.000000e+00
199,174,0.000000e+00
199,175,0.000000e+00
199,176,0.000000e+00
199,177,0.000000e+00
199,178,0.000000e+00
199,179,0.000000e+00
199,180,0.000000e+00
199,181,0.000000e+00
199,182,0.000000e+00
199,183,0.000000e+00
199,184,0.000000e+00
199,185,0.000000e+00
199,186,0.000000e+00
199,187,0.000000e+00
199,188,0.000000e+00
199,189,0.000000e+00
199,190,0.000000e+00
199,191,0.000000e+00
199,192,0.000000e+00
199,193,0.000000e+00
199,194,0.000000e+00
199,195,0.000000e+00
199,196,0.000000e+00
199,197,0.000000e+00
199,198,0.000000e+00
199,199,0.000000e+00
199,200,0.000000e+00
199,201,0.000000e+00
200,0,0.000000e+00
200,1,0.000000e+00
200,2,0.000000e+00
200,3,0.000000e+00
200,4,0.000000e+00
200,5,0.000000e+00
200,6,0.000000e+00
200,7,0.000000e+00
200,8,0.000000e+00
200,9,0.000000e+00
200,10,0.000000e+00
200,11,0.000000e+00
200,12,0.000000e+00
200,13,0.000000e+00
200,14,0.000000e+00
200,15,0.000000e+00
200,16,0.000000e+00
200,17,0.000000e+00
200,18,0.000000e+00
200,19,0.000000e+00
200,20,0.000000e+00
200,21,0.000000e+00
200,22,0.000000e+00
200,23,0.000000e+00
200,24,0.000000e+00
200,25,0.000000e+00
200,26,0.000000e+00
200,27,0.000000e+00
200,28,0.000000e+00
200,29,0.000000e+00
200,30,0.000000e+00
200,31,0.000000e+00
200,32,0.000000e+00
200,33,0.000000e+00
200,34,0.000000e+00
200,35,0.000000e+00
200,36,0.000000e+00
200,37,0.000000e+00
200,38,0.000000e+00
200,39,0.000000e+00
200,40,0.000000e+00
200,41,0.000000e+00
200,42,0.000000e+00
200,43,0.000000e+00
200,44,0.000000e+00
200,45,0.000000e+00
200,46,0.000000e+00
200,47,0.000000e+00
200,48,0.000000e+00
200,49,0.000000e+00
200,50,0.000000e+00
200,51,0.000000e+00
200,52,0.000000e+00
200,53,0.000000e+00
200,54,0.000000e+00
200,55,0.000000e+00
200,56,0.000000e+00
200,57,0.000000e+00
200,58,0.000000e+00
200,59,0.000000e+00
200,60,0.000000e+00
200,61,0.000000e+00
200,62,0.000000e+00
200,63,0.000000e+00
200,64,0.000000e+00
200,65,0.000000e+00
200,66,0.000000e+00
200,67,0.000000e+00
200,68,0.000000e+00
200,69,0.000000e+00
200,70,0.000000e+00
200,71,0.000000e+00
200,72,0.000000e+00
200,73,0.000000e+00
200,74,0.000000e+00
200,75,0.000000e+00
200,76,0.000000e+00
200,77,0.000000e+00
200,78,0.000000e+00
200,79,0.000000e+00
200,80,0.000000e+00
200,81,0.000000e+00
200,82,0.000000e+00
200,83,0.000000e+00
200,84,0.000000e+00
200,85,0.000000e+00
200,86,0.000000e+00
200,87,0.000000e+00
200,88,0.000000e+00
200,89,0.000000e+00
200,90,0.000000e+00
200,91,0.000000e+00
200,92,0.000000e+00
200,93,0.000000e+00
200,94,0.000000e+00
200,95,0.000000e+00
200,96,0.000000e+00
200,97,0.000000e+00
200,98,0.000000e+00
200,99,0.000000e+00
200,100,0.000000e+00
200,101,0.000000e+00
200,102,0.000000e+00
200,103,0.000000e+00
200,104,0.000000e+00
200,105,0.000000e+00
200,106,0.000000e+00
200,107,0.000000e+00
200,108,0.000000e+00
200,109,0.000000e+00
200,110,0.000000e+00
200,111,0.000000e+00
200,112,0.000000e+00
200,113,0.000000e+00
200,114,0.000000e+00
200,115,0.000000e+00
200,116,0.000000e+00
200,117,0.000000e+00
200,118,0.000000e+00
200,119,0.000000e+00
200,120,0.000000e+00
200,121,0.000000e+00
200,122,0.000000e+00
200,123,0.000000e+00
200,124,0.000000e+00
200,125,0.000000e+00
200,126,0.000000e+00
200,127,0.000000e+00
200,128,0.000000e+00
200,129,0.000000e+00
200,130,0.000000e+00
200,131,0.000000e+00
200,132,0.000000e+00
200,133,0.000000e+00
200,134,0.000000e+00
200,135,0.000000e+00
200,136,0.000000e+00
200,137,0.000000e+00
200,138,0.000000e+00
200,139,0.000000e+00
200,140,0.000000e+00
200,141,0.000000e+00
200,142,0.000000e+00
200,143,0.000000e+00
200,144,0.000000e+00
200,145,0.000000e+00
200,146,0.000000e+00
200,147,0.000000e+00
200,148,0.000000e+00
200,149,0.000000e+00
200,150,0.000000e+00
200,151,0.000000e+00
200,152,0.000000e+00
200,153,0.000000e+00
200,154,0.000000e+00
200,155,0.000000e+00
200,156,0.000000e+00
200,157,0.000000e+00
200,158,0.000000e+00
200,159,0.000000e+00
200,160,0.000000e+00
200,161,0.000000e+00
200,162,0.000000e+00
200,163,0.000000e+00
200,164,0.000000e+00
200,165,0.000000e+00
200,166,0.000000e+00
200,167,0.000000e+00
200,168,0.000000e+00
200,169,0.000000e+00
200,170,0.000000e+00
200,171,0.000000e+00
200,172,0.000000e+00
200,173,0.000000e+00
200,174,0.000000e+00
200,175,0.000000e+00
200,176,0.000000e+00
200,177,0.000000e+00
200,178,0.000000e+00
200,179,0.000000e+00
200,180,0.000000e+00
200,181,0.000000e+00
200,182,0.000000e+00
200,183,0.000000e+00
200,184,0.000000e+00
200,185,0.000000e+00
200,186,0.000000e+00
200,187,0.000000e+00
200,188,0.000000e+00
200,189,0.000000e+00
200,190,0.000000e+00
200,191,0.000000e+00
200,192,0.000000e+00
200,193,0.000000e+00
200,194,0.000000e+00
200,195,0.000000e+00
200,196,0.000000e+00
200,197,0.000000e+00
200,198,0.000000e+00
200,199,0.000000e+00
200,200,0.000000e+00
200,201,0.000000e+00
201,0,0.000000e+00
201,1,0.000000e+00
201,2,0.000000e+00
201,3,0.000000e+00
201,4,0.000000e+00
201,5,0.000000e+00
201,6,0.000000e+00
201,7,0.000000e+00
201,8,0.000000e+00
201,9,0.000000e+00
201,10,0.000000e+00
201,11,0.000000e+00
201,12,0.000000e+00
201,13,0.000000e+00
201,14,0.000000e+00
201,15,0.000000e+00
201,16,0.000000e+00
201,17,0.000000e+00
201,18,0.000000e+00
201,19,0.000000e+00
201,20,0.000000e+00
201,21,0.000000e+00
201,22,0.000000e+00
201,23,0.000000e+00
201,24,0.000000e+00
201,25,0.000000e+00
201,26,0.000000e+00
201,27,0.000000e+00
201,28,0.000000e+00
201,29,0.000000e+00
201,30,0.000000e+00
201,31,0.000000e+00
201,32,0.000000e+00
201,33,0.000000e+00
201,34,0.000000e+00
201,35,0.000000e+00
201,36,0.000000e+00
201,37,0.000000e+00
201,38,0.000000e+00
201,39,0.000000e+00
201,40,0.000000e+00
201,41,0.000000e+00
201,42,0.000000e+00
201,43,0.000000e+00
201,44,0.000000e+00
201,45,0.000000e+00
201,46,0.000000e+00
201,47,0.000000e+00
201,48,0.000000e+00
201,49,0.000000e+00
201,50,0.000000e+00
201,51,0.000000e+00
201,52,0.000000e+00
201,53,0.000000e+00
201,54,0.000000e+00
201,55,0.000000e+00
201,56,0.000000e+00
201,57,0.000000e+00
201,58,0.000000e+00
201,59,0.000000e+00
201,60,0.000000e+00
201,61,0.000000e+00
201,62,0.000000e+00
201,63,0.000000e+00
201,64,0.000000e+00
201,65,0.000000e+00
201,66,0.000000e+00
201,67,0.000000e+00
201,68,0.000000e+00
201,69,0.000000e+00
201,70,0.000000e+00
201,71,0.000000e+00
201,72,0.000000e+00
201,73,0.000000e+00
201,74,0.000000e+00
201,75,0.000000e+00
201,76,0.000000e+00
201,77,0.000000e+00
201,78,0.000000e+00
201,79,0.000000e+00
201,80,0.000000e+00
201,81,0.000000e+00
201,82,0.000000e+00
201,83,0.000000e+00
201,84,0.000000e+00
201,85,0.000000e+00
201,86,0.000000e+00
201,87,0.000000e+00
201,88,0.000000e+00
201,89,0.000000e+00
201,90,0.000000e+00
201,91,0.000000e+00
201,92,0.000000e+00
201,93,0.000000e+00
201,94,0.000000e+00
201,95,0.000000e+00
201,96,0.000000e+00
201,97,0.000000e+00
201,98,0.000000e+00
201,99,0.000000e+00
201,100,0.000000e+00
201,101,0.000000e+00
201,102,0.000000e+00
201,103,0.000000e+00
201,104,0.000000e+00
201,105,0.000000e+00
201,106,0.000000e+00
201,107,0.000000e+00
201,108,0.000000e+00
201,109,0.000000e+00
201,110,0.000000e+00
201,111,0.000000e+00
201,112,0.000000e+00
201,113,0.000000e+00
201,114,0.000000e+00
201,115,0.000000e+00
201,116,0.000000e+00
201,117,0.000000e+00
201,118,0.000000e+00
201,119,0.000000e+00
201,120,0.000000e+00
201,121,0.000000e+00
201,122,0.000000e+00
201,123,0.000000e+00
201,124,0.000000e+00
201,125,0.000000e+00
201,126,0.000000e+00
201,127,0.000000e+00
201,128,0.000000e+00
201,129,0.000000e+00
201,130,0.000000e+00
201,131,0.000000e+00
201,132,0.000000e+00
201,133,0.000000e+00
201,134,0.000000e+00
201,135,0.000000e+00
201,136,0.000000e+00
201,137,0.000000e+00
201,138,0.000000e+00
201,139,0.000000e+00
201,140,0.000000e+00
201,141,0.000000e+00
201,142,0.000000e+00
201,143,0.000000e+00
201,144,0.000000e+00
201,145,0.000000e+00
201,146,0.000000e+00
201,147,0.000000e+00
201,148,0.000000e+00
201,149,0.000000e+00
201,150,0.000000e+00
201,151,0.000000e+00
201,152,0.000000e+00
201,153,0.000000e+00
201,154,0.000000e+00
201,155,0.000000e+00
201,156,0.000000e+00
201,157,0.000000e+00
201,158,0.000000e+00
201,159,0.000000e+00
201,160,0.000000e+00
201,161,0.000000e+00
201,162,0.000000e+00
201,163,0.000000e+00
201,164,0.000000e+00
201,165,0.000000e+00
201,166,0.000000e+00
201,167,0.000000e+00
201,168,0.000000e+00
201,169,0.000000e+00
201,170,0.000000e+00
201,171,0.000000e+00
201,172,0.000000e+00
201,173,0.000000e+00
201,174,0.000000e+00
201,175,0.000000e+00
201,176,0.000000e+00
201,177,0.000000e+00
201,178,0.000000e+00
201,179,0.000000e+00
201,180,0.000000e+00
201,181,0.000000e+00
201,182,0.000000e+00
201,183,0.000000e+00
201,184,0.000000e+00
201,185,0.000000e+00
201,186,0.000000e+00
201,187,0.000000e+00
201,188,0.000000e+00
201,189,0.000000e+00
201,190,0.000000e+00
201,191,0.000000e+00
201,192,0.000000e+00
201,193,0.000000e+00
201,194,0.000000e+00
201,195,0.000000e+00
201,196,0.000000e+00
201,197,0.000000e+00
201,198,0.000000e+00
201,199,0.000000e+00
201,200,0.000000e+00
201,201,0.000000e+00


==> anc/MINERvA_Flux_covariance_pdg14_500MeVBins.csv <==
Flux_Bin_i,Flux_Bin_j,covariance
0,0,0.000000e+00
0,1,0.000000e+00
0,2,0.000000e+00
0,3,0.000000e+00
0,4,0.000000e+00
0,5,0.000000e+00
0,6,0.000000e+00
0,7,0.000000e+00
0,8,0.000000e+00
0,9,0.000000e+00
0,10,0.000000e+00
0,11,0.000000e+00
0,12,0.000000e+00
0,13,0.000000e+00
0,14,0.000000e+00
0,15,0.000000e+00
0,16,0.000000e+00
0,17,0.000000e+00
0,18,0.000000e+00
0,19,0.000000e+00
0,20,0.000000e+00
0,21,0.000000e+00
0,22,0.000000e+00
0,23,0.000000e+00
0,24,0.000000e+00
0,25,0.000000e+00
0,26,0.000000e+00
0,27,0.000000e+00
0,28,0.000000e+00
0,29,0.000000e+00
0,30,0.000000e+00
0,31,0.000000e+00
0,32,0.000000e+00
0,33,0.000000e+00
0,34,0.000000e+00
0,35,0.000000e+00
0,36,0.000000e+00
0,37,0.000000e+00
0,38,0.000000e+00
0,39,0.000000e+00
0,40,0.000000e+00
0,41,0.000000e+00
0,42,0.000000e+00
0,43,0.000000e+00
0,44,0.000000e+00
0,45,0.000000e+00
0,46,0.000000e+00
0,47,0.000000e+00
0,48,0.000000e+00
0,49,0.000000e+00
0,50,0.000000e+00
0,51,0.000000e+00
0,52,0.000000e+00
0,53,0.000000e+00
0,54,0.000000e+00
0,55,0.000000e+00
0,56,0.000000e+00
0,57,0.000000e+00
0,58,0.000000e+00
0,59,0.000000e+00
0,60,0.000000e+00
0,61,0.000000e+00
0,62,0.000000e+00
0,63,0.000000e+00
0,64,0.000000e+00
0,65,0.000000e+00
0,66,0.000000e+00
0,67,0.000000e+00
0,68,0.000000e+00
0,69,0.000000e+00
0,70,0.000000e+00
0,71,0.000000e+00
0,72,0.000000e+00
0,73,0.000000e+00
0,74,0.000000e+00
0,75,0.000000e+00
0,76,0.000000e+00
0,77,0.000000e+00
0,78,0.000000e+00
0,79,0.000000e+00
0,80,0.000000e+00
0,81,0.000000e+00
0,82,0.000000e+00
0,83,0.000000e+00
0,84,0.000000e+00
0,85,0.000000e+00
0,86,0.000000e+00
0,87,0.000000e+00
0,88,0.000000e+00
0,89,0.000000e+00
0,90,0.000000e+00
0,91,0.000000e+00
0,92,0.000000e+00
0,93,0.000000e+00
0,94,0.000000e+00
0,95,0.000000e+00
0,96,0.000000e+00
0,97,0.000000e+00
0,98,0.000000e+00
0,99,0.000000e+00
0,100,0.000000e+00
0,101,0.000000e+00
0,102,0.000000e+00
0,103,0.000000e+00
0,104,0.000000e+00
0,105,0.000000e+00
0,106,0.000000e+00
0,107,0.000000e+00
0,108,0.000000e+00
0,109,0.000000e+00
0,110,0.000000e+00
0,111,0.000000e+00
0,112,0.000000e+00
0,113,0.000000e+00
0,114,0.000000e+00
0,115,0.000000e+00
0,116,0.000000e+00
0,117,0.000000e+00
0,118,0.000000e+00
0,119,0.000000e+00
0,120,0.000000e+00
0,121,0.000000e+00
0,122,0.000000e+00
0,123,0.000000e+00
0,124,0.000000e+00
0,125,0.000000e+00
0,126,0.000000e+00
0,127,0.000000e+00
0,128,0.000000e+00
0,129,0.000000e+00
0,130,0.000000e+00
0,131,0.000000e+00
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,0.000000e+00
0,137,0.000000e+00
0,138,0.000000e+00
0,139,0.000000e+00
0,140,0.000000e+00
0,141,0.000000e+00
0,142,0.000000e+00
0,143,0.000000e+00
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,0.000000e+00
0,150,0.000000e+00
0,151,0.000000e+00
0,152,0.000000e+00
0,153,0.000000e+00
0,154,0.000000e+00
0,155,0.000000e+00
0,156,0.000000e+00
0,157,0.000000e+00
0,158,0.000000e+00
0,159,0.000000e+00
0,160,0.000000e+00
0,161,0.000000e+00
0,162,0.000000e+00
0,163,0.000000e+00
0,164,0.000000e+00
0,165,0.000000e+00
0,166,0.000000e+00
0,167,0.000000e+00
0,168,0.000000e+00
0,169,0.000000e+00
0,170,0.000000e+00
0,171,0.000000e+00
0,172,0.000000e+00
0,173,0.000000e+00
0,174,0.000000e+00
0,175,0.000000e+00
0,176,0.000000e+00
0,177,0.000000e+00
0,178,0.000000e+00
0,179,0.000000e+00
0,180,0.000000e+00
0,181,0.000000e+00
0,182,0.000000e+00
0,183,0.000000e+00
0,184,0.000000e+00
0,185,0.000000e+00
0,186,0.000000e+00
0,187,0.000000e+00
0,188,0.000000e+00
0,189,0.000000e+00
0,190,0.000000e+00
0,191,0.000000e+00
0,192,0.000000e+00
0,193,0.000000e+00
0,194,0.000000e+00
0,195,0.000000e+00
0,196,0.000000e+00
0,197,0.000000e+00
0,198,0.000000e+00
0,199,0.000000e+00
0,200,0.000000e+00
0,201,0.000000e+00
1,0,0.000000e+00
1,1,7.906655e-09
1,2,9.173795e-09
1,3,7.935344e-09
1,4,1.235319e-08
1,5,2.376797e-08
1,6,3.611649e-08
1,7,4.247581e-08
1,8,4.592114e-08
1,9,5.055993e-08
1,10,5.754899e-08
1,11,5.847824e-08
1,12,5.485196e-08
1,13,4.690239e-08
1,14,3.564305e-08
1,15,2.482565e-08
1,16,1.653158e-08
1,17,1.125556e-08
1,18,7.520422e-09
1,19,5.342907e-09
1,20,3.963131e-09
1,21,3.025641e-09
1,22,2.467672e-09
1,23,2.043601e-09
1,24,1.754599e-09
1,25,1.534514e-09
1,26,1.318114e-09
1,27,1.144610e-09
1,28,1.009391e-09
1,29,9.130060e-10
1,30,7.710750e-10
1,31,7.210605e-10
1,32,6.506836e-10
1,33,5.978450e-10
1,34,5.208975e-10
1,35,4.970965e-10
1,36,4.691807e-10
1,37,4.179769e-10
1,38,3.677199e-10
1,39,3.609991e-10
1,40,3.418004e-10
1,41,3.250781e-10
1,42,3.185349e-10
1,43,2.953622e-10
1,44,2.822918e-10
1,45,2.714728e-10
1,46,2.532987e-10
1,47,2.536294e-10
1,48,2.653508e-10
1,49,2.521514e-10
1,50,2.375741e-10
1,51,2.228773e-10
1,52,1.994144e-10
1,53,1.915122e-10
1,54,1.766726e-10
1,55,1.633855e-10
1,56,1.464235e-10
1,57,1.332134e-10
1,58,1.169886e-10
1,59,1.107205e-10
1,60,1.036664e-10
1,61,9.661434e-11
1,62,8.799210e-11
1,63,7.582338e-11
1,64,7.586281e-11
1,65,7.499913e-11
1,66,7.472011e-11
1,67,6.254860e-11
1,68,6.188573e-11
1,69,5.184197e-11
1,70,5.306435e-11
1,71,4.842711e-11
1,72,4.672786e-11
1,73,4.280105e-11
1,74,3.777490e-11
1,75,3.805817e-11
1,76,3.221686e-11
1,77,3.585868e-11
1,78,3.316719e-11
1,79,2.785787e-11
1,80,2.338202e-11
1,81,2.369112e-11
1,82,1.992218e-11
1,83,1.789496e-11
1,84,1.557821e-11
1,85,1.200607e-11
1,86,1.077757e-11
1,87,1.192803e-11
1,88,1.340651e-11
1,89,1.032178e-11
1,90,1.680801e-11
1,91,1.929728e-11
1,92,1.468687e-11
1,93,1.426949e-11
1,94,1.554432e-11
1,95,1.780130e-11
1,96,1.470342e-11
1,97,1.590435e-11
1,98,1.325400e-11
1,99,1.283666e-11
1,100,1.205953e-11
1,101,1.044265e-11
1,102,1.130090e-11
1,103,6.903496e-12
1,104,9.040570e-12
1,105,8.478915e-12
1,106,9.795255e-12
1,107,6.053187e-12
1,108,7.369900e-12
1,109,8.087696e-12
1,110,7.211442e-12
1,111,8.438128e-12
1,112,7.351973e-12
1,113,6.137788e-12
1,114,7.641020e-12
1,115,4.864896e-12
1,116,6.408503e-12
1,117,5.451004e-12
1,118,5.040388e-12
1,119,4.531216e-12
1,120,5.525454e-12
1,121,3.358095e-12
1,122,3.979134e-12
1,123,3.348091e-12
1,124,2.569473e-12
1,125,3.418956e-12
1,126,2.917385e-12
1,127,2.564494e-12
1,128,2.753840e-12
1,129,2.381439e-12
1,130,2.244741e-12
1,131,1.418817e-12
1,132,2.634953e-12
1,133,1.847122e-12
1,134,2.394710e-12
1,135,1.614788e-12
1,136,1.983917e-12
1,137,2.077619e-12
1,138,1.381470e-12
1,139,1.854484e-12
1,140,1.531250e-12
1,141,1.401473e-12
1,142,4.609732e-13
1,143,1.045461e-12
1,144,1.151987e-12
1,145,1.474766e-12
1,146,1.216818e-12
1,147,4.199509e-13
1,148,6.347857e-13
1,149,4.779952e-13
1,150,8.764552e-13
1,151,6.992532e-13
1,152,3.460532e-13
1,153,6.310141e-13
1,154,3.915426e-13
1,155,3.222602e-13
1,156,7.719204e-13
1,157,6.198045e-13
1,158,8.023835e-13
1,159,3.149436e-13
1,160,6.804659e-13
1,161,8.887537e-13
1,162,3.722454e-13
1,163,7.370240e-13
1,164,9.389288e-13
1,165,1.697938e-13
1,166,4.364028e-13
1,167,2.921725e-13
1,168,3.553776e-13
1,169,2.093475e-13
1,170,3.162692e-13
1,171,1.431967e-13
1,172,3.196172e-13
1,173,2.496507e-13
1,174,1.609792e-13
1,175,2.169848e-13
1,176,1.134463e-13
1,177,1.343464e-13
1,178,1.328991e-13
1,179,2.109149e-13
1,180,7.656170e-14
1,181,2.204228e-14
1,182,1.920405e-13
1,183,8.193358e-14
1,184,1.541495e-14
1,185,6.867626e-14
1,186,5.568246e-14
1,187,9.028977e-14
1,188,5.376817e-14
1,189,7.411634e-14
1,190,5.805916e-14
1,191,8.276597e-15
1,192,4.376293e-14
1,193,2.642249e-14
1,194,8.265163e-15
1,195,3.050930e-14
1,196,1.927252e-15
1,197,2.712638e-15
1,198,-3.037477e-15
1,199,1.622313e-15
1,200,5.192108e-16
1,201,0.000000e+00
2,0,0.000000e+00
2,1,9.173795e-09
2,2,1.285195e-08
2,3,1.164190e-08
2,4,1.897801e-08
2,5,3.735925e-08
2,6,5.720183e-08
2,7,6.809062e-08
2,8,7.438243e-08
2,9,8.224965e-08
2,10,9.287474e-08
2,11,9.557534e-08
2,12,9.061741e-08
2,13,7.763367e-08
2,14,5.962220e-08
2,15,4.119411e-08
2,16,2.753197e-08
2,17,1.856770e-08
2,18,1.171801e-08
2,19,8.081108e-09
2,20,6.010109e-09
2,21,4.564904e-09
2,22,3.729919e-09
2,23,3.121099e-09
2,24,2.659451e-09
2,25,2.335251e-09
2,26,2.046016e-09
2,27,1.790212e-09
2,28,1.590441e-09
2,29,1.441266e-09
2,30,1.221625e-09
2,31,1.146128e-09
2,32,1.028168e-09
2,33,9.626891e-10
2,34,8.369909e-10
2,35,7.893055e-10
2,36,7.356635e-10
2,37,6.735640e-10
2,38,5.957390e-10
2,39,5.755799e-10
2,40,5.362086e-10
2,41,5.102603e-10
2,42,4.916494e-10
2,43,4.557627e-10
2,44,4.314938e-10
2,45,4.078247e-10
2,46,3.698241e-10
2,47,3.613341e-10
2,48,3.690942e-10
2,49,3.445436e-10
2,50,3.244634e-10
2,51,3.023765e-10
2,52,2.719673e-10
2,53,2.635527e-10
2,54,2.469913e-10
2,55,2.353604e-10
2,56,2.155602e-10
2,57,1.967815e-10
2,58,1.769377e-10
2,59,1.705293e-10
2,60,1.615492e-10
2,61,1.509301e-10
2,62,1.404848e-10
2,63,1.248140e-10
2,64,1.231576e-10
2,65,1.186092e-10
2,66,1.180466e-10
2,67,9.982553e-11
2,68,1.002359e-10
2,69,8.725851e-11
2,70,8.902156e-11
2,71,8.231998e-11
2,72,7.957724e-11
2,73,7.382606e-11
2,74,6.623536e-11
2,75,6.818524e-11
2,76,6.065631e-11
2,77,6.501601e-11
2,78,6.217408e-11
2,79,5.604079e-11
2,80,5.174816e-11
2,81,5.110641e-11
2,82,4.476972e-11
2,83,4.360174e-11
2,84,4.098202e-11
2,85,3.602418e-11
2,86,3.248563e-11
2,87,3.422254e-11
2,88,3.450205e-11
2,89,2.975793e-11
2,90,3.536792e-11
2,91,3.679495e-11
2,92,2.955477e-11
2,93,2.915928e-11
2,94,3.008819e-11
2,95,3.303214e-11
2,96,2.929301e-11
2,97,3.021942e-11
2,98,2.524193e-11
2,99,2.514268e-11
2,100,2.411288e-11
2,101,2.099268e-11
2,102,2.233753e-11
2,103,1.485549e-11
2,104,1.775018e-11
2,105,1.659232e-11
2,106,1.782631e-11
2,107,1.215108e-11
2,108,1.346252e-11
2,109,1.416415e-11
2,110,1.231075e-11
2,111,1.398738e-11
2,112,1.191617e-11
2,113,9.613397e-12
2,114,1.189747e-11
2,115,7.467232e-12
2,116,9.779620e-12
2,117,8.264138e-12
2,118,7.589404e-12
2,119,6.930251e-12
2,120,8.383870e-12
2,121,5.167430e-12
2,122,5.991286e-12
2,123,5.074207e-12
2,124,3.910952e-12
2,125,5.156415e-12
2,126,4.457771e-12
2,127,3.889790e-12
2,128,4.202986e-12
2,129,3.599790e-12
2,130,3.449167e-12
2,131,2.113826e-12
2,132,4.026079e-12
2,133,2.834063e-12
2,134,3.646957e-12
2,135,2.445682e-12
2,136,2.973718e-12
2,137,3.147475e-12
2,138,2.082660e-12
2,139,2.822731e-12
2,140,2.343684e-12
2,141,2.103668e-12
2,142,7.303058e-13
2,143,1.579126e-12
2,144,1.728620e-12
2,145,2.201022e-12
2,146,1.845020e-12
2,147,5.989895e-13
2,148,9.576361e-13
2,149,6.958982e-13
2,150,1.305802e-12
2,151,1.053177e-12
2,152,5.106888e-13
2,153,9.540331e-13
2,154,5.633426e-13
2,155,4.905440e-13
2,156,1.198794e-12
2,157,9.165644e-13
2,158,1.211547e-12
2,159,4.518895e-13
2,160,1.011526e-12
2,161,1.327981e-12
2,162,5.229009e-13
2,163,1.088516e-12
2,164,1.382970e-12
2,165,2.316491e-13
2,166,6.157067e-13
2,167,3.912446e-13
2,168,5.236584e-13
2,169,2.885428e-13
2,170,4.578486e-13
2,171,1.840993e-13
2,172,4.518943e-13
2,173,3.478297e-13
2,174,2.119477e-13
2,175,3.050537e-13
2,176,1.516745e-13
2,177,1.740929e-13
2,178,1.753082e-13
2,179,2.851833e-13
2,180,1.004890e-13
2,181,1.968219e-14
2,182,2.598870e-13
2,183,1.112485e-13
2,184,1.479513e-14
2,185,9.265299e-14
2,186,7.694236e-14
2,187,1.237853e-13
2,188,6.625529e-14
2,189,9.970134e-14
2,190,7.665229e-14
2,191,7.756112e-15
2,192,5.822427e-14
2,193,3.769354e-14
2,194,1.054589e-14
2,195,4.183969e-14
2,196,2.163571e-15
2,197,2.584043e-15
2,198,-4.432395e-15
2,199,1.060165e-15
2,200,3.651743e-16
2,201,0.000000e+00
3,0,0.000000e+00
3,1,7.935344e-09
3,2,1.164190e-08
3,3,1.100423e-08
3,4,1.778665e-08
3,5,3.497662e-08
3,6,5.393119e-08
3,7,6.392468e-08
3,8,7.011158e-08
3,9,7.837347e-08
3,10,9.065251e-08
3,11,9.271116e-08
3,12,8.775984e-08
3,13,7.590165e-08
3,14,5.830155e-08
3,15,3.997878e-08
3,16,2.669663e-08
3,17,1.825083e-08
3,18,1.136911e-08
3,19,7.947759e-09
3,20,6.050846e-09
3,21,4.663498e-09
3,22,3.859524e-09
3,23,3.247654e-09
3,24,2.832763e-09
3,25,2.517007e-09
3,26,2.164297e-09
3,27,1.881764e-09
3,28,1.649673e-09
3,29,1.484395e-09
3,30,1.259859e-09
3,31,1.162838e-09
3,32,1.043248e-09
3,33,9.457239e-10
3,34,8.163617e-10
3,35,7.816692e-10
3,36,7.317009e-10
3,37,6.505668e-10
3,38,5.726834e-10
3,39,5.560752e-10
3,40,5.269535e-10
3,41,4.973439e-10
3,42,4.798688e-10
3,43,4.446230e-10
3,44,4.211552e-10
3,45,3.954303e-10
3,46,3.548548e-10
3,47,3.370448e-10
3,48,3.415787e-10
3,49,3.210549e-10
3,50,3.002107e-10
3,51,2.828418e-10
3,52,2.529054e-10
3,53,2.467834e-10
3,54,2.297864e-10
3,55,2.176959e-10
3,56,2.002994e-10
3,57,1.877829e-10
3,58,1.728575e-10
3,59,1.704749e-10
3,60,1.605804e-10
3,61,1.496403e-10
3,62,1.368894e-10
3,63,1.184208e-10
3,64,1.201418e-10
3,65,1.194246e-10
3,66,1.212751e-10
3,67,1.045104e-10
3,68,1.014945e-10
3,69,8.727266e-11
3,70,9.110911e-11
3,71,8.593409e-11
3,72,8.375145e-11
3,73,7.756549e-11
3,74,7.098466e-11
3,75,7.050589e-11
3,76,6.316214e-11
3,77,6.988604e-11
3,78,6.658133e-11
3,79,6.079298e-11
3,80,5.479581e-11
3,81,5.477309e-11
3,82,4.670773e-11
3,83,4.343627e-11
3,84,3.880728e-11
3,85,3.285868e-11
3,86,3.109524e-11
3,87,3.283115e-11
3,88,3.508130e-11
3,89,2.993727e-11
3,90,3.956086e-11
3,91,4.281465e-11
3,92,3.463343e-11
3,93,3.489740e-11
3,94,3.597317e-11
3,95,4.000010e-11
3,96,3.525134e-11
3,97,3.628044e-11
3,98,3.115425e-11
3,99,3.012129e-11
3,100,2.811060e-11
3,101,2.471081e-11
3,102,2.557241e-11
3,103,1.816520e-11
3,104,2.059019e-11
3,105,1.919637e-11
3,106,2.024043e-11
3,107,1.434939e-11
3,108,1.541484e-11
3,109,1.577189e-11
3,110,1.372673e-11
3,111,1.523022e-11
3,112,1.294093e-11
3,113,1.037224e-11
3,114,1.255128e-11
3,115,8.040558e-12
3,116,1.029245e-11
3,117,8.806241e-12
3,118,8.090338e-12
3,119,7.434415e-12
3,120,8.822434e-12
3,121,5.678754e-12
3,122,6.438840e-12
3,123,5.494056e-12
3,124,4.324907e-12
3,125,5.503541e-12
3,126,4.805719e-12
3,127,4.209012e-12
3,128,4.503965e-12
3,129,3.901676e-12
3,130,3.793288e-12
3,131,2.432691e-12
3,132,4.215917e-12
3,133,3.047030e-12
3,134,3.805555e-12
3,135,2.619972e-12
3,136,3.166590e-12
3,137,3.349924e-12
3,138,2.236164e-12
3,139,2.924181e-12
3,140,2.524788e-12
3,141,2.234193e-12
3,142,8.897640e-13
3,143,1.730546e-12
3,144,1.851136e-12
3,145,2.283892e-12
3,146,1.974784e-12
3,147,7.130114e-13
3,148,1.074334e-12
3,149,7.952714e-13
3,150,1.435930e-12
3,151,1.135493e-12
3,152,6.254239e-13
3,153,1.032444e-12
3,154,6.346226e-13
3,155,5.731247e-13
3,156,1.271286e-12
3,157,9.737455e-13
3,158,1.241013e-12
3,159,5.065927e-13
3,160,1.072764e-12
3,161,1.366849e-12
3,162,5.703604e-13
3,163,1.119181e-12
3,164,1.399945e-12
3,165,2.558026e-13
3,166,6.418019e-13
3,167,4.321729e-13
3,168,5.421587e-13
3,169,3.180478e-13
3,170,4.820169e-13
3,171,2.217274e-13
3,172,4.830052e-13
3,173,3.642795e-13
3,174,2.388909e-13
3,175,3.256519e-13
3,176,1.700966e-13
3,177,2.033156e-13
3,178,1.987508e-13
3,179,3.062048e-13
3,180,1.156723e-13
3,181,3.262794e-14
3,182,2.815358e-13
3,183,1.222266e-13
3,184,2.364564e-14
3,185,1.016806e-13
3,186,8.085171e-14
3,187,1.329384e-13
3,188,8.074690e-14
3,189,1.105155e-13
3,190,8.411432e-14
3,191,1.516325e-14
3,192,6.503002e-14
3,193,4.023805e-14
3,194,1.223073e-14
3,195,4.525271e-14
3,196,3.063363e-15
3,197,6.319344e-15
3,198,6.523399e-15
3,199,2.266721e-15
3,200,2.941456e-15
3,201,0.000000e+00
4,0,0.000000e+00
4,1,1.235319e-08
4,2,1.897801e-08
4,3,1.778665e-08
4,4,3.124345e-08
4,5,6.322656e-08
4,6,9.775610e-08
4,7,1.192404e-07
4,8,1.323298e-07
4,9,1.489332e-07
4,10,1.652804e-07
4,11,1.734118e-07
4,12,1.658222e-07
4,13,1.415304e-07
4,14,1.093633e-07
4,15,7.244691e-08
4,16,4.867020e-08
4,17,3.234924e-08
4,18,1.788587e-08
4,19,1.153866e-08
4,20,8.931060e-09
4,21,6.871618e-09
4,22,5.692767e-09
4,23,4.921625e-09
4,24,4.215635e-09
4,25,3.767657e-09
4,26,3.434877e-09
4,27,3.069595e-09
4,28,2.760813e-09
4,29,2.513931e-09
4,30,2.145125e-09
4,31,2.027685e-09
4,32,1.791306e-09
4,33,1.728310e-09
4,34,1.489878e-09
4,35,1.391519e-09
4,36,1.263991e-09
4,37,1.205563e-09
4,38,1.074270e-09
4,39,1.021989e-09
4,40,9.371272e-10
4,41,8.902613e-10
4,42,8.445123e-10
4,43,7.986927e-10
4,44,7.434465e-10
4,45,6.955590e-10
4,46,6.151031e-10
4,47,6.069540e-10
4,48,6.026583e-10
4,49,5.509299e-10
4,50,5.147806e-10
4,51,4.653075e-10
4,52,4.286598e-10
4,53,4.156525e-10
4,54,3.918862e-10
4,55,3.875655e-10
4,56,3.592463e-10
4,57,3.220079e-10
4,58,2.909240e-10
4,59,2.823172e-10
4,60,2.726361e-10
4,61,2.540581e-10
4,62,2.446212e-10
4,63,2.276023e-10
4,64,2.144633e-10
4,65,1.966175e-10
4,66,1.922979e-10
4,67,1.611274e-10
4,68,1.665790e-10
4,69,1.474958e-10
4,70,1.491937e-10
4,71,1.401329e-10
4,72,1.338601e-10
4,73,1.225116e-10
4,74,1.087128e-10
4,75,1.143592e-10
4,76,1.039447e-10
4,77,1.046280e-10
4,78,1.032551e-10
4,79,9.673600e-11
4,80,9.257461e-11
4,81,8.799375e-11
4,82,8.050726e-11
4,83,8.363625e-11
4,84,8.167664e-11
4,85,7.366039e-11
4,86,6.234648e-11
4,87,6.836272e-11
4,88,6.574482e-11
4,89,6.021509e-11
4,90,5.943844e-11
4,91,5.684571e-11
4,92,4.582943e-11
4,93,4.472018e-11
4,94,4.521926e-11
4,95,4.828567e-11
4,96,4.465618e-11
4,97,4.505191e-11
4,98,3.551489e-11
4,99,3.704759e-11
4,100,3.961819e-11
4,101,3.373030e-11
4,102,3.722324e-11
4,103,2.363869e-11
4,104,2.860202e-11
4,105,2.682979e-11
4,106,2.793795e-11
4,107,1.905482e-11
4,108,2.073511e-11
4,109,2.189421e-11
4,110,1.877344e-11
4,111,2.130659e-11
4,112,1.788843e-11
4,113,1.390248e-11
4,114,1.785909e-11
4,115,1.056687e-11
4,116,1.438455e-11
4,117,1.177570e-11
4,118,1.076059e-11
4,119,9.960333e-12
4,120,1.225822e-11
4,121,7.113864e-12
4,122,8.476332e-12
4,123,7.094583e-12
4,124,5.238780e-12
4,125,7.361987e-12
4,126,6.276704e-12
4,127,5.373782e-12
4,128,6.023550e-12
4,129,5.049438e-12
4,130,4.764922e-12
4,131,2.533520e-12
4,132,6.048627e-12
4,133,4.086254e-12
4,134,5.438970e-12
4,135,3.447621e-12
4,136,4.288537e-12
4,137,4.600292e-12
4,138,2.938629e-12
4,139,4.269373e-12
4,140,3.432417e-12
4,141,3.019645e-12
4,142,7.971482e-13
4,143,2.207925e-12
4,144,2.482817e-12
4,145,3.317177e-12
4,146,2.703544e-12
4,147,6.176221e-13
4,148,1.242936e-12
4,149,8.378887e-13
4,150,1.843870e-12
4,151,1.519943e-12
4,152,5.429051e-13
4,153,1.343126e-12
4,154,6.869989e-13
4,155,5.845844e-13
4,156,1.813551e-12
4,157,1.364070e-12
4,158,1.884825e-12
4,159,6.034401e-13
4,160,1.485879e-12
4,161,2.076633e-12
4,162,6.954634e-13
4,163,1.691717e-12
4,164,2.189566e-12
4,165,2.851591e-13
4,166,9.145827e-13
4,167,5.117895e-13
4,168,8.013942e-13
4,169,3.920172e-13
4,170,6.867247e-13
4,171,2.057733e-13
4,172,6.615547e-13
4,173,5.190413e-13
4,174,2.712902e-13
4,175,4.559140e-13
4,176,1.999372e-13
4,177,2.128478e-13
4,178,2.259303e-13
4,179,3.982671e-13
4,180,1.235815e-13
4,181,-5.347375e-15
4,182,3.619351e-13
4,183,1.548554e-13
4,184,2.412243e-16
4,185,1.249314e-13
4,186,1.138051e-13
4,187,1.795105e-13
4,188,6.965833e-14
4,189,1.342173e-13
4,190,1.024442e-13
4,191,-3.935668e-15
4,192,7.862879e-14
4,193,5.593133e-14
4,194,1.465250e-14
4,195,5.910065e-14
4,196,1.464049e-15
4,197,-2.987766e-15
4,198,-2.286777e-14
4,199,-2.167497e-15
4,200,-3.576680e-15
4,201,0.000000e+00
5,0,0.000000e+00
5,1,2.376797e-08
5,2,3.735925e-08
5,3,3.497662e-08
5,4,6.322656e-08
5,5,1.316611e-07
5,6,2.046551e-07
5,7,2.544838e-07
5,8,2.825340e-07
5,9,3.186582e-07
5,10,3.490709e-07
5,11,3.712319e-07
5,12,3.595275e-07
5,13,3.111982e-07
5,14,2.439866e-07
5,15,1.696997e-07
5,16,1.152509e-07
5,17,7.594597e-08
5,18,4.523254e-08
5,19,2.898824e-08
5,20,2.108619e-08
5,21,1.566477e-08
5,22,1.260261e-08
5,23,1.066212e-08
5,24,8.976694e-09
5,25,7.939123e-09
5,26,7.223548e-09
5,27,6.444067e-09
5,28,5.798920e-09
5,29,5.289346e-09
5,30,4.547555e-09
5,31,4.294964e-09
5,32,3.799033e-09
5,33,3.685398e-09
5,34,3.171348e-09
5,35,2.957138e-09
5,36,2.663762e-09
5,37,2.535069e-09
5,38,2.266369e-09
5,39,2.121929e-09
5,40,1.946753e-09
5,41,1.828547e-09
5,42,1.725009e-09
5,43,1.640005e-09
5,44,1.520158e-09
5,45,1.427980e-09
5,46,1.263630e-09
5,47,1.268302e-09
5,48,1.249963e-09
5,49,1.137354e-09
5,50,1.061181e-09
5,51,9.551596e-10
5,52,8.793648e-10
5,53,8.469261e-10
5,54,8.037568e-10
5,55,7.950286e-10
5,56,7.393112e-10
5,57,6.593840e-10
5,58,5.892036e-10
5,59,5.689150e-10
5,60,5.529181e-10
5,61,5.183446e-10
5,62,5.057249e-10
5,63,4.703644e-10
5,64,4.431220e-10
5,65,4.029001e-10
5,66,3.907860e-10
5,67,3.289741e-10
5,68,3.383576e-10
5,69,3.018908e-10
5,70,3.024940e-10
5,71,2.832389e-10
5,72,2.685755e-10
5,73,2.482364e-10
5,74,2.216669e-10
5,75,2.335486e-10
5,76,2.143002e-10
5,77,2.112053e-10
5,78,2.099301e-10
5,79,1.980976e-10
5,80,1.921612e-10
5,81,1.817227e-10
5,82,1.678498e-10
5,83,1.764624e-10
5,84,1.729232e-10
5,85,1.555184e-10
5,86,1.286064e-10
5,87,1.360255e-10
5,88,1.293875e-10
5,89,1.204296e-10
5,90,1.140445e-10
5,91,1.084300e-10
5,92,8.919945e-11
5,93,8.292696e-11
5,94,8.459286e-11
5,95,9.215893e-11
5,96,8.602264e-11
5,97,8.410178e-11
5,98,6.084245e-11
5,99,6.361712e-11
5,100,7.285156e-11
5,101,6.097780e-11
5,102,6.857165e-11
5,103,4.206127e-11
5,104,5.202535e-11
5,105,4.862758e-11
5,106,5.040478e-11
5,107,3.383811e-11
5,108,3.692513e-11
5,109,3.932742e-11
5,110,3.344505e-11
5,111,3.812626e-11
5,112,3.180346e-11
5,113,2.410999e-11
5,114,3.180815e-11
5,115,1.799265e-11
5,116,2.529442e-11
5,117,2.012258e-11
5,118,1.844702e-11
5,119,1.715109e-11
5,120,2.153753e-11
5,121,1.173780e-11
5,122,1.446558e-11
5,123,1.191042e-11
5,124,8.497226e-12
5,125,1.266963e-11
5,126,1.054749e-11
5,127,8.949891e-12
5,128,1.032104e-11
5,129,8.552716e-12
5,130,7.915901e-12
5,131,3.662767e-12
5,132,1.068363e-11
5,133,7.022805e-12
5,134,9.684452e-12
5,135,5.890932e-12
5,136,7.394040e-12
5,137,8.033152e-12
5,138,4.973396e-12
5,139,7.722427e-12
5,140,5.962083e-12
5,141,5.284135e-12
5,142,9.491674e-13
5,143,3.730312e-12
5,144,4.280820e-12
5,145,5.985617e-12
5,146,4.748606e-12
5,147,7.243991e-13
5,148,1.960458e-12
5,149,1.216877e-12
5,150,3.126912e-12
5,151,2.624645e-12
5,152,6.452864e-13
5,153,2.253348e-12
5,154,1.036976e-12
5,155,8.528455e-13
5,156,3.263218e-12
5,157,2.439736e-12
5,158,3.468408e-12
5,159,9.972291e-13
5,160,2.648317e-12
5,161,3.852602e-12
5,162,1.154366e-12
5,163,3.131578e-12
5,164,4.091371e-12
5,165,4.448768e-13
5,166,1.660439e-12
5,167,8.667052e-13
5,168,1.469150e-12
5,169,6.777121e-13
5,170,1.254263e-12
5,171,3.060472e-13
5,172,1.216138e-12
5,173,9.507909e-13
5,174,4.524226e-13
5,175,8.337131e-13
5,176,3.422391e-13
5,177,3.467655e-13
5,178,3.846352e-13
5,179,6.992304e-13
5,180,1.997642e-13
5,181,-4.205230e-14
5,182,6.345269e-13
5,183,2.726152e-13
5,184,-1.945332e-14
5,185,2.150025e-13
5,186,2.074633e-13
5,187,3.257503e-13
5,188,1.013752e-13
5,189,2.325843e-13
5,190,1.751738e-13
5,191,-2.302704e-14
5,192,1.389448e-13
5,193,1.004077e-13
5,194,2.641271e-14
5,195,1.038020e-13
5,196,1.326977e-15
5,197,-1.300563e-14
5,198,-6.492426e-14
5,199,-7.740467e-15
5,200,-1.172484e-14
5,201,0.000000e+00
6,0,0.000000e+00
6,1,3.611649e-08
6,2,5.720183e-08
6,3,5.393119e-08
6,4,9.775610e-08
6,5,2.046551e-07
6,6,3.249443e-07
6,7,4.069141e-07
6,8,4.544684e-07
6,9,5.116686e-07
6,10,5.654672e-07
6,11,6.046032e-07
6,12,5.920061e-07
6,13,5.193498e-07
6,14,4.141310e-07
6,15,2.962844e-07
6,16,2.028609e-07
6,17,1.342390e-07
6,18,8.247147e-08
6,19,5.305695e-08
6,20,3.780780e-08
6,21,2.768813e-08
6,22,2.178933e-08
6,23,1.810347e-08
6,24,1.511038e-08
6,25,1.328629e-08
6,26,1.194632e-08
6,27,1.058221e-08
6,28,9.479362e-09
6,29,8.555812e-09
6,30,7.330682e-09
6,31,6.903546e-09
6,32,6.142535e-09
6,33,5.918912e-09
6,34,5.153599e-09
6,35,4.759717e-09
6,36,4.312650e-09
6,37,4.078855e-09
6,38,3.657390e-09
6,39,3.441239e-09
6,40,3.143242e-09
6,41,2.950448e-09
6,42,2.774214e-09
6,43,2.629810e-09
6,44,2.432276e-09
6,45,2.296580e-09
6,46,2.036701e-09
6,47,2.023747e-09
6,48,1.994239e-09
6,49,1.813617e-09
6,50,1.694641e-09
6,51,1.522147e-09
6,52,1.405264e-09
6,53,1.362973e-09
6,54,1.300896e-09
6,55,1.293560e-09
6,56,1.203852e-09
6,57,1.087100e-09
6,58,9.754974e-10
6,59,9.391927e-10
6,60,9.126604e-10
6,61,8.512549e-10
6,62,8.243586e-10
6,63,7.738935e-10
6,64,7.299037e-10
6,65,6.658850e-10
6,66,6.404665e-10
6,67,5.471877e-10
6,68,5.628722e-10
6,69,5.015672e-10
6,70,4.985139e-10
6,71,4.621471e-10
6,72,4.415096e-10
6,73,4.115559e-10
6,74,3.694120e-10
6,75,3.880626e-10
6,76,3.573950e-10
6,77,3.502267e-10
6,78,3.470476e-10
6,79,3.291901e-10
6,80,3.218489e-10
6,81,3.037499e-10
6,82,2.768409e-10
6,83,2.903356e-10
6,84,2.848072e-10
6,85,2.592251e-10
6,86,2.185952e-10
6,87,2.274740e-10
6,88,2.120410e-10
6,89,1.956478e-10
6,90,1.846498e-10
6,91,1.744836e-10
6,92,1.468378e-10
6,93,1.376154e-10
6,94,1.365271e-10
6,95,1.452459e-10
6,96,1.351949e-10
6,97,1.333903e-10
6,98,1.020642e-10
6,99,1.069752e-10
6,100,1.179287e-10
6,101,9.921387e-11
6,102,1.103637e-10
6,103,6.947915e-11
6,104,8.409776e-11
6,105,7.833316e-11
6,106,8.051979e-11
6,107,5.519998e-11
6,108,5.893858e-11
6,109,6.234262e-11
6,110,5.282294e-11
6,111,5.986324e-11
6,112,4.930636e-11
6,113,3.740303e-11
6,114,4.891480e-11
6,115,2.746075e-11
6,116,3.865652e-11
6,117,3.085888e-11
6,118,2.824992e-11
6,119,2.620512e-11
6,120,3.275234e-11
6,121,1.797248e-11
6,122,2.221969e-11
6,123,1.831367e-11
6,124,1.315646e-11
6,125,1.923394e-11
6,126,1.618071e-11
6,127,1.369332e-11
6,128,1.582761e-11
6,129,1.296178e-11
6,130,1.212744e-11
6,131,5.563317e-12
6,132,1.624753e-11
6,133,1.074988e-11
6,134,1.477010e-11
6,135,9.038771e-12
6,136,1.129364e-11
6,137,1.214930e-11
6,138,7.567920e-12
6,139,1.168651e-11
6,140,9.011708e-12
6,141,7.991543e-12
6,142,1.395183e-12
6,143,5.645448e-12
6,144,6.470459e-12
6,145,9.045625e-12
6,146,7.181998e-12
6,147,1.039119e-12
6,148,2.939676e-12
6,149,1.739795e-12
6,150,4.760009e-12
6,151,3.945654e-12
6,152,9.734662e-13
6,153,3.363313e-12
6,154,1.485043e-12
6,155,1.246900e-12
6,156,4.875837e-12
6,157,3.633879e-12
6,158,5.161620e-12
6,159,1.440217e-12
6,160,3.954715e-12
6,161,5.778586e-12
6,162,1.627561e-12
6,163,4.686347e-12
6,164,6.069140e-12
6,165,6.247167e-13
6,166,2.400011e-12
6,167,1.169274e-12
6,168,2.160011e-12
6,169,9.366146e-13
6,170,1.828603e-12
6,171,3.546148e-13
6,172,1.722484e-12
6,173,1.356548e-12
6,174,5.902175e-13
6,175,1.185458e-12
6,176,4.507606e-13
6,177,4.310950e-13
6,178,4.995931e-13
6,179,9.705940e-13
6,180,2.518620e-13
6,181,-1.067135e-13
6,182,8.725917e-13
6,183,3.558118e-13
6,184,-5.805048e-14
6,185,2.906408e-13
6,186,2.932513e-13
6,187,4.547135e-13
6,188,1.074337e-13
6,189,3.114944e-13
6,190,2.317022e-13
6,191,-5.333573e-14
6,192,1.844312e-13
6,193,1.429230e-13
6,194,1.672559e-14
6,195,1.462084e-13
6,196,-9.656929e-16
6,197,-2.789001e-14
6,198,-1.124124e-13
6,199,-1.563579e-14
6,200,-2.212302e-14
6,201,0.000000e+00
7,0,0.000000e+00
7,1,4.247581e-08
7,2,6.809062e-08
7,3,6.392468e-08
7,4,1.192404e-07
7,5,2.544838e-07
7,6,4.069141e-07
7,7,5.247275e-07
7,8,5.886832e-07
7,9,6.632967e-07
7,10,7.206030e-07
7,11,7.825419e-07
7,12,7.738339e-07
7,13,6.815985e-07
7,14,5.502469e-07
7,15,4.035219e-07
7,16,2.787976e-07
7,17,1.825108e-07
7,18,1.155330e-07
7,19,7.360753e-08
7,20,5.122530e-08
7,21,3.704640e-08
7,22,2.845487e-08
7,23,2.329897e-08
7,24,1.902237e-08
7,25,1.651273e-08
7,26,1.496650e-08
7,27,1.330741e-08
7,28,1.202597e-08
7,29,1.087011e-08
7,30,9.382840e-09
7,31,8.900239e-09
7,32,7.918171e-09
7,33,7.828573e-09
7,34,6.864716e-09
7,35,6.238446e-09
7,36,5.578776e-09
7,37,5.374453e-09
7,38,4.837100e-09
7,39,4.512848e-09
7,40,4.069520e-09
7,41,3.810309e-09
7,42,3.573005e-09
7,43,3.442604e-09
7,44,3.127925e-09
7,45,2.969229e-09
7,46,2.628611e-09
7,47,2.648774e-09
7,48,2.582658e-09
7,49,2.333974e-09
7,50,2.164157e-09
7,51,1.915249e-09
7,52,1.808634e-09
7,53,1.748108e-09
7,54,1.673553e-09
7,55,1.688823e-09
7,56,1.579993e-09
7,57,1.402540e-09
7,58,1.230601e-09
7,59,1.165458e-09
7,60,1.148477e-09
7,61,1.076598e-09
7,62,1.072290e-09
7,63,1.032757e-09
7,64,9.516316e-10
7,65,8.400491e-10
7,66,7.851480e-10
7,67,6.712112e-10
7,68,7.053823e-10
7,69,6.334913e-10
7,70,6.111861e-10
7,71,5.671274e-10
7,72,5.397036e-10
7,73,5.076750e-10
7,74,4.434191e-10
7,75,4.801260e-10
7,76,4.471151e-10
7,77,4.134855e-10
7,78,4.227359e-10
7,79,4.045379e-10
7,80,4.058520e-10
7,81,3.756253e-10
7,82,3.533027e-10
7,83,3.825222e-10
7,84,3.875100e-10
7,85,3.608821e-10
7,86,2.909843e-10
7,87,2.973663e-10
7,88,2.588540e-10
7,89,2.494070e-10
7,90,2.064046e-10
7,91,1.797698e-10
7,92,1.610482e-10
7,93,1.373492e-10
7,94,1.318051e-10
7,95,1.366843e-10
7,96,1.317931e-10
7,97,1.215878e-10
7,98,8.380240e-11
7,99,9.068624e-11
7,100,1.192815e-10
7,101,9.774297e-11
7,102,1.143053e-10
7,103,6.487906e-11
7,104,8.461782e-11
7,105,7.919973e-11
7,106,8.200114e-11
7,107,5.427557e-11
7,108,5.882703e-11
7,109,6.474700e-11
7,110,5.439923e-11
7,111,6.357425e-11
7,112,5.206457e-11
7,113,3.890850e-11
7,114,5.367158e-11
7,115,2.872545e-11
7,116,4.212913e-11
7,117,3.284587e-11
7,118,2.978118e-11
7,119,2.771454e-11
7,120,3.549436e-11
7,121,1.816200e-11
7,122,2.315405e-11
7,123,1.903592e-11
7,124,1.296457e-11
7,125,2.025891e-11
7,126,1.690062e-11
7,127,1.388228e-11
7,128,1.668754e-11
7,129,1.319174e-11
7,130,1.213730e-11
7,131,4.354460e-12
7,132,1.794268e-11
7,133,1.128988e-11
7,134,1.632446e-11
7,135,9.488920e-12
7,136,1.187076e-11
7,137,1.285325e-11
7,138,7.833767e-12
7,139,1.298597e-11
7,140,9.494587e-12
7,141,8.368467e-12
7,142,7.268890e-13
7,143,5.596267e-12
7,144,6.706235e-12
7,145,9.900694e-12
7,146,7.477071e-12
7,147,3.307257e-13
7,148,2.606356e-12
7,149,1.288530e-12
7,150,4.650003e-12
7,151,4.046920e-12
7,152,3.638436e-13
7,153,3.347232e-12
7,154,1.111559e-12
7,155,8.427642e-13
7,156,5.240637e-12
7,157,3.743996e-12
7,158,5.727158e-12
7,159,1.197722e-12
7,160,4.084625e-12
7,161,6.454029e-12
7,162,1.394617e-12
7,163,5.190835e-12
7,164,6.783606e-12
7,165,4.511274e-13
7,166,2.426677e-12
7,167,8.580745e-13
7,168,2.299933e-12
7,169,7.560188e-13
7,170,1.858319e-12
7,171,-1.402612e-15
7,172,1.625528e-12
7,173,1.337263e-12
7,174,3.546156e-13
7,175,1.135459e-12
7,176,3.074945e-13
7,177,1.754239e-13
7,178,2.924069e-13
7,179,8.375453e-13
7,180,1.194964e-13
7,181,-2.734839e-13
7,182,7.369332e-13
7,183,2.762287e-13
7,184,-1.683982e-13
7,185,2.248333e-13
7,186,2.810625e-13
7,187,4.095097e-13
7,188,-4.986030e-14
7,189,2.311203e-13
7,190,1.672069e-13
7,191,-1.334238e-13
7,192,1.310283e-13
7,193,1.387333e-13
7,194,-7.314668e-15
7,195,1.201534e-13
7,196,-1.140395e-14
7,197,-6.576684e-14
7,198,-2.058534e-13
7,199,-3.205032e-14
7,200,-4.579679e-14
7,201,0.000000e+00
8,0,0.000000e+00
8,1,4.592114e-08
8,2,7.438243e-08
8,3,7.011158e-08
8,4,1.323298e-07
8,5,2.825340e-07
8,6,4.544684e-07
8,7,5.886832e-07
8,8,6.674567e-07
8,9,7.536483e-07
8,10,8.179105e-07
8,11,8.917349e-07
8,12,8.831021e-07
8,13,7.764358e-07
8,14,6.283504e-07
8,15,4.580121e-07
8,16,3.184463e-07
8,17,2.097134e-07
8,18,1.326087e-07
8,19,8.518549e-08
8,20,5.980007e-08
8,21,4.354227e-08
8,22,3.344105e-08
8,23,2.722770e-08
8,24,2.202544e-08
8,25,1.899218e-08
8,26,1.727996e-08
8,27,1.533203e-08
8,28,1.389668e-08
8,29,1.252696e-08
8,30,1.079245e-08
8,31,1.026188e-08
8,32,9.099440e-09
8,33,9.030036e-09
8,34,7.939008e-09
8,35,7.170361e-09
8,36,6.411450e-09
8,37,6.225463e-09
8,38,5.623293e-09
8,39,5.238019e-09
8,40,4.696637e-09
8,41,4.412240e-09
8,42,4.111296e-09
8,43,3.949230e-09
8,44,3.595788e-09
8,45,3.417196e-09
8,46,3.019109e-09
8,47,3.032662e-09
8,48,2.951771e-09
8,49,2.662700e-09
8,50,2.471404e-09
8,51,2.171525e-09
8,52,2.065656e-09
8,53,1.993473e-09
8,54,1.911610e-09
8,55,1.944622e-09
8,56,1.827494e-09
8,57,1.620406e-09
8,58,1.419412e-09
8,59,1.336173e-09
8,60,1.313704e-09
8,61,1.228617e-09
8,62,1.231240e-09
8,63,1.198687e-09
8,64,1.091800e-09
8,65,9.499818e-10
8,66,8.807636e-10
8,67,7.546588e-10
8,68,8.072620e-10
8,69,7.320800e-10
8,70,6.945504e-10
8,71,6.386393e-10
8,72,6.065531e-10
8,73,5.701756e-10
8,74,4.979123e-10
8,75,5.445324e-10
8,76,5.113699e-10
8,77,4.685177e-10
8,78,4.806046e-10
8,79,4.631579e-10
8,80,4.731831e-10
8,81,4.385496e-10
8,82,4.155189e-10
8,83,4.542455e-10
8,84,4.628481e-10
8,85,4.401575e-10
8,86,3.574504e-10
8,87,3.680392e-10
8,88,3.140058e-10
8,89,3.017674e-10
8,90,2.405110e-10
8,91,2.018411e-10
8,92,1.805500e-10
8,93,1.537075e-10
8,94,1.428893e-10
8,95,1.426020e-10
8,96,1.415895e-10
8,97,1.310869e-10
8,98,9.499494e-11
8,99,1.071361e-10
8,100,1.423940e-10
8,101,1.174930e-10
8,102,1.361886e-10
8,103,8.001717e-11
8,104,1.016054e-10
8,105,9.543755e-11
8,106,9.797037e-11
8,107,6.660624e-11
8,108,7.113592e-11
8,109,7.760825e-11
8,110,6.517831e-11
8,111,7.573704e-11
8,112,6.213889e-11
8,113,4.676389e-11
8,114,6.357506e-11
8,115,3.471174e-11
8,116,5.000399e-11
8,117,3.965967e-11
8,118,3.560343e-11
8,119,3.334070e-11
8,120,4.196445e-11
8,121,2.247680e-11
8,122,2.788497e-11
8,123,2.324221e-11
8,124,1.613856e-11
8,125,2.420888e-11
8,126,2.058047e-11
8,127,1.684743e-11
8,128,2.004007e-11
8,129,1.586083e-11
8,130,1.484721e-11
8,131,5.853258e-12
8,132,2.123234e-11
8,133,1.347664e-11
8,134,1.918335e-11
8,135,1.136134e-11
8,136,1.409230e-11
8,137,1.517611e-11
8,138,9.440810e-12
8,139,1.510952e-11
8,140,1.130944e-11
8,141,9.774631e-12
8,142,1.409817e-12
8,143,6.698620e-12
8,144,7.951453e-12
8,145,1.144934e-11
8,146,8.724584e-12
8,147,6.306906e-13
8,148,3.213377e-12
8,149,1.695715e-12
8,150,5.505573e-12
8,151,4.771285e-12
8,152,6.770528e-13
8,153,3.981587e-12
8,154,1.349330e-12
8,155,1.098381e-12
8,156,6.037430e-12
8,157,4.241723e-12
8,158,6.478007e-12
8,159,1.364813e-12
8,160,4.666061e-12
8,161,7.336574e-12
8,162,1.553367e-12
8,163,5.875081e-12
8,164,7.595186e-12
8,165,4.990653e-13
8,166,2.647745e-12
8,167,8.623900e-13
8,168,2.569985e-12
8,169,7.831997e-13
8,170,2.039311e-12
8,171,-8.974310e-14
8,172,1.699169e-12
8,173,1.427409e-12
8,174,3.181279e-13
8,175,1.208548e-12
8,176,2.885654e-13
8,177,1.184027e-13
8,178,2.482632e-13
8,179,8.666464e-13
8,180,9.485391e-14
8,181,-3.402526e-13
8,182,7.585541e-13
8,183,2.693690e-13
8,184,-2.122966e-13
8,185,2.241826e-13
8,186,2.970058e-13
8,187,4.232793e-13
8,188,-1.003205e-13
8,189,2.245709e-13
8,190,1.604034e-13
8,191,-1.621927e-13
8,192,1.222483e-13
8,193,1.493472e-13
8,194,-2.092685e-14
8,195,1.206395e-13
8,196,-1.560510e-14
8,197,-7.863918e-14
8,198,-2.310991e-13
8,199,-3.855866e-14
8,200,-5.300550e-14
8,201,0.000000e+00
9,0,0.000000e+00
9,1,5.055993e-08
9,2,8.224965e-08
9,3,7.837347e-08
9,4,1.489332e-07
9,5,3.186582e-07
9,6,5.116686e-07
9,7,6.632967e-07
9,8,7.536483e-07
9,9,8.664504e-07
9,10,9.335130e-07
9,11,1.015864e-06
9,12,1.001284e-06
9,13,8.753740e-07
9,14,7.032997e-07
9,15,5.015645e-07
9,16,3.480749e-07
9,17,2.307128e-07
9,18,1.408270e-07
9,19,8.999088e-08
9,20,6.507951e-08
9,21,4.800835e-08
9,22,3.745416e-08
9,23,3.091198e-08
9,24,2.540312e-08
9,25,2.215119e-08
9,26,2.012982e-08
9,27,1.790537e-08
9,28,1.618218e-08
9,29,1.457971e-08
9,30,1.257381e-08
9,31,1.199481e-08
9,32,1.060886e-08
9,33,1.047032e-08
9,34,9.131971e-09
9,35,8.286103e-09
9,36,7.389040e-09
9,37,7.137123e-09
9,38,6.467716e-09
9,39,5.953838e-09
9,40,5.430193e-09
9,41,5.070779e-09
9,42,4.714310e-09
9,43,4.553786e-09
9,44,4.147591e-09
9,45,3.946734e-09
9,46,3.483879e-09
9,47,3.511034e-09
9,48,3.418420e-09
9,49,3.071781e-09
9,50,2.850287e-09
9,51,2.482831e-09
9,52,2.337253e-09
9,53,2.227772e-09
9,54,2.147274e-09
9,55,2.197029e-09
9,56,2.057495e-09
9,57,1.816669e-09
9,58,1.581704e-09
9,59,1.500570e-09
9,60,1.477122e-09
9,61,1.385155e-09
9,62,1.392093e-09
9,63,1.355438e-09
9,64,1.244377e-09
9,65,1.084033e-09
9,66,1.020932e-09
9,67,8.746916e-10
9,68,9.235574e-10
9,69,8.397207e-10
9,70,8.030433e-10
9,71,7.433272e-10
9,72,7.061196e-10
9,73,6.559957e-10
9,74,5.793899e-10
9,75,6.317926e-10
9,76,5.863438e-10
9,77,5.481047e-10
9,78,5.552538e-10
9,79,5.381119e-10
9,80,5.536385e-10
9,81,5.194513e-10
9,82,4.883132e-10
9,83,5.308384e-10
9,84,5.350722e-10
9,85,5.062074e-10
9,86,4.100786e-10
9,87,4.311404e-10
9,88,3.752787e-10
9,89,3.543779e-10
9,90,2.957141e-10
9,91,2.533454e-10
9,92,2.284215e-10
9,93,1.972546e-10
9,94,1.869797e-10
9,95,1.895553e-10
9,96,1.941759e-10
9,97,1.817512e-10
9,98,1.362715e-10
9,99,1.516358e-10
9,100,1.978081e-10
9,101,1.662857e-10
9,102,1.843643e-10
9,103,1.196143e-10
9,104,1.416774e-10
9,105,1.327070e-10
9,106,1.350371e-10
9,107,9.594267e-11
9,108,1.011444e-10
9,109,1.057156e-10
9,110,8.994197e-11
9,111,1.007683e-10
9,112,8.376745e-11
9,113,6.369837e-11
9,114,8.271996e-11
9,115,4.829781e-11
9,116,6.561428e-11
9,117,5.375304e-11
9,118,4.828395e-11
9,119,4.540526e-11
9,120,5.561804e-11
9,121,3.225852e-11
9,122,3.797604e-11
9,123,3.234755e-11
9,124,2.359351e-11
9,125,3.286203e-11
9,126,2.825675e-11
9,127,2.352144e-11
9,128,2.695012e-11
9,129,2.221967e-11
9,130,2.112319e-11
9,131,1.027265e-11
9,132,2.753967e-11
9,133,1.812327e-11
9,134,2.470014e-11
9,135,1.537550e-11
9,136,1.870588e-11
9,137,2.014321e-11
9,138,1.293670e-11
9,139,1.938042e-11
9,140,1.516261e-11
9,141,1.316670e-11
9,142,3.425199e-12
9,143,9.321869e-12
9,144,1.069574e-11
9,145,1.457360e-11
9,146,1.132839e-11
9,147,1.953134e-12
9,148,4.957104e-12
9,149,3.143783e-12
9,150,7.499112e-12
9,151,6.407946e-12
9,152,1.777184e-12
9,153,5.509302e-12
9,154,2.366401e-12
9,155,2.053056e-12
9,156,7.738620e-12
9,157,5.442231e-12
9,158,8.052012e-12
9,159,2.073335e-12
9,160,6.058784e-12
9,161,9.036775e-12
9,162,2.339336e-12
9,163,7.264659e-12
9,164,9.268458e-12
9,165,8.459282e-13
9,166,3.388274e-12
9,167,1.404146e-12
9,168,3.202303e-12
9,169,1.161728e-12
9,170,2.569498e-12
9,171,1.558945e-13
9,172,2.274126e-12
9,173,1.820841e-12
9,174,5.801255e-13
9,175,1.557435e-12
9,176,4.788393e-13
9,177,3.558071e-13
9,178,4.631020e-13
9,179,1.197047e-12
9,180,2.271343e-13
9,181,-2.905186e-13
9,182,1.073026e-12
9,183,4.188215e-13
9,184,-1.778610e-13
9,185,3.368623e-13
9,186,3.849171e-13
9,187,5.715383e-13
9,188,-1.342064e-14
9,189,3.480602e-13
9,190,2.561166e-13
9,191,-1.399391e-13
9,192,1.967771e-13
9,193,1.909772e-13
9,194,7.540357e-15
9,195,1.583401e-13
9,196,-1.166680e-14
9,197,-7.015594e-14
9,198,-2.228944e-13
9,199,-3.444785e-14
9,200,-4.921678e-14
9,201,0.000000e+00
10,0,0.000000e+00
10,1,5.754899e-08
10,2,9.287474e-08
10,3,9.065251e-08
10,4,1.652804e-07
10,5,3.490709e-07
10,6,5.654672e-07
10,7,7.206030e-07
10,8,8.179105e-07
10,9,9.335130e-07
10,10,1.049155e-06
10,11,1.128539e-06
10,12,1.113460e-06
10,13,9.874512e-07
10,14,7.977719e-07
10,15,5.735805e-07
10,16,3.976458e-07
10,17,2.676422e-07
10,18,1.662524e-07
10,19,1.090082e-07
10,20,7.872026e-08
10,21,5.831297e-08
10,22,4.583963e-08
10,23,3.772455e-08
10,24,3.154194e-08
10,25,2.763260e-08
10,26,2.442249e-08
10,27,2.146318e-08
10,28,1.914069e-08
10,29,1.710412e-08
10,30,1.467015e-08
10,31,1.369746e-08
10,32,1.214780e-08
10,33,1.154776e-08
10,34,1.005207e-08
10,35,9.230174e-09
10,36,8.360795e-09
10,37,7.835974e-09
10,38,6.999889e-09
10,39,6.576029e-09
10,40,6.022961e-09
10,41,5.627278e-09
10,42,5.276293e-09
10,43,5.007211e-09
10,44,4.603832e-09
10,45,4.347657e-09
10,46,3.854908e-09
10,47,3.778879e-09
10,48,3.721060e-09
10,49,3.390079e-09
10,50,3.152844e-09
10,51,2.821789e-09
10,52,2.599574e-09
10,53,2.506116e-09
10,54,2.394414e-09
10,55,2.388922e-09
10,56,2.246014e-09
10,57,2.054083e-09
10,58,1.852190e-09
10,59,1.793961e-09
10,60,1.734677e-09
10,61,1.629174e-09
10,62,1.579712e-09
10,63,1.476961e-09
10,64,1.404500e-09
10,65,1.289889e-09
10,66,1.245637e-09
10,67,1.082153e-09
10,68,1.099092e-09
10,69,9.793032e-10
10,70,9.658542e-10
10,71,9.001125e-10
10,72,8.588249e-10
10,73,7.973616e-10
10,74,7.150563e-10
10,75,7.428234e-10
10,76,6.894338e-10
10,77,6.830282e-10
10,78,6.756759e-10
10,79,6.416126e-10
10,80,6.304455e-10
10,81,6.066784e-10
10,82,5.517728e-10
10,83,5.654896e-10
10,84,5.509653e-10
10,85,5.079637e-10
10,86,4.373366e-10
10,87,4.577964e-10
10,88,4.235740e-10
10,89,3.874572e-10
10,90,3.785857e-10
10,91,3.603602e-10
10,92,3.130601e-10
10,93,2.967624e-10
10,94,2.881972e-10
10,95,3.035648e-10
10,96,2.841926e-10
10,97,2.802550e-10
10,98,2.314784e-10
10,99,2.377042e-10
10,100,2.545483e-10
10,101,2.187499e-10
10,102,2.347851e-10
10,103,1.614898e-10
10,104,1.838380e-10
10,105,1.713246e-10
10,106,1.749031e-10
10,107,1.267958e-10
10,108,1.323460e-10
10,109,1.354623e-10
10,110,1.164066e-10
10,111,1.285575e-10
10,112,1.063602e-10
10,113,8.270950e-11
10,114,1.030201e-10
10,115,6.273147e-11
10,116,8.249408e-11
10,117,6.919479e-11
10,118,6.275817e-11
10,119,5.846727e-11
10,120,7.011958e-11
10,121,4.296172e-11
10,122,4.980159e-11
10,123,4.258582e-11
10,124,3.233757e-11
10,125,4.229243e-11
10,126,3.693304e-11
10,127,3.140168e-11
10,128,3.503013e-11
10,129,2.925863e-11
10,130,2.826036e-11
10,131,1.579393e-11
10,132,3.418297e-11
10,133,2.353534e-11
10,134,3.074549e-11
10,135,2.012339e-11
10,136,2.426854e-11
10,137,2.565825e-11
10,138,1.697248e-11
10,139,2.379263e-11
10,140,1.936368e-11
10,141,1.697931e-11
10,142,5.386373e-12
10,143,1.237752e-11
10,144,1.391145e-11
10,145,1.806989e-11
10,146,1.455180e-11
10,147,3.719626e-12
10,148,7.153144e-12
10,149,4.822819e-12
10,150,1.016530e-11
10,151,8.319423e-12
10,152,3.351588e-12
10,153,7.325748e-12
10,154,3.716614e-12
10,155,3.275288e-12
10,156,9.580610e-12
10,157,7.020522e-12
10,158,9.731801e-12
10,159,3.076989e-12
10,160,7.836467e-12
10,161,1.090558e-11
10,162,3.385179e-12
10,163,8.863920e-12
10,164,1.114001e-11
10,165,1.394837e-12
10,166,4.368193e-12
10,167,2.202726e-12
10,168,3.989771e-12
10,169,1.746157e-12
10,170,3.317188e-12
10,171,6.451853e-13
10,172,3.045977e-12
10,173,2.365152e-12
10,174,1.034396e-12
10,175,2.064718e-12
10,176,7.845143e-13
10,177,7.622561e-13
10,178,8.497963e-13
10,179,1.711933e-12
10,180,4.493366e-13
10,181,-1.790601e-13
10,182,1.537299e-12
10,183,6.075689e-13
10,184,-1.002273e-13
10,185,5.122008e-13
10,186,5.072132e-13
10,187,7.868804e-13
10,188,1.808316e-13
10,189,5.424824e-13
10,190,4.014674e-13
10,191,-8.511828e-14
10,192,3.139815e-13
10,193,2.525336e-13
10,194,9.256842e-15
10,195,2.474438e-13
10,196,-3.171465e-15
10,197,-4.602569e-14
10,198,-1.754948e-13
10,199,-2.476568e-14
10,200,-3.543936e-14
10,201,0.000000e+00
11,0,0.000000e+00
11,1,5.847824e-08
11,2,9.557534e-08
11,3,9.271116e-08
11,4,1.734118e-07
11,5,3.712319e-07
11,6,6.046032e-07
11,7,7.825419e-07
11,8,8.917349e-07
11,9,1.015864e-06
11,10,1.128539e-06
11,11,1.230194e-06
11,12,1.225118e-06
11,13,1.090274e-06
11,14,8.882280e-07
11,15,6.507013e-07
11,16,4.527334e-07
11,17,3.010318e-07
11,18,1.886690e-07
11,19,1.209953e-07
11,20,8.532532e-08
11,21,6.217419e-08
11,22,4.815579e-08
11,23,3.942921e-08
11,24,3.251313e-08
11,25,2.840869e-08
11,26,2.547814e-08
11,27,2.253130e-08
11,28,2.027465e-08
11,29,1.816732e-08
11,30,1.564814e-08
11,31,1.470038e-08
11,32,1.301920e-08
11,33,1.260528e-08
11,34,1.103832e-08
11,35,1.004561e-08
11,36,9.029841e-09
11,37,8.616823e-09
11,38,7.732132e-09
11,39,7.228714e-09
11,40,6.537897e-09
11,41,6.118906e-09
11,42,5.700069e-09
11,43,5.441184e-09
11,44,4.968308e-09
11,45,4.705327e-09
11,46,4.155433e-09
11,47,4.126489e-09
11,48,4.040505e-09
11,49,3.651286e-09
11,50,3.405914e-09
11,51,3.016722e-09
11,52,2.811121e-09
11,53,2.708356e-09
11,54,2.595238e-09
11,55,2.612295e-09
11,56,2.458935e-09
11,57,2.220008e-09
11,58,1.980195e-09
11,59,1.896925e-09
11,60,1.850155e-09
11,61,1.731789e-09
11,62,1.708939e-09
11,63,1.627386e-09
11,64,1.516694e-09
11,65,1.361171e-09
11,66,1.292071e-09
11,67,1.120884e-09
11,68,1.162985e-09
11,69,1.044937e-09
11,70,1.013446e-09
11,71,9.402222e-10
11,72,8.947218e-10
11,73,8.394119e-10
11,74,7.450003e-10
11,75,7.866158e-10
11,76,7.399076e-10
11,77,7.034663e-10
11,78,7.053833e-10
11,79,6.766736e-10
11,80,6.789504e-10
11,81,6.418199e-10
11,82,5.978018e-10
11,83,6.301764e-10
11,84,6.308084e-10
11,85,5.886095e-10
11,86,4.952666e-10
11,87,5.127537e-10
11,88,4.594127e-10
11,89,4.305547e-10
11,90,3.820378e-10
11,91,3.471327e-10
11,92,3.102127e-10
11,93,2.825202e-10
11,94,2.711017e-10
11,95,2.791860e-10
11,96,2.675825e-10
11,97,2.567389e-10
11,98,2.038075e-10
11,99,2.135804e-10
11,100,2.425150e-10
11,101,2.054584e-10
11,102,2.261984e-10
11,103,1.492790e-10
11,104,1.739512e-10
11,105,1.627203e-10
11,106,1.655904e-10
11,107,1.192181e-10
11,108,1.241673e-10
11,109,1.293377e-10
11,110,1.102115e-10
11,111,1.231305e-10
11,112,1.011835e-10
11,113,7.802958e-11
11,114,9.972481e-11
11,115,5.894117e-11
11,116,7.915377e-11
11,117,6.547366e-11
11,118,5.894099e-11
11,119,5.506166e-11
11,120,6.694010e-11
11,121,3.954101e-11
11,122,4.652484e-11
11,123,3.973890e-11
11,124,2.935849e-11
11,125,3.969147e-11
11,126,3.463119e-11
11,127,2.903726e-11
11,128,3.302685e-11
11,129,2.698153e-11
11,130,2.591354e-11
11,131,1.322648e-11
11,132,3.319399e-11
11,133,2.213381e-11
11,134,2.979352e-11
11,135,1.886390e-11
11,136,2.282356e-11
11,137,2.417936e-11
11,138,1.578918e-11
11,139,2.313509e-11
11,140,1.833041e-11
11,141,1.594183e-11
11,142,4.349257e-12
11,143,1.125499e-11
11,144,1.299104e-11
11,145,1.737562e-11
11,146,1.360129e-11
11,147,2.699820e-12
11,148,6.192672e-12
11,149,3.932704e-12
11,150,9.221475e-12
11,151,7.732448e-12
11,152,2.477531e-12
11,153,6.748786e-12
11,154,2.998791e-12
11,155,2.570475e-12
11,156,9.131043e-12
11,157,6.496801e-12
11,158,9.464536e-12
11,159,2.533401e-12
11,160,7.259409e-12
11,161,1.064104e-11
11,162,2.837600e-12
11,163,8.590212e-12
11,164,1.090408e-11
11,165,1.087929e-12
11,166,3.973939e-12
11,167,1.646385e-12
11,168,3.777029e-12
11,169,1.375918e-12
11,170,3.035213e-12
11,171,2.036112e-13
11,172,2.644412e-12
11,173,2.109334e-12
11,174,6.809482e-13
11,175,1.802498e-12
11,176,5.473194e-13
11,177,4.084453e-13
11,178,5.342027e-13
11,179,1.407952e-12
11,180,2.633328e-13
11,181,-3.420924e-13
11,182,1.243023e-12
11,183,4.676088e-13
11,184,-2.114261e-13
11,185,3.918030e-13
11,186,4.428059e-13
11,187,6.563986e-13
11,188,-8.895047e-15
11,189,4.000557e-13
11,190,2.916728e-13
11,191,-1.630463e-13
11,192,2.207952e-13
11,193,2.235974e-13
11,194,-1.079384e-14
11,195,1.960962e-13
11,196,-1.486986e-14
11,197,-8.252246e-14
11,198,-2.553976e-13
11,199,-3.947840e-14
11,200,-5.719240e-14
11,201,0.000000e+00
12,0,0.000000e+00
12,1,5.485196e-08
12,2,9.061741e-08
12,3,8.775984e-08
12,4,1.658222e-07
12,5,3.595275e-07
12,6,5.920061e-07
12,7,7.738339e-07
12,8,8.831021e-07
12,9,1.001284e-06
12,10,1.113460e-06
12,11,1.225118e-06
12,12,1.235373e-06
12,13,1.112782e-06
12,14,9.176652e-07
12,15,6.932606e-07
12,16,4.841667e-07
12,17,3.199327e-07
12,18,2.060073e-07
12,19,1.308446e-07
12,20,8.946046e-08
12,21,6.378664e-08
12,22,4.854258e-08
12,23,3.929170e-08
12,24,3.208193e-08
12,25,2.797312e-08
12,26,2.509832e-08
12,27,2.217691e-08
12,28,1.997849e-08
12,29,1.788440e-08
12,30,1.543778e-08
12,31,1.447788e-08
12,32,1.285974e-08
12,33,1.247671e-08
12,34,1.100692e-08
12,35,9.985182e-09
12,36,8.975905e-09
12,37,8.571930e-09
12,38,7.699003e-09
12,39,7.200284e-09
12,40,6.462242e-09
12,41,6.037492e-09
12,42,5.602983e-09
12,43,5.340219e-09
12,44,4.872051e-09
12,45,4.621835e-09
12,46,4.075483e-09
12,47,4.062215e-09
12,48,3.960604e-09
12,49,3.562236e-09
12,50,3.345955e-09
12,51,2.964695e-09
12,52,2.764691e-09
12,53,2.677966e-09
12,54,2.572795e-09
12,55,2.588891e-09
12,56,2.438711e-09
12,57,2.209040e-09
12,58,1.975972e-09
12,59,1.884733e-09
12,60,1.842898e-09
12,61,1.715912e-09
12,62,1.693185e-09
12,63,1.618543e-09
12,64,1.506785e-09
12,65,1.354205e-09
12,66,1.275078e-09
12,67,1.112759e-09
12,68,1.155533e-09
12,69,1.040685e-09
12,70,1.005716e-09
12,71,9.282448e-10
12,72,8.828808e-10
12,73,8.392849e-10
12,74,7.478158e-10
12,75,7.865116e-10
12,76,7.460215e-10
12,77,6.964657e-10
12,78,6.978470e-10
12,79,6.733616e-10
12,80,6.784701e-10
12,81,6.351764e-10
12,82,5.944664e-10
12,83,6.299661e-10
12,84,6.363093e-10
12,85,5.924597e-10
12,86,5.005887e-10
12,87,5.063066e-10
12,88,4.518128e-10
12,89,4.276375e-10
12,90,3.682939e-10
12,91,3.332075e-10
12,92,3.026922e-10
12,93,2.718663e-10
12,94,2.625098e-10
12,95,2.682487e-10
12,96,2.565809e-10
12,97,2.422539e-10
12,98,1.880909e-10
12,99,1.969797e-10
12,100,2.214858e-10
12,101,1.864973e-10
12,102,2.071660e-10
12,103,1.351747e-10
12,104,1.583813e-10
12,105,1.481997e-10
12,106,1.506068e-10
12,107,1.092276e-10
12,108,1.126126e-10
12,109,1.183736e-10
12,110,1.003814e-10
12,111,1.125045e-10
12,112,9.173476e-11
12,113,7.091021e-11
12,114,9.125478e-11
12,115,5.352784e-11
12,116,7.207590e-11
12,117,5.946254e-11
12,118,5.331286e-11
12,119,4.978283e-11
12,120,6.075590e-11
12,121,3.548866e-11
12,122,4.195253e-11
12,123,3.594631e-11
12,124,2.634268e-11
12,125,3.565420e-11
12,126,3.130468e-11
12,127,2.614572e-11
12,128,2.991080e-11
12,129,2.405584e-11
12,130,2.317928e-11
12,131,1.143310e-11
12,132,3.028631e-11
12,133,1.996668e-11
12,134,2.725584e-11
12,135,1.708734e-11
12,136,2.051929e-11
12,137,2.159687e-11
12,138,1.416688e-11
12,139,2.111999e-11
12,140,1.646744e-11
12,141,1.438092e-11
12,142,3.704001e-12
12,143,9.868065e-12
12,144,1.159901e-11
12,145,1.564604e-11
12,146,1.202464e-11
12,147,2.130043e-12
12,148,5.366934e-12
12,149,3.258677e-12
12,150,8.053765e-12
12,151,6.830542e-12
12,152,1.985043e-12
12,153,5.984996e-12
12,154,2.471491e-12
12,155,2.068196e-12
12,156,8.128056e-12
12,157,5.654764e-12
12,158,8.499903e-12
12,159,2.053383e-12
12,160,6.374683e-12
12,161,9.570876e-12
12,162,2.318648e-12
12,163,7.693092e-12
12,164,9.779499e-12
12,165,8.617512e-13
12,166,3.373039e-12
12,167,1.170491e-12
12,168,3.319123e-12
12,169,1.033216e-12
12,170,2.590039e-12
12,171,-8.355148e-14
12,172,2.164788e-12
12,173,1.739030e-12
12,174,3.979985e-13
12,175,1.453364e-12
12,176,3.418778e-13
12,177,1.453158e-13
12,178,2.861472e-13
12,179,1.086939e-12
12,180,1.225925e-13
12,181,-4.094954e-13
12,182,9.366113e-13
12,183,3.260981e-13
12,184,-2.599973e-13
12,185,2.791793e-13
12,186,3.576513e-13
12,187,5.076984e-13
12,188,-1.227411e-13
12,189,2.706972e-13
12,190,1.921205e-13
12,191,-1.957236e-13
12,192,1.392869e-13
12,193,1.819778e-13
12,194,-2.994799e-14
12,195,1.474807e-13
12,196,-2.095448e-14
12,197,-9.762457e-14
12,198,-2.812250e-13
12,199,-4.442021e-14
12,200,-6.546149e-14
12,201,0.000000e+00
13,0,0.000000e+00
13,1,4.690239e-08
13,2,7.763367e-08
13,3,7.590165e-08
13,4,1.415304e-07
13,5,3.111982e-07
13,6,5.193498e-07
13,7,6.815985e-07
13,8,7.764358e-07
13,9,8.753740e-07
13,10,9.874512e-07
13,11,1.090274e-06
13,12,1.112782e-06
13,13,1.026847e-06
13,14,8.587434e-07
13,15,6.801790e-07
13,16,4.766986e-07
13,17,3.156186e-07
13,18,2.155821e-07
13,19,1.389069e-07
13,20,9.193661e-08
13,21,6.419573e-08
13,22,4.805518e-08
13,23,3.815678e-08
13,24,3.105407e-08
13,25,2.687605e-08
13,26,2.351832e-08
13,27,2.050129e-08
13,28,1.826661e-08
13,29,1.625408e-08
13,30,1.404699e-08
13,31,1.298114e-08
13,32,1.163124e-08
13,33,1.098982e-08
13,34,9.684934e-09
13,35,8.895820e-09
13,36,8.081255e-09
13,37,7.474889e-09
13,38,6.729693e-09
13,39,6.330576e-09
13,40,5.715164e-09
13,41,5.273920e-09
13,42,4.895167e-09
13,43,4.621631e-09
13,44,4.239525e-09
13,45,4.030981e-09
13,46,3.579586e-09
13,47,3.541000e-09
13,48,3.439021e-09
13,49,3.123080e-09
13,50,2.951480e-09
13,51,2.669185e-09
13,52,2.452886e-09
13,53,2.395924e-09
13,54,2.305000e-09
13,55,2.276266e-09
13,56,2.144768e-09
13,57,1.993093e-09
13,58,1.814519e-09
13,59,1.741337e-09
13,60,1.696912e-09
13,61,1.579093e-09
13,62,1.517360e-09
13,63,1.410677e-09
13,64,1.348753e-09
13,65,1.252680e-09
13,66,1.189385e-09
13,67,1.060623e-09
13,68,1.061768e-09
13,69,9.416574e-10
13,70,9.233537e-10
13,71,8.508161e-10
13,72,8.130307e-10
13,73,7.900475e-10
13,74,7.239904e-10
13,75,7.349240e-10
13,76,7.076225e-10
13,77,6.801794e-10
13,78,6.693224e-10
13,79,6.479245e-10
13,80,6.422388e-10
13,81,6.028528e-10
13,82,5.480116e-10
13,83,5.602710e-10
13,84,5.470296e-10
13,85,4.935222e-10
13,86,4.334640e-10
13,87,4.131983e-10
13,88,3.834274e-10
13,89,3.556945e-10
13,90,3.306901e-10
13,91,3.226215e-10
13,92,2.914126e-10
13,93,2.669650e-10
13,94,2.629414e-10
13,95,2.796405e-10
13,96,2.555978e-10
13,97,2.432357e-10
13,98,1.897995e-10
13,99,1.893232e-10
13,100,2.000326e-10
13,101,1.698348e-10
13,102,1.840566e-10
13,103,1.254452e-10
13,104,1.423001e-10
13,105,1.320063e-10
13,106,1.340267e-10
13,107,9.910220e-11
13,108,1.002095e-10
13,109,1.039871e-10
13,110,8.775697e-11
13,111,9.718258e-11
13,112,7.847403e-11
13,113,6.071514e-11
13,114,7.655306e-11
13,115,4.485349e-11
13,116,6.012465e-11
13,117,4.955027e-11
13,118,4.460578e-11
13,119,4.156867e-11
13,120,5.047438e-11
13,121,2.980457e-11
13,122,3.529289e-11
13,123,3.006572e-11
13,124,2.229229e-11
13,125,2.968483e-11
13,126,2.613419e-11
13,127,2.210566e-11
13,128,2.501669e-11
13,129,2.008319e-11
13,130,1.949476e-11
13,131,9.986523e-12
13,132,2.483865e-11
13,133,1.673828e-11
13,134,2.274689e-11
13,135,1.438390e-11
13,136,1.707543e-11
13,137,1.788824e-11
13,138,1.174906e-11
13,139,1.746531e-11
13,140,1.373735e-11
13,141,1.209229e-11
13,142,3.190571e-12
13,143,8.298590e-12
13,144,9.674027e-12
13,145,1.292317e-11
13,146,1.007280e-11
13,147,1.968226e-12
13,148,4.620042e-12
13,149,2.743162e-12
13,150,6.861160e-12
13,151,5.663247e-12
13,152,1.824572e-12
13,153,4.981918e-12
13,154,2.153810e-12
13,155,1.829331e-12
13,156,6.747630e-12
13,157,4.712838e-12
13,158,6.903979e-12
13,159,1.772595e-12
13,160,5.357079e-12
13,161,7.888104e-12
13,162,1.968413e-12
13,163,6.331154e-12
13,164,7.981472e-12
13,165,7.694045e-13
13,166,2.778470e-12
13,167,1.036779e-12
13,168,2.739618e-12
13,169,9.026830e-13
13,170,2.176509e-12
13,171,2.911283e-14
13,172,1.853170e-12
13,173,1.437205e-12
13,174,3.933390e-13
13,175,1.204179e-12
13,176,3.138439e-13
13,177,1.798065e-13
13,178,2.940443e-13
13,179,9.377860e-13
13,180,1.342239e-13
13,181,-2.999159e-13
13,182,8.004691e-13
13,183,2.765230e-13
13,184,-1.896684e-13
13,185,2.468976e-13
13,186,2.948806e-13
13,187,4.259077e-13
13,188,-5.531830e-14
13,189,2.416275e-13
13,190,1.664540e-13
13,191,-1.425832e-13
13,192,1.268060e-13
13,193,1.489136e-13
13,194,-3.026818e-14
13,195,1.341296e-13
13,196,-1.509451e-14
13,197,-7.198195e-14
13,198,-2.100328e-13
13,199,-3.272978e-14
13,200,-4.857250e-14
13,201,0.000000e+00
14,0,0.000000e+00
14,1,3.564305e-08
14,2,5.962220e-08
14,3,5.830155e-08
14,4,1.093633e-07
14,5,2.439866e-07
14,6,4.141310e-07
14,7,5.502469e-07
14,8,6.283504e-07
14,9,7.032997e-07
14,10,7.977719e-07
14,11,8.882280e-07
14,12,9.176652e-07
14,13,8.587434e-07
14,14,7.296023e-07
14,15,5.925195e-07
14,16,4.178011e-07
14,17,2.765534e-07
14,18,1.933452e-07
14,19,1.248820e-07
14,20,8.136154e-08
14,21,5.620962e-08
14,22,4.135852e-08
14,23,3.237336e-08
14,24,2.600806e-08
14,25,2.231589e-08
14,26,1.936325e-08
14,27,1.680001e-08
14,28,1.495266e-08
14,29,1.322870e-08
14,30,1.144025e-08
14,31,1.051958e-08
14,32,9.462225e-09
14,33,8.929325e-09
14,34,7.921725e-09
14,35,7.223722e-09
14,36,6.566240e-09
14,37,6.066794e-09
14,38,5.472767e-09
14,39,5.174996e-09
14,40,4.627946e-09
14,41,4.256379e-09
14,42,3.944225e-09
14,43,3.721375e-09
14,44,3.394817e-09
14,45,3.242375e-09
14,46,2.895137e-09
14,47,2.859583e-09
14,48,2.766250e-09
14,49,2.513236e-09
14,50,2.377236e-09
14,51,2.151339e-09
14,52,1.984897e-09
14,53,1.945596e-09
14,54,1.874533e-09
14,55,1.847929e-09
14,56,1.746734e-09
14,57,1.632714e-09
14,58,1.490274e-09
14,59,1.423240e-09
14,60,1.391371e-09
14,61,1.295533e-09
14,62,1.242342e-09
14,63,1.161482e-09
14,64,1.107772e-09
14,65,1.029418e-09
14,66,9.654652e-10
14,67,8.721950e-10
14,68,8.708062e-10
14,69,7.719081e-10
14,70,7.510268e-10
14,71,6.905153e-10
14,72,6.596450e-10
14,73,6.500866e-10
14,74,5.940324e-10
14,75,6.014271e-10
14,76,5.870280e-10
14,77,5.563911e-10
14,78,5.495887e-10
14,79,5.351457e-10
14,80,5.338775e-10
14,81,4.980764e-10
14,82,4.533148e-10
14,83,4.636620e-10
14,84,4.552177e-10
14,85,4.135386e-10
14,86,3.661787e-10
14,87,3.392774e-10
14,88,3.083918e-10
14,89,2.884918e-10
14,90,2.586477e-10
14,91,2.502725e-10
14,92,2.324627e-10
14,93,2.112153e-10
14,94,2.045478e-10
14,95,2.150326e-10
14,96,1.929167e-10
14,97,1.806713e-10
14,98,1.410380e-10
14,99,1.393414e-10
14,100,1.467971e-10
14,101,1.242389e-10
14,102,1.351737e-10
14,103,9.194385e-11
14,104,1.040002e-10
14,105,9.610948e-11
14,106,9.703742e-11
14,107,7.269568e-11
14,108,7.197680e-11
14,109,7.516217e-11
14,110,6.269467e-11
14,111,6.964519e-11
14,112,5.518544e-11
14,113,4.254029e-11
14,114,5.397527e-11
14,115,3.062661e-11
14,116,4.184466e-11
14,117,3.411671e-11
14,118,3.054377e-11
14,119,2.842564e-11
14,120,3.473488e-11
14,121,2.004626e-11
14,122,2.416250e-11
14,123,2.049957e-11
14,124,1.497769e-11
14,125,2.009009e-11
14,126,1.786272e-11
14,127,1.502200e-11
14,128,1.718562e-11
14,129,1.334948e-11
14,130,1.305866e-11
14,131,6.222380e-12
14,132,1.719608e-11
14,133,1.145797e-11
14,134,1.595837e-11
14,135,9.882617e-12
14,136,1.163705e-11
14,137,1.206208e-11
14,138,7.888901e-12
14,139,1.212593e-11
14,140,9.309452e-12
14,141,8.195992e-12
14,142,1.816867e-12
14,143,5.427072e-12
14,144,6.491168e-12
14,145,8.846654e-12
14,146,6.729212e-12
14,147,1.000334e-12
14,148,2.920216e-12
14,149,1.505706e-12
14,150,4.536520e-12
14,151,3.747947e-12
14,152,9.847519e-13
14,153,3.265297e-12
14,154,1.206190e-12
14,155,9.944414e-13
14,156,4.544777e-12
14,157,3.081229e-12
14,158,4.659136e-12
14,159,9.941326e-13
14,160,3.541174e-12
14,161,5.420612e-12
14,162,1.086853e-12
14,163,4.314826e-12
14,164,5.417541e-12
14,165,4.022666e-13
14,166,1.703515e-12
14,167,4.035539e-13
14,168,1.798216e-12
14,169,4.245758e-13
14,170,1.374763e-12
14,171,-2.268795e-13
14,172,1.059054e-12
14,173,8.363568e-13
14,174,6.985703e-14
14,175,6.719775e-13
14,176,7.418189e-14
14,177,-8.655004e-14
14,178,2.339626e-14
14,179,4.752795e-13
14,180,-1.583339e-14
14,181,-3.048617e-13
14,182,3.745674e-13
14,183,8.935006e-14
14,184,-1.972297e-13
14,185,1.001178e-13
14,186,1.632115e-13
14,187,2.135921e-13
14,188,-1.423843e-13
14,189,8.170681e-14
14,190,4.494963e-14
14,191,-1.439234e-13
14,192,3.121712e-14
14,193,8.458967e-14
14,194,-5.230265e-14
14,195,6.891624e-14
14,196,-1.747658e-14
14,197,-7.086552e-14
14,198,-1.888483e-13
14,199,-3.131692e-14
14,200,-4.582850e-14
14,201,0.000000e+00
15,0,0.000000e+00
15,1,2.482565e-08
15,2,4.119411e-08
15,3,3.997878e-08
15,4,7.244691e-08
15,5,1.696997e-07
15,6,2.962844e-07
15,7,4.035219e-07
15,8,4.580121e-07
15,9,5.015645e-07
15,10,5.735805e-07
15,11,6.507013e-07
15,12,6.932606e-07
15,13,6.801790e-07
15,14,5.925195e-07
15,15,5.489905e-07
15,16,3.880587e-07
15,17,2.530755e-07
15,18,2.058726e-07
15,19,1.369081e-07
15,20,8.383880e-08
15,21,5.541785e-08
15,22,3.902938e-08
15,23,2.897850e-08
15,24,2.245047e-08
15,25,1.869436e-08
15,26,1.543549e-08
15,27,1.298277e-08
15,28,1.135943e-08
15,29,9.979317e-09
15,30,8.648793e-09
15,31,7.819053e-09
15,32,7.309420e-09
15,33,6.614230e-09
15,34,5.918134e-09
15,35,5.518348e-09
15,36,5.175546e-09
15,37,4.442021e-09
15,38,4.116770e-09
15,39,3.949246e-09
15,40,3.597964e-09
15,41,3.193969e-09
15,42,2.964984e-09
15,43,2.725571e-09
15,44,2.519866e-09
15,45,2.443725e-09
15,46,2.217763e-09
15,47,2.171642e-09
15,48,2.074365e-09
15,49,1.914048e-09
15,50,1.862498e-09
15,51,1.792151e-09
15,52,1.614034e-09
15,53,1.601001e-09
15,54,1.555324e-09
15,55,1.470181e-09
15,56,1.387822e-09
15,57,1.356173e-09
15,58,1.246948e-09
15,59,1.183753e-09
15,60,1.159913e-09
15,61,1.073950e-09
15,62,9.869391e-10
15,63,8.710288e-10
15,64,8.825375e-10
15,65,8.636083e-10
15,66,8.158658e-10
15,67,7.728782e-10
15,68,7.286567e-10
15,69,6.235479e-10
15,70,6.181737e-10
15,71,5.534088e-10
15,72,5.319417e-10
15,73,5.668574e-10
15,74,5.405551e-10
15,75,5.232241e-10
15,76,5.315865e-10
15,77,5.247419e-10
15,78,5.021898e-10
15,79,4.956508e-10
15,80,4.943015e-10
15,81,4.653629e-10
15,82,4.057113e-10
15,83,3.954498e-10
15,84,3.663138e-10
15,85,3.119470e-10
15,86,2.956776e-10
15,87,2.160637e-10
15,88,2.082182e-10
15,89,1.837191e-10
15,90,1.906807e-10
15,91,2.212702e-10
15,92,2.061024e-10
15,93,1.781577e-10
15,94,1.778148e-10
15,95,2.073004e-10
15,96,1.693778e-10
15,97,1.554007e-10
15,98,1.100622e-10
15,99,9.880133e-11
15,100,1.010511e-10
15,101,8.667923e-11
15,102,9.067031e-11
15,103,6.511045e-11
15,104,7.152498e-11
15,105,6.496254e-11
15,106,6.752776e-11
15,107,5.151485e-11
15,108,5.016311e-11
15,109,5.221421e-11
15,110,4.315122e-11
15,111,4.817348e-11
15,112,3.758886e-11
15,113,2.977004e-11
15,114,3.634323e-11
15,115,2.101992e-11
15,116,2.840086e-11
15,117,2.319934e-11
15,118,2.102399e-11
15,119,1.944885e-11
15,120,2.325256e-11
15,121,1.409258e-11
15,122,1.675345e-11
15,123,1.411373e-11
15,124,1.061700e-11
15,125,1.362807e-11
15,126,1.219927e-11
15,127,1.048870e-11
15,128,1.168011e-11
15,129,8.926808e-12
15,130,8.897234e-12
15,131,4.694267e-12
15,132,1.101875e-11
15,133,7.842073e-12
15,134,1.069644e-11
15,135,6.810476e-12
15,136,7.626822e-12
15,137,7.894648e-12
15,138,5.232126e-12
15,139,7.916699e-12
15,140,6.097551e-12
15,141,5.543537e-12
15,142,1.359707e-12
15,143,3.664909e-12
15,144,4.254215e-12
15,145,5.730274e-12
15,146,4.490692e-12
15,147,8.703950e-13
15,148,2.092578e-12
15,149,1.012412e-12
15,150,3.003061e-12
15,151,2.347592e-12
15,152,7.451436e-13
15,153,2.072690e-12
15,154,8.598724e-13
15,155,7.786686e-13
15,156,2.925106e-12
15,157,1.945062e-12
15,158,2.835839e-12
15,159,6.178320e-13
15,160,2.278257e-12
15,161,3.402649e-12
15,162,6.235243e-13
15,163,2.697310e-12
15,164,3.233595e-12
15,165,2.801548e-13
15,166,9.616311e-13
15,167,1.834132e-13
15,168,1.073708e-12
15,169,2.343288e-13
15,170,8.284908e-13
15,171,-1.810977e-13
15,172,6.030683e-13
15,173,4.453787e-13
15,174,1.253829e-15
15,175,3.394739e-13
15,176,6.012072e-15
15,177,-1.077729e-13
15,178,-1.385374e-14
15,179,2.434486e-13
15,180,-3.951040e-14
15,181,-2.035552e-13
15,182,1.605460e-13
15,183,2.181462e-15
15,184,-1.322217e-13
15,185,3.918301e-14
15,186,8.167153e-14
15,187,1.008982e-13
15,188,-9.148469e-14
15,189,2.457994e-14
15,190,-1.854209e-16
15,191,-9.785448e-14
15,192,4.952755e-15
15,193,4.125853e-14
15,194,-6.284494e-14
15,195,4.731240e-14
15,196,-1.197805e-14
15,197,-4.915891e-14
15,198,-1.341508e-13
15,199,-2.060996e-14
15,200,-3.225391e-14
15,201,0.000000e+00
16,0,0.000000e+00
16,1,1.653158e-08
16,2,2.753197e-08
16,3,2.669663e-08
16,4,4.867020e-08
16,5,1.152509e-07
16,6,2.028609e-07
16,7,2.787976e-07
16,8,3.184463e-07
16,9,3.480749e-07
16,10,3.976458e-07
16,11,4.527334e-07
16,12,4.841667e-07
16,13,4.766986e-07
16,14,4.178011e-07
16,15,3.880587e-07
16,16,2.776122e-07
16,17,1.828278e-07
16,18,1.509538e-07
16,19,1.021120e-07
16,20,6.317578e-08
16,21,4.226627e-08
16,22,2.980984e-08
16,23,2.194904e-08
16,24,1.684251e-08
16,25,1.383464e-08
16,26,1.129401e-08
16,27,9.402847e-09
16,28,8.217271e-09
16,29,7.186255e-09
16,30,6.230331e-09
16,31,5.611691e-09
16,32,5.214878e-09
16,33,4.700968e-09
16,34,4.233745e-09
16,35,3.925366e-09
16,36,3.677853e-09
16,37,3.157646e-09
16,38,2.905598e-09
16,39,2.785969e-09
16,40,2.526853e-09
16,41,2.239137e-09
16,42,2.079294e-09
16,43,1.908733e-09
16,44,1.775163e-09
16,45,1.717106e-09
16,46,1.565779e-09
16,47,1.542406e-09
16,48,1.458214e-09
16,49,1.346056e-09
16,50,1.308977e-09
16,51,1.261485e-09
16,52,1.144035e-09
16,53,1.127692e-09
16,54,1.090232e-09
16,55,1.024100e-09
16,56,9.741245e-10
16,57,9.523296e-10
16,58,8.742092e-10
16,59,8.232691e-10
16,60,8.057538e-10
16,61,7.434303e-10
16,62,6.855923e-10
16,63,6.117127e-10
16,64,6.158514e-10
16,65,6.019847e-10
16,66,5.624320e-10
16,67,5.370336e-10
16,68,5.083990e-10
16,69,4.393158e-10
16,70,4.293586e-10
16,71,3.869485e-10
16,72,3.661016e-10
16,73,3.904307e-10
16,74,3.731931e-10
16,75,3.629532e-10
16,76,3.696605e-10
16,77,3.598743e-10
16,78,3.451663e-10
16,79,3.403018e-10
16,80,3.412594e-10
16,81,3.223650e-10
16,82,2.825679e-10
16,83,2.756471e-10
16,84,2.510564e-10
16,85,2.184968e-10
16,86,2.053693e-10
16,87,1.487558e-10
16,88,1.394341e-10
16,89,1.225076e-10
16,90,1.264215e-10
16,91,1.472792e-10
16,92,1.367187e-10
16,93,1.148055e-10
16,94,1.114785e-10
16,95,1.291973e-10
16,96,1.030652e-10
16,97,9.251312e-11
16,98,6.408598e-11
16,99,5.910434e-11
16,100,6.207428e-11
16,101,5.310375e-11
16,102,5.547328e-11
16,103,3.982638e-11
16,104,4.405990e-11
16,105,3.973780e-11
16,106,4.177599e-11
16,107,3.180625e-11
16,108,3.072740e-11
16,109,3.238440e-11
16,110,2.659635e-11
16,111,3.013045e-11
16,112,2.350044e-11
16,113,1.845722e-11
16,114,2.283412e-11
16,115,1.291720e-11
16,116,1.776141e-11
16,117,1.437223e-11
16,118,1.296118e-11
16,119,1.201894e-11
16,120,1.442657e-11
16,121,8.668552e-12
16,122,1.040459e-11
16,123,8.680928e-12
16,124,6.511981e-12
16,125,8.405140e-12
16,126,7.534932e-12
16,127,6.411116e-12
16,128,7.209967e-12
16,129,5.402465e-12
16,130,5.440455e-12
16,131,2.766256e-12
16,132,6.713128e-12
16,133,4.792321e-12
16,134,6.724565e-12
16,135,4.218137e-12
16,136,4.638913e-12
16,137,4.828025e-12
16,138,3.170185e-12
16,139,4.916387e-12
16,140,3.726752e-12
16,141,3.377426e-12
16,142,7.444648e-13
16,143,2.200381e-12
16,144,2.558158e-12
16,145,3.511313e-12
16,146,2.724255e-12
16,147,4.223923e-13
16,148,1.210638e-12
16,149,5.052257e-13
16,150,1.804829e-12
16,151,1.395755e-12
16,152,3.842822e-13
16,153,1.189717e-12
16,154,4.319931e-13
16,155,4.237716e-13
16,156,1.786242e-12
16,157,1.140555e-12
16,158,1.666185e-12
16,159,3.029065e-13
16,160,1.377746e-12
16,161,2.092900e-12
16,162,2.756342e-13
16,163,1.640049e-12
16,164,1.904665e-12
16,165,1.168157e-13
16,166,5.012277e-13
16,167,4.528815e-15
16,168,6.236312e-13
16,169,7.490805e-14
16,170,4.708840e-13
16,171,-1.923511e-13
16,172,2.984396e-13
16,173,2.135172e-13
16,174,-6.878137e-14
16,175,1.519324e-13
16,176,-4.324686e-14
16,177,-1.334884e-13
16,178,-6.874725e-14
16,179,8.392019e-14
16,180,-6.014689e-14
16,181,-1.551148e-13
16,182,3.431228e-14
16,183,-3.922265e-14
16,184,-1.014513e-13
16,185,-1.042153e-15
16,186,3.451120e-14
16,187,3.290800e-14
16,188,-9.069813e-14
16,189,-1.399033e-14
16,190,-2.585258e-14
16,191,-7.301614e-14
16,192,-1.506887e-14
16,193,1.805087e-14
16,194,-5.484328e-14
16,195,1.817400e-14
16,196,-9.435072e-15
16,197,-3.586078e-14
16,198,-9.202191e-14
16,199,-1.542988e-14
16,200,-2.282371e-14
16,201,0.000000e+00
17,0,0.000000e+00
17,1,1.125556e-08
17,2,1.856770e-08
17,3,1.825083e-08
17,4,3.234924e-08
17,5,7.594597e-08
17,6,1.342390e-07
17,7,1.825108e-07
17,8,2.097134e-07
17,9,2.307128e-07
17,10,2.676422e-07
17,11,3.010318e-07
17,12,3.199327e-07
17,13,3.156186e-07
17,14,2.765534e-07
17,15,2.530755e-07
17,16,1.828278e-07
17,17,1.233927e-07
17,18,1.022900e-07
17,19,7.111738e-08
17,20,4.509889e-08
17,21,3.086282e-08
17,22,2.216136e-08
17,23,1.637018e-08
17,24,1.269236e-08
17,25,1.037080e-08
17,26,8.337938e-09
17,27,6.852206e-09
17,28,5.933318e-09
17,29,5.149788e-09
17,30,4.443460e-09
17,31,3.968120e-09
17,32,3.661107e-09
17,33,3.215986e-09
17,34,2.879906e-09
17,35,2.684308e-09
17,36,2.534627e-09
17,37,2.127727e-09
17,38,1.938073e-09
17,39,1.849687e-09
17,40,1.698467e-09
17,41,1.502923e-09
17,42,1.399376e-09
17,43,1.268032e-09
17,44,1.198055e-09
17,45,1.155344e-09
17,46,1.066423e-09
17,47,1.037651e-09
17,48,9.866954e-10
17,49,9.226797e-10
17,50,8.903390e-10
17,51,8.627354e-10
17,52,7.710325e-10
17,53,7.540242e-10
17,54,7.272159e-10
17,55,6.745149e-10
17,56,6.453102e-10
17,57,6.398608e-10
17,58,5.934131e-10
17,59,5.614150e-10
17,60,5.414380e-10
17,61,5.033189e-10
17,62,4.565901e-10
17,63,4.005352e-10
17,64,4.124407e-10
17,65,4.115405e-10
17,66,3.894114e-10
17,67,3.727502e-10
17,68,3.477780e-10
17,69,3.029026e-10
17,70,2.956082e-10
17,71,2.671385e-10
17,72,2.513492e-10
17,73,2.624999e-10
17,74,2.552281e-10
17,75,2.464335e-10
17,76,2.471589e-10
17,77,2.492824e-10
17,78,2.358258e-10
17,79,2.290447e-10
17,80,2.277337e-10
17,81,2.201748e-10
17,82,1.886261e-10
17,83,1.781569e-10
17,84,1.544988e-10
17,85,1.360883e-10
17,86,1.326436e-10
17,87,9.762573e-11
17,88,9.361892e-11
17,89,7.743050e-11
17,90,9.144335e-11
17,91,1.079637e-10
17,92,9.637473e-11
17,93,8.525123e-11
17,94,8.163084e-11
17,95,9.381952e-11
17,96,7.578751e-11
17,97,7.136407e-11
17,98,5.602003e-11
17,99,5.368745e-11
17,100,5.224493e-11
17,101,4.592063e-11
17,102,4.572020e-11
17,103,3.581605e-11
17,104,3.771607e-11
17,105,3.401741e-11
17,106,3.546520e-11
17,107,2.758396e-11
17,108,2.675377e-11
17,109,2.701055e-11
17,110,2.267444e-11
17,111,2.484890e-11
17,112,1.992608e-11
17,113,1.569981e-11
17,114,1.843388e-11
17,115,1.123816e-11
17,116,1.456740e-11
17,117,1.231604e-11
17,118,1.118829e-11
17,119,1.038173e-11
17,120,1.204470e-11
17,121,7.981415e-12
17,122,9.120599e-12
17,123,7.715544e-12
17,124,6.164111e-12
17,125,7.347979e-12
17,126,6.628001e-12
17,127,5.774848e-12
17,128,6.227334e-12
17,129,5.009704e-12
17,130,5.122809e-12
17,131,3.222951e-12
17,132,5.414832e-12
17,133,4.122905e-12
17,134,5.407750e-12
17,135,3.692901e-12
17,136,4.056561e-12
17,137,4.217084e-12
17,138,2.872601e-12
17,139,3.930866e-12
17,140,3.249515e-12
17,141,2.918247e-12
17,142,1.103196e-12
17,143,2.125537e-12
17,144,2.302669e-12
17,145,2.857315e-12
17,146,2.403636e-12
17,147,7.590232e-13
17,148,1.310080e-12
17,149,7.740049e-13
17,150,1.752967e-12
17,151,1.302409e-12
17,152,7.004355e-13
17,153,1.137827e-12
17,154,6.160636e-13
17,155,6.311289e-13
17,156,1.515895e-12
17,157,1.036901e-12
17,158,1.305177e-12
17,159,4.481834e-13
17,160,1.255519e-12
17,161,1.640948e-12
17,162,4.275311e-13
17,163,1.301840e-12
17,164,1.457490e-12
17,165,2.014712e-13
17,166,5.039103e-13
17,167,2.192049e-13
17,168,5.381026e-13
17,169,1.955038e-13
17,170,4.515593e-13
17,171,3.733348e-14
17,172,3.630761e-13
17,173,2.440078e-13
17,174,8.594853e-14
17,175,2.066656e-13
17,176,6.081988e-14
17,177,4.441183e-14
17,178,6.821761e-14
17,179,1.726900e-13
17,180,3.157156e-14
17,181,-4.546897e-14
17,182,1.377446e-13
17,183,2.727045e-14
17,184,-2.830914e-14
17,185,4.579077e-14
17,186,4.732437e-14
17,187,7.078237e-14
17,188,5.773666e-15
17,189,4.458002e-14
17,190,2.207666e-14
17,191,-1.896684e-14
17,192,2.417150e-14
17,193,2.394788e-14
17,194,-2.968321e-14
17,195,2.839889e-14
17,196,-2.236814e-15
17,197,-9.518365e-15
17,198,-2.495058e-14
17,199,-4.957526e-15
17,200,-6.039170e-15
17,201,0.000000e+00
18,0,0.000000e+00
18,1,7.520422e-09
18,2,1.171801e-08
18,3,1.136911e-08
18,4,1.788587e-08
18,5,4.523254e-08
18,6,8.247147e-08
18,7,1.155330e-07
18,8,1.326087e-07
18,9,1.408270e-07
18,10,1.662524e-07
18,11,1.886690e-07
18,12,2.060073e-07
18,13,2.155821e-07
18,14,1.933452e-07
18,15,2.058726e-07
18,16,1.509538e-07
18,17,1.022900e-07
18,18,1.006581e-07
18,19,7.394321e-08
18,20,4.591671e-08
18,21,3.121328e-08
18,22,2.199023e-08
18,23,1.553556e-08
18,24,1.160305e-08
18,25,9.021432e-09
18,26,6.734128e-09
18,27,5.217205e-09
18,28,4.391453e-09
18,29,3.755551e-09
18,30,3.226315e-09
18,31,2.805643e-09
18,32,2.703116e-09
18,33,2.198997e-09
18,34,1.994479e-09
18,35,1.916471e-09
18,36,1.906880e-09
18,37,1.410681e-09
18,38,1.316627e-09
18,39,1.284978e-09
18,40,1.232995e-09
18,41,1.033059e-09
18,42,9.797502e-10
18,43,8.444978e-10
18,44,8.373114e-10
18,45,8.191016e-10
18,46,7.910178e-10
18,47,7.600099e-10
18,48,7.123219e-10
18,49,6.932534e-10
18,50,6.853204e-10
18,51,7.274569e-10
18,52,6.377300e-10
18,53,6.208737e-10
18,54,5.971549e-10
18,55,5.153745e-10
18,56,4.979194e-10
18,57,5.181658e-10
18,58,4.787416e-10
18,59,4.460401e-10
18,60,4.268680e-10
18,61,3.986193e-10
18,62,3.418237e-10
18,63,2.753413e-10
18,64,3.137844e-10
18,65,3.349204e-10
18,66,3.195195e-10
18,67,3.223944e-10
18,68,2.831869e-10
18,69,2.400396e-10
18,70,2.360763e-10
18,71,2.089871e-10
18,72,1.928388e-10
18,73,2.174366e-10
18,74,2.220600e-10
18,75,2.082356e-10
18,76,2.155582e-10
18,77,2.297026e-10
18,78,2.125367e-10
18,79,2.065983e-10
18,80,2.058497e-10
18,81,2.059797e-10
18,82,1.680727e-10
18,83,1.481935e-10
18,84,1.117594e-10
18,85,9.426564e-11
18,86,1.017147e-10
18,87,4.885195e-11
18,88,5.103835e-11
18,89,3.125983e-11
18,90,6.401701e-11
18,91,9.548080e-11
18,92,8.146012e-11
18,93,6.750966e-11
18,94,6.294496e-11
18,95,8.208953e-11
18,96,5.812484e-11
18,97,5.387088e-11
18,98,3.884974e-11
18,99,3.563398e-11
18,100,3.468270e-11
18,101,3.182828e-11
18,102,2.895260e-11
18,103,2.524515e-11
18,104,2.566744e-11
18,105,2.249445e-11
18,106,2.471919e-11
18,107,1.895215e-11
18,108,1.862857e-11
18,109,1.829766e-11
18,110,1.546562e-11
18,111,1.727185e-11
18,112,1.393093e-11
18,113,1.105187e-11
18,114,1.221115e-11
18,115,7.623449e-12
18,116,9.866791e-12
18,117,8.508393e-12
18,118,7.973526e-12
18,119,7.226360e-12
18,120,8.083604e-12
18,121,5.859440e-12
18,122,6.643173e-12
18,123,5.498928e-12
18,124,4.678546e-12
18,125,5.249079e-12
18,126,4.693776e-12
18,127,4.158416e-12
18,128,4.366861e-12
18,129,3.586724e-12
18,130,3.754787e-12
18,131,2.722873e-12
18,132,3.236931e-12
18,133,2.880880e-12
18,134,3.569421e-12
18,135,2.684235e-12
18,136,2.821085e-12
18,137,2.956487e-12
18,138,2.020155e-12
18,139,2.481816e-12
18,140,2.193078e-12
18,141,2.019753e-12
18,142,8.774473e-13
18,143,1.646883e-12
18,144,1.603034e-12
18,145,1.895455e-12
18,146,1.814865e-12
18,147,7.259547e-13
18,148,1.055587e-12
18,149,6.371791e-13
18,150,1.372696e-12
18,151,8.989549e-13
18,152,6.665935e-13
18,153,7.368854e-13
18,154,5.280833e-13
18,155,6.129389e-13
18,156,1.038559e-12
18,157,7.530919e-13
18,158,7.353618e-13
18,159,3.856008e-13
18,160,9.286054e-13
18,161,1.047454e-12
18,162,3.217494e-13
18,163,8.335165e-13
18,164,7.875968e-13
18,165,1.795973e-13
18,166,3.412135e-13
18,167,2.259951e-13
18,168,3.375391e-13
18,169,1.894978e-13
18,170,3.343512e-13
18,171,1.146914e-13
18,172,2.766899e-13
18,173,1.763462e-13
18,174,1.177820e-13
18,175,1.617536e-13
18,176,8.104445e-14
18,177,9.491771e-14
18,178,1.057973e-13
18,179,1.494008e-13
18,180,5.299352e-14
18,181,6.182422e-15
18,182,1.227740e-13
18,183,1.592086e-14
18,184,6.119344e-15
18,185,4.648937e-14
18,186,3.485488e-14
18,187,6.071062e-14
18,188,4.652808e-14
18,189,5.134243e-14
18,190,2.636909e-14
18,191,6.128098e-15
18,192,3.225268e-14
18,193,1.757804e-14
18,194,-3.934344e-14
18,195,2.849169e-14
18,196,1.206530e-15
18,197,2.736953e-15
18,198,5.443916e-15
18,199,-8.937002e-17
18,200,1.670318e-15
18,201,0.000000e+00
19,0,0.000000e+00
19,1,5.342907e-09
19,2,8.081108e-09
19,3,7.947759e-09
19,4,1.153866e-08
19,5,2.898824e-08
19,6,5.305695e-08
19,7,7.360753e-08
19,8,8.518549e-08
19,9,8.999088e-08
19,10,1.090082e-07
19,11,1.209953e-07
19,12,1.308446e-07
19,13,1.389069e-07
19,14,1.248820e-07
19,15,1.369081e-07
19,16,1.021120e-07
19,17,7.111738e-08
19,18,7.394321e-08
19,19,5.675812e-08
19,20,3.606394e-08
19,21,2.503429e-08
19,22,1.784758e-08
19,23,1.258004e-08
19,24,9.381941e-09
19,25,7.186872e-09
19,26,5.216995e-09
19,27,3.937401e-09
19,28,3.258982e-09
19,29,2.751425e-09
19,30,2.336766e-09
19,31,1.999047e-09
19,32,1.934239e-09
19,33,1.498286e-09
19,34,1.363285e-09
19,35,1.321135e-09
19,36,1.346334e-09
19,37,9.358403e-10
19,38,8.743610e-10
19,39,8.588894e-10
19,40,8.497748e-10
19,41,7.000331e-10
19,42,6.733655e-10
19,43,5.683039e-10
19,44,5.789977e-10
19,45,5.637919e-10
19,46,5.620820e-10
19,47,5.316607e-10
19,48,5.005716e-10
19,49,4.983764e-10
19,50,4.863527e-10
19,51,5.335229e-10
19,52,4.649829e-10
19,53,4.483941e-10
19,54,4.260972e-10
19,55,3.577357e-10
19,56,3.495647e-10
19,57,3.692249e-10
19,58,3.429508e-10
19,59,3.196175e-10
19,60,3.011682e-10
19,61,2.848568e-10
19,62,2.377195e-10
19,63,1.851594e-10
19,64,2.224620e-10
19,65,2.436709e-10
19,66,2.341424e-10
19,67,2.392352e-10
19,68,2.056555e-10
19,69,1.746332e-10
19,70,1.723207e-10
19,71,1.537837e-10
19,72,1.394581e-10
19,73,1.550626e-10
19,74,1.607393e-10
19,75,1.513441e-10
19,76,1.553310e-10
19,77,1.725015e-10
19,78,1.587137e-10
19,79,1.531541e-10
19,80,1.533253e-10
19,81,1.577060e-10
19,82,1.251972e-10
19,83,1.061844e-10
19,84,7.348218e-11
19,85,6.363626e-11
19,86,7.366656e-11
19,87,3.358404e-11
19,88,3.590822e-11
19,89,1.800652e-11
19,90,5.101520e-11
19,91,7.728657e-11
19,92,6.242326e-11
19,93,5.333394e-11
19,94,4.760244e-11
19,95,6.324402e-11
19,96,4.445393e-11
19,97,4.258927e-11
19,98,3.382672e-11
19,99,3.247119e-11
19,100,3.134248e-11
19,101,2.935684e-11
19,102,2.589728e-11
19,103,2.379435e-11
19,104,2.351771e-11
19,105,2.064531e-11
19,106,2.227043e-11
19,107,1.717052e-11
19,108,1.703817e-11
19,109,1.602810e-11
19,110,1.373719e-11
19,111,1.499457e-11
19,112,1.228950e-11
19,113,9.642873e-12
19,114,1.020385e-11
19,115,6.541506e-12
19,116,8.283872e-12
19,117,7.365152e-12
19,118,6.946593e-12
19,119,6.267131e-12
19,120,6.868222e-12
19,121,5.253990e-12
19,122,5.859696e-12
19,123,4.856051e-12
19,124,4.263648e-12
19,125,4.639595e-12
19,126,4.143269e-12
19,127,3.689195e-12
19,128,3.814965e-12
19,129,3.274786e-12
19,130,3.433589e-12
19,131,2.682006e-12
19,132,2.679193e-12
19,133,2.496781e-12
19,134,2.957460e-12
19,135,2.369239e-12
19,136,2.535745e-12
19,137,2.650372e-12
19,138,1.830510e-12
19,139,2.036154e-12
19,140,1.944159e-12
19,141,1.741164e-12
19,142,9.083558e-13
19,143,1.547719e-12
19,144,1.455555e-12
19,145,1.620734e-12
19,146,1.651249e-12
19,147,7.792655e-13
19,148,1.023325e-12
19,149,6.918340e-13
19,150,1.314277e-12
19,151,8.445231e-13
19,152,7.316388e-13
19,153,6.895953e-13
19,154,5.571551e-13
19,155,6.482918e-13
19,156,9.155002e-13
19,157,7.062009e-13
19,158,6.103119e-13
19,159,4.223944e-13
19,160,8.645044e-13
19,161,8.818966e-13
19,162,3.654030e-13
19,163,7.124261e-13
19,164,6.459921e-13
19,165,1.994569e-13
19,166,3.526893e-13
19,167,3.000107e-13
19,168,3.088845e-13
19,169,2.295715e-13
19,170,3.289051e-13
19,171,1.919771e-13
19,172,2.944956e-13
19,173,1.963542e-13
19,174,1.721249e-13
19,175,1.894553e-13
19,176,1.191291e-13
19,177,1.577870e-13
19,178,1.528385e-13
19,179,1.846770e-13
19,180,8.553743e-14
19,181,4.239999e-14
19,182,1.650455e-13
19,183,4.176505e-14
19,184,3.026427e-14
19,185,6.430412e-14
19,186,4.170876e-14
19,187,7.711750e-14
19,188,7.750300e-14
19,189,7.328531e-14
19,190,4.554162e-14
19,191,2.394485e-14
19,192,4.648255e-14
19,193,2.107848e-14
19,194,-2.975960e-14
19,195,3.166675e-14
19,196,3.600012e-15
19,197,1.148372e-14
19,198,2.777965e-14
19,199,3.347714e-15
19,200,7.254468e-15
19,201,0.000000e+00
20,0,0.000000e+00
20,1,3.963131e-09
20,2,6.010109e-09
20,3,6.050846e-09
20,4,8.931060e-09
20,5,2.108619e-08
20,6,3.780780e-08
20,7,5.122530e-08
20,8,5.980007e-08
20,9,6.507951e-08
20,10,7.872026e-08
20,11,8.532532e-08
20,12,8.946046e-08
20,13,9.193661e-08
20,14,8.136154e-08
20,15,8.383880e-08
20,16,6.317578e-08
20,17,4.509889e-08
20,18,4.591671e-08
20,19,3.606394e-08
20,20,2.374799e-08
20,21,1.689849e-08
20,22,1.226320e-08
20,23,8.766199e-09
20,24,6.628029e-09
20,25,5.124618e-09
20,26,3.752748e-09
20,27,2.852441e-09
20,28,2.369360e-09
20,29,1.995910e-09
20,30,1.683731e-09
20,31,1.453641e-09
20,32,1.376133e-09
20,33,1.079424e-09
20,34,9.720412e-10
20,35,9.297119e-10
20,36,9.357263e-10
20,37,6.704080e-10
20,38,6.185292e-10
20,39,6.038873e-10
20,40,5.983396e-10
20,41,5.022750e-10
20,42,4.864474e-10
20,43,4.209230e-10
20,44,4.201618e-10
20,45,4.054964e-10
20,46,4.020483e-10
20,47,3.782657e-10
20,48,3.602793e-10
20,49,3.580001e-10
20,50,3.410352e-10
20,51,3.651637e-10
20,52,3.216798e-10
20,53,3.053165e-10
20,54,2.867466e-10
20,55,2.456356e-10
20,56,2.404508e-10
20,57,2.497787e-10
20,58,2.312015e-10
20,59,2.166011e-10
20,60,2.022651e-10
20,61,1.919320e-10
20,62,1.618143e-10
20,63,1.295127e-10
20,64,1.529890e-10
20,65,1.650958e-10
20,66,1.595612e-10
20,67,1.612554e-10
20,68,1.397789e-10
20,69,1.194675e-10
20,70,1.173871e-10
20,71,1.075095e-10
20,72,9.777416e-11
20,73,1.037038e-10
20,74,1.053599e-10
20,75,1.015270e-10
20,76,1.019696e-10
20,77,1.148043e-10
20,78,1.062565e-10
20,79,1.022524e-10
20,80,1.033963e-10
20,81,1.079081e-10
20,82,8.618696e-11
20,83,7.320480e-11
20,84,5.124095e-11
20,85,4.700017e-11
20,86,5.259900e-11
20,87,3.042605e-11
20,88,2.971468e-11
20,89,1.704933e-11
20,90,4.000256e-11
20,91,5.539569e-11
20,92,4.460415e-11
20,93,3.891111e-11
20,94,3.371805e-11
20,95,4.312211e-11
20,96,3.215610e-11
20,97,3.144673e-11
20,98,2.764232e-11
20,99,2.774319e-11
20,100,2.731491e-11
20,101,2.539857e-11
20,102,2.294758e-11
20,103,2.064696e-11
20,104,2.046514e-11
20,105,1.823671e-11
20,106,1.916674e-11
20,107,1.485551e-11
20,108,1.479032e-11
20,109,1.385278e-11
20,110,1.193328e-11
20,111,1.282601e-11
20,112,1.064360e-11
20,113,8.295591e-12
20,114,8.892205e-12
20,115,5.768847e-12
20,116,7.203352e-12
20,117,6.457441e-12
20,118,6.010821e-12
20,119,5.494858e-12
20,120,6.032248e-12
20,121,4.604685e-12
20,122,5.047135e-12
20,123,4.249377e-12
20,124,3.680891e-12
20,125,4.061668e-12
20,126,3.645386e-12
20,127,3.216754e-12
20,128,3.324513e-12
20,129,2.901740e-12
20,130,3.021907e-12
20,131,2.328895e-12
20,132,2.476731e-12
20,133,2.189390e-12
20,134,2.570730e-12
20,135,2.029913e-12
20,136,2.245207e-12
20,137,2.355863e-12
20,138,1.626250e-12
20,139,1.799659e-12
20,140,1.749635e-12
20,141,1.510505e-12
20,142,8.485492e-13
20,143,1.357601e-12
20,144,1.297009e-12
20,145,1.429210e-12
20,146,1.428734e-12
20,147,6.896924e-13
20,148,8.955759e-13
20,149,6.418632e-13
20,150,1.147572e-12
20,151,7.727582e-13
20,152,6.486395e-13
20,153,6.461205e-13
20,154,4.974233e-13
20,155,5.592466e-13
20,156,8.174454e-13
20,157,6.279348e-13
20,158,5.778310e-13
20,159,3.797236e-13
20,160,7.504629e-13
20,161,7.851589e-13
20,162,3.465561e-13
20,163,6.342675e-13
20,164,6.147360e-13
20,165,1.778972e-13
20,166,3.311739e-13
20,167,2.775652e-13
20,168,2.847812e-13
20,169,2.076282e-13
20,170,2.921294e-13
20,171,1.757283e-13
20,172,2.661061e-13
20,173,1.852189e-13
20,174,1.588095e-13
20,175,1.781668e-13
20,176,1.108045e-13
20,177,1.466087e-13
20,178,1.373347e-13
20,179,1.729590e-13
20,180,8.053960e-14
20,181,3.982609e-14
20,182,1.587991e-13
20,183,4.919535e-14
20,184,2.802027e-14
20,185,6.089546e-14
20,186,4.012414e-14
20,187,7.261092e-14
20,188,6.791809e-14
20,189,6.861535e-14
20,190,4.549471e-14
20,191,2.237282e-14
20,192,4.237947e-14
20,193,2.073246e-14
20,194,-1.737326e-14
20,195,2.720249e-14
20,196,3.223955e-15
20,197,1.086671e-14
20,198,2.748821e-14
20,199,3.275453e-15
20,200,6.992892e-15
20,201,0.000000e+00
21,0,0.000000e+00
21,1,3.025641e-09
21,2,4.564904e-09
21,3,4.663498e-09
21,4,6.871618e-09
21,5,1.566477e-08
21,6,2.768813e-08
21,7,3.704640e-08
21,8,4.354227e-08
21,9,4.800835e-08
21,10,5.831297e-08
21,11,6.217419e-08
21,12,6.378664e-08
21,13,6.419573e-08
21,14,5.620962e-08
21,15,5.541785e-08
21,16,4.226627e-08
21,17,3.086282e-08
21,18,3.121328e-08
21,19,2.503429e-08
21,20,1.689849e-08
21,21,1.226761e-08
21,22,9.011894e-09
21,23,6.494967e-09
21,24,4.952757e-09
21,25,3.841023e-09
21,26,2.825060e-09
21,27,2.156560e-09
21,28,1.797055e-09
21,29,1.513338e-09
21,30,1.275492e-09
21,31,1.105896e-09
21,32,1.031779e-09
21,33,8.174419e-10
21,34,7.325202e-10
21,35,6.939727e-10
21,36,6.923960e-10
21,37,5.063156e-10
21,38,4.598190e-10
21,39,4.483833e-10
21,40,4.435002e-10
21,41,3.771116e-10
21,42,3.673712e-10
21,43,3.218790e-10
21,44,3.187068e-10
21,45,3.058007e-10
21,46,3.019615e-10
21,47,2.817893e-10
21,48,2.695426e-10
21,49,2.685621e-10
21,50,2.516093e-10
21,51,2.658276e-10
21,52,2.364778e-10
21,53,2.225602e-10
21,54,2.074299e-10
21,55,1.791013e-10
21,56,1.765002e-10
21,57,1.819052e-10
21,58,1.679516e-10
21,59,1.577584e-10
21,60,1.464274e-10
21,61,1.398011e-10
21,62,1.190952e-10
21,63,9.708495e-11
21,64,1.126435e-10
21,65,1.203274e-10
21,66,1.161844e-10
21,67,1.165004e-10
21,68,1.018089e-10
21,69,8.773072e-11
21,70,8.524203e-11
21,71,7.925416e-11
21,72,7.185120e-11
21,73,7.403182e-11
21,74,7.430987e-11
21,75,7.243636e-11
21,76,7.174951e-11
21,77,8.132488e-11
21,78,7.600799e-11
21,79,7.251544e-11
21,80,7.312320e-11
21,81,7.734420e-11
21,82,6.198250e-11
21,83,5.245963e-11
21,84,3.629585e-11
21,85,3.483837e-11
21,86,3.819883e-11
21,87,2.453874e-11
21,88,2.283009e-11
21,89,1.365012e-11
21,90,3.059746e-11
21,91,4.054459e-11
21,92,3.259506e-11
21,93,2.881272e-11
21,94,2.425252e-11
21,95,3.028574e-11
21,96,2.285619e-11
21,97,2.260355e-11
21,98,2.111896e-11
21,99,2.162969e-11
21,100,2.150313e-11
21,101,1.996796e-11
21,102,1.818858e-11
21,103,1.622074e-11
21,104,1.615383e-11
21,105,1.446688e-11
21,106,1.510220e-11
21,107,1.165574e-11
21,108,1.166457e-11
21,109,1.092430e-11
21,110,9.441873e-12
21,111,1.014379e-11
21,112,8.469597e-12
21,113,6.560161e-12
21,114,7.092939e-12
21,115,4.604976e-12
21,116,5.743979e-12
21,117,5.161557e-12
21,118,4.789048e-12
21,119,4.393908e-12
21,120,4.828033e-12
21,121,3.682700e-12
21,122,4.022869e-12
21,123,3.400246e-12
21,124,2.934522e-12
21,125,3.257335e-12
21,126,2.922852e-12
21,127,2.562093e-12
21,128,2.663213e-12
21,129,2.339293e-12
21,130,2.431826e-12
21,131,1.854068e-12
21,132,2.019783e-12
21,133,1.754200e-12
21,134,2.053214e-12
21,135,1.615982e-12
21,136,1.810400e-12
21,137,1.904354e-12
21,138,1.312831e-12
21,139,1.449846e-12
21,140,1.419074e-12
21,141,1.206505e-12
21,142,6.880698e-13
21,143,1.096279e-12
21,144,1.049787e-12
21,145,1.153768e-12
21,146,1.153508e-12
21,147,5.503475e-13
21,148,7.155690e-13
21,149,5.229769e-13
21,150,9.279637e-13
21,151,6.357622e-13
21,152,5.244115e-13
21,153,5.297611e-13
21,154,3.996824e-13
21,155,4.474565e-13
21,156,6.671871e-13
21,157,5.144171e-13
21,158,4.783391e-13
21,159,3.108231e-13
21,160,6.077809e-13
21,161,6.423876e-13
21,162,2.867148e-13
21,163,5.190222e-13
21,164,5.112026e-13
21,165,1.427683e-13
21,166,2.765395e-13
21,167,2.298768e-13
21,168,2.362436e-13
21,169,1.717433e-13
21,170,2.406460e-13
21,171,1.457911e-13
21,172,2.205643e-13
21,173,1.561348e-13
21,174,1.318642e-13
21,175,1.514150e-13
21,176,9.320245e-14
21,177,1.231461e-13
21,178,1.136914e-13
21,179,1.440387e-13
21,180,6.743723e-14
21,181,3.292895e-14
21,182,1.340084e-13
21,183,4.395742e-14
21,184,2.319404e-14
21,185,5.100458e-14
21,186,3.398278e-14
21,187,6.133750e-14
21,188,5.536668e-14
21,189,5.764822e-14
21,190,3.874857e-14
21,191,1.879603e-14
21,192,3.549450e-14
21,193,1.788246e-14
21,194,-1.192993e-14
21,195,2.197493e-14
21,196,2.687503e-15
21,197,9.253523e-15
21,198,2.402840e-14
21,199,2.685335e-15
21,200,6.035364e-15
21,201,0.000000e+00
22,0,0.000000e+00
22,1,2.467672e-09
22,2,3.729919e-09
22,3,3.859524e-09
22,4,5.692767e-09
22,5,1.260261e-08
22,6,2.178933e-08
22,7,2.845487e-08
22,8,3.344105e-08
22,9,3.745416e-08
22,10,4.583963e-08
22,11,4.815579e-08
22,12,4.854258e-08
22,13,4.805518e-08
22,14,4.135852e-08
22,15,3.902938e-08
22,16,2.980984e-08
22,17,2.216136e-08
22,18,2.199023e-08
22,19,1.784758e-08
22,20,1.226320e-08
22,21,9.011894e-09
22,22,6.723793e-09
22,23,4.902400e-09
22,24,3.798565e-09
22,25,2.980750e-09
22,26,2.216478e-09
22,27,1.706421e-09
22,28,1.424337e-09
22,29,1.206694e-09
22,30,1.018801e-09
22,31,8.848481e-10
22,32,8.165540e-10
22,33,6.460504e-10
22,34,5.736755e-10
22,35,5.485637e-10
22,36,5.444998e-10
22,37,4.012624e-10
22,38,3.604985e-10
22,39,3.470604e-10
22,40,3.462812e-10
22,41,2.987587e-10
22,42,2.905045e-10
22,43,2.550611e-10
22,44,2.531842e-10
22,45,2.409488e-10
22,46,2.351790e-10
22,47,2.174408e-10
22,48,2.097545e-10
22,49,2.090254e-10
22,50,1.943035e-10
22,51,2.038216e-10
22,52,1.793101e-10
22,53,1.684515e-10
22,54,1.559362e-10
22,55,1.347137e-10
22,56,1.329105e-10
22,57,1.372461e-10
22,58,1.280060e-10
22,59,1.217638e-10
22,60,1.118862e-10
22,61,1.068294e-10
22,62,9.108758e-11
22,63,7.291885e-11
22,64,8.536588e-11
22,65,9.197611e-11
22,66,9.024762e-11
22,67,8.921410e-11
22,68,7.781166e-11
22,69,6.739569e-11
22,70,6.601229e-11
22,71,6.179559e-11
22,72,5.645876e-11
22,73,5.642991e-11
22,74,5.680605e-11
22,75,5.508828e-11
22,76,5.348570e-11
22,77,6.205104e-11
22,78,5.770584e-11
22,79,5.446061e-11
22,80,5.418456e-11
22,81,5.796180e-11
22,82,4.612571e-11
22,83,3.840892e-11
22,84,2.598467e-11
22,85,2.489544e-11
22,86,2.793044e-11
22,87,1.928203e-11
22,88,1.893923e-11
22,89,1.167770e-11
22,90,2.611368e-11
22,91,3.369735e-11
22,92,2.678389e-11
22,93,2.450633e-11
22,94,2.143693e-11
22,95,2.620987e-11
22,96,2.092857e-11
22,97,2.107659e-11
22,98,1.999774e-11
22,99,2.020511e-11
22,100,1.943281e-11
22,101,1.793337e-11
22,102,1.647872e-11
22,103,1.462166e-11
22,104,1.454319e-11
22,105,1.312910e-11
22,106,1.360842e-11
22,107,1.056619e-11
22,108,1.059573e-11
22,109,9.935304e-12
22,110,8.623358e-12
22,111,9.167330e-12
22,112,7.738072e-12
22,113,6.030950e-12
22,114,6.542501e-12
22,115,4.359180e-12
22,116,5.316998e-12
22,117,4.800771e-12
22,118,4.426717e-12
22,119,4.104269e-12
22,120,4.503864e-12
22,121,3.449753e-12
22,122,3.706571e-12
22,123,3.168132e-12
22,124,2.723401e-12
22,125,3.032388e-12
22,126,2.721960e-12
22,127,2.393015e-12
22,128,2.473114e-12
22,129,2.203359e-12
22,130,2.281028e-12
22,131,1.743105e-12
22,132,1.928827e-12
22,133,1.639229e-12
22,134,1.896166e-12
22,135,1.486523e-12
22,136,1.680569e-12
22,137,1.776975e-12
22,138,1.232233e-12
22,139,1.361616e-12
22,140,1.344759e-12
22,141,1.135742e-12
22,142,6.828135e-13
22,143,1.023496e-12
22,144,9.882755e-13
22,145,1.072421e-12
22,146,1.068092e-12
22,147,5.282996e-13
22,148,6.760431e-13
22,149,5.153337e-13
22,150,8.563045e-13
22,151,6.038885e-13
22,152,4.981004e-13
22,153,5.177222e-13
22,154,3.873843e-13
22,155,4.229179e-13
22,156,6.287415e-13
22,157,4.825028e-13
22,158,4.670909e-13
22,159,2.990498e-13
22,160,5.636050e-13
22,161,5.994964e-13
22,162,2.881240e-13
22,163,4.852077e-13
22,164,4.976286e-13
22,165,1.397479e-13
22,166,2.707999e-13
22,167,2.303647e-13
22,168,2.282804e-13
22,169,1.691757e-13
22,170,2.284436e-13
22,171,1.481385e-13
22,172,2.190329e-13
22,173,1.541294e-13
22,174,1.330497e-13
22,175,1.491539e-13
22,176,9.398821e-14
22,177,1.252383e-13
22,178,1.138294e-13
22,179,1.437495e-13
22,180,6.879927e-14
22,181,3.570332e-14
22,182,1.354243e-13
22,183,5.062942e-14
22,184,2.485437e-14
22,185,5.158047e-14
22,186,3.400908e-14
22,187,6.128475e-14
22,188,5.581623e-14
22,189,5.816893e-14
22,190,4.035619e-14
22,191,1.977565e-14
22,192,3.555683e-14
22,193,1.785111e-14
22,194,-4.925912e-15
22,195,2.117615e-14
22,196,2.801864e-15
22,197,9.687132e-15
22,198,2.492284e-14
22,199,3.004796e-15
22,200,6.274430e-15
22,201,0.000000e+00
23,0,0.000000e+00
23,1,2.043601e-09
23,2,3.121099e-09
23,3,3.247654e-09
23,4,4.921625e-09
23,5,1.066212e-08
23,6,1.810347e-08
23,7,2.329897e-08
23,8,2.722770e-08
23,9,3.091198e-08
23,10,3.772455e-08
23,11,3.942921e-08
23,12,3.929170e-08
23,13,3.815678e-08
23,14,3.237336e-08
23,15,2.897850e-08
23,16,2.194904e-08
23,17,1.637018e-08
23,18,1.553556e-08
23,19,1.258004e-08
23,20,8.766199e-09
23,21,6.494967e-09
23,22,4.902400e-09
23,23,3.632013e-09
23,24,2.858330e-09
23,25,2.277604e-09
23,26,1.722748e-09
23,27,1.349724e-09
23,28,1.133897e-09
23,29,9.671650e-10
23,30,8.195500e-10
23,31,7.158333e-10
23,32,6.554029e-10
23,33,5.270860e-10
23,34,4.648047e-10
23,35,4.447532e-10
23,36,4.360507e-10
23,37,3.307411e-10
23,38,2.959228e-10
23,39,2.837146e-10
23,40,2.820196e-10
23,41,2.471394e-10
23,42,2.392751e-10
23,43,2.131410e-10
23,44,2.087577e-10
23,45,1.972035e-10
23,46,1.893876e-10
23,47,1.745529e-10
23,48,1.689847e-10
23,49,1.664947e-10
23,50,1.540366e-10
23,51,1.588594e-10
23,52,1.390261e-10
23,53,1.310730e-10
23,54,1.214062e-10
23,55,1.063323e-10
23,56,1.045252e-10
23,57,1.068390e-10
23,58,1.003663e-10
23,59,9.677079e-11
23,60,8.945501e-11
23,61,8.559148e-11
23,62,7.388303e-11
23,63,5.984702e-11
23,64,6.847979e-11
23,65,7.281753e-11
23,66,7.182276e-11
23,67,6.969531e-11
23,68,6.126208e-11
23,69,5.307819e-11
23,70,5.260562e-11
23,71,4.963378e-11
23,72,4.567177e-11
23,73,4.464327e-11
23,74,4.445628e-11
23,75,4.321108e-11
23,76,4.153202e-11
23,77,4.815658e-11
23,78,4.505384e-11
23,79,4.242783e-11
23,80,4.189468e-11
23,81,4.452976e-11
23,82,3.559936e-11
23,83,2.999838e-11
23,84,2.099821e-11
23,85,1.980340e-11
23,86,2.193494e-11
23,87,1.664811e-11
23,88,1.685181e-11
23,89,1.130695e-11
23,90,2.210521e-11
23,91,2.749306e-11
23,92,2.209440e-11
23,93,2.085632e-11
23,94,1.865178e-11
23,95,2.224061e-11
23,96,1.835248e-11
23,97,1.857504e-11
23,98,1.748143e-11
23,99,1.749512e-11
23,100,1.685298e-11
23,101,1.543562e-11
23,102,1.441309e-11
23,103,1.255352e-11
23,104,1.252480e-11
23,105,1.136669e-11
23,106,1.168198e-11
23,107,9.076503e-12
23,108,9.119206e-12
23,109,8.555735e-12
23,110,7.425282e-12
23,111,7.836512e-12
23,112,6.611303e-12
23,113,5.160293e-12
23,114,5.626792e-12
23,115,3.755946e-12
23,116,4.563047e-12
23,117,4.101554e-12
23,118,3.773198e-12
23,119,3.511018e-12
23,120,3.880372e-12
23,121,2.923257e-12
23,122,3.141783e-12
23,123,2.693292e-12
23,124,2.291198e-12
23,125,2.588550e-12
23,126,2.316959e-12
23,127,2.037048e-12
23,128,2.111565e-12
23,129,1.884293e-12
23,130,1.931030e-12
23,131,1.454285e-12
23,132,1.698087e-12
23,133,1.404062e-12
23,134,1.633167e-12
23,135,1.258248e-12
23,136,1.436264e-12
23,137,1.521688e-12
23,138,1.052722e-12
23,139,1.189777e-12
23,140,1.159429e-12
23,141,9.803970e-13
23,142,5.777227e-13
23,143,8.628261e-13
23,144,8.483607e-13
23,145,9.290933e-13
23,146,9.052420e-13
23,147,4.428506e-13
23,148,5.702430e-13
23,149,4.405008e-13
23,150,7.212131e-13
23,151,5.184109e-13
23,152,4.123686e-13
23,153,4.529014e-13
23,154,3.301901e-13
23,155,3.521254e-13
23,156,5.413239e-13
23,157,4.154616e-13
23,158,4.223132e-13
23,159,2.546535e-13
23,160,4.814072e-13
23,161,5.239491e-13
23,162,2.525274e-13
23,163,4.258982e-13
23,164,4.548807e-13
23,165,1.207116e-13
23,166,2.402144e-13
23,167,2.004705e-13
23,168,2.023716e-13
23,169,1.464770e-13
23,170,1.981765e-13
23,171,1.260937e-13
23,172,1.940805e-13
23,173,1.369248e-13
23,174,1.151350e-13
23,175,1.310415e-13
23,176,8.138383e-14
23,177,1.076913e-13
23,178,9.817941e-14
23,179,1.265199e-13
23,180,5.921766e-14
23,181,3.004946e-14
23,182,1.190729e-13
23,183,4.716358e-14
23,184,2.090101e-14
23,185,4.503393e-14
23,186,3.035508e-14
23,187,5.415725e-14
23,188,4.755529e-14
23,189,5.062465e-14
23,190,3.580243e-14
23,191,1.629780e-14
23,192,3.086914e-14
23,193,1.573393e-14
23,194,-1.231829e-15
23,195,1.852155e-14
23,196,2.356762e-15
23,197,7.865353e-15
23,198,1.948145e-14
23,199,2.528036e-15
23,200,4.999905e-15
23,201,0.000000e+00
24,0,0.000000e+00
24,1,1.754599e-09
24,2,2.659451e-09
24,3,2.832763e-09
24,4,4.215635e-09
24,5,8.976694e-09
24,6,1.511038e-08
24,7,1.902237e-08
24,8,2.202544e-08
24,9,2.540312e-08
24,10,3.154194e-08
24,11,3.251313e-08
24,12,3.208193e-08
24,13,3.105407e-08
24,14,2.600806e-08
24,15,2.245047e-08
24,16,1.684251e-08
24,17,1.269236e-08
24,18,1.160305e-08
24,19,9.381941e-09
24,20,6.628029e-09
24,21,4.952757e-09
24,22,3.798565e-09
24,23,2.858330e-09
24,24,2.311439e-09
24,25,1.880513e-09
24,26,1.434311e-09
24,27,1.136834e-09
24,28,9.525042e-10
24,29,8.157783e-10
24,30,6.947451e-10
24,31,6.046959e-10
24,32,5.516252e-10
24,33,4.378078e-10
24,34,3.837688e-10
24,35,3.732772e-10
24,36,3.650501e-10
24,37,2.739653e-10
24,38,2.425052e-10
24,39,2.309689e-10
24,40,2.337751e-10
24,41,2.063745e-10
24,42,1.999800e-10
24,43,1.789347e-10
24,44,1.752125e-10
24,45,1.647290e-10
24,46,1.558768e-10
24,47,1.410252e-10
24,48,1.371421e-10
24,49,1.354481e-10
24,50,1.244529e-10
24,51,1.279826e-10
24,52,1.097320e-10
24,53,1.040547e-10
24,54,9.573797e-11
24,55,8.315884e-11
24,56,8.133316e-11
24,57,8.471699e-11
24,58,8.108412e-11
24,59,7.995293e-11
24,60,7.351252e-11
24,61,7.005847e-11
24,62,5.985746e-11
24,63,4.687472e-11
24,64,5.496043e-11
24,65,6.002347e-11
24,66,6.050054e-11
24,67,5.810711e-11
24,68,5.028739e-11
24,69,4.324056e-11
24,70,4.387198e-11
24,71,4.189440e-11
24,72,3.928483e-11
24,73,3.768079e-11
24,74,3.790417e-11
24,75,3.601872e-11
24,76,3.390797e-11
24,77,4.042137e-11
24,78,3.764039e-11
24,79,3.514313e-11
24,80,3.362679e-11
24,81,3.599573e-11
24,82,2.827197e-11
24,83,2.309761e-11
24,84,1.543176e-11
24,85,1.387070e-11
24,86,1.627420e-11
24,87,1.286689e-11
24,88,1.432876e-11
24,89,9.720879e-12
24,90,2.028404e-11
24,91,2.522612e-11
24,92,2.053136e-11
24,93,1.995698e-11
24,94,1.863722e-11
24,95,2.191808e-11
24,96,1.864650e-11
24,97,1.896683e-11
24,98,1.785702e-11
24,99,1.734803e-11
24,100,1.607883e-11
24,101,1.467876e-11
24,102,1.367732e-11
24,103,1.203002e-11
24,104,1.188250e-11
24,105,1.080408e-11
24,106,1.104808e-11
24,107,8.667884e-12
24,108,8.687975e-12
24,109,8.105811e-12
24,110,7.055844e-12
24,111,7.332784e-12
24,112,6.212219e-12
24,113,4.881042e-12
24,114,5.263879e-12
24,115,3.605675e-12
24,116,4.279486e-12
24,117,3.868210e-12
24,118,3.555804e-12
24,119,3.329335e-12
24,120,3.661973e-12
24,121,2.789640e-12
24,122,2.957575e-12
24,123,2.553732e-12
24,124,2.181258e-12
24,125,2.445529e-12
24,126,2.187195e-12
24,127,1.936700e-12
24,128,1.990533e-12
24,129,1.800315e-12
24,130,1.841231e-12
24,131,1.403609e-12
24,132,1.610267e-12
24,133,1.329865e-12
24,134,1.523744e-12
24,135,1.180580e-12
24,136,1.345676e-12
24,137,1.430361e-12
24,138,9.976237e-13
24,139,1.120670e-12
24,140,1.101491e-12
24,141,9.370489e-13
24,142,5.749364e-13
24,143,8.175546e-13
24,144,8.044757e-13
24,145,8.680289e-13
24,146,8.467584e-13
24,147,4.367435e-13
24,148,5.490376e-13
24,149,4.358663e-13
24,150,6.770378e-13
24,151,4.927531e-13
24,152,4.008669e-13
24,153,4.391335e-13
24,154,3.248984e-13
24,155,3.411894e-13
24,156,5.100839e-13
24,157,3.924666e-13
24,158,4.029257e-13
24,159,2.479030e-13
24,160,4.519132e-13
24,161,4.874029e-13
24,162,2.511178e-13
24,163,3.975217e-13
24,164,4.308328e-13
24,165,1.197136e-13
24,166,2.320040e-13
24,167,2.008059e-13
24,168,1.925005e-13
24,169,1.450661e-13
24,170,1.880683e-13
24,171,1.285086e-13
24,172,1.925376e-13
24,173,1.330716e-13
24,174,1.159157e-13
24,175,1.274798e-13
24,176,8.173507e-14
24,177,1.094966e-13
24,178,9.905838e-14
24,179,1.248622e-13
24,180,5.992792e-14
24,181,3.276112e-14
24,182,1.181711e-13
24,183,4.994195e-14
24,184,2.264115e-14
24,185,4.493423e-14
24,186,2.976760e-14
24,187,5.359889e-14
24,188,4.898621e-14
24,189,5.070451e-14
24,190,3.634274e-14
24,191,1.730966e-14
24,192,3.106598e-14
24,193,1.528492e-14
24,194,2.142767e-15
24,195,1.814655e-14
24,196,2.509787e-15
24,197,8.263195e-15
24,198,1.996660e-14
24,199,2.807333e-15
24,200,5.182328e-15
24,201,0.000000e+00
25,0,0.000000e+00
25,1,1.534514e-09
25,2,2.335251e-09
25,3,2.517007e-09
25,4,3.767657e-09
25,5,7.939123e-09
25,6,1.328629e-08
25,7,1.651273e-08
25,8,1.899218e-08
25,9,2.215119e-08
25,10,2.763260e-08
25,11,2.840869e-08
25,12,2.797312e-08
25,13,2.687605e-08
25,14,2.231589e-08
25,15,1.869436e-08
25,16,1.383464e-08
25,17,1.037080e-08
25,18,9.021432e-09
25,19,7.186872e-09
25,20,5.124618e-09
25,21,3.841023e-09
25,22,2.980750e-09
25,23,2.277604e-09
25,24,1.880513e-09
25,25,1.564570e-09
25,26,1.210812e-09
25,27,9.749631e-10
25,28,8.183269e-10
25,29,7.050094e-10
25,30,6.022700e-10
25,31,5.258762e-10
25,32,4.786630e-10
25,33,3.818363e-10
25,34,3.333190e-10
25,35,3.262012e-10
25,36,3.169536e-10
25,37,2.409666e-10
25,38,2.129675e-10
25,39,2.020541e-10
25,40,2.051849e-10
25,41,1.824421e-10
25,42,1.760798e-10
25,43,1.583069e-10
25,44,1.544339e-10
25,45,1.448514e-10
25,46,1.344002e-10
25,47,1.206781e-10
25,48,1.177058e-10
25,49,1.149538e-10
25,50,1.058811e-10
25,51,1.076148e-10
25,52,9.111358e-11
25,53,8.671316e-11
25,54,7.956075e-11
25,55,6.943325e-11
25,56,6.726525e-11
25,57,7.032244e-11
25,58,6.782222e-11
25,59,6.786375e-11
25,60,6.235511e-11
25,61,5.893437e-11
25,62,5.041874e-11
25,63,3.909018e-11
25,64,4.599419e-11
25,65,5.072597e-11
25,66,5.186050e-11
25,67,4.927548e-11
25,68,4.251598e-11
25,69,3.640593e-11
25,70,3.764568e-11
25,71,3.605041e-11
25,72,3.416035e-11
25,73,3.239353e-11
25,74,3.249914e-11
25,75,3.036879e-11
25,76,2.819031e-11
25,77,3.393312e-11
25,78,3.139206e-11
25,79,2.929004e-11
25,80,2.742397e-11
25,81,2.942992e-11
25,82,2.307452e-11
25,83,1.874230e-11
25,84,1.265309e-11
25,85,1.083555e-11
25,86,1.299797e-11
25,87,1.075526e-11
25,88,1.268685e-11
25,89,8.958086e-12
25,90,1.827978e-11
25,91,2.255031e-11
25,92,1.848583e-11
25,93,1.822609e-11
25,94,1.762492e-11
25,95,2.054428e-11
25,96,1.773879e-11
25,97,1.802218e-11
25,98,1.670886e-11
25,99,1.601549e-11
25,100,1.463105e-11
25,101,1.332029e-11
25,102,1.246424e-11
25,103,1.093923e-11
25,104,1.080248e-11
25,105,9.857990e-12
25,106,1.007429e-11
25,107,7.935006e-12
25,108,7.964601e-12
25,109,7.451351e-12
25,110,6.512454e-12
25,111,6.733278e-12
25,112,5.727542e-12
25,113,4.543058e-12
25,114,4.903322e-12
25,115,3.427148e-12
25,116,4.007584e-12
25,117,3.636507e-12
25,118,3.339393e-12
25,119,3.137103e-12
25,120,3.443332e-12
25,121,2.630882e-12
25,122,2.763908e-12
25,123,2.406465e-12
25,124,2.052786e-12
25,125,2.290587e-12
25,126,2.053132e-12
25,127,1.823595e-12
25,128,1.866801e-12
25,129,1.695931e-12
25,130,1.730942e-12
25,131,1.321400e-12
25,132,1.529263e-12
25,133,1.251790e-12
25,134,1.420541e-12
25,135,1.100757e-12
25,136,1.256921e-12
25,137,1.334331e-12
25,138,9.380297e-13
25,139,1.052220e-12
25,140,1.032747e-12
25,141,8.841649e-13
25,142,5.509814e-13
25,143,7.610522e-13
25,144,7.533580e-13
25,145,8.094889e-13
25,146,7.797013e-13
25,147,4.142101e-13
25,148,5.156691e-13
25,149,4.149963e-13
25,150,6.240992e-13
25,151,4.611624e-13
25,152,3.755308e-13
25,153,4.171818e-13
25,154,3.081129e-13
25,155,3.180452e-13
25,156,4.736337e-13
25,157,3.640331e-13
25,158,3.820977e-13
25,159,2.320228e-13
25,160,4.160090e-13
25,161,4.501120e-13
25,162,2.382405e-13
25,163,3.684019e-13
25,164,4.052664e-13
25,165,1.135339e-13
25,166,2.169825e-13
25,167,1.882183e-13
25,168,1.790112e-13
25,169,1.354472e-13
25,170,1.726960e-13
25,171,1.192321e-13
25,172,1.803530e-13
25,173,1.236530e-13
25,174,1.077052e-13
25,175,1.179664e-13
25,176,7.594676e-14
25,177,1.017104e-13
25,178,9.193619e-14
25,179,1.161980e-13
25,180,5.571039e-14
25,181,3.070667e-14
25,182,1.101181e-13
25,183,4.798328e-14
25,184,2.115647e-14
25,185,4.183622e-14
25,186,2.777252e-14
25,187,4.992570e-14
25,188,4.546258e-14
25,189,4.716487e-14
25,190,3.412448e-14
25,191,1.601571e-14
25,192,2.885646e-14
25,193,1.419812e-14
25,194,3.669281e-15
25,195,1.680542e-14
25,196,2.332336e-15
25,197,7.588519e-15
25,198,1.801692e-14
25,199,2.646187e-15
25,200,4.716175e-15
25,201,0.000000e+00
26,0,0.000000e+00
26,1,1.318114e-09
26,2,2.046016e-09
26,3,2.164297e-09
26,4,3.434877e-09
26,5,7.223548e-09
26,6,1.194632e-08
26,7,1.496650e-08
26,8,1.727996e-08
26,9,2.012982e-08
26,10,2.442249e-08
26,11,2.547814e-08
26,12,2.509832e-08
26,13,2.351832e-08
26,14,1.936325e-08
26,15,1.543549e-08
26,16,1.129401e-08
26,17,8.337938e-09
26,18,6.734128e-09
26,19,5.216995e-09
26,20,3.752748e-09
26,21,2.825060e-09
26,22,2.216478e-09
26,23,1.722748e-09
26,24,1.434311e-09
26,25,1.210812e-09
26,26,9.708059e-10
26,27,7.997812e-10
26,28,6.827672e-10
26,29,5.957242e-10
26,30,5.112969e-10
26,31,4.548762e-10
26,32,4.107964e-10
26,33,3.443770e-10
26,34,3.003430e-10
26,35,2.898338e-10
26,36,2.765672e-10
26,37,2.243802e-10
26,38,1.994638e-10
26,39,1.875030e-10
26,40,1.846874e-10
26,41,1.678788e-10
26,42,1.600440e-10
26,43,1.454791e-10
26,44,1.403509e-10
26,45,1.318070e-10
26,46,1.196657e-10
26,47,1.088791e-10
26,48,1.061386e-10
26,49,1.013826e-10
26,50,9.382440e-11
26,51,9.192962e-11
26,52,7.900894e-11
26,53,7.539756e-11
26,54,6.969652e-11
26,55,6.318635e-11
26,56,6.099070e-11
26,57,6.149030e-11
26,58,5.861409e-11
26,59,5.824532e-11
26,60,5.405971e-11
26,61,5.086471e-11
26,62,4.524352e-11
26,63,3.700859e-11
26,64,4.070007e-11
26,65,4.283230e-11
26,66,4.323169e-11
26,67,4.018492e-11
26,68,3.612135e-11
26,69,3.157999e-11
26,70,3.204875e-11
26,71,3.032369e-11
26,72,2.885594e-11
26,73,2.718212e-11
26,74,2.676834e-11
26,75,2.547624e-11
26,76,2.368970e-11
26,77,2.746780e-11
26,78,2.577302e-11
26,79,2.420501e-11
26,80,2.287848e-11
26,81,2.409658e-11
26,82,1.964322e-11
26,83,1.704686e-11
26,84,1.310400e-11
26,85,1.174391e-11
26,86,1.265498e-11
26,87,1.155200e-11
26,88,1.255699e-11
26,89,9.891665e-12
26,90,1.574840e-11
26,91,1.816805e-11
26,92,1.509280e-11
26,93,1.486513e-11
26,94,1.453548e-11
26,95,1.645764e-11
26,96,1.459012e-11
26,97,1.470796e-11
26,98,1.349949e-11
26,99,1.306743e-11
26,100,1.219285e-11
26,101,1.097905e-11
26,102,1.050085e-11
26,103,8.952326e-12
26,104,8.955421e-12
26,105,8.224175e-12
26,106,8.353776e-12
26,107,6.557678e-12
26,108,6.575588e-12
26,109,6.239914e-12
26,110,5.415757e-12
26,111,5.636595e-12
26,112,4.792486e-12
26,113,3.779843e-12
26,114,4.178732e-12
26,115,2.865165e-12
26,116,3.390776e-12
26,117,3.038912e-12
26,118,2.767253e-12
26,119,2.621070e-12
26,120,2.904628e-12
26,121,2.168985e-12
26,122,2.282863e-12
26,123,1.990003e-12
26,124,1.666640e-12
26,125,1.910544e-12
26,126,1.712495e-12
26,127,1.505905e-12
26,128,1.557014e-12
26,129,1.401369e-12
26,130,1.426449e-12
26,131,1.050245e-12
26,132,1.320631e-12
26,133,1.050229e-12
26,134,1.212579e-12
26,135,9.081492e-13
26,136,1.049468e-12
26,137,1.122077e-12
26,138,7.779434e-13
26,139,9.048657e-13
26,140,8.748293e-13
26,141,7.398326e-13
26,142,4.461576e-13
26,143,6.265455e-13
26,144,6.287608e-13
26,145,6.888689e-13
26,146,6.541699e-13
26,147,3.231733e-13
26,148,4.152468e-13
26,149,3.331360e-13
26,150,5.112574e-13
26,151,3.865743e-13
26,152,2.940228e-13
26,153,3.498361e-13
26,154,2.438947e-13
26,155,2.509775e-13
26,156,4.060573e-13
26,157,3.038672e-13
26,158,3.352948e-13
26,159,1.838607e-13
26,160,3.443503e-13
26,161,3.917407e-13
26,162,1.923448e-13
26,163,3.172213e-13
26,164,3.577233e-13
26,165,8.857311e-14
26,166,1.804644e-13
26,167,1.469358e-13
26,168,1.532966e-13
26,169,1.066803e-13
26,170,1.438833e-13
26,171,9.030120e-14
26,172,1.472409e-13
26,173,1.022385e-13
26,174,8.360357e-14
26,175,9.664841e-14
26,176,5.941194e-14
26,177,7.775500e-14
26,178,7.032517e-14
26,179,9.366253e-14
26,180,4.323712e-14
26,181,2.123341e-14
26,182,8.876666e-14
26,183,3.904110e-14
26,184,1.462139e-14
26,185,3.331620e-14
26,186,2.278557e-14
26,187,4.000279e-14
26,188,3.325817e-14
26,189,3.711783e-14
26,190,2.689589e-14
26,191,1.135761e-14
26,192,2.224393e-14
26,193,1.188379e-14
26,194,3.642944e-15
26,195,1.317106e-14
26,196,1.623031e-15
26,197,5.453907e-15
26,198,1.348335e-14
26,199,1.816313e-15
26,200,3.457479e-15
26,201,0.000000e+00
27,0,0.000000e+00
27,1,1.144610e-09
27,2,1.790212e-09
27,3,1.881764e-09
27,4,3.069595e-09
27,5,6.444067e-09
27,6,1.058221e-08
27,7,1.330741e-08
27,8,1.533203e-08
27,9,1.790537e-08
27,10,2.146318e-08
27,11,2.253130e-08
27,12,2.217691e-08
27,13,2.050129e-08
27,14,1.680001e-08
27,15,1.298277e-08
27,16,9.402847e-09
27,17,6.852206e-09
27,18,5.217205e-09
27,19,3.937401e-09
27,20,2.852441e-09
27,21,2.156560e-09
27,22,1.706421e-09
27,23,1.349724e-09
27,24,1.136834e-09
27,25,9.749631e-10
27,26,7.997812e-10
27,27,6.729916e-10
27,28,5.804942e-10
27,29,5.103661e-10
27,30,4.403515e-10
27,31,3.957540e-10
27,32,3.563743e-10
27,33,3.068075e-10
27,34,2.677883e-10
27,35,2.561515e-10
27,36,2.415249e-10
27,37,2.029533e-10
27,38,1.804962e-10
27,39,1.692879e-10
27,40,1.649860e-10
27,41,1.515554e-10
27,42,1.437958e-10
27,43,1.320880e-10
27,44,1.262736e-10
27,45,1.187218e-10
27,46,1.066228e-10
27,47,9.764007e-11
27,48,9.509373e-11
27,49,8.942916e-11
27,50,8.296887e-11
27,51,7.962432e-11
27,52,6.880391e-11
27,53,6.565019e-11
27,54,6.096410e-11
27,55,5.614887e-11
27,56,5.408674e-11
27,57,5.350002e-11
27,58,5.052970e-11
27,59,5.022686e-11
27,60,4.710563e-11
27,61,4.437269e-11
27,62,4.048393e-11
27,63,3.403199e-11
27,64,3.603687e-11
27,65,3.695109e-11
27,66,3.702358e-11
27,67,3.395750e-11
27,68,3.121311e-11
27,69,2.752760e-11
27,70,2.783587e-11
27,71,2.630406e-11
27,72,2.500500e-11
27,73,2.347510e-11
27,74,2.277098e-11
27,75,2.182237e-11
27,76,2.034998e-11
27,77,2.303994e-11
27,78,2.190380e-11
27,79,2.063471e-11
27,80,1.951957e-11
27,81,2.035976e-11
27,82,1.701802e-11
27,83,1.535148e-11
27,84,1.258392e-11
27,85,1.137230e-11
27,86,1.167376e-11
27,87,1.118228e-11
27,88,1.187787e-11
27,89,9.852106e-12
27,90,1.394103e-11
27,91,1.553900e-11
27,92,1.320965e-11
27,93,1.301466e-11
27,94,1.277775e-11
27,95,1.419997e-11
27,96,1.268520e-11
27,97,1.266432e-11
27,98,1.144889e-11
27,99,1.106097e-11
27,100,1.051672e-11
27,101,9.421953e-12
27,102,9.112964e-12
27,103,7.663800e-12
27,104,7.701009e-12
27,105,7.087233e-12
27,106,7.171059e-12
27,107,5.618394e-12
27,108,5.649483e-12
27,109,5.371096e-12
27,110,4.657276e-12
27,111,4.843023e-12
27,112,4.107263e-12
27,113,3.237556e-12
27,114,3.602716e-12
27,115,2.459275e-12
27,116,2.915074e-12
27,117,2.598895e-12
27,118,2.362319e-12
27,119,2.243765e-12
27,120,2.501849e-12
27,121,1.840147e-12
27,122,1.939605e-12
27,123,1.693298e-12
27,124,1.405434e-12
27,125,1.632314e-12
27,126,1.459545e-12
27,127,1.277383e-12
27,128,1.327039e-12
27,129,1.192604e-12
27,130,1.206131e-12
27,131,8.715245e-13
27,132,1.148346e-12
27,133,8.971414e-13
27,134,1.045328e-12
27,135,7.692382e-13
27,136,8.936665e-13
27,137,9.589224e-13
27,138,6.619188e-13
27,139,7.854290e-13
27,140,7.472145e-13
27,141,6.340742e-13
27,142,3.714573e-13
27,143,5.261127e-13
27,144,5.346106e-13
27,145,5.938299e-13
27,146,5.521955e-13
27,147,2.656962e-13
27,148,3.460227e-13
27,149,2.787074e-13
27,150,4.269991e-13
27,151,3.277336e-13
27,152,2.392163e-13
27,153,2.978576e-13
27,154,2.025790e-13
27,155,2.060082e-13
27,156,3.470379e-13
27,157,2.575979e-13
27,158,2.938920e-13
27,159,1.513819e-13
27,160,2.907845e-13
27,161,3.391641e-13
27,162,1.607781e-13
27,163,2.745792e-13
27,164,3.143455e-13
27,165,7.308146e-14
27,166,1.534776e-13
27,167,1.204186e-13
27,168,1.314758e-13
27,169,8.764493e-14
27,170,1.212416e-13
27,171,7.116975e-14
27,172,1.239852e-13
27,173,8.637433e-14
27,174,6.747176e-14
27,175,8.085108e-14
27,176,4.825718e-14
27,177,6.215357e-14
27,178,5.648776e-14
27,179,7.770744e-14
27,180,3.470290e-14
27,181,1.579934e-14
27,182,7.346206e-14
27,183,3.253645e-14
27,184,1.088415e-14
27,185,2.731419e-14
27,186,1.919938e-14
27,187,3.328150e-14
27,188,2.592470e-14
27,189,3.029525e-14
27,190,2.207727e-14
27,191,8.417189e-15
27,192,1.805471e-14
27,193,9.993298e-15
27,194,3.376729e-15
27,195,1.077342e-14
27,196,1.220725e-15
27,197,3.998736e-15
27,198,9.640213e-15
27,199,1.336456e-15
27,200,2.505333e-15
27,201,0.000000e+00
28,0,0.000000e+00
28,1,1.009391e-09
28,2,1.590441e-09
28,3,1.649673e-09
28,4,2.760813e-09
28,5,5.798920e-09
28,6,9.479362e-09
28,7,1.202597e-08
28,8,1.389668e-08
28,9,1.618218e-08
28,10,1.914069e-08
28,11,2.027465e-08
28,12,1.997849e-08
28,13,1.826661e-08
28,14,1.495266e-08
28,15,1.135943e-08
28,16,8.217271e-09
28,17,5.933318e-09
28,18,4.391453e-09
28,19,3.258982e-09
28,20,2.369360e-09
28,21,1.797055e-09
28,22,1.424337e-09
28,23,1.133897e-09
28,24,9.525042e-10
28,25,8.183269e-10
28,26,6.827672e-10
28,27,5.804942e-10
28,28,5.082694e-10
28,29,4.494488e-10
28,30,3.893659e-10
28,31,3.537492e-10
28,32,3.168929e-10
28,33,2.803104e-10
28,34,2.453973e-10
28,35,2.321337e-10
28,36,2.169871e-10
28,37,1.888169e-10
28,38,1.676748e-10
28,39,1.575611e-10
28,40,1.508480e-10
28,41,1.402839e-10
28,42,1.329335e-10
28,43,1.231227e-10
28,44,1.165576e-10
28,45,1.095808e-10
28,46,9.807450e-11
28,47,9.091664e-11
28,48,8.866783e-11
28,49,8.277838e-11
28,50,7.727321e-11
28,51,7.321956e-11
28,52,6.395708e-11
28,53,6.073012e-11
28,54,5.652673e-11
28,55,5.254029e-11
28,56,5.059851e-11
28,57,4.886558e-11
28,58,4.555132e-11
28,59,4.479690e-11
28,60,4.238373e-11
28,61,3.981811e-11
28,62,3.713804e-11
28,63,3.215226e-11
28,64,3.285939e-11
28,65,3.278531e-11
28,66,3.244969e-11
28,67,2.953414e-11
28,68,2.779194e-11
28,69,2.475767e-11
28,70,2.463252e-11
28,71,2.332532e-11
28,72,2.215270e-11
28,73,2.089058e-11
28,74,1.990465e-11
28,75,1.948977e-11
28,76,1.838470e-11
28,77,2.012894e-11
28,78,1.940200e-11
28,79,1.832170e-11
28,80,1.765611e-11
28,81,1.820601e-11
28,82,1.564824e-11
28,83,1.462693e-11
28,84,1.258019e-11
28,85,1.171239e-11
28,86,1.140354e-11
28,87,1.120110e-11
28,88,1.132584e-11
28,89,9.632859e-12
28,90,1.227839e-11
28,91,1.320823e-11
28,92,1.150053e-11
28,93,1.117992e-11
28,94,1.080930e-11
28,95,1.175803e-11
28,96,1.061484e-11
28,97,1.052116e-11
28,98,9.498462e-12
28,99,9.281937e-12
28,100,8.952121e-12
28,101,7.958115e-12
28,102,7.821862e-12
28,103,6.440050e-12
28,104,6.527439e-12
28,105,6.037122e-12
28,106,6.072948e-12
28,107,4.754578e-12
28,108,4.755422e-12
28,109,4.575329e-12
28,110,3.938735e-12
28,111,4.121580e-12
28,112,3.485909e-12
28,113,2.727770e-12
28,114,3.087614e-12
28,115,2.066439e-12
28,116,2.477096e-12
28,117,2.190219e-12
28,118,1.978459e-12
28,119,1.887951e-12
28,120,2.115524e-12
28,121,1.537662e-12
28,122,1.623852e-12
28,123,1.419779e-12
28,124,1.161753e-12
28,125,1.374608e-12
28,126,1.233183e-12
28,127,1.070347e-12
28,128,1.121102e-12
28,129,9.966013e-13
28,130,1.010508e-12
28,131,7.090951e-13
28,132,9.915846e-13
28,133,7.629756e-13
28,134,8.962766e-13
28,135,6.456495e-13
28,136,7.567896e-13
28,137,8.157106e-13
28,138,5.567144e-13
28,139,6.765061e-13
28,140,6.412629e-13
28,141,5.359446e-13
28,142,3.085453e-13
28,143,4.439062e-13
28,144,4.529733e-13
28,145,5.082360e-13
28,146,4.744402e-13
28,147,2.138533e-13
28,148,2.857435e-13
28,149,2.280868e-13
28,150,3.615534e-13
28,151,2.805361e-13
28,152,1.957504e-13
28,153,2.542329e-13
28,154,1.641350e-13
28,155,1.682802e-13
28,156,3.016323e-13
28,157,2.200692e-13
28,158,2.562877e-13
28,159,1.242242e-13
28,160,2.457483e-13
28,161,2.965464e-13
28,162,1.329559e-13
28,163,2.377680e-13
28,164,2.751999e-13
28,165,5.869007e-14
28,166,1.298336e-13
28,167,9.697676e-14
28,168,1.137793e-13
28,169,7.145430e-14
28,170,1.035459e-13
28,171,5.688268e-14
28,172,1.036166e-13
28,173,7.299872e-14
28,174,5.470763e-14
28,175,6.818741e-14
28,176,3.937535e-14
28,177,4.973094e-14
28,178,4.509938e-14
28,179,6.472389e-14
28,180,2.821583e-14
28,181,1.137032e-14
28,182,6.119800e-14
28,183,2.719103e-14
28,184,7.804862e-15
28,185,2.258101e-14
28,186,1.608943e-14
28,187,2.740978e-14
28,188,1.990271e-14
28,189,2.477962e-14
28,190,1.797037e-14
28,191,6.359906e-15
28,192,1.442703e-14
28,193,8.626523e-15
28,194,3.028730e-15
28,195,8.836715e-15
28,196,8.775231e-16
28,197,3.105329e-15
28,198,8.138492e-15
28,199,9.591186e-16
28,200,2.026713e-15
28,201,0.000000e+00
29,0,0.000000e+00
29,1,9.130060e-10
29,2,1.441266e-09
29,3,1.484395e-09
29,4,2.513931e-09
29,5,5.289346e-09
29,6,8.555812e-09
29,7,1.087011e-08
29,8,1.252696e-08
29,9,1.457971e-08
29,10,1.710412e-08
29,11,1.816732e-08
29,12,1.788440e-08
29,13,1.625408e-08
29,14,1.322870e-08
29,15,9.979317e-09
29,16,7.186255e-09
29,17,5.149788e-09
29,18,3.755551e-09
29,19,2.751425e-09
29,20,1.995910e-09
29,21,1.513338e-09
29,22,1.206694e-09
29,23,9.671650e-10
29,24,8.157783e-10
29,25,7.050094e-10
29,26,5.957242e-10
29,27,5.103661e-10
29,28,4.494488e-10
29,29,4.011904e-10
29,30,3.488735e-10
29,31,3.186547e-10
29,32,2.851580e-10
29,33,2.555077e-10
29,34,2.231463e-10
29,35,2.117553e-10
29,36,1.971651e-10
29,37,1.738675e-10
29,38,1.544305e-10
29,39,1.447039e-10
29,40,1.380669e-10
29,41,1.289029e-10
29,42,1.221743e-10
29,43,1.134507e-10
29,44,1.075691e-10
29,45,1.010872e-10
29,46,9.004193e-11
29,47,8.400203e-11
29,48,8.177598e-11
29,49,7.607660e-11
29,50,7.141353e-11
29,51,6.746380e-11
29,52,5.909179e-11
29,53,5.614954e-11
29,54,5.230106e-11
29,55,4.873684e-11
29,56,4.692332e-11
29,57,4.494314e-11
29,58,4.176930e-11
29,59,4.099255e-11
29,60,3.884427e-11
29,61,3.638344e-11
29,62,3.424565e-11
29,63,2.976098e-11
29,64,3.011181e-11
29,65,2.986896e-11
29,66,2.951406e-11
29,67,2.665388e-11
29,68,2.517771e-11
29,69,2.256852e-11
29,70,2.239693e-11
29,71,2.116789e-11
29,72,2.005458e-11
29,73,1.890347e-11
29,74,1.794053e-11
29,75,1.754268e-11
29,76,1.652917e-11
29,77,1.789430e-11
29,78,1.727384e-11
29,79,1.630931e-11
29,80,1.562547e-11
29,81,1.605353e-11
29,82,1.396551e-11
29,83,1.320181e-11
29,84,1.153179e-11
29,85,1.070448e-11
29,86,1.024685e-11
29,87,1.012176e-11
29,88,1.026616e-11
29,89,8.877143e-12
29,90,1.099313e-11
29,91,1.170913e-11
29,92,1.020033e-11
29,93,9.863677e-12
29,94,9.689946e-12
29,95,1.051997e-11
29,96,9.540798e-12
29,97,9.386711e-12
29,98,8.302185e-12
29,99,8.096778e-12
29,100,7.861532e-12
29,101,6.949207e-12
29,102,6.880942e-12
29,103,5.595589e-12
29,104,5.718403e-12
29,105,5.305102e-12
29,106,5.350552e-12
29,107,4.171592e-12
29,108,4.178235e-12
29,109,4.059316e-12
29,110,3.489259e-12
29,111,3.671160e-12
29,112,3.120809e-12
29,113,2.436208e-12
29,114,2.796498e-12
29,115,1.864808e-12
29,116,2.240253e-12
29,117,1.970086e-12
29,118,1.774009e-12
29,119,1.701318e-12
29,120,1.910658e-12
29,121,1.380519e-12
29,122,1.455048e-12
29,123,1.273688e-12
29,124,1.035274e-12
29,125,1.240211e-12
29,126,1.110681e-12
29,127,9.612000e-13
29,128,1.007844e-12
29,129,8.963713e-13
29,130,9.102059e-13
29,131,6.298321e-13
29,132,9.027984e-13
29,133,6.901536e-13
29,134,8.141985e-13
29,135,5.793809e-13
29,136,6.821192e-13
29,137,7.394122e-13
29,138,5.009357e-13
29,139,6.175273e-13
29,140,5.848314e-13
29,141,4.861051e-13
29,142,2.782835e-13
29,143,4.015978e-13
29,144,4.097202e-13
29,145,4.618426e-13
29,146,4.329291e-13
29,147,1.892815e-13
29,148,2.560780e-13
29,149,2.047869e-13
29,150,3.265342e-13
29,151,2.554749e-13
29,152,1.744486e-13
29,153,2.313589e-13
29,154,1.464803e-13
29,155,1.504791e-13
29,156,2.780694e-13
29,157,2.007012e-13
29,158,2.364212e-13
29,159,1.115746e-13
29,160,2.226294e-13
29,161,2.730111e-13
29,162,1.205682e-13
29,163,2.177070e-13
29,164,2.540791e-13
29,165,5.218684e-14
29,166,1.189194e-13
29,167,8.760398e-14
29,168,1.047739e-13
29,169,6.464970e-14
29,170,9.505843e-14
29,171,5.177011e-14
29,172,9.538908e-14
29,173,6.717281e-14
29,174,4.989594e-14
29,175,6.268969e-14
29,176,3.603651e-14
29,177,4.522889e-14
29,178,4.087041e-14
29,179,5.938342e-14
29,180,2.587399e-14
29,181,1.010861e-14
29,182,5.632170e-14
29,183,2.535026e-14
29,184,6.906939e-15
29,185,2.076371e-14
29,186,1.478752e-14
29,187,2.502247e-14
29,188,1.777764e-14
29,189,2.268413e-14
29,190,1.645962e-14
29,191,5.740969e-15
29,192,1.306337e-14
29,193,8.017570e-15
29,194,3.200493e-15
29,195,7.978579e-15
29,196,7.729541e-16
29,197,2.843313e-15
29,198,7.713363e-15
29,199,8.569011e-16
29,200,1.887355e-15
29,201,0.000000e+00
30,0,0.000000e+00
30,1,7.710750e-10
30,2,1.221625e-09
30,3,1.259859e-09
30,4,2.145125e-09
30,5,4.547555e-09
30,6,7.330682e-09
30,7,9.382840e-09
30,8,1.079245e-08
30,9,1.257381e-08
30,10,1.467015e-08
30,11,1.564814e-08
30,12,1.543778e-08
30,13,1.404699e-08
30,14,1.144025e-08
30,15,8.648793e-09
30,16,6.230331e-09
30,17,4.443460e-09
30,18,3.226315e-09
30,19,2.336766e-09
30,20,1.683731e-09
30,21,1.275492e-09
30,22,1.018801e-09
30,23,8.195500e-10
30,24,6.947451e-10
30,25,6.022700e-10
30,26,5.112969e-10
30,27,4.403515e-10
30,28,3.893659e-10
30,29,3.488735e-10
30,30,3.061636e-10
30,31,2.796684e-10
30,32,2.499297e-10
30,33,2.249800e-10
30,34,1.974329e-10
30,35,1.875593e-10
30,36,1.739132e-10
30,37,1.542098e-10
30,38,1.365152e-10
30,39,1.273615e-10
30,40,1.214936e-10
30,41,1.138605e-10
30,42,1.077929e-10
30,43,1.007535e-10
30,44,9.528998e-11
30,45,8.951939e-11
30,46,7.950117e-11
30,47,7.437391e-11
30,48,7.195019e-11
30,49,6.685024e-11
30,50,6.281939e-11
30,51,5.929055e-11
30,52,5.195220e-11
30,53,4.940155e-11
30,54,4.588995e-11
30,55,4.257155e-11
30,56,4.107596e-11
30,57,3.923041e-11
30,58,3.640311e-11
30,59,3.565276e-11
30,60,3.392425e-11
30,61,3.170057e-11
30,62,3.008159e-11
30,63,2.617433e-11
30,64,2.622909e-11
30,65,2.595892e-11
30,66,2.549334e-11
30,67,2.301553e-11
30,68,2.173930e-11
30,69,1.958785e-11
30,70,1.933746e-11
30,71,1.839776e-11
30,72,1.741217e-11
30,73,1.644765e-11
30,74,1.563926e-11
30,75,1.527334e-11
30,76,1.444345e-11
30,77,1.544465e-11
30,78,1.502122e-11
30,79,1.416681e-11
30,80,1.354143e-11
30,81,1.384025e-11
30,82,1.210174e-11
30,83,1.152764e-11
30,84,1.007617e-11
30,85,9.351203e-12
30,86,8.865535e-12
30,87,8.778808e-12
30,88,8.961129e-12
30,89,7.843233e-12
30,90,9.586375e-12
30,91,1.019503e-11
30,92,9.034690e-12
30,93,8.662636e-12
30,94,8.502535e-12
30,95,9.187945e-12
30,96,8.365308e-12
30,97,8.150940e-12
30,98,7.165591e-12
30,99,6.927467e-12
30,100,6.763627e-12
30,101,5.952106e-12
30,102,5.892230e-12
30,103,4.823145e-12
30,104,4.902081e-12
30,105,4.548593e-12
30,106,4.578708e-12
30,107,3.590632e-12
30,108,3.579963e-12
30,109,3.476580e-12
30,110,2.979864e-12
30,111,3.123755e-12
30,112,2.661815e-12
30,113,2.072694e-12
30,114,2.375573e-12
30,115,1.588994e-12
30,116,1.896680e-12
30,117,1.665759e-12
30,118,1.494702e-12
30,119,1.444170e-12
30,120,1.616472e-12
30,121,1.176824e-12
30,122,1.230712e-12
30,123,1.078890e-12
30,124,8.773399e-13
30,125,1.052331e-12
30,126,9.418184e-13
30,127,8.136876e-13
30,128,8.529673e-13
30,129,7.617599e-13
30,130,7.752550e-13
30,131,5.354659e-13
30,132,7.662958e-13
30,133,5.853167e-13
30,134,6.889609e-13
30,135,4.885859e-13
30,136,5.732573e-13
30,137,6.263199e-13
30,138,4.237480e-13
30,139,5.251552e-13
30,140,5.003279e-13
30,141,4.127677e-13
30,142,2.427747e-13
30,143,3.416105e-13
30,144,3.473365e-13
30,145,3.891756e-13
30,146,3.679697e-13
30,147,1.611687e-13
30,148,2.170344e-13
30,149,1.756319e-13
30,150,2.767413e-13
30,151,2.173684e-13
30,152,1.493243e-13
30,153,1.973247e-13
30,154,1.237546e-13
30,155,1.296402e-13
30,156,2.375913e-13
30,157,1.699355e-13
30,158,2.002303e-13
30,159,9.443245e-14
30,160,1.880605e-13
30,161,2.313167e-13
30,162,1.023327e-13
30,163,1.837213e-13
30,164,2.139270e-13
30,165,4.362522e-14
30,166,9.996805e-14
30,167,7.427016e-14
30,168,8.872388e-14
30,169,5.487248e-14
30,170,8.055484e-14
30,171,4.454699e-14
30,172,8.150842e-14
30,173,5.672132e-14
30,174,4.255101e-14
30,175,5.319980e-14
30,176,3.093830e-14
30,177,3.894010e-14
30,178,3.491517e-14
30,179,5.022743e-14
30,180,2.222909e-14
30,181,8.899006e-15
30,182,4.789180e-14
30,183,2.204916e-14
30,184,6.054309e-15
30,185,1.768077e-14
30,186,1.246781e-14
30,187,2.119965e-14
30,188,1.523083e-14
30,189,1.938025e-14
30,190,1.396407e-14
30,191,5.106778e-15
30,192,1.117262e-14
30,193,6.828267e-15
30,194,3.201132e-15
30,195,6.643301e-15
30,196,6.755002e-16
30,197,2.546995e-15
30,198,7.049830e-15
30,199,7.568199e-16
30,200,1.707327e-15
30,201,0.000000e+00
31,0,0.000000e+00
31,1,7.210605e-10
31,2,1.146128e-09
31,3,1.162838e-09
31,4,2.027685e-09
31,5,4.294964e-09
31,6,6.903546e-09
31,7,8.900239e-09
31,8,1.026188e-08
31,9,1.199481e-08
31,10,1.369746e-08
31,11,1.470038e-08
31,12,1.447788e-08
31,13,1.298114e-08
31,14,1.051958e-08
31,15,7.819053e-09
31,16,5.611691e-09
31,17,3.968120e-09
31,18,2.805643e-09
31,19,1.999047e-09
31,20,1.453641e-09
31,21,1.105896e-09
31,22,8.848481e-10
31,23,7.158333e-10
31,24,6.046959e-10
31,25,5.258762e-10
31,26,4.548762e-10
31,27,3.957540e-10
31,28,3.537492e-10
31,29,3.186547e-10
31,30,2.796684e-10
31,31,2.601767e-10
31,32,2.325006e-10
31,33,2.150127e-10
31,34,1.884104e-10
31,35,1.773280e-10
31,36,1.636668e-10
31,37,1.489153e-10
31,38,1.325957e-10
31,39,1.234363e-10
31,40,1.167348e-10
31,41,1.099087e-10
31,42,1.040751e-10
31,43,9.778400e-11
31,44,9.206951e-11
31,45,8.694233e-11
31,46,7.698343e-11
31,47,7.269243e-11
31,48,7.050787e-11
31,49,6.506857e-11
31,50,6.148196e-11
31,51,5.711963e-11
31,52,5.064044e-11
31,53,4.791173e-11
31,54,4.492211e-11
31,55,4.256097e-11
31,56,4.091832e-11
31,57,3.842405e-11
31,58,3.514981e-11
31,59,3.412222e-11
31,60,3.265939e-11
31,61,3.052065e-11
31,62,2.937426e-11
31,63,2.632773e-11
31,64,2.578770e-11
31,65,2.487374e-11
31,66,2.418167e-11
31,67,2.163230e-11
31,68,2.083584e-11
31,69,1.890737e-11
31,70,1.836971e-11
31,71,1.727376e-11
31,72,1.635519e-11
31,73,1.547407e-11
31,74,1.450029e-11
31,75,1.444000e-11
31,76,1.363235e-11
31,77,1.423615e-11
31,78,1.393937e-11
31,79,1.323959e-11
31,80,1.289788e-11
31,81,1.312104e-11
31,82,1.172521e-11
31,83,1.150551e-11
31,84,1.046363e-11
31,85,9.940470e-12
31,86,9.086739e-12
31,87,9.127683e-12
31,88,8.857862e-12
31,89,7.885111e-12
31,90,8.875173e-12
31,91,9.044968e-12
31,92,8.167984e-12
31,93,7.727227e-12
31,94,7.558936e-12
31,95,8.003601e-12
31,96,7.427981e-12
31,97,7.169651e-12
31,98,6.278620e-12
31,99,6.211100e-12
31,100,6.241363e-12
31,101,5.479707e-12
31,102,5.485181e-12
31,103,4.423810e-12
31,104,4.534835e-12
31,105,4.226647e-12
31,106,4.248676e-12
31,107,3.329070e-12
31,108,3.330817e-12
31,109,3.256439e-12
31,110,2.792442e-12
31,111,2.941123e-12
31,112,2.506539e-12
31,113,1.956228e-12
31,114,2.263458e-12
31,115,1.515091e-12
31,116,1.809468e-12
31,117,1.590678e-12
31,118,1.423186e-12
31,119,1.375242e-12
31,120,1.542885e-12
31,121,1.117269e-12
31,122,1.164284e-12
31,123,1.028343e-12
31,124,8.297376e-13
31,125,9.992291e-13
31,126,8.982495e-13
31,127,7.715321e-13
31,128,8.101654e-13
31,129,7.207869e-13
31,130,7.328026e-13
31,131,5.010901e-13
31,132,7.383582e-13
31,133,5.579008e-13
31,134,6.576633e-13
31,135,4.628662e-13
31,136,5.448523e-13
31,137,5.948747e-13
31,138,4.032771e-13
31,139,5.016398e-13
31,140,4.740077e-13
31,141,3.911373e-13
31,142,2.297534e-13
31,143,3.214476e-13
31,144,3.288411e-13
31,145,3.699112e-13
31,146,3.463860e-13
31,147,1.494164e-13
31,148,2.031824e-13
31,149,1.644944e-13
31,150,2.571820e-13
31,151,2.051155e-13
31,152,1.377257e-13
31,153,1.867437e-13
31,154,1.147945e-13
31,155,1.193948e-13
31,156,2.248742e-13
31,157,1.588903e-13
31,158,1.919094e-13
31,159,8.620719e-14
31,160,1.747223e-13
31,161,2.190713e-13
31,162,9.445448e-14
31,163,1.732815e-13
31,164,2.033269e-13
31,165,3.975309e-14
31,166,9.261330e-14
31,167,6.578301e-14
31,168,8.306197e-14
31,169,4.894473e-14
31,170,7.395693e-14
31,171,3.794870e-14
31,172,7.337277e-14
31,173,5.177403e-14
31,174,3.705006e-14
31,175,4.814812e-14
31,176,2.714027e-14
31,177,3.336228e-14
31,178,2.992456e-14
31,179,4.513751e-14
31,180,1.937738e-14
31,181,6.769420e-15
31,182,4.301365e-14
31,183,1.967587e-14
31,184,4.565538e-15
31,185,1.574388e-14
31,186,1.131897e-14
31,187,1.888897e-14
31,188,1.243670e-14
31,189,1.707485e-14
31,190,1.233167e-14
31,191,4.028317e-15
31,192,9.627231e-15
31,193,6.307296e-15
31,194,2.858517e-15
31,195,5.817675e-15
31,196,5.092311e-16
31,197,2.042808e-15
31,198,5.938446e-15
31,199,5.757041e-16
31,200,1.403663e-15
31,201,0.000000e+00
32,0,0.000000e+00
32,1,6.506836e-10
32,2,1.028168e-09
32,3,1.043248e-09
32,4,1.791306e-09
32,5,3.799033e-09
32,6,6.142535e-09
32,7,7.918171e-09
32,8,9.099440e-09
32,9,1.060886e-08
32,10,1.214780e-08
32,11,1.301920e-08
32,12,1.285974e-08
32,13,1.163124e-08
32,14,9.462225e-09
32,15,7.309420e-09
32,16,5.214878e-09
32,17,3.661107e-09
32,18,2.703116e-09
32,19,1.934239e-09
32,20,1.376133e-09
32,21,1.031779e-09
32,22,8.165540e-10
32,23,6.554029e-10
32,24,5.516252e-10
32,25,4.786630e-10
32,26,4.107964e-10
32,27,3.563743e-10
32,28,3.168929e-10
32,29,2.851580e-10
32,30,2.499297e-10
32,31,2.325006e-10
32,32,2.109326e-10
32,33,1.937106e-10
32,34,1.701754e-10
32,35,1.607730e-10
32,36,1.497374e-10
32,37,1.343306e-10
32,38,1.209273e-10
32,39,1.128806e-10
32,40,1.077879e-10
32,41,1.010048e-10
32,42,9.576907e-11
32,43,8.971824e-11
32,44,8.477096e-11
32,45,8.057620e-11
32,46,7.172009e-11
32,47,6.728430e-11
32,48,6.546805e-11
32,49,6.057335e-11
32,50,5.737505e-11
32,51,5.379751e-11
32,52,4.758542e-11
32,53,4.529293e-11
32,54,4.263994e-11
32,55,4.028767e-11
32,56,3.855365e-11
32,57,3.642615e-11
32,58,3.330389e-11
32,59,3.233803e-11
32,60,3.099959e-11
32,61,2.902795e-11
32,62,2.763271e-11
32,63,2.461333e-11
32,64,2.444473e-11
32,65,2.376926e-11
32,66,2.310965e-11
32,67,2.084903e-11
32,68,1.983045e-11
32,69,1.790559e-11
32,70,1.750391e-11
32,71,1.626053e-11
32,72,1.549480e-11
32,73,1.482627e-11
32,74,1.402069e-11
32,75,1.385251e-11
32,76,1.310368e-11
32,77,1.384397e-11
32,78,1.350468e-11
32,79,1.293726e-11
32,80,1.259873e-11
32,81,1.281233e-11
32,82,1.125837e-11
32,83,1.098276e-11
32,84,9.967240e-12
32,85,9.392564e-12
32,86,8.780970e-12
32,87,8.532882e-12
32,88,8.351105e-12
32,89,7.386902e-12
32,90,8.468286e-12
32,91,8.740939e-12
32,92,7.886325e-12
32,93,7.512857e-12
32,94,7.383897e-12
32,95,7.902923e-12
32,96,7.264339e-12
32,97,7.019398e-12
32,98,6.129032e-12
32,99,6.004264e-12
32,100,6.019773e-12
32,101,5.302988e-12
32,102,5.265661e-12
32,103,4.299378e-12
32,104,4.369781e-12
32,105,4.068254e-12
32,106,4.065928e-12
32,107,3.208848e-12
32,108,3.187119e-12
32,109,3.099234e-12
32,110,2.649721e-12
32,111,2.774895e-12
32,112,2.351569e-12
32,113,1.830697e-12
32,114,2.097419e-12
32,115,1.400581e-12
32,116,1.667675e-12
32,117,1.473217e-12
32,118,1.319536e-12
32,119,1.271305e-12
32,120,1.419946e-12
32,121,1.038480e-12
32,122,1.079990e-12
32,123,9.567200e-13
32,124,7.758154e-13
32,125,9.250199e-13
32,126,8.347773e-13
32,127,7.174363e-13
32,128,7.522085e-13
32,129,6.698872e-13
32,130,6.843655e-13
32,131,4.714434e-13
32,132,6.790938e-13
32,133,5.194917e-13
32,134,6.063022e-13
32,135,4.324983e-13
32,136,5.075260e-13
32,137,5.521359e-13
32,138,3.749675e-13
32,139,4.619120e-13
32,140,4.404381e-13
32,141,3.641672e-13
32,142,2.171470e-13
32,143,3.025872e-13
32,144,3.062083e-13
32,145,3.409172e-13
32,146,3.259920e-13
32,147,1.421010e-13
32,148,1.913423e-13
32,149,1.541998e-13
32,150,2.427596e-13
32,151,1.915418e-13
32,152,1.327834e-13
32,153,1.740698e-13
32,154,1.080631e-13
32,155,1.141516e-13
32,156,2.097439e-13
32,157,1.482358e-13
32,158,1.765065e-13
32,159,8.147670e-14
32,160,1.625748e-13
32,161,2.025036e-13
32,162,8.843738e-14
32,163,1.594987e-13
32,164,1.853129e-13
32,165,3.749756e-14
32,166,8.592899e-14
32,167,6.194116e-14
32,168,7.653204e-14
32,169,4.607454e-14
32,170,6.880874e-14
32,171,3.671356e-14
32,172,6.833598e-14
32,173,4.815081e-14
32,174,3.528461e-14
32,175,4.493471e-14
32,176,2.579803e-14
32,177,3.188178e-14
32,178,2.848304e-14
32,179,4.242218e-14
32,180,1.858024e-14
32,181,6.828713e-15
32,182,4.051385e-14
32,183,1.833393e-14
32,184,4.586352e-15
32,185,1.491670e-14
32,186,1.052784e-14
32,187,1.763226e-14
32,188,1.205119e-14
32,189,1.617271e-14
32,190,1.163385e-14
32,191,4.075859e-15
32,192,9.078261e-15
32,193,5.932745e-15
32,194,2.454067e-15
32,195,5.491391e-15
32,196,5.022630e-16
32,197,2.083552e-15
32,198,6.180517e-15
32,199,5.917841e-16
32,200,1.445883e-15
32,201,0.000000e+00
33,0,0.000000e+00
33,1,5.978450e-10
33,2,9.626891e-10
33,3,9.457239e-10
33,4,1.728310e-09
33,5,3.685398e-09
33,6,5.918912e-09
33,7,7.828573e-09
33,8,9.030036e-09
33,9,1.047032e-08
33,10,1.154776e-08
33,11,1.260528e-08
33,12,1.247671e-08
33,13,1.098982e-08
33,14,8.929325e-09
33,15,6.614230e-09
33,16,4.700968e-09
33,17,3.215986e-09
33,18,2.198997e-09
33,19,1.498286e-09
33,20,1.079424e-09
33,21,8.174419e-10
33,22,6.460504e-10
33,23,5.270860e-10
33,24,4.378078e-10
33,25,3.818363e-10
33,26,3.443770e-10
33,27,3.068075e-10
33,28,2.803104e-10
33,29,2.555077e-10
33,30,2.249800e-10
33,31,2.150127e-10
33,32,1.937106e-10
33,33,1.903013e-10
33,34,1.672363e-10
33,35,1.537276e-10
33,36,1.403232e-10
33,37,1.340327e-10
33,38,1.209491e-10
33,39,1.130439e-10
33,40,1.043321e-10
33,41,9.880419e-11
33,42,9.369427e-11
33,43,8.922332e-11
33,44,8.283026e-11
33,45,7.904931e-11
33,46,6.979834e-11
33,47,6.676412e-11
33,48,6.480497e-11
33,49,5.909295e-11
33,50,5.603077e-11
33,51,5.073662e-11
33,52,4.630884e-11
33,53,4.387023e-11
33,54,4.155594e-11
33,55,4.062282e-11
33,56,3.873300e-11
33,57,3.509547e-11
33,58,3.124611e-11
33,59,2.973583e-11
33,60,2.897594e-11
33,61,2.725836e-11
33,62,2.692578e-11
33,63,2.547931e-11
33,64,2.400792e-11
33,65,2.206529e-11
33,66,2.077766e-11
33,67,1.831865e-11
33,68,1.828701e-11
33,69,1.684272e-11
33,70,1.590542e-11
33,71,1.466639e-11
33,72,1.392629e-11
33,73,1.336175e-11
33,74,1.208052e-11
33,75,1.251632e-11
33,76,1.188872e-11
33,77,1.167175e-11
33,78,1.179809e-11
33,79,1.143476e-11
33,80,1.144100e-11
33,81,1.136474e-11
33,82,1.055315e-11
33,83,1.095085e-11
33,84,1.072230e-11
33,85,1.051496e-11
33,86,9.156618e-12
33,87,9.175638e-12
33,88,8.181312e-12
33,89,7.671797e-12
33,90,7.193372e-12
33,91,6.578256e-12
33,92,6.250571e-12
33,93,5.756365e-12
33,94,5.587124e-12
33,95,5.645100e-12
33,96,5.358226e-12
33,97,4.968796e-12
33,98,4.213061e-12
33,99,4.302791e-12
33,100,4.699154e-12
33,101,4.061199e-12
33,102,4.205825e-12
33,103,3.222526e-12
33,104,3.392478e-12
33,105,3.191317e-12
33,106,3.175090e-12
33,107,2.462781e-12
33,108,2.456668e-12
33,109,2.464809e-12
33,110,2.082821e-12
33,111,2.231773e-12
33,112,1.889497e-12
33,113,1.448688e-12
33,114,1.744470e-12
33,115,1.114491e-12
33,116,1.371755e-12
33,117,1.180672e-12
33,118,1.044916e-12
33,119,1.017336e-12
33,120,1.158649e-12
33,121,8.069292e-13
33,122,8.503107e-13
33,123,7.513760e-13
33,124,5.858838e-13
33,125,7.416380e-13
33,126,6.676205e-13
33,127,5.607596e-13
33,128,6.014926e-13
33,129,5.255812e-13
33,130,5.333051e-13
33,131,3.363068e-13
33,132,5.740962e-13
33,133,4.203379e-13
33,134,5.082909e-13
33,135,3.405697e-13
33,136,4.095175e-13
33,137,4.509551e-13
33,138,2.966326e-13
33,139,3.904437e-13
33,140,3.623179e-13
33,141,2.928502e-13
33,142,1.588084e-13
33,143,2.375498e-13
33,144,2.457448e-13
33,145,2.853233e-13
33,146,2.670345e-13
33,147,9.611904e-14
33,148,1.415127e-13
33,149,1.114581e-13
33,150,1.908359e-13
33,151,1.553636e-13
33,152,9.198795e-14
33,153,1.395008e-13
33,154,7.587165e-14
33,155,8.076992e-14
33,156,1.775016e-13
33,157,1.208739e-13
33,158,1.537907e-13
33,159,5.824042e-14
33,160,1.301930e-13
33,161,1.764010e-13
33,162,6.546981e-14
33,163,1.367917e-13
33,164,1.636668e-13
33,165,2.524565e-14
33,166,6.904037e-14
33,167,4.203222e-14
33,168,6.456989e-14
33,169,3.237085e-14
33,170,5.594510e-14
33,171,2.257499e-14
33,172,5.271681e-14
33,173,3.836280e-14
33,174,2.370851e-14
33,175,3.514706e-14
33,176,1.789149e-14
33,177,2.029263e-14
33,178,1.818644e-14
33,179,3.184627e-14
33,180,1.250134e-14
33,181,2.049419e-15
33,182,3.034557e-14
33,183,1.358744e-14
33,184,1.311039e-15
33,185,1.083444e-14
33,186,8.213237e-15
33,187,1.300425e-14
33,188,6.163264e-15
33,189,1.137797e-14
33,190,8.124120e-15
33,191,1.729278e-15
33,192,5.949606e-15
33,193,4.859602e-15
33,194,1.883474e-15
33,195,3.829167e-15
33,196,1.529775e-16
33,197,9.968921e-16
33,198,3.788914e-15
33,199,1.658801e-16
33,200,7.957647e-16
33,201,0.000000e+00
34,0,0.000000e+00
34,1,5.208975e-10
34,2,8.369909e-10
34,3,8.163617e-10
34,4,1.489878e-09
34,5,3.171348e-09
34,6,5.153599e-09
34,7,6.864716e-09
34,8,7.939008e-09
34,9,9.131971e-09
34,10,1.005207e-08
34,11,1.103832e-08
34,12,1.100692e-08
34,13,9.684934e-09
34,14,7.921725e-09
34,15,5.918134e-09
34,16,4.233745e-09
34,17,2.879906e-09
34,18,1.994479e-09
34,19,1.363285e-09
34,20,9.720412e-10
34,21,7.325202e-10
34,22,5.736755e-10
34,23,4.648047e-10
34,24,3.837688e-10
34,25,3.333190e-10
34,26,3.003430e-10
34,27,2.677883e-10
34,28,2.453973e-10
34,29,2.231463e-10
34,30,1.974329e-10
34,31,1.884104e-10
34,32,1.701754e-10
34,33,1.672363e-10
34,34,1.529829e-10
34,35,1.385790e-10
34,36,1.265835e-10
34,37,1.214629e-10
34,38,1.091668e-10
34,39,1.017490e-10
34,40,9.372529e-11
34,41,9.018835e-11
34,42,8.511051e-11
34,43,8.165507e-11
34,44,7.573780e-11
34,45,7.217307e-11
34,46,6.367383e-11
34,47,6.096072e-11
34,48,5.909124e-11
34,49,5.337421e-11
34,50,5.055808e-11
34,51,4.599254e-11
34,52,4.235702e-11
34,53,4.063757e-11
34,54,3.815073e-11
34,55,3.727640e-11
34,56,3.566828e-11
34,57,3.223926e-11
34,58,2.864983e-11
34,59,2.703785e-11
34,60,2.644550e-11
34,61,2.453266e-11
34,62,2.459650e-11
34,63,2.363152e-11
34,64,2.197095e-11
34,65,2.000183e-11
34,66,1.841273e-11
34,67,1.623986e-11
34,68,1.665529e-11
34,69,1.556132e-11
34,70,1.456126e-11
34,71,1.350421e-11
34,72,1.279773e-11
34,73,1.219782e-11
34,74,1.101238e-11
34,75,1.168366e-11
34,76,1.102301e-11
34,77,1.050761e-11
34,78,1.085060e-11
34,79,1.048716e-11
34,80,1.064709e-11
34,81,1.048129e-11
34,82,9.693750e-12
34,83,1.025162e-11
34,84,1.015949e-11
34,85,1.012074e-11
34,86,8.899739e-12
34,87,9.007496e-12
34,88,8.057443e-12
34,89,7.631834e-12
34,90,7.138605e-12
34,91,6.539748e-12
34,92,6.298653e-12
34,93,5.727456e-12
34,94,5.360568e-12
34,95,5.265938e-12
34,96,5.110981e-12
34,97,4.695953e-12
34,98,4.143255e-12
34,99,4.217969e-12
34,100,4.451486e-12
34,101,3.852456e-12
34,102,3.952805e-12
34,103,3.097678e-12
34,104,3.206908e-12
34,105,3.010741e-12
34,106,2.960828e-12
34,107,2.335597e-12
34,108,2.302843e-12
34,109,2.273792e-12
34,110,1.913666e-12
34,111,2.025304e-12
34,112,1.705727e-12
34,113,1.305811e-12
34,114,1.545075e-12
34,115,9.866978e-13
34,116,1.202205e-12
34,117,1.045896e-12
34,118,9.190703e-13
34,119,8.963270e-13
34,120,1.016478e-12
34,121,7.171024e-13
34,122,7.506899e-13
34,123,6.674476e-13
34,124,5.239813e-13
34,125,6.542120e-13
34,126,5.925838e-13
34,127,4.954893e-13
34,128,5.317435e-13
34,129,4.647132e-13
34,130,4.747625e-13
34,131,3.029321e-13
34,132,5.060552e-13
34,133,3.671988e-13
34,134,4.460750e-13
34,135,3.017795e-13
34,136,3.606692e-13
34,137,3.952584e-13
34,138,2.633691e-13
34,139,3.427369e-13
34,140,3.204442e-13
34,141,2.561495e-13
34,142,1.464681e-13
34,143,2.088202e-13
34,144,2.163170e-13
34,145,2.475456e-13
34,146,2.333318e-13
34,147,8.671839e-14
34,148,1.252587e-13
34,149,1.008753e-13
34,150,1.673579e-13
34,151,1.367225e-13
34,152,8.459177e-14
34,153,1.241301e-13
34,154,6.686465e-14
34,155,7.315751e-14
34,156,1.543912e-13
34,157,1.035482e-13
34,158,1.326799e-13
34,159,5.030754e-14
34,160,1.130081e-13
34,161,1.522292e-13
34,162,5.680988e-14
34,163,1.178356e-13
34,164,1.393636e-13
34,165,2.162897e-14
34,166,5.840980e-14
34,167,3.550834e-14
34,168,5.548097e-14
34,169,2.719840e-14
34,170,4.758065e-14
34,171,1.887200e-14
34,172,4.415632e-14
34,173,3.208980e-14
34,174,1.972238e-14
34,175,2.942711e-14
34,176,1.503827e-14
34,177,1.704469e-14
34,178,1.485827e-14
34,179,2.664050e-14
34,180,1.059820e-14
34,181,1.730001e-15
34,182,2.563634e-14
34,183,1.154595e-14
34,184,1.054675e-15
34,185,9.124082e-15
34,186,6.845982e-15
34,187,1.078483e-14
34,188,4.857923e-15
34,189,9.529194e-15
34,190,6.771980e-15
34,191,1.519857e-15
34,192,4.904937e-15
34,193,4.108446e-15
34,194,1.727989e-15
34,195,2.953108e-15
34,196,1.127567e-16
34,197,8.886045e-16
34,198,3.538733e-15
34,199,1.525325e-16
34,200,7.269042e-16
34,201,0.000000e+00
35,0,0.000000e+00
35,1,4.970965e-10
35,2,7.893055e-10
35,3,7.816692e-10
35,4,1.391519e-09
35,5,2.957138e-09
35,6,4.759717e-09
35,7,6.238446e-09
35,8,7.170361e-09
35,9,8.286103e-09
35,10,9.230174e-09
35,11,1.004561e-08
35,12,9.985182e-09
35,13,8.895820e-09
35,14,7.223722e-09
35,15,5.518348e-09
35,16,3.925366e-09
35,17,2.684308e-09
35,18,1.916471e-09
35,19,1.321135e-09
35,20,9.297119e-10
35,21,6.939727e-10
35,22,5.485637e-10
35,23,4.447532e-10
35,24,3.732772e-10
35,25,3.262012e-10
35,26,2.898338e-10
35,27,2.561515e-10
35,28,2.321337e-10
35,29,2.117553e-10
35,30,1.875593e-10
35,31,1.773280e-10
35,32,1.607730e-10
35,33,1.537276e-10
35,34,1.385790e-10
35,35,1.294767e-10
35,36,1.194262e-10
35,37,1.112472e-10
35,38,1.002707e-10
35,39,9.347551e-11
35,40,8.763896e-11
35,41,8.358341e-11
35,42,7.907492e-11
35,43,7.527576e-11
35,44,7.084558e-11
35,45,6.748937e-11
35,46,5.970881e-11
35,47,5.707838e-11
35,48,5.535092e-11
35,49,5.060186e-11
35,50,4.820694e-11
35,51,4.466629e-11
35,52,4.045267e-11
35,53,3.890455e-11
35,54,3.644227e-11
35,55,3.491333e-11
35,56,3.323337e-11
35,57,3.059169e-11
35,58,2.766820e-11
35,59,2.646407e-11
35,60,2.566585e-11
35,61,2.368556e-11
35,62,2.310893e-11
35,63,2.145701e-11
35,64,2.048468e-11
35,65,1.930540e-11
35,66,1.819556e-11
35,67,1.618686e-11
35,68,1.592990e-11
35,69,1.467046e-11
35,70,1.404172e-11
35,71,1.304222e-11
35,72,1.240802e-11
35,73,1.187965e-11
35,74,1.106640e-11
35,75,1.126311e-11
35,76,1.063758e-11
35,77,1.057187e-11
35,78,1.062052e-11
35,79,1.028492e-11
35,80,1.017005e-11
35,81,1.006679e-11
35,82,9.083431e-12
35,83,9.307083e-12
35,84,8.860340e-12
35,85,8.567189e-12
35,86,7.749273e-12
35,87,7.671217e-12
35,88,7.236509e-12
35,89,6.723810e-12
35,90,6.850568e-12
35,91,6.659857e-12
35,92,6.188864e-12
35,93,5.755464e-12
35,94,5.612068e-12
35,95,5.753840e-12
35,96,5.462907e-12
35,97,5.127823e-12
35,98,4.446316e-12
35,99,4.424582e-12
35,100,4.529609e-12
35,101,3.934434e-12
35,102,3.970909e-12
35,103,3.191250e-12
35,104,3.259600e-12
35,105,3.054396e-12
35,106,3.022241e-12
35,107,2.399471e-12
35,108,2.356515e-12
35,109,2.319171e-12
35,110,1.956916e-12
35,111,2.057069e-12
35,112,1.746772e-12
35,113,1.343572e-12
35,114,1.569184e-12
35,115,1.024103e-12
35,116,1.227066e-12
35,117,1.073347e-12
35,118,9.473935e-13
35,119,9.269919e-13
35,120,1.038056e-12
35,121,7.545039e-13
35,122,7.795097e-13
35,123,6.930013e-13
35,124,5.525566e-13
35,125,6.768481e-13
35,126,6.127209e-13
35,127,5.195901e-13
35,128,5.491509e-13
35,129,4.867520e-13
35,130,5.007781e-13
35,131,3.331080e-13
35,132,5.114188e-13
35,133,3.819858e-13
35,134,4.526865e-13
35,135,3.132170e-13
35,136,3.711766e-13
35,137,4.084085e-13
35,138,2.733880e-13
35,139,3.475351e-13
35,140,3.338612e-13
35,141,2.674736e-13
35,142,1.626345e-13
35,143,2.230529e-13
35,144,2.258239e-13
35,145,2.519665e-13
35,146,2.460890e-13
35,147,9.938991e-14
35,148,1.367109e-13
35,149,1.114768e-13
35,150,1.790263e-13
35,151,1.439595e-13
35,152,9.630225e-14
35,153,1.311620e-13
35,154,7.534450e-14
35,155,8.277044e-14
35,156,1.611403e-13
35,157,1.098901e-13
35,158,1.345570e-13
35,159,5.742833e-14
35,160,1.192253e-13
35,161,1.549316e-13
35,162,6.391774e-14
35,163,1.199975e-13
35,164,1.406642e-13
35,165,2.535272e-14
35,166,6.290346e-14
35,167,4.317692e-14
35,168,5.796352e-14
35,169,3.238022e-14
35,170,5.137650e-14
35,171,2.602890e-14
35,172,5.003777e-14
35,173,3.544098e-14
35,174,2.515788e-14
35,175,3.305452e-14
35,176,1.866357e-14
35,177,2.260251e-14
35,178,1.969477e-14
35,179,3.096877e-14
35,180,1.353573e-14
35,181,4.372460e-15
35,182,2.990251e-14
35,183,1.393257e-14
35,184,2.839613e-15
35,185,1.092431e-14
35,186,7.673371e-15
35,187,1.258352e-14
35,188,7.842956e-15
35,189,1.166832e-14
35,190,8.331170e-15
35,191,2.853165e-15
35,192,6.285946e-15
35,193,4.516924e-15
35,194,2.374725e-15
35,195,3.698723e-15
35,196,2.972552e-16
35,197,1.534585e-15
35,198,5.150984e-15
35,199,3.947640e-16
35,200,1.136175e-15
35,201,0.000000e+00
36,0,0.000000e+00
36,1,4.691807e-10
36,2,7.356635e-10
36,3,7.317009e-10
36,4,1.263991e-09
36,5,2.663762e-09
36,6,4.312650e-09
36,7,5.578776e-09
36,8,6.411450e-09
36,9,7.389040e-09
36,10,8.360795e-09
36,11,9.029841e-09
36,12,8.975905e-09
36,13,8.081255e-09
36,14,6.566240e-09
36,15,5.175546e-09
36,16,3.677853e-09
36,17,2.534627e-09
36,18,1.906880e-09
36,19,1.346334e-09
36,20,9.357263e-10
36,21,6.923960e-10
36,22,5.444998e-10
36,23,4.360507e-10
36,24,3.650501e-10
36,25,3.169536e-10
36,26,2.765672e-10
36,27,2.415249e-10
36,28,2.169871e-10
36,29,1.971651e-10
36,30,1.739132e-10
36,31,1.636668e-10
36,32,1.497374e-10
36,33,1.403232e-10
36,34,1.265835e-10
36,35,1.194262e-10
36,36,1.121354e-10
36,37,1.021235e-10
36,38,9.243678e-11
36,39,8.674504e-11
36,40,8.212200e-11
36,41,7.813380e-11
36,42,7.411773e-11
36,43,6.983706e-11
36,44,6.652753e-11
36,45,6.355244e-11
36,46,5.663124e-11
36,47,5.378292e-11
36,48,5.247051e-11
36,49,4.835963e-11
36,50,4.634711e-11
36,51,4.358143e-11
36,52,3.904468e-11
36,53,3.767787e-11
36,54,3.528054e-11
36,55,3.340754e-11
36,56,3.168110e-11
36,57,2.959231e-11
36,58,2.701641e-11
36,59,2.588904e-11
36,60,2.494302e-11
36,61,2.299293e-11
36,62,2.195446e-11
36,63,2.003025e-11
36,64,1.951038e-11
36,65,1.877889e-11
36,66,1.786243e-11
36,67,1.603018e-11
36,68,1.551728e-11
36,69,1.414986e-11
36,70,1.367264e-11
36,71,1.257277e-11
36,72,1.196273e-11
36,73,1.151682e-11
36,74,1.087613e-11
36,75,1.088005e-11
36,76,1.024146e-11
36,77,1.043927e-11
36,78,1.024653e-11
36,79,9.865158e-12
36,80,9.652144e-12
36,81,9.599915e-12
36,82,8.475603e-12
36,83,8.498997e-12
36,84,7.889129e-12
36,85,7.521058e-12
36,86,7.007483e-12
36,87,6.778515e-12
36,88,6.567860e-12
36,89,5.929345e-12
36,90,6.427651e-12
36,91,6.473166e-12
36,92,5.881654e-12
36,93,5.568456e-12
36,94,5.476204e-12
36,95,5.701051e-12
36,96,5.313404e-12
36,97,5.082359e-12
36,98,4.454343e-12
36,99,4.409375e-12
36,100,4.392705e-12
36,101,3.844317e-12
36,102,3.829130e-12
36,103,3.120386e-12
36,104,3.171034e-12
36,105,2.965225e-12
36,106,2.965381e-12
36,107,2.348532e-12
36,108,2.318145e-12
36,109,2.272167e-12
36,110,1.930951e-12
36,111,2.031679e-12
36,112,1.732182e-12
36,113,1.350167e-12
36,114,1.558296e-12
36,115,1.038348e-12
36,116,1.232708e-12
36,117,1.086606e-12
36,118,9.629838e-13
36,119,9.381726e-13
36,120,1.044587e-12
36,121,7.699274e-13
36,122,7.935599e-13
36,123,7.032074e-13
36,124,5.684494e-13
36,125,6.855505e-13
36,126,6.209911e-13
36,127,5.314248e-13
36,128,5.552607e-13
36,129,4.960915e-13
36,130,5.095181e-13
36,131,3.503938e-13
36,132,5.074282e-13
36,133,3.860723e-13
36,134,4.502709e-13
36,135,3.169878e-13
36,136,3.753726e-13
36,137,4.115758e-13
36,138,2.770641e-13
36,139,3.428199e-13
36,140,3.338891e-13
36,141,2.695935e-13
36,142,1.681490e-13
36,143,2.267366e-13
36,144,2.279932e-13
36,145,2.510875e-13
36,146,2.470793e-13
36,147,1.071745e-13
36,148,1.420070e-13
36,149,1.166064e-13
36,150,1.825274e-13
36,151,1.441043e-13
36,152,1.015832e-13
36,153,1.321870e-13
36,154,7.975110e-14
36,155,8.704554e-14
36,156,1.591905e-13
36,157,1.103566e-13
36,158,1.320882e-13
36,159,5.971852e-14
36,160,1.200499e-13
36,161,1.512114e-13
36,162,6.610357e-14
36,163,1.175596e-13
36,164,1.370023e-13
36,165,2.729648e-14
36,166,6.332811e-14
36,167,4.563009e-14
36,168,5.708068e-14
36,169,3.378305e-14
36,170,5.131086e-14
36,171,2.817507e-14
36,172,5.053018e-14
36,173,3.571818e-14
36,174,2.673409e-14
36,175,3.328237e-14
36,176,1.951915e-14
36,177,2.409412e-14
36,178,2.111144e-14
36,179,3.203334e-14
36,180,1.431239e-14
36,181,5.419602e-15
36,182,3.077249e-14
36,183,1.416328e-14
36,184,3.534762e-15
36,185,1.135775e-14
36,186,7.797516e-15
36,187,1.292656e-14
36,188,8.936554e-15
36,189,1.217817e-14
36,190,8.780793e-15
36,191,3.274739e-15
36,192,6.637886e-15
36,193,4.517184e-15
36,194,2.233529e-15
36,195,3.965366e-15
36,196,3.619454e-16
36,197,1.703980e-15
36,198,5.381971e-15
36,199,4.991611e-16
36,200,1.217941e-15
36,201,0.000000e+00
37,0,0.000000e+00
37,1,4.179769e-10
37,2,6.735640e-10
37,3,6.505668e-10
37,4,1.205563e-09
37,5,2.535069e-09
37,6,4.078855e-09
37,7,5.374453e-09
37,8,6.225463e-09
37,9,7.137123e-09
37,10,7.835974e-09
37,11,8.616823e-09
37,12,8.571930e-09
37,13,7.474889e-09
37,14,6.066794e-09
37,15,4.442021e-09
37,16,3.157646e-09
37,17,2.127727e-09
37,18,1.410681e-09
37,19,9.358403e-10
37,20,6.704080e-10
37,21,5.063156e-10
37,22,4.012624e-10
37,23,3.307411e-10
37,24,2.739653e-10
37,25,2.409666e-10
37,26,2.243802e-10
37,27,2.029533e-10
37,28,1.888169e-10
37,29,1.738675e-10
37,30,1.542098e-10
37,31,1.489153e-10
37,32,1.343306e-10
37,33,1.340327e-10
37,34,1.214629e-10
37,35,1.112472e-10
37,36,1.021235e-10
37,37,1.002079e-10
37,38,9.059499e-11
37,39,8.522048e-11
37,40,7.792981e-11
37,41,7.551293e-11
37,42,7.146438e-11
37,43,6.837864e-11
37,44,6.400999e-11
37,45,6.115264e-11
37,46,5.403529e-11
37,47,5.228996e-11
37,48,5.099013e-11
37,49,4.624823e-11
37,50,4.442818e-11
37,51,4.048750e-11
37,52,3.726360e-11
37,53,3.569813e-11
37,54,3.348386e-11
37,55,3.255109e-11
37,56,3.092174e-11
37,57,2.778845e-11
37,58,2.483026e-11
37,59,2.334971e-11
37,60,2.279728e-11
37,61,2.094677e-11
37,62,2.086242e-11
37,63,2.014411e-11
37,64,1.851176e-11
37,65,1.685451e-11
37,66,1.552577e-11
37,67,1.363629e-11
37,68,1.392803e-11
37,69,1.301702e-11
37,70,1.217003e-11
37,71,1.120764e-11
37,72,1.055490e-11
37,73,1.007528e-11
37,74,9.057300e-12
37,75,9.490915e-12
37,76,8.992661e-12
37,77,8.431745e-12
37,78,8.574528e-12
37,79,8.326694e-12
37,80,8.407643e-12
37,81,8.164654e-12
37,82,7.669464e-12
37,83,8.211016e-12
37,84,8.199003e-12
37,85,8.142971e-12
37,86,7.104002e-12
37,87,7.219259e-12
37,88,6.465149e-12
37,89,6.129630e-12
37,90,5.473976e-12
37,91,4.882234e-12
37,92,4.660154e-12
37,93,4.286995e-12
37,94,4.100941e-12
37,95,3.934182e-12
37,96,3.821709e-12
37,97,3.529872e-12
37,98,3.056641e-12
37,99,3.183588e-12
37,100,3.383036e-12
37,101,2.894673e-12
37,102,3.016944e-12
37,103,2.309473e-12
37,104,2.424462e-12
37,105,2.299670e-12
37,106,2.275311e-12
37,107,1.793341e-12
37,108,1.753660e-12
37,109,1.781697e-12
37,110,1.491211e-12
37,111,1.606685e-12
37,112,1.366218e-12
37,113,1.048691e-12
37,114,1.272937e-12
37,115,8.129734e-13
37,116,9.910417e-13
37,117,8.574359e-13
37,118,7.469108e-13
37,119,7.365945e-13
37,120,8.302803e-13
37,121,5.927213e-13
37,122,6.134324e-13
37,123,5.476582e-13
37,124,4.262625e-13
37,125,5.376875e-13
37,126,4.912405e-13
37,127,4.098212e-13
37,128,4.385418e-13
37,129,3.813573e-13
37,130,3.946406e-13
37,131,2.488796e-13
37,132,4.229576e-13
37,133,3.083020e-13
37,134,3.695758e-13
37,135,2.470340e-13
37,136,2.981129e-13
37,137,3.287650e-13
37,138,2.172227e-13
37,139,2.843700e-13
37,140,2.716639e-13
37,141,2.127587e-13
37,142,1.263669e-13
37,143,1.763806e-13
37,144,1.804497e-13
37,145,2.042726e-13
37,146,1.998027e-13
37,147,7.234192e-14
37,148,1.041069e-13
37,149,8.372554e-14
37,150,1.420043e-13
37,151,1.162072e-13
37,152,7.249302e-14
37,153,1.056516e-13
37,154,5.479000e-14
37,155,6.160400e-14
37,156,1.323744e-13
37,157,8.776770e-14
37,158,1.116095e-13
37,159,4.206234e-14
37,160,9.351526e-14
37,161,1.281967e-13
37,162,4.769354e-14
37,163,9.772110e-14
37,164,1.163530e-13
37,165,1.767800e-14
37,166,4.875606e-14
37,167,2.928693e-14
37,168,4.679803e-14
37,169,2.267450e-14
37,170,4.024927e-14
37,171,1.685712e-14
37,172,3.702838e-14
37,173,2.708389e-14
37,174,1.712209e-14
37,175,2.499520e-14
37,176,1.295094e-14
37,177,1.468414e-14
37,178,1.264380e-14
37,179,2.288244e-14
37,180,9.315653e-15
37,181,1.588739e-15
37,182,2.207364e-14
37,183,1.014230e-14
37,184,9.296751e-16
37,185,7.898834e-15
37,186,5.756709e-15
37,187,8.981348e-15
37,188,4.187648e-15
37,189,8.164321e-15
37,190,5.783970e-15
37,191,1.473130e-15
37,192,4.049533e-15
37,193,3.593480e-15
37,194,1.738351e-15
37,195,2.582165e-15
37,196,8.713788e-17
37,197,8.964171e-16
37,198,3.772151e-15
37,199,1.543754e-16
37,200,7.570036e-16
37,201,0.000000e+00
38,0,0.000000e+00
38,1,3.677199e-10
38,2,5.957390e-10
38,3,5.726834e-10
38,4,1.074270e-09
38,5,2.266369e-09
38,6,3.657390e-09
38,7,4.837100e-09
38,8,5.623293e-09
38,9,6.467716e-09
38,10,6.999889e-09
38,11,7.732132e-09
38,12,7.699003e-09
38,13,6.729693e-09
38,14,5.472767e-09
38,15,4.116770e-09
38,16,2.905598e-09
38,17,1.938073e-09
38,18,1.316627e-09
38,19,8.743610e-10
38,20,6.185292e-10
38,21,4.598190e-10
38,22,3.604985e-10
38,23,2.959228e-10
38,24,2.425052e-10
38,25,2.129675e-10
38,26,1.994638e-10
38,27,1.804962e-10
38,28,1.676748e-10
38,29,1.544305e-10
38,30,1.365152e-10
38,31,1.325957e-10
38,32,1.209273e-10
38,33,1.209491e-10
38,34,1.091668e-10
38,35,1.002707e-10
38,36,9.243678e-11
38,37,9.059499e-11
38,38,8.478845e-11
38,39,7.992366e-11
38,40,7.366199e-11
38,41,7.096848e-11
38,42,6.686149e-11
38,43,6.397331e-11
38,44,5.986125e-11
38,45,5.765829e-11
38,46,5.099084e-11
38,47,4.919197e-11
38,48,4.812705e-11
38,49,4.376497e-11
38,50,4.198344e-11
38,51,3.826655e-11
38,52,3.535339e-11
38,53,3.390098e-11
38,54,3.195819e-11
38,55,3.126517e-11
38,56,2.956882e-11
38,57,2.652636e-11
38,58,2.359963e-11
38,59,2.216153e-11
38,60,2.166166e-11
38,61,1.994433e-11
38,62,1.974315e-11
38,63,1.904470e-11
38,64,1.752653e-11
38,65,1.581884e-11
38,66,1.452671e-11
38,67,1.289297e-11
38,68,1.307067e-11
38,69,1.217889e-11
38,70,1.135151e-11
38,71,1.030357e-11
38,72,9.800787e-12
38,73,9.449219e-12
38,74,8.566846e-12
38,75,8.941753e-12
38,76,8.592252e-12
38,77,8.171323e-12
38,78,8.277732e-12
38,79,8.227506e-12
38,80,8.451032e-12
38,81,8.173272e-12
38,82,7.578156e-12
38,83,8.127538e-12
38,84,8.156944e-12
38,85,8.069112e-12
38,86,7.163471e-12
38,87,7.113647e-12
38,88,6.343937e-12
38,89,5.999779e-12
38,90,5.255375e-12
38,91,4.650397e-12
38,92,4.432455e-12
38,93,4.088659e-12
38,94,3.917565e-12
38,95,3.803040e-12
38,96,3.730800e-12
38,97,3.449590e-12
38,98,2.997816e-12
38,99,3.104248e-12
38,100,3.431278e-12
38,101,2.949528e-12
38,102,3.034889e-12
38,103,2.384811e-12
38,104,2.451033e-12
38,105,2.319746e-12
38,106,2.263703e-12
38,107,1.813542e-12
38,108,1.748248e-12
38,109,1.754599e-12
38,110,1.451947e-12
38,111,1.547687e-12
38,112,1.308548e-12
38,113,9.937005e-13
38,114,1.188770e-12
38,115,7.499628e-13
38,116,9.143221e-13
38,117,7.939376e-13
38,118,6.894409e-13
38,119,6.820035e-13
38,120,7.616591e-13
38,121,5.545732e-13
38,122,5.676486e-13
38,123,5.096567e-13
38,124,3.973958e-13
38,125,4.987795e-13
38,126,4.579021e-13
38,127,3.825519e-13
38,128,4.072532e-13
38,129,3.543122e-13
38,130,3.695243e-13
38,131,2.370155e-13
38,132,3.904727e-13
38,133,2.876607e-13
38,134,3.414367e-13
38,135,2.304157e-13
38,136,2.776714e-13
38,137,3.060625e-13
38,138,2.018814e-13
38,139,2.616474e-13
38,140,2.558021e-13
38,141,1.969583e-13
38,142,1.240355e-13
38,143,1.679171e-13
38,144,1.691858e-13
38,145,1.881438e-13
38,146,1.897312e-13
38,147,7.045440e-14
38,148,9.915129e-14
38,149,7.962322e-14
38,150,1.353434e-13
38,151,1.095704e-13
38,152,7.132069e-14
38,153,9.978775e-14
38,154,5.228710e-14
38,155,6.010532e-14
38,156,1.250544e-13
38,157,8.224957e-14
38,158,1.027324e-13
38,159,4.061253e-14
38,160,8.726115e-14
38,161,1.194927e-13
38,162,4.569434e-14
38,163,9.012534e-14
38,164,1.064175e-13
38,165,1.700388e-14
38,166,4.555953e-14
38,167,2.875770e-14
38,168,4.349420e-14
38,169,2.204721e-14
38,170,3.788117e-14
38,171,1.772605e-14
38,172,3.473619e-14
38,173,2.560132e-14
38,174,1.732765e-14
38,175,2.378688e-14
38,176,1.296517e-14
38,177,1.510138e-14
38,178,1.285704e-14
38,179,2.223611e-14
38,180,9.526097e-15
38,181,2.297947e-15
38,182,2.156683e-14
38,183,1.006795e-14
38,184,1.384316e-15
38,185,7.801500e-15
38,186,5.454966e-15
38,187,8.619308e-15
38,188,4.642470e-15
38,189,8.101967e-15
38,190,5.719049e-15
38,191,1.834131e-15
38,192,4.040492e-15
38,193,3.433155e-15
38,194,1.863979e-15
38,195,2.510310e-15
38,196,1.262888e-16
38,197,1.078078e-15
38,198,4.307979e-15
38,199,2.284541e-16
38,200,8.809200e-16
38,201,0.000000e+00
39,0,0.000000e+00
39,1,3.609991e-10
39,2,5.755799e-10
39,3,5.560752e-10
39,4,1.021989e-09
39,5,2.121929e-09
39,6,3.441239e-09
39,7,4.512848e-09
39,8,5.238019e-09
39,9,5.953838e-09
39,10,6.576029e-09
39,11,7.228714e-09
39,12,7.200284e-09
39,13,6.330576e-09
39,14,5.174996e-09
39,15,3.949246e-09
39,16,2.785969e-09
39,17,1.849687e-09
39,18,1.284978e-09
39,19,8.588894e-10
39,20,6.038873e-10
39,21,4.483833e-10
39,22,3.470604e-10
39,23,2.837146e-10
39,24,2.309689e-10
39,25,2.020541e-10
39,26,1.875030e-10
39,27,1.692879e-10
39,28,1.575611e-10
39,29,1.447039e-10
39,30,1.273615e-10
39,31,1.234363e-10
39,32,1.128806e-10
39,33,1.130439e-10
39,34,1.017490e-10
39,35,9.347551e-11
39,36,8.674504e-11
39,37,8.522048e-11
39,38,7.992366e-11
39,39,7.765448e-11
39,40,7.093672e-11
39,41,6.825027e-11
39,42,6.493057e-11
39,43,6.195803e-11
39,44,5.791878e-11
39,45,5.565129e-11
39,46,4.935185e-11
39,47,4.749693e-11
39,48,4.650575e-11
39,49,4.262524e-11
39,50,4.117313e-11
39,51,3.783909e-11
39,52,3.514321e-11
39,53,3.382546e-11
39,54,3.180231e-11
39,55,3.088112e-11
39,56,2.910247e-11
39,57,2.625567e-11
39,58,2.354135e-11
39,59,2.208470e-11
39,60,2.160442e-11
39,61,1.989620e-11
39,62,1.935348e-11
39,63,1.870016e-11
39,64,1.721064e-11
39,65,1.567264e-11
39,66,1.435947e-11
39,67,1.279568e-11
39,68,1.287034e-11
39,69,1.175737e-11
39,70,1.105710e-11
39,71,1.011128e-11
39,72,9.598367e-12
39,73,9.363765e-12
39,74,8.431206e-12
39,75,8.735830e-12
39,76,8.511995e-12
39,77,8.086238e-12
39,78,8.192544e-12
39,79,8.152842e-12
39,80,8.306818e-12
39,81,7.994934e-12
39,82,7.420643e-12
39,83,7.858540e-12
39,84,7.812771e-12
39,85,7.679270e-12
39,86,6.833990e-12
39,87,6.725059e-12
39,88,5.948870e-12
39,89,5.596645e-12
39,90,4.863087e-12
39,91,4.337114e-12
39,92,4.142895e-12
39,93,3.876102e-12
39,94,3.662845e-12
39,95,3.538349e-12
39,96,3.334334e-12
39,97,3.091856e-12
39,98,2.688697e-12
39,99,2.815125e-12
39,100,3.082537e-12
39,101,2.649165e-12
39,102,2.759885e-12
39,103,2.114048e-12
39,104,2.192496e-12
39,105,2.076182e-12
39,106,2.030797e-12
39,107,1.598537e-12
39,108,1.552585e-12
39,109,1.569252e-12
39,110,1.292280e-12
39,111,1.392415e-12
39,112,1.164573e-12
39,113,8.829174e-13
39,114,1.065147e-12
39,115,6.506636e-13
39,116,8.152793e-13
39,117,6.966141e-13
39,118,6.073704e-13
39,119,5.951775e-13
39,120,6.760077e-13
39,121,4.734371e-13
39,122,4.979783e-13
39,123,4.407510e-13
39,124,3.362571e-13
39,125,4.406169e-13
39,126,4.025675e-13
39,127,3.352796e-13
39,128,3.598249e-13
39,129,3.092111e-13
39,130,3.171844e-13
39,131,1.991972e-13
39,132,3.508673e-13
39,133,2.557286e-13
39,134,3.092261e-13
39,135,2.024893e-13
39,136,2.499652e-13
39,137,2.752109e-13
39,138,1.768557e-13
39,139,2.359879e-13
39,140,2.290847e-13
39,141,1.757426e-13
39,142,1.013844e-13
39,143,1.474273e-13
39,144,1.514227e-13
39,145,1.726775e-13
39,146,1.721541e-13
39,147,6.042411e-14
39,148,8.640455e-14
39,149,6.784624e-14
39,150,1.230712e-13
39,151,9.760424e-14
39,152,6.026874e-14
39,153,8.969149e-14
39,154,4.592516e-14
39,155,5.128944e-14
39,156,1.134044e-13
39,157,7.620257e-14
39,158,9.595019e-14
39,159,3.640577e-14
39,160,8.059184e-14
39,161,1.117403e-13
39,162,4.211845e-14
39,163,8.496837e-14
39,164,1.029003e-13
39,165,1.593547e-14
39,166,4.384859e-14
39,167,2.747439e-14
39,168,4.129966e-14
39,169,2.092381e-14
39,170,3.632672e-14
39,171,1.708373e-14
39,172,3.340056e-14
39,173,2.509508e-14
39,174,1.705639e-14
39,175,2.292652e-14
39,176,1.248177e-14
39,177,1.450353e-14
39,178,1.264199e-14
39,179,2.210097e-14
39,180,9.155457e-15
39,181,2.287076e-15
39,182,2.101863e-14
39,183,9.715446e-15
39,184,1.367957e-15
39,185,7.600317e-15
39,186,5.371247e-15
39,187,8.435502e-15
39,188,4.755385e-15
39,189,7.847651e-15
39,190,5.658616e-15
39,191,1.666828e-15
39,192,3.917287e-15
39,193,3.289379e-15
39,194,1.736021e-15
39,195,2.678735e-15
39,196,1.175121e-16
39,197,9.379502e-16
39,198,3.624307e-15
39,199,2.357905e-16
39,200,7.486837e-16
39,201,0.000000e+00
40,0,0.000000e+00
40,1,3.418004e-10
40,2,5.362086e-10
40,3,5.269535e-10
40,4,9.371272e-10
40,5,1.946753e-09
40,6,3.143242e-09
40,7,4.069520e-09
40,8,4.696637e-09
40,9,5.430193e-09
40,10,6.022961e-09
40,11,6.537897e-09
40,12,6.462242e-09
40,13,5.715164e-09
40,14,4.627946e-09
40,15,3.597964e-09
40,16,2.526853e-09
40,17,1.698467e-09
40,18,1.232995e-09
40,19,8.497748e-10
40,20,5.983396e-10
40,21,4.435002e-10
40,22,3.462812e-10
40,23,2.820196e-10
40,24,2.337751e-10
40,25,2.051849e-10
40,26,1.846874e-10
40,27,1.649860e-10
40,28,1.508480e-10
40,29,1.380669e-10
40,30,1.214936e-10
40,31,1.167348e-10
40,32,1.077879e-10
40,33,1.043321e-10
40,34,9.372529e-11
40,35,8.763896e-11
40,36,8.212200e-11
40,37,7.792981e-11
40,38,7.366199e-11
40,39,7.093672e-11
40,40,6.715764e-11
40,41,6.407617e-11
40,42,6.090708e-11
40,43,5.800861e-11
40,44,5.479726e-11
40,45,5.291612e-11
40,46,4.736094e-11
40,47,4.557571e-11
40,48,4.497697e-11
40,49,4.144704e-11
40,50,3.994466e-11
40,51,3.719922e-11
40,52,3.400163e-11
40,53,3.258938e-11
40,54,3.066966e-11
40,55,2.934764e-11
40,56,2.759577e-11
40,57,2.518011e-11
40,58,2.257143e-11
40,59,2.139811e-11
40,60,2.081900e-11
40,61,1.918517e-11
40,62,1.845566e-11
40,63,1.737581e-11
40,64,1.644779e-11
40,65,1.535653e-11
40,66,1.438579e-11
40,67,1.297926e-11
40,68,1.265555e-11
40,69,1.154748e-11
40,70,1.109039e-11
40,71,1.019318e-11
40,72,9.743355e-12
40,73,9.498139e-12
40,74,8.847181e-12
40,75,8.974248e-12
40,76,8.703599e-12
40,77,8.693229e-12
40,78,8.694124e-12
40,79,8.678724e-12
40,80,8.782395e-12
40,81,8.632653e-12
40,82,7.753927e-12
40,83,7.996702e-12
40,84,7.696376e-12
40,85,7.461953e-12
40,86,6.865211e-12
40,87,6.661538e-12
40,88,6.175871e-12
40,89,5.679465e-12
40,90,5.499511e-12
40,91,5.251338e-12
40,92,4.929517e-12
40,93,4.666009e-12
40,94,4.479535e-12
40,95,4.530035e-12
40,96,4.261844e-12
40,97,4.018366e-12
40,98,3.515300e-12
40,99,3.551842e-12
40,100,3.744796e-12
40,101,3.262409e-12
40,102,3.274363e-12
40,103,2.663550e-12
40,104,2.667699e-12
40,105,2.503525e-12
40,106,2.423977e-12
40,107,1.953876e-12
40,108,1.877467e-12
40,109,1.832022e-12
40,110,1.516827e-12
40,111,1.580215e-12
40,112,1.321350e-12
40,113,9.956193e-13
40,114,1.149499e-12
40,115,7.216475e-13
40,116,8.754263e-13
40,117,7.635849e-13
40,118,6.699897e-13
40,119,6.558443e-13
40,120,7.308302e-13
40,121,5.366655e-13
40,122,5.520843e-13
40,123,4.929543e-13
40,124,3.892336e-13
40,125,4.842352e-13
40,126,4.434980e-13
40,127,3.749861e-13
40,128,3.943093e-13
40,129,3.475879e-13
40,130,3.613640e-13
40,131,2.407698e-13
40,132,3.699555e-13
40,133,2.802570e-13
40,134,3.269981e-13
40,135,2.251182e-13
40,136,2.730629e-13
40,137,2.996171e-13
40,138,1.962891e-13
40,139,2.495666e-13
40,140,2.496184e-13
40,141,1.941572e-13
40,142,1.227928e-13
40,143,1.677241e-13
40,144,1.664048e-13
40,145,1.829729e-13
40,146,1.888021e-13
40,147,7.552954e-14
40,148,1.013840e-13
40,149,8.131648e-14
40,150,1.384520e-13
40,151,1.083546e-13
40,152,7.513893e-14
40,153,9.907957e-14
40,154,5.568558e-14
40,155,6.280919e-14
40,156,1.225620e-13
40,157,8.316236e-14
40,158,9.920450e-14
40,159,4.391916e-14
40,160,8.842361e-14
40,161,1.163608e-13
40,162,4.892295e-14
40,163,8.840847e-14
40,164,1.039904e-13
40,165,1.937774e-14
40,166,4.785541e-14
40,167,3.397793e-14
40,168,4.361866e-14
40,169,2.523093e-14
40,170,3.954493e-14
40,171,2.261581e-14
40,172,3.832245e-14
40,173,2.763944e-14
40,174,2.115453e-14
40,175,2.579968e-14
40,176,1.531678e-14
40,177,1.891271e-14
40,178,1.623335e-14
40,179,2.529012e-14
40,180,1.149219e-14
40,181,4.360916e-15
40,182,2.438537e-14
40,183,1.136784e-14
40,184,2.764012e-15
40,185,9.003935e-15
40,186,5.998898e-15
40,187,9.822466e-15
40,188,6.905158e-15
40,189,9.517261e-15
40,190,6.857426e-15
40,191,2.751169e-15
40,192,4.990199e-15
40,193,3.608600e-15
40,194,2.027999e-15
40,195,3.076366e-15
40,196,2.610161e-16
40,197,1.475797e-15
40,198,5.059653e-15
40,199,4.267821e-16
40,200,1.100999e-15
40,201,0.000000e+00
41,0,0.000000e+00
41,1,3.250781e-10
41,2,5.102603e-10
41,3,4.973439e-10
41,4,8.902613e-10
41,5,1.828547e-09
41,6,2.950448e-09
41,7,3.810309e-09
41,8,4.412240e-09
41,9,5.070779e-09
41,10,5.627278e-09
41,11,6.118906e-09
41,12,6.037492e-09
41,13,5.273920e-09
41,14,4.256379e-09
41,15,3.193969e-09
41,16,2.239137e-09
41,17,1.502923e-09
41,18,1.033059e-09
41,19,7.000331e-10
41,20,5.022750e-10
41,21,3.771116e-10
41,22,2.987587e-10
41,23,2.471394e-10
41,24,2.063745e-10
41,25,1.824421e-10
41,26,1.678788e-10
41,27,1.515554e-10
41,28,1.402839e-10
41,29,1.289029e-10
41,30,1.138605e-10
41,31,1.099087e-10
41,32,1.010048e-10
41,33,9.880419e-11
41,34,9.018835e-11
41,35,8.358341e-11
41,36,7.813380e-11
41,37,7.551293e-11
41,38,7.096848e-11
41,39,6.825027e-11
41,40,6.407617e-11
41,41,6.240750e-11
41,42,5.927823e-11
41,43,5.659630e-11
41,44,5.329732e-11
41,45,5.145781e-11
41,46,4.599598e-11
41,47,4.446626e-11
41,48,4.427789e-11
41,49,4.076142e-11
41,50,3.921845e-11
41,51,3.644071e-11
41,52,3.341176e-11
41,53,3.210108e-11
41,54,2.998228e-11
41,55,2.868880e-11
41,56,2.696525e-11
41,57,2.437841e-11
41,58,2.179166e-11
41,59,2.053507e-11
41,60,1.997032e-11
41,61,1.828882e-11
41,62,1.781382e-11
41,63,1.690707e-11
41,64,1.574598e-11
41,65,1.454379e-11
41,66,1.348245e-11
41,67,1.209179e-11
41,68,1.203564e-11
41,69,1.107789e-11
41,70,1.053403e-11
41,71,9.723537e-12
41,72,9.317082e-12
41,73,8.999656e-12
41,74,8.287031e-12
41,75,8.541878e-12
41,76,8.253238e-12
41,77,8.099501e-12
41,78,8.173565e-12
41,79,8.100951e-12
41,80,8.253335e-12
41,81,8.058808e-12
41,82,7.301621e-12
41,83,7.627113e-12
41,84,7.455270e-12
41,85,7.315065e-12
41,86,6.687497e-12
41,87,6.642576e-12
41,88,6.112554e-12
41,89,5.661287e-12
41,90,5.359496e-12
41,91,5.018146e-12
41,92,4.755984e-12
41,93,4.487833e-12
41,94,4.239970e-12
41,95,4.184910e-12
41,96,4.018384e-12
41,97,3.792001e-12
41,98,3.406876e-12
41,99,3.445114e-12
41,100,3.565989e-12
41,101,3.098529e-12
41,102,3.126010e-12
41,103,2.528529e-12
41,104,2.538107e-12
41,105,2.387699e-12
41,106,2.306874e-12
41,107,1.867225e-12
41,108,1.786766e-12
41,109,1.749217e-12
41,110,1.446463e-12
41,111,1.509399e-12
41,112,1.261018e-12
41,113,9.542896e-13
41,114,1.104972e-12
41,115,6.934195e-13
41,116,8.396819e-13
41,117,7.358171e-13
41,118,6.412809e-13
41,119,6.295598e-13
41,120,7.009169e-13
41,121,5.159314e-13
41,122,5.292754e-13
41,123,4.745643e-13
41,124,3.735476e-13
41,125,4.643011e-13
41,126,4.280225e-13
41,127,3.603614e-13
41,128,3.799335e-13
41,129,3.327695e-13
41,130,3.472935e-13
41,131,2.306620e-13
41,132,3.591525e-13
41,133,2.688193e-13
41,134,3.147307e-13
41,135,2.159371e-13
41,136,2.624898e-13
41,137,2.871516e-13
41,138,1.895261e-13
41,139,2.405191e-13
41,140,2.406563e-13
41,141,1.852853e-13
41,142,1.195926e-13
41,143,1.602357e-13
41,144,1.602095e-13
41,145,1.751202e-13
41,146,1.807816e-13
41,147,7.221994e-14
41,148,9.673795e-14
41,149,7.839404e-14
41,150,1.320484e-13
41,151,1.042164e-13
41,152,7.244768e-14
41,153,9.609615e-14
41,154,5.288108e-14
41,155,5.996152e-14
41,156,1.173897e-13
41,157,7.894287e-14
41,158,9.535568e-14
41,159,4.134021e-14
41,160,8.406161e-14
41,161,1.112711e-13
41,162,4.647760e-14
41,163,8.445391e-14
41,164,9.959057e-14
41,165,1.816689e-14
41,166,4.505458e-14
41,167,3.128816e-14
41,168,4.170857e-14
41,169,2.332896e-14
41,170,3.732437e-14
41,171,2.073090e-14
41,172,3.537837e-14
41,173,2.579723e-14
41,174,1.944334e-14
41,175,2.404328e-14
41,176,1.413056e-14
41,177,1.725978e-14
41,178,1.468185e-14
41,179,2.353462e-14
41,180,1.064450e-14
41,181,3.809639e-15
41,182,2.275883e-14
41,183,1.065997e-14
41,184,2.376159e-15
41,185,8.377552e-15
41,186,5.577772e-15
41,187,9.027366e-15
41,188,6.090211e-15
41,189,8.781347e-15
41,190,6.320840e-15
41,191,2.492496e-15
41,192,4.500961e-15
41,193,3.424188e-15
41,194,1.993569e-15
41,195,2.787506e-15
41,196,2.160709e-16
41,197,1.363149e-15
41,198,4.877845e-15
41,199,3.818667e-16
41,200,1.041241e-15
41,201,0.000000e+00
42,0,0.000000e+00
42,1,3.185349e-10
42,2,4.916494e-10
42,3,4.798688e-10
42,4,8.445123e-10
42,5,1.725009e-09
42,6,2.774214e-09
42,7,3.573005e-09
42,8,4.111296e-09
42,9,4.714310e-09
42,10,5.276293e-09
42,11,5.700069e-09
42,12,5.602983e-09
42,13,4.895167e-09
42,14,3.944225e-09
42,15,2.964984e-09
42,16,2.079294e-09
42,17,1.399376e-09
42,18,9.797502e-10
42,19,6.733655e-10
42,20,4.864474e-10
42,21,3.673712e-10
42,22,2.905045e-10
42,23,2.392751e-10
42,24,1.999800e-10
42,25,1.760798e-10
42,26,1.600440e-10
42,27,1.437958e-10
42,28,1.329335e-10
42,29,1.221743e-10
42,30,1.077929e-10
42,31,1.040751e-10
42,32,9.576907e-11
42,33,9.369427e-11
42,34,8.511051e-11
42,35,7.907492e-11
42,36,7.411773e-11
42,37,7.146438e-11
42,38,6.686149e-11
42,39,6.493057e-11
42,40,6.090708e-11
42,41,5.927823e-11
42,42,5.709678e-11
42,43,5.459847e-11
42,44,5.135531e-11
42,45,4.962570e-11
42,46,4.463249e-11
42,47,4.342152e-11
42,48,4.342187e-11
42,49,4.024350e-11
42,50,3.871314e-11
42,51,3.608681e-11
42,52,3.308916e-11
42,53,3.166053e-11
42,54,2.940396e-11
42,55,2.792693e-11
42,56,2.612087e-11
42,57,2.359952e-11
42,58,2.107668e-11
42,59,1.982091e-11
42,60,1.923560e-11
42,61,1.766744e-11
42,62,1.707975e-11
42,63,1.615121e-11
42,64,1.514390e-11
42,65,1.412471e-11
42,66,1.311726e-11
42,67,1.174977e-11
42,68,1.156311e-11
42,69,1.052426e-11
42,70,1.005100e-11
42,71,9.341585e-12
42,72,8.918121e-12
42,73,8.603073e-12
42,74,7.835440e-12
42,75,8.051224e-12
42,76,7.731379e-12
42,77,7.594122e-12
42,78,7.628336e-12
42,79,7.502245e-12
42,80,7.562733e-12
42,81,7.404155e-12
42,82,6.724679e-12
42,83,6.941123e-12
42,84,6.741839e-12
42,85,6.584865e-12
42,86,5.984268e-12
42,87,5.930801e-12
42,88,5.435205e-12
42,89,5.019161e-12
42,90,4.829239e-12
42,91,4.558052e-12
42,92,4.330153e-12
42,93,4.069296e-12
42,94,3.859102e-12
42,95,3.822366e-12
42,96,3.616896e-12
42,97,3.404099e-12
42,98,3.043738e-12
42,99,3.074269e-12
42,100,3.171805e-12
42,101,2.755361e-12
42,102,2.791398e-12
42,103,2.226416e-12
42,104,2.257642e-12
42,105,2.123952e-12
42,106,2.076436e-12
42,107,1.654818e-12
42,108,1.603733e-12
42,109,1.582341e-12
42,110,1.313611e-12
42,111,1.385652e-12
42,112,1.161429e-12
42,113,8.851149e-13
42,114,1.034409e-12
42,115,6.496162e-13
42,116,7.917864e-13
42,117,6.898125e-13
42,118,6.038435e-13
42,119,5.898592e-13
42,120,6.628863e-13
42,121,4.780398e-13
42,122,4.962311e-13
42,123,4.415843e-13
42,124,3.455028e-13
42,125,4.375327e-13
42,126,4.005929e-13
42,127,3.368788e-13
42,128,3.550105e-13
42,129,3.118578e-13
42,130,3.212837e-13
42,131,2.135619e-13
42,132,3.372334e-13
42,133,2.515559e-13
42,134,2.983684e-13
42,135,2.019539e-13
42,136,2.472641e-13
42,137,2.709898e-13
42,138,1.770449e-13
42,139,2.271125e-13
42,140,2.252264e-13
42,141,1.748787e-13
42,142,1.077421e-13
42,143,1.487454e-13
42,144,1.505285e-13
42,145,1.667636e-13
42,146,1.693376e-13
42,147,6.734515e-14
42,148,9.011632e-14
42,149,7.305067e-14
42,150,1.237275e-13
42,151,9.683471e-14
42,152,6.601244e-14
42,153,8.962229e-14
42,154,4.987873e-14
42,155,5.490630e-14
42,156,1.100562e-13
42,157,7.461126e-14
42,158,9.094877e-14
42,159,3.859354e-14
42,160,7.997560e-14
42,161,1.059627e-13
42,162,4.428538e-14
42,163,8.090645e-14
42,164,9.659295e-14
42,165,1.752644e-14
42,166,4.360188e-14
42,167,3.022155e-14
42,168,3.990660e-14
42,169,2.235398e-14
42,170,3.582522e-14
42,171,1.975676e-14
42,172,3.426393e-14
42,173,2.505186e-14
42,174,1.879377e-14
42,175,2.304050e-14
42,176,1.355907e-14
42,177,1.649031e-14
42,178,1.416704e-14
42,179,2.293169e-14
42,180,1.019448e-14
42,181,3.699047e-15
42,182,2.198764e-14
42,183,1.019207e-14
42,184,2.298322e-15
42,185,8.097752e-15
42,186,5.430044e-15
42,187,8.749202e-15
42,188,5.927742e-15
42,189,8.458333e-15
42,190,6.164414e-15
42,191,2.313913e-15
42,192,4.335555e-15
42,193,3.279737e-15
42,194,1.823439e-15
42,195,2.750789e-15
42,196,2.043049e-16
42,197,1.233373e-15
42,198,4.291674e-15
42,199,3.761504e-16
42,200,9.251420e-16
42,201,0.000000e+00
43,0,0.000000e+00
43,1,2.953622e-10
43,2,4.557627e-10
43,3,4.446230e-10
43,4,7.986927e-10
43,5,1.640005e-09
43,6,2.629810e-09
43,7,3.442604e-09
43,8,3.949230e-09
43,9,4.553786e-09
43,10,5.007211e-09
43,11,5.441184e-09
43,12,5.340219e-09
43,13,4.621631e-09
43,14,3.721375e-09
43,15,2.725571e-09
43,16,1.908733e-09
43,17,1.268032e-09
43,18,8.444978e-10
43,19,5.683039e-10
43,20,4.209230e-10
43,21,3.218790e-10
43,22,2.550611e-10
43,23,2.131410e-10
43,24,1.789347e-10
43,25,1.583069e-10
43,26,1.454791e-10
43,27,1.320880e-10
43,28,1.231227e-10
43,29,1.134507e-10
43,30,1.007535e-10
43,31,9.778400e-11
43,32,8.971824e-11
43,33,8.922332e-11
43,34,8.165507e-11
43,35,7.527576e-11
43,36,6.983706e-11
43,37,6.837864e-11
43,38,6.397331e-11
43,39,6.195803e-11
43,40,5.800861e-11
43,41,5.659630e-11
43,42,5.459847e-11
43,43,5.357431e-11
43,44,5.002343e-11
43,45,4.879300e-11
43,46,4.457727e-11
43,47,4.449055e-11
43,48,4.494077e-11
43,49,4.173392e-11
43,50,3.977953e-11
43,51,3.678369e-11
43,52,3.407645e-11
43,53,3.241851e-11
43,54,2.985333e-11
43,55,2.830557e-11
43,56,2.621947e-11
43,57,2.323174e-11
43,58,2.038639e-11
43,59,1.899736e-11
43,60,1.855051e-11
43,61,1.700987e-11
43,62,1.666617e-11
43,63,1.598966e-11
43,64,1.477473e-11
43,65,1.356839e-11
43,66,1.245543e-11
43,67,1.113909e-11
43,68,1.103359e-11
43,69,1.007757e-11
43,70,9.584184e-12
43,71,9.076841e-12
43,72,8.711888e-12
43,73,8.393758e-12
43,74,7.584962e-12
43,75,7.947464e-12
43,76,7.686105e-12
43,77,7.431175e-12
43,78,7.673977e-12
43,79,7.648672e-12
43,80,7.831125e-12
43,81,7.629418e-12
43,82,6.967852e-12
43,83,7.286165e-12
43,84,7.153190e-12
43,85,7.052934e-12
43,86,6.346004e-12
43,87,6.353862e-12
43,88,5.732098e-12
43,89,5.407257e-12
43,90,5.038828e-12
43,91,4.647879e-12
43,92,4.546190e-12
43,93,4.207157e-12
43,94,3.907971e-12
43,95,3.818755e-12
43,96,3.698127e-12
43,97,3.408631e-12
43,98,3.075285e-12
43,99,3.097620e-12
43,100,3.265734e-12
43,101,2.826259e-12
43,102,2.861611e-12
43,103,2.303087e-12
43,104,2.305873e-12
43,105,2.164872e-12
43,106,2.076128e-12
43,107,1.677142e-12
43,108,1.600650e-12
43,109,1.559188e-12
43,110,1.278206e-12
43,111,1.328194e-12
43,112,1.103963e-12
43,113,8.206690e-13
43,114,9.533902e-13
43,115,5.796968e-13
43,116,7.111651e-13
43,117,6.139674e-13
43,118,5.308562e-13
43,119,5.268790e-13
43,120,5.908326e-13
43,121,4.269453e-13
43,122,4.397982e-13
43,123,3.916317e-13
43,124,3.030093e-13
43,125,3.918727e-13
43,126,3.589755e-13
43,127,2.991374e-13
43,128,3.161118e-13
43,129,2.776212e-13
43,130,2.880749e-13
43,131,1.850610e-13
43,132,3.067357e-13
43,133,2.264373e-13
43,134,2.697594e-13
43,135,1.785079e-13
43,136,2.207719e-13
43,137,2.443650e-13
43,138,1.573429e-13
43,139,2.062606e-13
43,140,2.069120e-13
43,141,1.561818e-13
43,142,9.842605e-14
43,143,1.347419e-13
43,144,1.352694e-13
43,145,1.501089e-13
43,146,1.556788e-13
43,147,5.799990e-14
43,148,7.905709e-14
43,149,6.417461e-14
43,150,1.125246e-13
43,151,8.872178e-14
43,152,5.884266e-14
43,153,8.135873e-14
43,154,4.245922e-14
43,155,4.890518e-14
43,156,1.022282e-13
43,157,6.766551e-14
43,158,8.298063e-14
43,159,3.370686e-14
43,160,7.172309e-14
43,161,9.780574e-14
43,162,3.867983e-14
43,163,7.361825e-14
43,164,8.792686e-14
43,165,1.450581e-14
43,166,3.877766e-14
43,167,2.595256e-14
43,168,3.626814e-14
43,169,1.936048e-14
43,170,3.249938e-14
43,171,1.732431e-14
43,172,3.065291e-14
43,173,2.244348e-14
43,174,1.650356e-14
43,175,2.070316e-14
43,176,1.203223e-14
43,177,1.445711e-14
43,178,1.221242e-14
43,179,2.040207e-14
43,180,9.074819e-15
43,181,3.025811e-15
43,182,1.971543e-14
43,183,9.231390e-15
43,184,1.831779e-15
43,185,7.225850e-15
43,186,4.831118e-15
43,187,7.694917e-15
43,188,4.898471e-15
43,189,7.489932e-15
43,190,5.418500e-15
43,191,2.019659e-15
43,192,3.736428e-15
43,193,3.006363e-15
43,194,1.782331e-15
43,195,2.334538e-15
43,196,1.549081e-16
43,197,1.112603e-15
43,198,4.128064e-15
43,199,3.157035e-16
43,200,8.657754e-16
43,201,0.000000e+00
44,0,0.000000e+00
44,1,2.822918e-10
44,2,4.314938e-10
44,3,4.211552e-10
44,4,7.434465e-10
44,5,1.520158e-09
44,6,2.432276e-09
44,7,3.127925e-09
44,8,3.595788e-09
44,9,4.147591e-09
44,10,4.603832e-09
44,11,4.968308e-09
44,12,4.872051e-09
44,13,4.239525e-09
44,14,3.394817e-09
44,15,2.519866e-09
44,16,1.775163e-09
44,17,1.198055e-09
44,18,8.373114e-10
44,19,5.789977e-10
44,20,4.201618e-10
44,21,3.187068e-10
44,22,2.531842e-10
44,23,2.087577e-10
44,24,1.752125e-10
44,25,1.544339e-10
44,26,1.403509e-10
44,27,1.262736e-10
44,28,1.165576e-10
44,29,1.075691e-10
44,30,9.528998e-11
44,31,9.206951e-11
44,32,8.477096e-11
44,33,8.283026e-11
44,34,7.573780e-11
44,35,7.084558e-11
44,36,6.652753e-11
44,37,6.400999e-11
44,38,5.986125e-11
44,39,5.791878e-11
44,40,5.479726e-11
44,41,5.329732e-11
44,42,5.135531e-11
44,43,5.002343e-11
44,44,4.837559e-11
44,45,4.800918e-11
44,46,4.483866e-11
44,47,4.600465e-11
44,48,4.752893e-11
44,49,4.444557e-11
44,50,4.254960e-11
44,51,3.950498e-11
44,52,3.618096e-11
44,53,3.416772e-11
44,54,3.120558e-11
44,55,2.885708e-11
44,56,2.621099e-11
44,57,2.307896e-11
44,58,2.005562e-11
44,59,1.855824e-11
44,60,1.792323e-11
44,61,1.637545e-11
44,62,1.583092e-11
44,63,1.500759e-11
44,64,1.405297e-11
44,65,1.314786e-11
44,66,1.219403e-11
44,67,1.093209e-11
44,68,1.072347e-11
44,69,9.853985e-12
44,70,9.434821e-12
44,71,8.815736e-12
44,72,8.382794e-12
44,73,8.070552e-12
44,74,7.483405e-12
44,75,7.657324e-12
44,76,7.340962e-12
44,77,7.217563e-12
44,78,7.298470e-12
44,79,7.243476e-12
44,80,7.282871e-12
44,81,7.143868e-12
44,82,6.448645e-12
44,83,6.682741e-12
44,84,6.430985e-12
44,85,6.306318e-12
44,86,5.769696e-12
44,87,5.729630e-12
44,88,5.306715e-12
44,89,4.944282e-12
44,90,4.786511e-12
44,91,4.526209e-12
44,92,4.284812e-12
44,93,4.029586e-12
44,94,3.834891e-12
44,95,3.784125e-12
44,96,3.612333e-12
44,97,3.372926e-12
44,98,3.007148e-12
44,99,3.042572e-12
44,100,3.129310e-12
44,101,2.712213e-12
44,102,2.719878e-12
44,103,2.209096e-12
44,104,2.205040e-12
44,105,2.064915e-12
44,106,1.991156e-12
44,107,1.599089e-12
44,108,1.528397e-12
44,109,1.488622e-12
44,110,1.222485e-12
44,111,1.267767e-12
44,112,1.060794e-12
44,113,7.842914e-13
44,114,9.109681e-13
44,115,5.550465e-13
44,116,6.791189e-13
44,117,5.840601e-13
44,118,5.069885e-13
44,119,5.033140e-13
44,120,5.661133e-13
44,121,4.077404e-13
44,122,4.220126e-13
44,123,3.725333e-13
44,124,2.904937e-13
44,125,3.771561e-13
44,126,3.426589e-13
44,127,2.875620e-13
44,128,3.020250e-13
44,129,2.691095e-13
44,130,2.778395e-13
44,131,1.809534e-13
44,132,2.895347e-13
44,133,2.172581e-13
44,134,2.580872e-13
44,135,1.709439e-13
44,136,2.124741e-13
44,137,2.366864e-13
44,138,1.505715e-13
44,139,1.971456e-13
44,140,2.003653e-13
44,141,1.523871e-13
44,142,9.488074e-14
44,143,1.318906e-13
44,144,1.304731e-13
44,145,1.451728e-13
44,146,1.528262e-13
44,147,5.783363e-14
44,148,7.736558e-14
44,149,6.298235e-14
44,150,1.113160e-13
44,151,8.592238e-14
44,152,5.834683e-14
44,153,7.865603e-14
44,154,4.251548e-14
44,155,4.899475e-14
44,156,9.994572e-14
44,157,6.666513e-14
44,158,7.978979e-14
44,159,3.413303e-14
44,160,7.137295e-14
44,161,9.522702e-14
44,162,3.905632e-14
44,163,7.175641e-14
44,164,8.530534e-14
44,165,1.479947e-14
44,166,3.901861e-14
44,167,2.769614e-14
44,168,3.583401e-14
44,169,2.034580e-14
44,170,3.293867e-14
44,171,1.919293e-14
44,172,3.223475e-14
44,173,2.300811e-14
44,174,1.789797e-14
44,175,2.134743e-14
44,176,1.294646e-14
44,177,1.596874e-14
44,178,1.353269e-14
44,179,2.135219e-14
44,180,9.836739e-15
44,181,3.882893e-15
44,182,2.067308e-14
44,183,9.667832e-15
44,184,2.416242e-15
44,185,7.657774e-15
44,186,5.001650e-15
44,187,8.120766e-15
44,188,5.769365e-15
44,189,8.029125e-15
44,190,5.828776e-15
44,191,2.410064e-15
44,192,4.124504e-15
44,193,3.046077e-15
44,194,1.821132e-15
44,195,2.480196e-15
44,196,2.161124e-16
44,197,1.290909e-15
44,198,4.477128e-15
44,199,3.934458e-16
44,200,9.667456e-16
44,201,0.000000e+00
45,0,0.000000e+00
45,1,2.714728e-10
45,2,4.078247e-10
45,3,3.954303e-10
45,4,6.955590e-10
45,5,1.427980e-09
45,6,2.296580e-09
45,7,2.969229e-09
45,8,3.417196e-09
45,9,3.946734e-09
45,10,4.347657e-09
45,11,4.705327e-09
45,12,4.621835e-09
45,13,4.030981e-09
45,14,3.242375e-09
45,15,2.443725e-09
45,16,1.717106e-09
45,17,1.155344e-09
45,18,8.191016e-10
45,19,5.637919e-10
45,20,4.054964e-10
45,21,3.058007e-10
45,22,2.409488e-10
45,23,1.972035e-10
45,24,1.647290e-10
45,25,1.448514e-10
45,26,1.318070e-10
45,27,1.187218e-10
45,28,1.095808e-10
45,29,1.010872e-10
45,30,8.951939e-11
45,31,8.694233e-11
45,32,8.057620e-11
45,33,7.904931e-11
45,34,7.217307e-11
45,35,6.748937e-11
45,36,6.355244e-11
45,37,6.115264e-11
45,38,5.765829e-11
45,39,5.565129e-11
45,40,5.291612e-11
45,41,5.145781e-11
45,42,4.962570e-11
45,43,4.879300e-11
45,44,4.800918e-11
45,45,4.983707e-11
45,46,4.869805e-11
45,47,5.240708e-11
45,48,5.627988e-11
45,49,5.325311e-11
45,50,5.071692e-11
45,51,4.685995e-11
45,52,4.290259e-11
45,53,3.994899e-11
45,54,3.607261e-11
45,55,3.262137e-11
45,56,2.868059e-11
45,57,2.449848e-11
45,58,2.036750e-11
45,59,1.830209e-11
45,60,1.752903e-11
45,61,1.605984e-11
45,62,1.553292e-11
45,63,1.472893e-11
45,64,1.379214e-11
45,65,1.288053e-11
45,66,1.193163e-11
45,67,1.077489e-11
45,68,1.053456e-11
45,69,9.724563e-12
45,70,9.229836e-12
45,71,8.545795e-12
45,72,8.165160e-12
45,73,7.898127e-12
45,74,7.332944e-12
45,75,7.458413e-12
45,76,7.142047e-12
45,77,7.029076e-12
45,78,7.062981e-12
45,79,7.019167e-12
45,80,7.046704e-12
45,81,6.907495e-12
45,82,6.213688e-12
45,83,6.461572e-12
45,84,6.243175e-12
45,85,6.149756e-12
45,86,5.619710e-12
45,87,5.522381e-12
45,88,5.049382e-12
45,89,4.716766e-12
45,90,4.506638e-12
45,91,4.204988e-12
45,92,4.024552e-12
45,93,3.760470e-12
45,94,3.585002e-12
45,95,3.519161e-12
45,96,3.367470e-12
45,97,3.136488e-12
45,98,2.813972e-12
45,99,2.828035e-12
45,100,2.957880e-12
45,101,2.556015e-12
45,102,2.552422e-12
45,103,2.086980e-12
45,104,2.074301e-12
45,105,1.945535e-12
45,106,1.869062e-12
45,107,1.513668e-12
45,108,1.427302e-12
45,109,1.397426e-12
45,110,1.140387e-12
45,111,1.182161e-12
45,112,9.902327e-13
45,113,7.242990e-13
45,114,8.457088e-13
45,115,5.084427e-13
45,116,6.233718e-13
45,117,5.357616e-13
45,118,4.643985e-13
45,119,4.628360e-13
45,120,5.176461e-13
45,121,3.793915e-13
45,122,3.897807e-13
45,123,3.447517e-13
45,124,2.696017e-13
45,125,3.487473e-13
45,126,3.178873e-13
45,127,2.684867e-13
45,128,2.810498e-13
45,129,2.501731e-13
45,130,2.622663e-13
45,131,1.708794e-13
45,132,2.679142e-13
45,133,2.032467e-13
45,134,2.398009e-13
45,135,1.600300e-13
45,136,1.984465e-13
45,137,2.211137e-13
45,138,1.406306e-13
45,139,1.838486e-13
45,140,1.913849e-13
45,141,1.430870e-13
45,142,9.245412e-14
45,143,1.275736e-13
45,144,1.230619e-13
45,145,1.355229e-13
45,146,1.483478e-13
45,147,5.629450e-14
45,148,7.390401e-14
45,149,5.968235e-14
45,150,1.083374e-13
45,151,8.323319e-14
45,152,5.834225e-14
45,153,7.612834e-14
45,154,4.107976e-14
45,155,4.812135e-14
45,156,9.708964e-14
45,157,6.464269e-14
45,158,7.488621e-14
45,159,3.432267e-14
45,160,6.885401e-14
45,161,9.120744e-14
45,162,3.862422e-14
45,163,6.848584e-14
45,164,8.069796e-14
45,165,1.448436e-14
45,166,3.790844e-14
45,167,2.832754e-14
45,168,3.490292e-14
45,169,2.078404e-14
45,170,3.260851e-14
45,171,2.075834e-14
45,172,3.232141e-14
45,173,2.278490e-14
45,174,1.877630e-14
45,175,2.157718e-14
45,176,1.354331e-14
45,177,1.712630e-14
45,178,1.441954e-14
45,179,2.154245e-14
45,180,1.038163e-14
45,181,4.554033e-15
45,182,2.103286e-14
45,183,1.009259e-14
45,184,2.883063e-15
45,185,7.849400e-15
45,186,4.974452e-15
45,187,8.246290e-15
45,188,6.419673e-15
45,189,8.332602e-15
45,190,5.983764e-15
45,191,2.820531e-15
45,192,4.369309e-15
45,193,3.044916e-15
45,194,2.091458e-15
45,195,2.539851e-15
45,196,2.687481e-16
45,197,1.518710e-15
45,198,5.188034e-15
45,199,4.499209e-16
45,200,1.129976e-15
45,201,0.000000e+00
46,0,0.000000e+00
46,1,2.532987e-10
46,2,3.698241e-10
46,3,3.548548e-10
46,4,6.151031e-10
46,5,1.263630e-09
46,6,2.036701e-09
46,7,2.628611e-09
46,8,3.019109e-09
46,9,3.483879e-09
46,10,3.854908e-09
46,11,4.155433e-09
46,12,4.075483e-09
46,13,3.579586e-09
46,14,2.895137e-09
46,15,2.217763e-09
46,16,1.565779e-09
46,17,1.066423e-09
46,18,7.910178e-10
46,19,5.620820e-10
46,20,4.020483e-10
46,21,3.019615e-10
46,22,2.351790e-10
46,23,1.893876e-10
46,24,1.558768e-10
46,25,1.344002e-10
46,26,1.196657e-10
46,27,1.066228e-10
46,28,9.807450e-11
46,29,9.004193e-11
46,30,7.950117e-11
46,31,7.698343e-11
46,32,7.172009e-11
46,33,6.979834e-11
46,34,6.367383e-11
46,35,5.970881e-11
46,36,5.663124e-11
46,37,5.403529e-11
46,38,5.099084e-11
46,39,4.935185e-11
46,40,4.736094e-11
46,41,4.599598e-11
46,42,4.463249e-11
46,43,4.457727e-11
46,44,4.483866e-11
46,45,4.869805e-11
46,46,5.085760e-11
46,47,5.781927e-11
46,48,6.427005e-11
46,49,6.159843e-11
46,50,5.848255e-11
46,51,5.414560e-11
46,52,4.956087e-11
46,53,4.557602e-11
46,54,4.072344e-11
46,55,3.587137e-11
46,56,3.055920e-11
46,57,2.528572e-11
46,58,1.999987e-11
46,59,1.727002e-11
46,60,1.633471e-11
46,61,1.507388e-11
46,62,1.450865e-11
46,63,1.369680e-11
46,64,1.293300e-11
46,65,1.214715e-11
46,66,1.129190e-11
46,67,1.030800e-11
46,68,9.978186e-12
46,69,9.244897e-12
46,70,8.799284e-12
46,71,8.191948e-12
46,72,7.828498e-12
46,73,7.621113e-12
46,74,7.139347e-12
46,75,7.264807e-12
46,76,7.018525e-12
46,77,7.001234e-12
46,78,7.019940e-12
46,79,6.992494e-12
46,80,7.063861e-12
46,81,6.955287e-12
46,82,6.191976e-12
46,83,6.382206e-12
46,84,6.103999e-12
46,85,6.039660e-12
46,86,5.590828e-12
46,87,5.428957e-12
46,88,4.954394e-12
46,89,4.585435e-12
46,90,4.413832e-12
46,91,4.142804e-12
46,92,3.985912e-12
46,93,3.738149e-12
46,94,3.514300e-12
46,95,3.460608e-12
46,96,3.292869e-12
46,97,3.076223e-12
46,98,2.791995e-12
46,99,2.792913e-12
46,100,2.907010e-12
46,101,2.510192e-12
46,102,2.484336e-12
46,103,2.063162e-12
46,104,2.018702e-12
46,105,1.889566e-12
46,106,1.789374e-12
46,107,1.464676e-12
46,108,1.355475e-12
46,109,1.311618e-12
46,110,1.057380e-12
46,111,1.079507e-12
46,112,8.970474e-13
46,113,6.364558e-13
46,114,7.365180e-13
46,115,4.217761e-13
46,116,5.241854e-13
46,117,4.448475e-13
46,118,3.836015e-13
46,119,3.857368e-13
46,120,4.313512e-13
46,121,3.182204e-13
46,122,3.278732e-13
46,123,2.859889e-13
46,124,2.233351e-13
46,125,2.956786e-13
46,126,2.690348e-13
46,127,2.293778e-13
46,128,2.381104e-13
46,129,2.131873e-13
46,130,2.265661e-13
46,131,1.459030e-13
46,132,2.271746e-13
46,133,1.753943e-13
46,134,2.058866e-13
46,135,1.359363e-13
46,136,1.720309e-13
46,137,1.928929e-13
46,138,1.191377e-13
46,139,1.583526e-13
46,140,1.715946e-13
46,141,1.241362e-13
46,142,8.236482e-14
46,143,1.151984e-13
46,144,1.075627e-13
46,145,1.182154e-13
46,146,1.359541e-13
46,147,5.079094e-14
46,148,6.488377e-14
46,149,5.182081e-14
46,150,1.011228e-13
46,151,7.585352e-14
46,152,5.442626e-14
46,153,6.881731e-14
46,154,3.668695e-14
46,155,4.407209e-14
46,156,8.924856e-14
46,157,5.972692e-14
46,158,6.579859e-14
46,159,3.266972e-14
46,160,6.329190e-14
46,161,8.299606e-14
46,162,3.633468e-14
46,163,6.192654e-14
46,164,7.294936e-14
46,165,1.344194e-14
46,166,3.560625e-14
46,167,2.840156e-14
46,168,3.252428e-14
46,169,2.059966e-14
46,170,3.139554e-14
46,171,2.228630e-14
46,172,3.189025e-14
46,173,2.213762e-14
46,174,1.962565e-14
46,175,2.129294e-14
46,176,1.398653e-14
46,177,1.818707e-14
46,178,1.525251e-14
46,179,2.161917e-14
46,180,1.087621e-14
46,181,5.383176e-15
46,182,2.119062e-14
46,183,1.034334e-14
46,184,3.440336e-15
46,185,7.986555e-15
46,186,4.874568e-15
46,187,8.250155e-15
46,188,7.162266e-15
46,189,8.555764e-15
46,190,6.136903e-15
46,191,3.245958e-15
46,192,4.570140e-15
46,193,2.965118e-15
46,194,2.288449e-15
46,195,2.605859e-15
46,196,3.249336e-16
46,197,1.732614e-15
46,198,5.762715e-15
46,199,5.275744e-16
46,200,1.270374e-15
46,201,0.000000e+00
47,0,0.000000e+00
47,1,2.536294e-10
47,2,3.613341e-10
47,3,3.370448e-10
47,4,6.069540e-10
47,5,1.268302e-09
47,6,2.023747e-09
47,7,2.648774e-09
47,8,3.032662e-09
47,9,3.511034e-09
47,10,3.778879e-09
47,11,4.126489e-09
47,12,4.062215e-09
47,13,3.541000e-09
47,14,2.859583e-09
47,15,2.171642e-09
47,16,1.542406e-09
47,17,1.037651e-09
47,18,7.600099e-10
47,19,5.316607e-10
47,20,3.782657e-10
47,21,2.817893e-10
47,22,2.174408e-10
47,23,1.745529e-10
47,24,1.410252e-10
47,25,1.206781e-10
47,26,1.088791e-10
47,27,9.764007e-11
47,28,9.091664e-11
47,29,8.400203e-11
47,30,7.437391e-11
47,31,7.269243e-11
47,32,6.728430e-11
47,33,6.676412e-11
47,34,6.096072e-11
47,35,5.707838e-11
47,36,5.378292e-11
47,37,5.228996e-11
47,38,4.919197e-11
47,39,4.749693e-11
47,40,4.557571e-11
47,41,4.446626e-11
47,42,4.342152e-11
47,43,4.449055e-11
47,44,4.600465e-11
47,45,5.240708e-11
47,46,5.781927e-11
47,47,7.082726e-11
47,48,8.186924e-11
47,49,7.896104e-11
47,50,7.495205e-11
47,51,6.930570e-11
47,52,6.355743e-11
47,53,5.777152e-11
47,54,5.100792e-11
47,55,4.386850e-11
47,56,3.595218e-11
47,57,2.815701e-11
47,58,2.064314e-11
47,59,1.679018e-11
47,60,1.568094e-11
47,61,1.445332e-11
47,62,1.406685e-11
47,63,1.343692e-11
47,64,1.254307e-11
47,65,1.163663e-11
47,66,1.071549e-11
47,67,9.727768e-12
47,68,9.509868e-12
47,69,8.880347e-12
47,70,8.401726e-12
47,71,7.861530e-12
47,72,7.415653e-12
47,73,7.191742e-12
47,74,6.686311e-12
47,75,6.885021e-12
47,76,6.627788e-12
47,77,6.427754e-12
47,78,6.453566e-12
47,79,6.427139e-12
47,80,6.532003e-12
47,81,6.370728e-12
47,82,5.746714e-12
47,83,6.021235e-12
47,84,5.811781e-12
47,85,5.765061e-12
47,86,5.210910e-12
47,87,5.078629e-12
47,88,4.566906e-12
47,89,4.273414e-12
47,90,3.931041e-12
47,91,3.609306e-12
47,92,3.511307e-12
47,93,3.195510e-12
47,94,2.993693e-12
47,95,2.896686e-12
47,96,2.796631e-12
47,97,2.557669e-12
47,98,2.255963e-12
47,99,2.292520e-12
47,100,2.484781e-12
47,101,2.108660e-12
47,102,2.113844e-12
47,103,1.716592e-12
47,104,1.689581e-12
47,105,1.587635e-12
47,106,1.495483e-12
47,107,1.209033e-12
47,108,1.106643e-12
47,109,1.086888e-12
47,110,8.609078e-13
47,111,8.832312e-13
47,112,7.331134e-13
47,113,4.963445e-13
47,114,5.989308e-13
47,115,3.110280e-13
47,116,4.061082e-13
47,117,3.286039e-13
47,118,2.792160e-13
47,119,2.861606e-13
47,120,3.325056e-13
47,121,2.285709e-13
47,122,2.433296e-13
47,123,2.055123e-13
47,124,1.530723e-13
47,125,2.283354e-13
47,126,2.024158e-13
47,127,1.726782e-13
47,128,1.818046e-13
47,129,1.630493e-13
47,130,1.712168e-13
47,131,1.007192e-13
47,132,1.827254e-13
47,133,1.366056e-13
47,134,1.687527e-13
47,135,1.030699e-13
47,136,1.368781e-13
47,137,1.566976e-13
47,138,9.041245e-14
47,139,1.326095e-13
47,140,1.459364e-13
47,141,1.009995e-13
47,142,6.162717e-14
47,143,9.399934e-14
47,144,8.669474e-14
47,145,1.003643e-13
47,146,1.170960e-13
47,147,3.771771e-14
47,148,4.865287e-14
47,149,3.833075e-14
47,150,8.711437e-14
47,151,6.398315e-14
47,152,4.251835e-14
47,153,5.821703e-14
47,154,2.840208e-14
47,155,3.438484e-14
47,156,7.888003e-14
47,157,5.257234e-14
47,158,5.795789e-14
47,159,2.838966e-14
47,160,5.635314e-14
47,161,7.600278e-14
47,162,3.237352e-14
47,163,5.693061e-14
47,164,6.938371e-14
47,165,1.115364e-14
47,166,3.342666e-14
47,167,2.725367e-14
47,168,3.058065e-14
47,169,1.946383e-14
47,170,3.006698e-14
47,171,2.210216e-14
47,172,3.151141e-14
47,173,2.163615e-14
47,174,1.954576e-14
47,175,2.077508e-14
47,176,1.385930e-14
47,177,1.820976e-14
47,178,1.528094e-14
47,179,2.129697e-14
47,180,1.079651e-14
47,181,5.604833e-15
47,182,2.092620e-14
47,183,1.053562e-14
47,184,3.586943e-15
47,185,7.867717e-15
47,186,4.797986e-15
47,187,8.183970e-15
47,188,7.280540e-15
47,189,8.479197e-15
47,190,6.129417e-15
47,191,3.293351e-15
47,192,4.611347e-15
47,193,2.835537e-15
47,194,2.656741e-15
47,195,2.539065e-15
47,196,3.418132e-16
47,197,1.736373e-15
47,198,5.622802e-15
47,199,5.458061e-16
47,200,1.253758e-15
47,201,0.000000e+00
48,0,0.000000e+00
48,1,2.653508e-10
48,2,3.690942e-10
48,3,3.415787e-10
48,4,6.026583e-10
48,5,1.249963e-09
48,6,1.994239e-09
48,7,2.582658e-09
48,8,2.951771e-09
48,9,3.418420e-09
48,10,3.721060e-09
48,11,4.040505e-09
48,12,3.960604e-09
48,13,3.439021e-09
48,14,2.766250e-09
48,15,2.074365e-09
48,16,1.458214e-09
48,17,9.866954e-10
48,18,7.123219e-10
48,19,5.005716e-10
48,20,3.602793e-10
48,21,2.695426e-10
48,22,2.097545e-10
48,23,1.689847e-10
48,24,1.371421e-10
48,25,1.177058e-10
48,26,1.061386e-10
48,27,9.509373e-11
48,28,8.866783e-11
48,29,8.177598e-11
48,30,7.195019e-11
48,31,7.050787e-11
48,32,6.546805e-11
48,33,6.480497e-11
48,34,5.909124e-11
48,35,5.535092e-11
48,36,5.247051e-11
48,37,5.099013e-11
48,38,4.812705e-11
48,39,4.650575e-11
48,40,4.497697e-11
48,41,4.427789e-11
48,42,4.342187e-11
48,43,4.494077e-11
48,44,4.752893e-11
48,45,5.627988e-11
48,46,6.427005e-11
48,47,8.186924e-11
48,48,9.840757e-11
48,49,9.551322e-11
48,50,9.066936e-11
48,51,8.420631e-11
48,52,7.691938e-11
48,53,6.961713e-11
48,54,6.117344e-11
48,55,5.171287e-11
48,56,4.134784e-11
48,57,3.129143e-11
48,58,2.176111e-11
48,59,1.712217e-11
48,60,1.571452e-11
48,61,1.453283e-11
48,62,1.409594e-11
48,63,1.332779e-11
48,64,1.251531e-11
48,65,1.162012e-11
48,66,1.074225e-11
48,67,9.729649e-12
48,68,9.469094e-12
48,69,8.865464e-12
48,70,8.362392e-12
48,71,7.744477e-12
48,72,7.368434e-12
48,73,7.112392e-12
48,74,6.598161e-12
48,75,6.779577e-12
48,76,6.488412e-12
48,77,6.392044e-12
48,78,6.393346e-12
48,79,6.330924e-12
48,80,6.424035e-12
48,81,6.332946e-12
48,82,5.652218e-12
48,83,5.901401e-12
48,84,5.742432e-12
48,85,5.723551e-12
48,86,5.218509e-12
48,87,5.093113e-12
48,88,4.570293e-12
48,89,4.252428e-12
48,90,3.969225e-12
48,91,3.642506e-12
48,92,3.546354e-12
48,93,3.247740e-12
48,94,3.055368e-12
48,95,2.972484e-12
48,96,2.883175e-12
48,97,2.675948e-12
48,98,2.401426e-12
48,99,2.406374e-12
48,100,2.541810e-12
48,101,2.152961e-12
48,102,2.154843e-12
48,103,1.751540e-12
48,104,1.720001e-12
48,105,1.619188e-12
48,106,1.517904e-12
48,107,1.232115e-12
48,108,1.110778e-12
48,109,1.097434e-12
48,110,8.611859e-13
48,111,8.845557e-13
48,112,7.262606e-13
48,113,4.812295e-13
48,114,5.855417e-13
48,115,2.885866e-13
48,116,3.858221e-13
48,117,3.081755e-13
48,118,2.614485e-13
48,119,2.689572e-13
48,120,3.129895e-13
48,121,2.161328e-13
48,122,2.325948e-13
48,123,1.945740e-13
48,124,1.446097e-13
48,125,2.182638e-13
48,126,1.930274e-13
48,127,1.673147e-13
48,128,1.769283e-13
48,129,1.572183e-13
48,130,1.685653e-13
48,131,9.677768e-14
48,132,1.773171e-13
48,133,1.336679e-13
48,134,1.648139e-13
48,135,1.010252e-13
48,136,1.353112e-13
48,137,1.537455e-13
48,138,8.828577e-14
48,139,1.309161e-13
48,140,1.480297e-13
48,141,1.000485e-13
48,142,6.095813e-14
48,143,9.603419e-14
48,144,8.627384e-14
48,145,1.003621e-13
48,146,1.214394e-13
48,147,3.741406e-14
48,148,4.829563e-14
48,149,3.711063e-14
48,150,9.116140e-14
48,151,6.605908e-14
48,152,4.476990e-14
48,153,5.996652e-14
48,154,2.885703e-14
48,155,3.488603e-14
48,156,8.185297e-14
48,157,5.531491e-14
48,158,5.831957e-14
48,159,3.108472e-14
48,160,5.911945e-14
48,161,7.875425e-14
48,162,3.448198e-14
48,163,5.909682e-14
48,164,7.194281e-14
48,165,1.176183e-14
48,166,3.576332e-14
48,167,3.011263e-14
48,168,3.252907e-14
48,169,2.161408e-14
48,170,3.257262e-14
48,171,2.525315e-14
48,172,3.444108e-14
48,173,2.355236e-14
48,174,2.196624e-14
48,175,2.300716e-14
48,176,1.555320e-14
48,177,2.069805e-14
48,178,1.741266e-14
48,179,2.334319e-14
48,180,1.213911e-14
48,181,6.514121e-15
48,182,2.307528e-14
48,183,1.170981e-14
48,184,4.214409e-15
48,185,8.705169e-15
48,186,5.244087e-15
48,187,9.087585e-15
48,188,8.437521e-15
48,189,9.483207e-15
48,190,6.802126e-15
48,191,3.861456e-15
48,192,5.242562e-15
48,193,3.101515e-15
48,194,3.005233e-15
48,195,2.875690e-15
48,196,4.140667e-16
48,197,2.054566e-15
48,198,6.631884e-15
48,199,6.205066e-16
48,200,1.483815e-15
48,201,0.000000e+00
49,0,0.000000e+00
49,1,2.521514e-10
49,2,3.445436e-10
49,3,3.210549e-10
49,4,5.509299e-10
49,5,1.137354e-09
49,6,1.813617e-09
49,7,2.333974e-09
49,8,2.662700e-09
49,9,3.071781e-09
49,10,3.390079e-09
49,11,3.651286e-09
49,12,3.562236e-09
49,13,3.123080e-09
49,14,2.513236e-09
49,15,1.914048e-09
49,16,1.346056e-09
49,17,9.226797e-10
49,18,6.932534e-10
49,19,4.983764e-10
49,20,3.580001e-10
49,21,2.685621e-10
49,22,2.090254e-10
49,23,1.664947e-10
49,24,1.354481e-10
49,25,1.149538e-10
49,26,1.013826e-10
49,27,8.942916e-11
49,28,8.277838e-11
49,29,7.607660e-11
49,30,6.685024e-11
49,31,6.506857e-11
49,32,6.057335e-11
49,33,5.909295e-11
49,34,5.337421e-11
49,35,5.060186e-11
49,36,4.835963e-11
49,37,4.624823e-11
49,38,4.376497e-11
49,39,4.262524e-11
49,40,4.144704e-11
49,41,4.076142e-11
49,42,4.024350e-11
49,43,4.173392e-11
49,44,4.444557e-11
49,45,5.325311e-11
49,46,6.159843e-11
49,47,7.896104e-11
49,48,9.551322e-11
49,49,9.328777e-11
49,50,8.857642e-11
49,51,8.254622e-11
49,52,7.552445e-11
49,53,6.843674e-11
49,54,6.016813e-11
49,55,5.077484e-11
49,56,4.061802e-11
49,57,3.094766e-11
49,58,2.162311e-11
49,59,1.700375e-11
49,60,1.547506e-11
49,61,1.435531e-11
49,62,1.371383e-11
49,63,1.275125e-11
49,64,1.206188e-11
49,65,1.132855e-11
49,66,1.049967e-11
49,67,9.561442e-12
49,68,9.147000e-12
49,69,8.460205e-12
49,70,7.971011e-12
49,71,7.387565e-12
49,72,7.069246e-12
49,73,6.847310e-12
49,74,6.396815e-12
49,75,6.488388e-12
49,76,6.245670e-12
49,77,6.272504e-12
49,78,6.251557e-12
49,79,6.177279e-12
49,80,6.226923e-12
49,81,6.170708e-12
49,82,5.456008e-12
49,83,5.578519e-12
49,84,5.332642e-12
49,85,5.299155e-12
49,86,4.890646e-12
49,87,4.723055e-12
49,88,4.235986e-12
49,89,3.912257e-12
49,90,3.767932e-12
49,91,3.514794e-12
49,92,3.415463e-12
49,93,3.147752e-12
49,94,2.956529e-12
49,95,2.916107e-12
49,96,2.802522e-12
49,97,2.619478e-12
49,98,2.399905e-12
49,99,2.377989e-12
49,100,2.468649e-12
49,101,2.104109e-12
49,102,2.090375e-12
49,103,1.719302e-12
49,104,1.674368e-12
49,105,1.573858e-12
49,106,1.477238e-12
49,107,1.203638e-12
49,108,1.087848e-12
49,109,1.064772e-12
49,110,8.399521e-13
49,111,8.584954e-13
49,112,7.031395e-13
49,113,4.708748e-13
49,114,5.606431e-13
49,115,2.816921e-13
49,116,3.723472e-13
49,117,3.018394e-13
49,118,2.579881e-13
49,119,2.620770e-13
49,120,3.027175e-13
49,121,2.135689e-13
49,122,2.293611e-13
49,123,1.918842e-13
49,124,1.456178e-13
49,125,2.128001e-13
49,126,1.887187e-13
49,127,1.659929e-13
49,128,1.732998e-13
49,129,1.543114e-13
49,130,1.653473e-13
49,131,1.004231e-13
49,132,1.699016e-13
49,133,1.294328e-13
49,134,1.583178e-13
49,135,9.967508e-14
49,136,1.320237e-13
49,137,1.480221e-13
49,138,8.690049e-14
49,139,1.250253e-13
49,140,1.426356e-13
49,141,9.682367e-14
49,142,6.134285e-14
49,143,9.362075e-14
49,144,8.422144e-14
49,145,9.631428e-14
49,146,1.168943e-13
49,147,3.940556e-14
49,148,4.880898e-14
49,149,3.806989e-14
49,150,8.897896e-14
49,151,6.394784e-14
49,152,4.559651e-14
49,153,5.882151e-14
49,154,2.999159e-14
49,155,3.504064e-14
49,156,7.782570e-14
49,157,5.357709e-14
49,158,5.535001e-14
49,159,3.141094e-14
49,160,5.765599e-14
49,161,7.469490e-14
49,162,3.474752e-14
49,163,5.652715e-14
49,164,6.885171e-14
49,165,1.244125e-14
49,166,3.504076e-14
49,167,3.058974e-14
49,168,3.144020e-14
49,169,2.181246e-14
49,170,3.168014e-14
49,171,2.560635e-14
49,172,3.366194e-14
49,173,2.306696e-14
49,174,2.213352e-14
49,175,2.255929e-14
49,176,1.555441e-14
49,177,2.091347e-14
49,178,1.767484e-14
49,179,2.318684e-14
49,180,1.216391e-14
49,181,6.844124e-15
49,182,2.283986e-14
49,183,1.162523e-14
49,184,4.442497e-15
49,185,8.653100e-15
49,186,5.161605e-15
49,187,9.035243e-15
49,188,8.768004e-15
49,189,9.473463e-15
49,190,6.820780e-15
49,191,3.964022e-15
49,192,5.301352e-15
49,193,3.007254e-15
49,194,2.990499e-15
49,195,2.931221e-15
49,196,4.374458e-16
49,197,2.080893e-15
49,198,6.543902e-15
49,199,6.510452e-16
49,200,1.481038e-15
49,201,0.000000e+00
50,0,0.000000e+00
50,1,2.375741e-10
50,2,3.244634e-10
50,3,3.002107e-10
50,4,5.147806e-10
50,5,1.061181e-09
50,6,1.694641e-09
50,7,2.164157e-09
50,8,2.471404e-09
50,9,2.850287e-09
50,10,3.152844e-09
50,11,3.405914e-09
50,12,3.345955e-09
50,13,2.951480e-09
50,14,2.377236e-09
50,15,1.862498e-09
50,16,1.308977e-09
50,17,8.903390e-10
50,18,6.853204e-10
50,19,4.863527e-10
50,20,3.410352e-10
50,21,2.516093e-10
50,22,1.943035e-10
50,23,1.540366e-10
50,24,1.244529e-10
50,25,1.058811e-10
50,26,9.382440e-11
50,27,8.296887e-11
50,28,7.727321e-11
50,29,7.141353e-11
50,30,6.281939e-11
50,31,6.148196e-11
50,32,5.737505e-11
50,33,5.603077e-11
50,34,5.055808e-11
50,35,4.820694e-11
50,36,4.634711e-11
50,37,4.442818e-11
50,38,4.198344e-11
50,39,4.117313e-11
50,40,3.994466e-11
50,41,3.921845e-11
50,42,3.871314e-11
50,43,3.977953e-11
50,44,4.254960e-11
50,45,5.071692e-11
50,46,5.848255e-11
50,47,7.495205e-11
50,48,9.066936e-11
50,49,8.857642e-11
50,50,8.473013e-11
50,51,7.925505e-11
50,52,7.254715e-11
50,53,6.596003e-11
50,54,5.835519e-11
50,55,4.946121e-11
50,56,3.992228e-11
50,57,3.086463e-11
50,58,2.204618e-11
50,59,1.758929e-11
50,60,1.603419e-11
50,61,1.480147e-11
50,62,1.399653e-11
50,63,1.299327e-11
50,64,1.228834e-11
50,65,1.161252e-11
50,66,1.076915e-11
50,67,9.784366e-12
50,68,9.285204e-12
50,69,8.556964e-12
50,70,8.079389e-12
50,71,7.421557e-12
50,72,7.015702e-12
50,73,6.818996e-12
50,74,6.400572e-12
50,75,6.415043e-12
50,76,6.177383e-12
50,77,6.171264e-12
50,78,6.049231e-12
50,79,5.970176e-12
50,80,6.000994e-12
50,81,5.931058e-12
50,82,5.263005e-12
50,83,5.371508e-12
50,84,5.105819e-12
50,85,5.034672e-12
50,86,4.654677e-12
50,87,4.457338e-12
50,88,4.038056e-12
50,89,3.685478e-12
50,90,3.544491e-12
50,91,3.340600e-12
50,92,3.230332e-12
50,93,2.995508e-12
50,94,2.849755e-12
50,95,2.803149e-12
50,96,2.664359e-12
50,97,2.500394e-12
50,98,2.253553e-12
50,99,2.267076e-12
50,100,2.319598e-12
50,101,1.979633e-12
50,102,1.965439e-12
50,103,1.617936e-12
50,104,1.576143e-12
50,105,1.484175e-12
50,106,1.405826e-12
50,107,1.145528e-12
50,108,1.041609e-12
50,109,1.023665e-12
50,110,8.147296e-13
50,111,8.364187e-13
50,112,6.901202e-13
50,113,4.750322e-13
50,114,5.630979e-13
50,115,3.008576e-13
50,116,3.847288e-13
50,117,3.178632e-13
50,118,2.732186e-13
50,119,2.744192e-13
50,120,3.148452e-13
50,121,2.257753e-13
50,122,2.394766e-13
50,123,2.033170e-13
50,124,1.568778e-13
50,125,2.199025e-13
50,126,1.968584e-13
50,127,1.739309e-13
50,128,1.791260e-13
50,129,1.598870e-13
50,130,1.709116e-13
50,131,1.086792e-13
50,132,1.731733e-13
50,133,1.326274e-13
50,134,1.605709e-13
50,135,1.031878e-13
50,136,1.340825e-13
50,137,1.490554e-13
50,138,9.027625e-14
50,139,1.259904e-13
50,140,1.421783e-13
50,141,9.933938e-14
50,142,6.462579e-14
50,143,9.331276e-14
50,144,8.505005e-14
50,145,9.585870e-14
50,146,1.142086e-13
50,147,4.206303e-14
50,148,5.091545e-14
50,149,4.032425e-14
50,150,8.740127e-14
50,151,6.297331e-14
50,152,4.657788e-14
50,153,5.919787e-14
50,154,3.147043e-14
50,155,3.534077e-14
50,156,7.561906e-14
50,157,5.206156e-14
50,158,5.428758e-14
50,159,3.104969e-14
50,160,5.645866e-14
50,161,7.185456e-14
50,162,3.458863e-14
50,163,5.460152e-14
50,164,6.661891e-14
50,165,1.283263e-14
50,166,3.386252e-14
50,167,2.971762e-14
50,168,3.036515e-14
50,169,2.107586e-14
50,170,3.027147e-14
50,171,2.456060e-14
50,172,3.233472e-14
50,173,2.200120e-14
50,174,2.124825e-14
50,175,2.137126e-14
50,176,1.482162e-14
50,177,1.995928e-14
50,178,1.688394e-14
50,179,2.229826e-14
50,180,1.164068e-14
50,181,6.633558e-15
50,182,2.186014e-14
50,183,1.112425e-14
50,184,4.291879e-15
50,185,8.290261e-15
50,186,4.928461e-15
50,187,8.601349e-15
50,188,8.448579e-15
50,189,9.040099e-15
50,190,6.552513e-15
50,191,3.791480e-15
50,192,5.039787e-15
50,193,2.850837e-15
50,194,2.876628e-15
50,195,2.832115e-15
50,196,4.162259e-16
50,197,1.973554e-15
50,198,6.159798e-15
50,199,6.383568e-16
50,200,1.397432e-15
50,201,0.000000e+00
51,0,0.000000e+00
51,1,2.228773e-10
51,2,3.023765e-10
51,3,2.828418e-10
51,4,4.653075e-10
51,5,9.551596e-10
51,6,1.522147e-09
51,7,1.915249e-09
51,8,2.171525e-09
51,9,2.482831e-09
51,10,2.821789e-09
51,11,3.016722e-09
51,12,2.964695e-09
51,13,2.669185e-09
51,14,2.151339e-09
51,15,1.792151e-09
51,16,1.261485e-09
51,17,8.627354e-10
51,18,7.274569e-10
51,19,5.335229e-10
51,20,3.651637e-10
51,21,2.658276e-10
51,22,2.038216e-10
51,23,1.588594e-10
51,24,1.279826e-10
51,25,1.076148e-10
51,26,9.192962e-11
51,27,7.962432e-11
51,28,7.321956e-11
51,29,6.746380e-11
51,30,5.929055e-11
51,31,5.711963e-11
51,32,5.379751e-11
51,33,5.073662e-11
51,34,4.599254e-11
51,35,4.466629e-11
51,36,4.358143e-11
51,37,4.048750e-11
51,38,3.826655e-11
51,39,3.783909e-11
51,40,3.719922e-11
51,41,3.644071e-11
51,42,3.608681e-11
51,43,3.678369e-11
51,44,3.950498e-11
51,45,4.685995e-11
51,46,5.414560e-11
51,47,6.930570e-11
51,48,8.420631e-11
51,49,8.254622e-11
51,50,7.925505e-11
51,51,7.501085e-11
51,52,6.865430e-11
51,53,6.281322e-11
51,54,5.589609e-11
51,55,4.735108e-11
51,56,3.861298e-11
51,57,3.037302e-11
51,58,2.215952e-11
51,59,1.799503e-11
51,60,1.638360e-11
51,61,1.508649e-11
51,62,1.405484e-11
51,63,1.276311e-11
51,64,1.224253e-11
51,65,1.177918e-11
51,66,1.098375e-11
51,67,1.003964e-11
51,68,9.325301e-12
51,69,8.495329e-12
51,70,8.108335e-12
51,71,7.462889e-12
51,72,7.018821e-12
51,73,6.834753e-12
51,74,6.471126e-12
51,75,6.379169e-12
51,76,6.162697e-12
51,77,6.269817e-12
51,78,6.083657e-12
51,79,5.975034e-12
51,80,5.954170e-12
51,81,5.914521e-12
51,82,5.156693e-12
51,83,5.144120e-12
51,84,4.762153e-12
51,85,4.626972e-12
51,86,4.390862e-12
51,87,4.097845e-12
51,88,3.836819e-12
51,89,3.429044e-12
51,90,3.536009e-12
51,91,3.508575e-12
51,92,3.324202e-12
51,93,3.110735e-12
51,94,2.969134e-12
51,95,3.008703e-12
51,96,2.798530e-12
51,97,2.653012e-12
51,98,2.384936e-12
51,99,2.360485e-12
51,100,2.340508e-12
51,101,2.015826e-12
51,102,1.978840e-12
51,103,1.656529e-12
51,104,1.605073e-12
51,105,1.508900e-12
51,106,1.439624e-12
51,107,1.182014e-12
51,108,1.078852e-12
51,109,1.051868e-12
51,110,8.469480e-13
51,111,8.681238e-13
51,112,7.183608e-13
51,113,5.090439e-13
51,114,5.890968e-13
51,115,3.348106e-13
51,116,4.133428e-13
51,117,3.527301e-13
51,118,3.060902e-13
51,119,3.030091e-13
51,120,3.397133e-13
51,121,2.556874e-13
51,122,2.661022e-13
51,123,2.299429e-13
51,124,1.834439e-13
51,125,2.385831e-13
51,126,2.170226e-13
51,127,1.925593e-13
51,128,1.961747e-13
51,129,1.754128e-13
51,130,1.891713e-13
51,131,1.273716e-13
51,132,1.829572e-13
51,133,1.430618e-13
51,134,1.675188e-13
51,135,1.138851e-13
51,136,1.436670e-13
51,137,1.569097e-13
51,138,9.976127e-14
51,139,1.302612e-13
51,140,1.474818e-13
51,141,1.053447e-13
51,142,7.288563e-14
51,143,9.917367e-14
51,144,9.054885e-14
51,145,9.860159e-14
51,146,1.177191e-13
51,147,4.780243e-14
51,148,5.681156e-14
51,149,4.562517e-14
51,150,9.087463e-14
51,151,6.562672e-14
51,152,5.190340e-14
51,153,6.213222e-14
51,154,3.500672e-14
51,155,3.899815e-14
51,156,7.625301e-14
51,157,5.314291e-14
51,158,5.449878e-14
51,159,3.278660e-14
51,160,5.769347e-14
51,161,7.081649e-14
51,162,3.583131e-14
51,163,5.403421e-14
51,164,6.472470e-14
51,165,1.394312e-14
51,166,3.379705e-14
51,167,3.012324e-14
51,168,3.000240e-14
51,169,2.140175e-14
51,170,2.988480e-14
51,171,2.467897e-14
51,172,3.174064e-14
51,173,2.160270e-14
51,174,2.116870e-14
51,175,2.104562e-14
51,176,1.473598e-14
51,177,1.991756e-14
51,178,1.686138e-14
51,179,2.203673e-14
51,180,1.159629e-14
51,181,6.712188e-15
51,182,2.158410e-14
51,183,1.086550e-14
51,184,4.349584e-15
51,185,8.223416e-15
51,186,4.841868e-15
51,187,8.492144e-15
51,188,8.519569e-15
51,189,8.977449e-15
51,190,6.498822e-15
51,191,3.823894e-15
51,192,5.008301e-15
51,193,2.812278e-15
51,194,2.680332e-15
51,195,2.844172e-15
51,196,4.215822e-16
51,197,1.985652e-15
51,198,6.172973e-15
51,199,6.463439e-16
51,200,1.403118e-15
51,201,0.000000e+00
52,0,0.000000e+00
52,1,1.994144e-10
52,2,2.719673e-10
52,3,2.529054e-10
52,4,4.286598e-10
52,5,8.793648e-10
52,6,1.405264e-09
52,7,1.808634e-09
52,8,2.065656e-09
52,9,2.337253e-09
52,10,2.599574e-09
52,11,2.811121e-09
52,12,2.764691e-09
52,13,2.452886e-09
52,14,1.984897e-09
52,15,1.614034e-09
52,16,1.144035e-09
52,17,7.710325e-10
52,18,6.377300e-10
52,19,4.649829e-10
52,20,3.216798e-10
52,21,2.364778e-10
52,22,1.793101e-10
52,23,1.390261e-10
52,24,1.097320e-10
52,25,9.111358e-11
52,26,7.900894e-11
52,27,6.880391e-11
52,28,6.395708e-11
52,29,5.909179e-11
52,30,5.195220e-11
52,31,5.064044e-11
52,32,4.758542e-11
52,33,4.630884e-11
52,34,4.235702e-11
52,35,4.045267e-11
52,36,3.904468e-11
52,37,3.726360e-11
52,38,3.535339e-11
52,39,3.514321e-11
52,40,3.400163e-11
52,41,3.341176e-11
52,42,3.308916e-11
52,43,3.407645e-11
52,44,3.618096e-11
52,45,4.290259e-11
52,46,4.956087e-11
52,47,6.355743e-11
52,48,7.691938e-11
52,49,7.552445e-11
52,50,7.254715e-11
52,51,6.865430e-11
52,52,6.373208e-11
52,53,5.870342e-11
52,54,5.262780e-11
52,55,4.533953e-11
52,56,3.760471e-11
52,57,3.005819e-11
52,58,2.234424e-11
52,59,1.827992e-11
52,60,1.668728e-11
52,61,1.536657e-11
52,62,1.444093e-11
52,63,1.335263e-11
52,64,1.251761e-11
52,65,1.178618e-11
52,66,1.077435e-11
52,67,9.797170e-12
52,68,9.217551e-12
52,69,8.380162e-12
52,70,7.860678e-12
52,71,7.224433e-12
52,72,6.739236e-12
52,73,6.514774e-12
52,74,6.057761e-12
52,75,6.039432e-12
52,76,5.849722e-12
52,77,5.764920e-12
52,78,5.700232e-12
52,79,5.650759e-12
52,80,5.673880e-12
52,81,5.566054e-12
52,82,4.932089e-12
52,83,4.991323e-12
52,84,4.711953e-12
52,85,4.650641e-12
52,86,4.317299e-12
52,87,4.071201e-12
52,88,3.660852e-12
52,89,3.370418e-12
52,90,3.248286e-12
52,91,3.083752e-12
52,92,2.975299e-12
52,93,2.728092e-12
52,94,2.545489e-12
52,95,2.510036e-12
52,96,2.367815e-12
52,97,2.191651e-12
52,98,1.997490e-12
52,99,2.000659e-12
52,100,2.050594e-12
52,101,1.758462e-12
52,102,1.747865e-12
52,103,1.439153e-12
52,104,1.396800e-12
52,105,1.321470e-12
52,106,1.241164e-12
52,107,1.022701e-12
52,108,9.239757e-13
52,109,9.036104e-13
52,110,7.217379e-13
52,111,7.385240e-13
52,112,6.045845e-13
52,113,4.191337e-13
52,114,4.922534e-13
52,115,2.649232e-13
52,116,3.357353e-13
52,117,2.866273e-13
52,118,2.459891e-13
52,119,2.399240e-13
52,120,2.732372e-13
52,121,2.009324e-13
52,122,2.127937e-13
52,123,1.850320e-13
52,124,1.444690e-13
52,125,1.929954e-13
52,126,1.774505e-13
52,127,1.556733e-13
52,128,1.610456e-13
52,129,1.407051e-13
52,130,1.527678e-13
52,131,9.951601e-14
52,132,1.542359e-13
52,133,1.165230e-13
52,134,1.399518e-13
52,135,9.433036e-14
52,136,1.209634e-13
52,137,1.290718e-13
52,138,8.164981e-14
52,139,1.089095e-13
52,140,1.241588e-13
52,141,8.598923e-14
52,142,5.941050e-14
52,143,8.201814e-14
52,144,7.527732e-14
52,145,8.242511e-14
52,146,9.910630e-14
52,147,3.847249e-14
52,148,4.559565e-14
52,149,3.625888e-14
52,150,7.697799e-14
52,151,5.553586e-14
52,152,4.347359e-14
52,153,5.278730e-14
52,154,2.813584e-14
52,155,3.108361e-14
52,156,6.427735e-14
52,157,4.443935e-14
52,158,4.648524e-14
52,159,2.711761e-14
52,160,4.837766e-14
52,161,6.108760e-14
52,162,2.995123e-14
52,163,4.635028e-14
52,164,5.621442e-14
52,165,1.140173e-14
52,166,2.866451e-14
52,167,2.489523e-14
52,168,2.566775e-14
52,169,1.765232e-14
52,170,2.530192e-14
52,171,2.048886e-14
52,172,2.619278e-14
52,173,1.831224e-14
52,174,1.767125e-14
52,175,1.772734e-14
52,176,1.228688e-14
52,177,1.651375e-14
52,178,1.383072e-14
52,179,1.865552e-14
52,180,9.723996e-15
52,181,5.485479e-15
52,182,1.828476e-14
52,183,9.200180e-15
52,184,3.513972e-15
52,185,6.929456e-15
52,186,4.081972e-15
52,187,7.069329e-15
52,188,6.910331e-15
52,189,7.494518e-15
52,190,5.437704e-15
52,191,3.161154e-15
52,192,4.101779e-15
52,193,2.403766e-15
52,194,2.324271e-15
52,195,2.324189e-15
52,196,3.307865e-16
52,197,1.649864e-15
52,198,5.266710e-15
52,199,5.390330e-16
52,200,1.181072e-15
52,201,0.000000e+00
53,0,0.000000e+00
53,1,1.915122e-10
53,2,2.635527e-10
53,3,2.467834e-10
53,4,4.156525e-10
53,5,8.469261e-10
53,6,1.362973e-09
53,7,1.748108e-09
53,8,1.993473e-09
53,9,2.227772e-09
53,10,2.506116e-09
53,11,2.708356e-09
53,12,2.677966e-09
53,13,2.395924e-09
53,14,1.945596e-09
53,15,1.601001e-09
53,16,1.127692e-09
53,17,7.540242e-10
53,18,6.208737e-10
53,19,4.483941e-10
53,20,3.053165e-10
53,21,2.225602e-10
53,22,1.684515e-10
53,23,1.310730e-10
53,24,1.040547e-10
53,25,8.671316e-11
53,26,7.539756e-11
53,27,6.565019e-11
53,28,6.073012e-11
53,29,5.614954e-11
53,30,4.940155e-11
53,31,4.791173e-11
53,32,4.529293e-11
53,33,4.387023e-11
53,34,4.063757e-11
53,35,3.890455e-11
53,36,3.767787e-11
53,37,3.569813e-11
53,38,3.390098e-11
53,39,3.382546e-11
53,40,3.258938e-11
53,41,3.210108e-11
53,42,3.166053e-11
53,43,3.241851e-11
53,44,3.416772e-11
53,45,3.994899e-11
53,46,4.557602e-11
53,47,5.777152e-11
53,48,6.961713e-11
53,49,6.843674e-11
53,50,6.596003e-11
53,51,6.281322e-11
53,52,5.870342e-11
53,53,5.477366e-11
53,54,4.965844e-11
53,55,4.345007e-11
53,56,3.683758e-11
53,57,3.034415e-11
53,58,2.349793e-11
53,59,1.980517e-11
53,60,1.818907e-11
53,61,1.672998e-11
53,62,1.562721e-11
53,63,1.441183e-11
53,64,1.347636e-11
53,65,1.270049e-11
53,66,1.155421e-11
53,67,1.045877e-11
53,68,9.815397e-12
53,69,8.864765e-12
53,70,8.322287e-12
53,71,7.595230e-12
53,72,7.061385e-12
53,73,6.778777e-12
53,74,6.305152e-12
53,75,6.235362e-12
53,76,6.001602e-12
53,77,5.878924e-12
53,78,5.817049e-12
53,79,5.755465e-12
53,80,5.730274e-12
53,81,5.563001e-12
53,82,4.896688e-12
53,83,4.947605e-12
53,84,4.664580e-12
53,85,4.579165e-12
53,86,4.301363e-12
53,87,4.047093e-12
53,88,3.687516e-12
53,89,3.412600e-12
53,90,3.308181e-12
53,91,3.149967e-12
53,92,3.012360e-12
53,93,2.810983e-12
53,94,2.630300e-12
53,95,2.593401e-12
53,96,2.448030e-12
53,97,2.277444e-12
53,98,2.096770e-12
53,99,2.088317e-12
53,100,2.096479e-12
53,101,1.813148e-12
53,102,1.796757e-12
53,103,1.489103e-12
53,104,1.444287e-12
53,105,1.368129e-12
53,106,1.288371e-12
53,107,1.073866e-12
53,108,9.764743e-13
53,109,9.482589e-13
53,110,7.694631e-13
53,111,7.843980e-13
53,112,6.440643e-13
53,113,4.636822e-13
53,114,5.324039e-13
53,115,3.095164e-13
53,116,3.765561e-13
53,117,3.345530e-13
53,118,2.887197e-13
53,119,2.768665e-13
53,120,3.091607e-13
53,121,2.360019e-13
53,122,2.454208e-13
53,123,2.189939e-13
53,124,1.754472e-13
53,125,2.163879e-13
53,126,2.030402e-13
53,127,1.782489e-13
53,128,1.833153e-13
53,129,1.593898e-13
53,130,1.732713e-13
53,131,1.186385e-13
53,132,1.714310e-13
53,133,1.292058e-13
53,134,1.516997e-13
53,135,1.080382e-13
53,136,1.337294e-13
53,137,1.386724e-13
53,138,9.360336e-14
53,139,1.169872e-13
53,140,1.305775e-13
53,141,9.342993e-14
53,142,6.808279e-14
53,143,8.756268e-14
53,144,8.226239e-14
53,145,8.684936e-14
53,146,1.019182e-13
53,147,4.394468e-14
53,148,5.147821e-14
53,149,4.167507e-14
53,150,7.939106e-14
53,151,5.847338e-14
53,152,4.814160e-14
53,153,5.649629e-14
53,154,3.144672e-14
53,155,3.411601e-14
53,156,6.475747e-14
53,157,4.488868e-14
53,158,4.802131e-14
53,159,2.809637e-14
53,160,4.917554e-14
53,161,6.045077e-14
53,162,3.074293e-14
53,163,4.622551e-14
53,164,5.539754e-14
53,165,1.227414e-14
53,166,2.811924e-14
53,167,2.409613e-14
53,168,2.523607e-14
53,169,1.714210e-14
53,170,2.420831e-14
53,171,1.911690e-14
53,172,2.442744e-14
53,173,1.731116e-14
53,174,1.650216e-14
53,175,1.668740e-14
53,176,1.146485e-14
53,177,1.532644e-14
53,178,1.281292e-14
53,179,1.758402e-14
53,180,9.082657e-15
53,181,5.024366e-15
53,182,1.719708e-14
53,183,8.587631e-15
53,184,3.206527e-15
53,185,6.511300e-15
53,186,3.848619e-15
53,187,6.616349e-15
53,188,6.360961e-15
53,189,7.003385e-15
53,190,5.089414e-15
53,191,2.910177e-15
53,192,3.790922e-15
53,193,2.284015e-15
53,194,2.117306e-15
53,195,2.179747e-15
53,196,2.974812e-16
53,197,1.520640e-15
53,198,4.907032e-15
53,199,4.986227e-16
53,200,1.094556e-15
53,201,0.000000e+00
54,0,0.000000e+00
54,1,1.766726e-10
54,2,2.469913e-10
54,3,2.297864e-10
54,4,3.918862e-10
54,5,8.037568e-10
54,6,1.300896e-09
54,7,1.673553e-09
54,8,1.911610e-09
54,9,2.147274e-09
54,10,2.394414e-09
54,11,2.595238e-09
54,12,2.572795e-09
54,13,2.305000e-09
54,14,1.874533e-09
54,15,1.555324e-09
54,16,1.090232e-09
54,17,7.272159e-10
54,18,5.971549e-10
54,19,4.260972e-10
54,20,2.867466e-10
54,21,2.074299e-10
54,22,1.559362e-10
54,23,1.214062e-10
54,24,9.573797e-11
54,25,7.956075e-11
54,26,6.969652e-11
54,27,6.096410e-11
54,28,5.652673e-11
54,29,5.230106e-11
54,30,4.588995e-11
54,31,4.492211e-11
54,32,4.263994e-11
54,33,4.155594e-11
54,34,3.815073e-11
54,35,3.644227e-11
54,36,3.528054e-11
54,37,3.348386e-11
54,38,3.195819e-11
54,39,3.180231e-11
54,40,3.066966e-11
54,41,2.998228e-11
54,42,2.940396e-11
54,43,2.985333e-11
54,44,3.120558e-11
54,45,3.607261e-11
54,46,4.072344e-11
54,47,5.100792e-11
54,48,6.117344e-11
54,49,6.016813e-11
54,50,5.835519e-11
54,51,5.589609e-11
54,52,5.262780e-11
54,53,4.965844e-11
54,54,4.600925e-11
54,55,4.115971e-11
54,56,3.593231e-11
54,57,3.067682e-11
54,58,2.470216e-11
54,59,2.145968e-11
54,60,1.982018e-11
54,61,1.830503e-11
54,62,1.706906e-11
54,63,1.571996e-11
54,64,1.467422e-11
54,65,1.377238e-11
54,66,1.253409e-11
54,67,1.128803e-11
54,68,1.052095e-11
54,69,9.449233e-12
54,70,8.829666e-12
54,71,7.917292e-12
54,72,7.274862e-12
54,73,6.928942e-12
54,74,6.420228e-12
54,75,6.285228e-12
54,76,6.016692e-12
54,77,5.871260e-12
54,78,5.768630e-12
54,79,5.706200e-12
54,80,5.689581e-12
54,81,5.523783e-12
54,82,4.856069e-12
54,83,4.915169e-12
54,84,4.646381e-12
54,85,4.564685e-12
54,86,4.283280e-12
54,87,4.015020e-12
54,88,3.649911e-12
54,89,3.352728e-12
54,90,3.208048e-12
54,91,3.029285e-12
54,92,2.917450e-12
54,93,2.749805e-12
54,94,2.572269e-12
54,95,2.529916e-12
54,96,2.393108e-12
54,97,2.235599e-12
54,98,2.049666e-12
54,99,2.056758e-12
54,100,2.075503e-12
54,101,1.800576e-12
54,102,1.783194e-12
54,103,1.482692e-12
54,104,1.436735e-12
54,105,1.362937e-12
54,106,1.278434e-12
54,107,1.076790e-12
54,108,9.746022e-13
54,109,9.449437e-13
54,110,7.688128e-13
54,111,7.807043e-13
54,112,6.393787e-13
54,113,4.625546e-13
54,114,5.277265e-13
54,115,3.135954e-13
54,116,3.750841e-13
54,117,3.384458e-13
54,118,2.924207e-13
54,119,2.778008e-13
54,120,3.067933e-13
54,121,2.391135e-13
54,122,2.466383e-13
54,123,2.234549e-13
54,124,1.807634e-13
54,125,2.145549e-13
54,126,2.046810e-13
54,127,1.789939e-13
54,128,1.842244e-13
54,129,1.588665e-13
54,130,1.749206e-13
54,131,1.197965e-13
54,132,1.704745e-13
54,133,1.294173e-13
54,134,1.489179e-13
54,135,1.093630e-13
54,136,1.328028e-13
54,137,1.353829e-13
54,138,9.393303e-14
54,139,1.150153e-13
54,140,1.271904e-13
54,141,9.263249e-14
54,142,6.915467e-14
54,143,8.639383e-14
54,144,8.115017e-14
54,145,8.371359e-14
54,146,9.918927e-14
54,147,4.342052e-14
54,148,5.117864e-14
54,149,4.102624e-14
54,150,7.712207e-14
54,151,5.733293e-14
54,152,4.811603e-14
54,153,5.512317e-14
54,154,3.052068e-14
54,155,3.353595e-14
54,156,6.221512e-14
54,157,4.267204e-14
54,158,4.595575e-14
54,159,2.669681e-14
54,160,4.661958e-14
54,161,5.714857e-14
54,162,2.864214e-14
54,163,4.327517e-14
54,164,5.112988e-14
54,165,1.153031e-14
54,166,2.571338e-14
54,167,2.144372e-14
54,168,2.339455e-14
54,169,1.542662e-14
54,170,2.208921e-14
54,171,1.689554e-14
54,172,2.183409e-14
54,173,1.550013e-14
54,174,1.453446e-14
54,175,1.496657e-14
54,176,1.011966e-14
54,177,1.342486e-14
54,178,1.114163e-14
54,179,1.563957e-14
54,180,8.043003e-15
54,181,4.260170e-15
54,182,1.530778e-14
54,183,7.545086e-15
54,184,2.702161e-15
54,185,5.789677e-15
54,186,3.414667e-15
54,187,5.813308e-15
54,188,5.450305e-15
54,189,6.180382e-15
54,190,4.455858e-15
54,191,2.544656e-15
54,192,3.277511e-15
54,193,2.082032e-15
54,194,1.776808e-15
54,195,1.918109e-15
54,196,2.460637e-16
54,197,1.351307e-15
54,198,4.524178e-15
54,199,4.278494e-16
54,200,9.929398e-16
54,201,0.000000e+00
55,0,0.000000e+00
55,1,1.633855e-10
55,2,2.353604e-10
55,3,2.176959e-10
55,4,3.875655e-10
55,5,7.950286e-10
55,6,1.293560e-09
55,7,1.688823e-09
55,8,1.944622e-09
55,9,2.197029e-09
55,10,2.388922e-09
55,11,2.612295e-09
55,12,2.588891e-09
55,13,2.276266e-09
55,14,1.847929e-09
55,15,1.470181e-09
55,16,1.024100e-09
55,17,6.745149e-10
55,18,5.153745e-10
55,19,3.577357e-10
55,20,2.456356e-10
55,21,1.791013e-10
55,22,1.347137e-10
55,23,1.063323e-10
55,24,8.315884e-11
55,25,6.943325e-11
55,26,6.318635e-11
55,27,5.614887e-11
55,28,5.254029e-11
55,29,4.873684e-11
55,30,4.257155e-11
55,31,4.256097e-11
55,32,4.028767e-11
55,33,4.062282e-11
55,34,3.727640e-11
55,35,3.491333e-11
55,36,3.340754e-11
55,37,3.255109e-11
55,38,3.126517e-11
55,39,3.088112e-11
55,40,2.934764e-11
55,41,2.868880e-11
55,42,2.792693e-11
55,43,2.830557e-11
55,44,2.885708e-11
55,45,3.262137e-11
55,46,3.587137e-11
55,47,4.386850e-11
55,48,5.171287e-11
55,49,5.077484e-11
55,50,4.946121e-11
55,51,4.735108e-11
55,52,4.533953e-11
55,53,4.345007e-11
55,54,4.115971e-11
55,55,3.826240e-11
55,56,3.466666e-11
55,57,3.085105e-11
55,58,2.605023e-11
55,59,2.335987e-11
55,60,2.174832e-11
55,61,2.016746e-11
55,62,1.892648e-11
55,63,1.759535e-11
55,64,1.628223e-11
55,65,1.510841e-11
55,66,1.367181e-11
55,67,1.222139e-11
55,68,1.148837e-11
55,69,1.027034e-11
55,70,9.524130e-12
55,71,8.450688e-12
55,72,7.692551e-12
55,73,7.213649e-12
55,74,6.568775e-12
55,75,6.461001e-12
55,76,6.116802e-12
55,77,5.844201e-12
55,78,5.763235e-12
55,79,5.719124e-12
55,80,5.758583e-12
55,81,5.546362e-12
55,82,4.946277e-12
55,83,5.074735e-12
55,84,4.906309e-12
55,85,4.862088e-12
55,86,4.510735e-12
55,87,4.305398e-12
55,88,3.822300e-12
55,89,3.572533e-12
55,90,3.248561e-12
55,91,2.934344e-12
55,92,2.862012e-12
55,93,2.695755e-12
55,94,2.500769e-12
55,95,2.405074e-12
55,96,2.344830e-12
55,97,2.167604e-12
55,98,2.016827e-12
55,99,2.058539e-12
55,100,2.117143e-12
55,101,1.848914e-12
55,102,1.835929e-12
55,103,1.526951e-12
55,104,1.480678e-12
55,105,1.404757e-12
55,106,1.315633e-12
55,107,1.114495e-12
55,108,1.021653e-12
55,109,9.774783e-13
55,110,8.051257e-13
55,111,8.122640e-13
55,112,6.657862e-13
55,113,4.934821e-13
55,114,5.536849e-13
55,115,3.449840e-13
55,116,4.037935e-13
55,117,3.715875e-13
55,118,3.209866e-13
55,119,3.027099e-13
55,120,3.336703e-13
55,121,2.597650e-13
55,122,2.660331e-13
55,123,2.439655e-13
55,124,1.984340e-13
55,125,2.288343e-13
55,126,2.205696e-13
55,127,1.914664e-13
55,128,1.964784e-13
55,129,1.692177e-13
55,130,1.838864e-13
55,131,1.285479e-13
55,132,1.820568e-13
55,133,1.355760e-13
55,134,1.560619e-13
55,135,1.162569e-13
55,136,1.389659e-13
55,137,1.398114e-13
55,138,1.002880e-13
55,139,1.193719e-13
55,140,1.277381e-13
55,141,9.531057e-14
55,142,7.247106e-14
55,143,8.608701e-14
55,144,8.382857e-14
55,145,8.524986e-14
55,146,9.605870e-14
55,147,4.509371e-14
55,148,5.291000e-14
55,149,4.339094e-14
55,150,7.427994e-14
55,151,5.673927e-14
55,152,4.775565e-14
55,153,5.528629e-14
55,154,3.123503e-14
55,155,3.333051e-14
55,156,5.963263e-14
55,157,4.029888e-14
55,158,4.609747e-14
55,159,2.495258e-14
55,160,4.467728e-14
55,161,5.450737e-14
55,162,2.714170e-14
55,163,4.147748e-14
55,164,4.906377e-14
55,165,1.124134e-14
55,166,2.351506e-14
55,167,1.852325e-14
55,168,2.174786e-14
55,169,1.332230e-14
55,170,1.955145e-14
55,171,1.353120e-14
55,172,1.840054e-14
55,173,1.343568e-14
55,174,1.189443e-14
55,175,1.267020e-14
55,176,8.277045e-15
55,177,1.071848e-14
55,178,8.813910e-15
55,179,1.335759e-14
55,180,6.590314e-15
55,181,3.207685e-15
55,182,1.299061e-14
55,183,6.298401e-15
55,184,1.985659e-15
55,185,4.869822e-15
55,186,2.935424e-15
55,187,4.843517e-15
55,188,4.150519e-15
55,189,5.091500e-15
55,190,3.713259e-15
55,191,1.938581e-15
55,192,2.592319e-15
55,193,1.811844e-15
55,194,1.442139e-15
55,195,1.552789e-15
55,196,1.672669e-16
55,197,1.029959e-15
55,198,3.576673e-15
55,199,3.368973e-16
55,200,7.702475e-16
55,201,0.000000e+00
56,0,0.000000e+00
56,1,1.464235e-10
56,2,2.155602e-10
56,3,2.002994e-10
56,4,3.592463e-10
56,5,7.393112e-10
56,6,1.203852e-09
56,7,1.579993e-09
56,8,1.827494e-09
56,9,2.057495e-09
56,10,2.246014e-09
56,11,2.458935e-09
56,12,2.438711e-09
56,13,2.144768e-09
56,14,1.746734e-09
56,15,1.387822e-09
56,16,9.741245e-10
56,17,6.453102e-10
56,18,4.979194e-10
56,19,3.495647e-10
56,20,2.404508e-10
56,21,1.765002e-10
56,22,1.329105e-10
56,23,1.045252e-10
56,24,8.133316e-11
56,25,6.726525e-11
56,26,6.099070e-11
56,27,5.408674e-11
56,28,5.059851e-11
56,29,4.692332e-11
56,30,4.107596e-11
56,31,4.091832e-11
56,32,3.855365e-11
56,33,3.873300e-11
56,34,3.566828e-11
56,35,3.323337e-11
56,36,3.168110e-11
56,37,3.092174e-11
56,38,2.956882e-11
56,39,2.910247e-11
56,40,2.759577e-11
56,41,2.696525e-11
56,42,2.612087e-11
56,43,2.621947e-11
56,44,2.621099e-11
56,45,2.868059e-11
56,46,3.055920e-11
56,47,3.595218e-11
56,48,4.134784e-11
56,49,4.061802e-11
56,50,3.992228e-11
56,51,3.861298e-11
56,52,3.760471e-11
56,53,3.683758e-11
56,54,3.593231e-11
56,55,3.466666e-11
56,56,3.300892e-11
56,57,3.093361e-11
56,58,2.753840e-11
56,59,2.554927e-11
56,60,2.392496e-11
56,61,2.224218e-11
56,62,2.091386e-11
56,63,1.936233e-11
56,64,1.790265e-11
56,65,1.664213e-11
56,66,1.505042e-11
56,67,1.344915e-11
56,68,1.260039e-11
56,69,1.121950e-11
56,70,1.038955e-11
56,71,9.205028e-12
56,72,8.276475e-12
56,73,7.678461e-12
56,74,6.951999e-12
56,75,6.778727e-12
56,76,6.393985e-12
56,77,6.069773e-12
56,78,5.978724e-12
56,79,5.903240e-12
56,80,5.944675e-12
56,81,5.741531e-12
56,82,5.140753e-12
56,83,5.252273e-12
56,84,5.059327e-12
56,85,5.031708e-12
56,86,4.685254e-12
56,87,4.483086e-12
56,88,3.993107e-12
56,89,3.735732e-12
56,90,3.416853e-12
56,91,3.103219e-12
56,92,3.029190e-12
56,93,2.856923e-12
56,94,2.624158e-12
56,95,2.525183e-12
56,96,2.466196e-12
56,97,2.273779e-12
56,98,2.124226e-12
56,99,2.164610e-12
56,100,2.199105e-12
56,101,1.931881e-12
56,102,1.909037e-12
56,103,1.604914e-12
56,104,1.545860e-12
56,105,1.461686e-12
56,106,1.359946e-12
56,107,1.163185e-12
56,108,1.066256e-12
56,109,1.004717e-12
56,110,8.304033e-13
56,111,8.277057e-13
56,112,6.748895e-13
56,113,5.016157e-13
56,114,5.510705e-13
56,115,3.496870e-13
56,116,4.023445e-13
56,117,3.759977e-13
56,118,3.241272e-13
56,119,3.040281e-13
56,120,3.325608e-13
56,121,2.625903e-13
56,122,2.672809e-13
56,123,2.473383e-13
56,124,2.026946e-13
56,125,2.277572e-13
56,126,2.222620e-13
56,127,1.913533e-13
56,128,1.961529e-13
56,129,1.683606e-13
56,130,1.839202e-13
56,131,1.299230e-13
56,132,1.801980e-13
56,133,1.341837e-13
56,134,1.530854e-13
56,135,1.164541e-13
56,136,1.372002e-13
56,137,1.363224e-13
56,138,1.000849e-13
56,139,1.165998e-13
56,140,1.234164e-13
56,141,9.324517e-14
56,142,7.283564e-14
56,143,8.339007e-14
56,144,8.224739e-14
56,145,8.148244e-14
56,146,9.153871e-14
56,147,4.463420e-14
56,148,5.211476e-14
56,149,4.325144e-14
56,150,7.062980e-14
56,151,5.463271e-14
56,152,4.697374e-14
56,153,5.322354e-14
56,154,3.027438e-14
56,155,3.252894e-14
56,156,5.594230e-14
56,157,3.720209e-14
56,158,4.350191e-14
56,159,2.288667e-14
56,160,4.163261e-14
56,161,5.033880e-14
56,162,2.474802e-14
56,163,3.802951e-14
56,164,4.415252e-14
56,165,1.042426e-14
56,166,2.075093e-14
56,167,1.560685e-14
56,168,1.957663e-14
56,169,1.132128e-14
56,170,1.707472e-14
56,171,1.093094e-14
56,172,1.532808e-14
56,173,1.136923e-14
56,174,9.660495e-15
56,175,1.061694e-14
56,176,6.747238e-15
56,177,8.557387e-15
56,178,6.887213e-15
56,179,1.119757e-14
56,180,5.408186e-15
56,181,2.402302e-15
56,182,1.087436e-14
56,183,5.117326e-15
56,184,1.442492e-15
56,185,4.059187e-15
56,186,2.449035e-15
56,187,3.930208e-15
56,188,3.116850e-15
56,189,4.157059e-15
56,190,3.022733e-15
56,191,1.516148e-15
56,192,2.008494e-15
56,193,1.570326e-15
56,194,1.058547e-15
56,195,1.225829e-15
56,196,1.086156e-16
56,197,8.191516e-16
56,198,3.027453e-15
56,199,2.660690e-16
56,200,6.336171e-16
56,201,0.000000e+00
57,0,0.000000e+00
57,1,1.332134e-10
57,2,1.967815e-10
57,3,1.877829e-10
57,4,3.220079e-10
57,5,6.593840e-10
57,6,1.087100e-09
57,7,1.402540e-09
57,8,1.620406e-09
57,9,1.816669e-09
57,10,2.054083e-09
57,11,2.220008e-09
57,12,2.209040e-09
57,13,1.993093e-09
57,14,1.632714e-09
57,15,1.356173e-09
57,16,9.523296e-10
57,17,6.398608e-10
57,18,5.181658e-10
57,19,3.692249e-10
57,20,2.497787e-10
57,21,1.819052e-10
57,22,1.372461e-10
57,23,1.068390e-10
57,24,8.471699e-11
57,25,7.032244e-11
57,26,6.149030e-11
57,27,5.350002e-11
57,28,4.886558e-11
57,29,4.494314e-11
57,30,3.923041e-11
57,31,3.842405e-11
57,32,3.642615e-11
57,33,3.509547e-11
57,34,3.223926e-11
57,35,3.059169e-11
57,36,2.959231e-11
57,37,2.778845e-11
57,38,2.652636e-11
57,39,2.625567e-11
57,40,2.518011e-11
57,41,2.437841e-11
57,42,2.359952e-11
57,43,2.323174e-11
57,44,2.307896e-11
57,45,2.449848e-11
57,46,2.528572e-11
57,47,2.815701e-11
57,48,3.129143e-11
57,49,3.094766e-11
57,50,3.086463e-11
57,51,3.037302e-11
57,52,3.005819e-11
57,53,3.034415e-11
57,54,3.067682e-11
57,55,3.085105e-11
57,56,3.093361e-11
57,57,3.092135e-11
57,58,2.910661e-11
57,59,2.794390e-11
57,60,2.624336e-11
57,61,2.443962e-11
57,62,2.281571e-11
57,63,2.085375e-11
57,64,1.947614e-11
57,65,1.837871e-11
57,66,1.675021e-11
57,67,1.501148e-11
57,68,1.388227e-11
57,69,1.220805e-11
57,70,1.137325e-11
57,71,1.000459e-11
57,72,8.900636e-12
57,73,8.171181e-12
57,74,7.400607e-12
57,75,7.005226e-12
57,76,6.514692e-12
57,77,6.237048e-12
57,78,6.002012e-12
57,79,5.843594e-12
57,80,5.767267e-12
57,81,5.592723e-12
57,82,4.950892e-12
57,83,4.946809e-12
57,84,4.652430e-12
57,85,4.570676e-12
57,86,4.354947e-12
57,87,4.111273e-12
57,88,3.751357e-12
57,89,3.460564e-12
57,90,3.354537e-12
57,91,3.166475e-12
57,92,3.046109e-12
57,93,2.917963e-12
57,94,2.714762e-12
57,95,2.669058e-12
57,96,2.557023e-12
57,97,2.394334e-12
57,98,2.250102e-12
57,99,2.261044e-12
57,100,2.217697e-12
57,101,1.967241e-12
57,102,1.915991e-12
57,103,1.647657e-12
57,104,1.576741e-12
57,105,1.483846e-12
57,106,1.398045e-12
57,107,1.199946e-12
57,108,1.112486e-12
57,109,1.037803e-12
57,110,8.707674e-13
57,111,8.644984e-13
57,112,7.120276e-13
57,113,5.455982e-13
57,114,5.841883e-13
57,115,3.962812e-13
57,116,4.409510e-13
57,117,4.192572e-13
57,118,3.648172e-13
57,119,3.419421e-13
57,120,3.680409e-13
57,121,2.986045e-13
57,122,3.003922e-13
57,123,2.781384e-13
57,124,2.332329e-13
57,125,2.517811e-13
57,126,2.461624e-13
57,127,2.133599e-13
57,128,2.158015e-13
57,129,1.880184e-13
57,130,2.037603e-13
57,131,1.511296e-13
57,132,1.916783e-13
57,133,1.462154e-13
57,134,1.625084e-13
57,135,1.280045e-13
57,136,1.470994e-13
57,137,1.458906e-13
57,138,1.104031e-13
57,139,1.227885e-13
57,140,1.286845e-13
57,141,1.008761e-13
57,142,8.141291e-14
57,143,8.874406e-14
57,144,8.853557e-14
57,145,8.478113e-14
57,146,9.381710e-14
57,147,5.124422e-14
57,148,5.835761e-14
57,149,4.954297e-14
57,150,7.293257e-14
57,151,5.659693e-14
57,152,5.121553e-14
57,153,5.557674e-14
57,154,3.423120e-14
57,155,3.645843e-14
57,156,5.584897e-14
57,157,3.756909e-14
57,158,4.363163e-14
57,159,2.404817e-14
57,160,4.274347e-14
57,161,4.863652e-14
57,162,2.574167e-14
57,163,3.713435e-14
57,164,4.189259e-14
57,165,1.152843e-14
57,166,2.018561e-14
57,167,1.572199e-14
57,168,1.887177e-14
57,169,1.138213e-14
57,170,1.624306e-14
57,171,1.046131e-14
57,172,1.458649e-14
57,173,1.061208e-14
57,174,9.191906e-15
57,175,9.838816e-15
57,176,6.392900e-15
57,177,8.133121e-15
57,178,6.611076e-15
57,179,1.056823e-14
57,180,5.106895e-15
57,181,2.403909e-15
57,182,1.016648e-14
57,183,4.685354e-15
57,184,1.455912e-15
57,185,3.829453e-15
57,186,2.288602e-15
57,187,3.702006e-15
57,188,3.088805e-15
57,189,3.930769e-15
57,190,2.868268e-15
57,191,1.453641e-15
57,192,1.917830e-15
57,193,1.456144e-15
57,194,8.336639e-16
57,195,1.192160e-15
57,196,1.104424e-16
57,197,7.626695e-16
57,198,2.719624e-15
57,199,2.658133e-16
57,200,5.771323e-16
57,201,0.000000e+00
58,0,0.000000e+00
58,1,1.169886e-10
58,2,1.769377e-10
58,3,1.728575e-10
58,4,2.909240e-10
58,5,5.892036e-10
58,6,9.754974e-10
58,7,1.230601e-09
58,8,1.419412e-09
58,9,1.581704e-09
58,10,1.852190e-09
58,11,1.980195e-09
58,12,1.975972e-09
58,13,1.814519e-09
58,14,1.490274e-09
58,15,1.246948e-09
58,16,8.742092e-10
58,17,5.934131e-10
58,18,4.787416e-10
58,19,3.429508e-10
58,20,2.312015e-10
58,21,1.679516e-10
58,22,1.280060e-10
58,23,1.003663e-10
58,24,8.108412e-11
58,25,6.782222e-11
58,26,5.861409e-11
58,27,5.052970e-11
58,28,4.555132e-11
58,29,4.176930e-11
58,30,3.640311e-11
58,31,3.514981e-11
58,32,3.330389e-11
58,33,3.124611e-11
58,34,2.864983e-11
58,35,2.766820e-11
58,36,2.701641e-11
58,37,2.483026e-11
58,38,2.359963e-11
58,39,2.354135e-11
58,40,2.257143e-11
58,41,2.179166e-11
58,42,2.107668e-11
58,43,2.038639e-11
58,44,2.005562e-11
58,45,2.036750e-11
58,46,1.999987e-11
58,47,2.064314e-11
58,48,2.176111e-11
58,49,2.162311e-11
58,50,2.204618e-11
58,51,2.215952e-11
58,52,2.234424e-11
58,53,2.349793e-11
58,54,2.470216e-11
58,55,2.605023e-11
58,56,2.753840e-11
58,57,2.910661e-11
58,58,2.891480e-11
58,59,2.866026e-11
58,60,2.707636e-11
58,61,2.525115e-11
58,62,2.344973e-11
58,63,2.135281e-11
58,64,2.007240e-11
58,65,1.914450e-11
58,66,1.754336e-11
58,67,1.574367e-11
58,68,1.447999e-11
58,69,1.267425e-11
58,70,1.190441e-11
58,71,1.050989e-11
58,72,9.320809e-12
58,73,8.513207e-12
58,74,7.729182e-12
58,75,7.215997e-12
58,76,6.654603e-12
58,77,6.384387e-12
58,78,6.062258e-12
58,79,5.861780e-12
58,80,5.707997e-12
58,81,5.518793e-12
58,82,4.856796e-12
58,83,4.791080e-12
58,84,4.433525e-12
58,85,4.313317e-12
58,86,4.199049e-12
58,87,3.956178e-12
58,88,3.698858e-12
58,89,3.395397e-12
58,90,3.386686e-12
58,91,3.255726e-12
58,92,3.081006e-12
58,93,3.015638e-12
58,94,2.833242e-12
58,95,2.807183e-12
58,96,2.673350e-12
58,97,2.529499e-12
58,98,2.378102e-12
58,99,2.385657e-12
58,100,2.270852e-12
58,101,2.025655e-12
58,102,1.956212e-12
58,103,1.705923e-12
58,104,1.621513e-12
58,105,1.517660e-12
58,106,1.435454e-12
58,107,1.235833e-12
58,108,1.153266e-12
58,109,1.062336e-12
58,110,8.957211e-13
58,111,8.835057e-13
58,112,7.283709e-13
58,113,5.656839e-13
58,114,5.925792e-13
58,115,4.143613e-13
58,116,4.531977e-13
58,117,4.327415e-13
58,118,3.772137e-13
58,119,3.557612e-13
58,120,3.797499e-13
58,121,3.120460e-13
58,122,3.110577e-13
58,123,2.874830e-13
58,124,2.430006e-13
58,125,2.591687e-13
58,126,2.535779e-13
58,127,2.199540e-13
58,128,2.205309e-13
58,129,1.940965e-13
58,130,2.086889e-13
58,131,1.589213e-13
58,132,1.933052e-13
58,133,1.492219e-13
58,134,1.639816e-13
58,135,1.300451e-13
58,136,1.476302e-13
58,137,1.476754e-13
58,138,1.128344e-13
58,139,1.228469e-13
58,140,1.281327e-13
58,141,1.021663e-13
58,142,8.406072e-14
58,143,8.852188e-14
58,144,8.960408e-14
58,145,8.387268e-14
58,146,9.203184e-14
58,147,5.337236e-14
58,148,6.015105e-14
58,149,5.193916e-14
58,150,7.129815e-14
58,151,5.556484e-14
58,152,5.145030e-14
58,153,5.511693e-14
58,154,3.535932e-14
58,155,3.755712e-14
58,156,5.426450e-14
58,157,3.640923e-14
58,158,4.245273e-14
58,159,2.348721e-14
58,160,4.179439e-14
58,161,4.591023e-14
58,162,2.530266e-14
58,163,3.518675e-14
58,164,3.904186e-14
58,165,1.167310e-14
58,166,1.896979e-14
58,167,1.493372e-14
58,168,1.780498e-14
58,169,1.082297e-14
58,170,1.512204e-14
58,171,9.625045e-15
58,172,1.348209e-14
58,173,9.675980e-15
58,174,8.436731e-15
58,175,8.868075e-15
58,176,5.847950e-15
58,177,7.395724e-15
58,178,6.033365e-15
58,179,9.730282e-15
58,180,4.678341e-15
58,181,2.248861e-15
58,182,9.270769e-15
58,183,4.228574e-15
58,184,1.359514e-15
58,185,3.524670e-15
58,186,2.081616e-15
58,187,3.352823e-15
58,188,2.867912e-15
58,189,3.592093e-15
58,190,2.631708e-15
58,191,1.329119e-15
58,192,1.726638e-15
58,193,1.338028e-15
58,194,6.742587e-16
58,195,1.114332e-15
58,196,9.915158e-17
58,197,6.837880e-16
58,198,2.413546e-15
58,199,2.532883e-16
58,200,5.135045e-16
58,201,0.000000e+00
59,0,0.000000e+00
59,1,1.107205e-10
59,2,1.705293e-10
59,3,1.704749e-10
59,4,2.823172e-10
59,5,5.689150e-10
59,6,9.391927e-10
59,7,1.165458e-09
59,8,1.336173e-09
59,9,1.500570e-09
59,10,1.793961e-09
59,11,1.896925e-09
59,12,1.884733e-09
59,13,1.741337e-09
59,14,1.423240e-09
59,15,1.183753e-09
59,16,8.232691e-10
59,17,5.614150e-10
59,18,4.460401e-10
59,19,3.196175e-10
59,20,2.166011e-10
59,21,1.577584e-10
59,22,1.217638e-10
59,23,9.677079e-11
59,24,7.995293e-11
59,25,6.786375e-11
59,26,5.824532e-11
59,27,5.022686e-11
59,28,4.479690e-11
59,29,4.099255e-11
59,30,3.565276e-11
59,31,3.412222e-11
59,32,3.233803e-11
59,33,2.973583e-11
59,34,2.703785e-11
59,35,2.646407e-11
59,36,2.588904e-11
59,37,2.334971e-11
59,38,2.216153e-11
59,39,2.208470e-11
59,40,2.139811e-11
59,41,2.053507e-11
59,42,1.982091e-11
59,43,1.899736e-11
59,44,1.855824e-11
59,45,1.830209e-11
59,46,1.727002e-11
59,47,1.679018e-11
59,48,1.712217e-11
59,49,1.700375e-11
59,50,1.758929e-11
59,51,1.799503e-11
59,52,1.827992e-11
59,53,1.980517e-11
59,54,2.145968e-11
59,55,2.335987e-11
59,56,2.554927e-11
59,57,2.794390e-11
59,58,2.866026e-11
59,59,2.912683e-11
59,60,2.765986e-11
59,61,2.584987e-11
59,62,2.399111e-11
59,63,2.179804e-11
59,64,2.063092e-11
59,65,1.983541e-11
59,66,1.830426e-11
59,67,1.646707e-11
59,68,1.509911e-11
59,69,1.320302e-11
59,70,1.249877e-11
59,71,1.109603e-11
59,72,9.855635e-12
59,73,8.985065e-12
59,74,8.170143e-12
59,75,7.564713e-12
59,76,6.927805e-12
59,77,6.671140e-12
59,78,6.288843e-12
59,79,6.054263e-12
59,80,5.828506e-12
59,81,5.645670e-12
59,82,4.936834e-12
59,83,4.833693e-12
59,84,4.431409e-12
59,85,4.279625e-12
59,86,4.216009e-12
59,87,3.966062e-12
59,88,3.775289e-12
59,89,3.456343e-12
59,90,3.528734e-12
59,91,3.433289e-12
59,92,3.224493e-12
59,93,3.186374e-12
59,94,3.017622e-12
59,95,3.018038e-12
59,96,2.864954e-12
59,97,2.724813e-12
59,98,2.536956e-12
59,99,2.524717e-12
59,100,2.377981e-12
59,101,2.117677e-12
59,102,2.037276e-12
59,103,1.783597e-12
59,104,1.689135e-12
59,105,1.574619e-12
59,106,1.482077e-12
59,107,1.275529e-12
59,108,1.184058e-12
59,109,1.082960e-12
59,110,9.070571e-13
59,111,8.878119e-13
59,112,7.270262e-13
59,113,5.558009e-13
59,114,5.775286e-13
59,115,3.968978e-13
59,116,4.343074e-13
59,117,4.120011e-13
59,118,3.586014e-13
59,119,3.404735e-13
59,120,3.624824e-13
59,121,2.984242e-13
59,122,2.977357e-13
59,123,2.736978e-13
59,124,2.312462e-13
59,125,2.485263e-13
59,126,2.434133e-13
59,127,2.099063e-13
59,128,2.113726e-13
59,129,1.866505e-13
59,130,2.009670e-13
59,131,1.514753e-13
59,132,1.850806e-13
59,133,1.443444e-13
59,134,1.573873e-13
59,135,1.241563e-13
59,136,1.416963e-13
59,137,1.432522e-13
59,138,1.076406e-13
59,139,1.183259e-13
59,140,1.248984e-13
59,141,9.892093e-14
59,142,8.061125e-14
59,143,8.606656e-14
59,144,8.683443e-14
59,145,8.060779e-14
59,146,9.102337e-14
59,147,5.087810e-14
59,148,5.762551e-14
59,149,4.975880e-14
59,150,7.028686e-14
59,151,5.404871e-14
59,152,4.966697e-14
59,153,5.302064e-14
59,154,3.364133e-14
59,155,3.670414e-14
59,156,5.368674e-14
59,157,3.587255e-14
59,158,4.116120e-14
59,159,2.266984e-14
59,160,4.101603e-14
59,161,4.522869e-14
59,162,2.433183e-14
59,163,3.423952e-14
59,164,3.760949e-14
59,165,1.101261e-14
59,166,1.855311e-14
59,167,1.456424e-14
59,168,1.748438e-14
59,169,1.066074e-14
59,170,1.519251e-14
59,171,9.799246e-15
59,172,1.377883e-14
59,173,9.689917e-15
59,174,8.506401e-15
59,175,8.962760e-15
59,176,5.946746e-15
59,177,7.512630e-15
59,178,6.101327e-15
59,179,9.728432e-15
59,180,4.755913e-15
59,181,2.278030e-15
59,182,9.310861e-15
59,183,4.215537e-15
59,184,1.383593e-15
59,185,3.561890e-15
59,186,2.073824e-15
59,187,3.356354e-15
59,188,2.898988e-15
59,189,3.635950e-15
59,190,2.632204e-15
59,191,1.379056e-15
59,192,1.736496e-15
59,193,1.370896e-15
59,194,6.092634e-16
59,195,1.117091e-15
59,196,1.020756e-16
59,197,7.189134e-16
59,198,2.575129e-15
59,199,2.554940e-16
59,200,5.454295e-16
59,201,0.000000e+00
60,0,0.000000e+00
60,1,1.036664e-10
60,2,1.615492e-10
60,3,1.605804e-10
60,4,2.726361e-10
60,5,5.529181e-10
60,6,9.126604e-10
60,7,1.148477e-09
60,8,1.313704e-09
60,9,1.477122e-09
60,10,1.734677e-09
60,11,1.850155e-09
60,12,1.842898e-09
60,13,1.696912e-09
60,14,1.391371e-09
60,15,1.159913e-09
60,16,8.057538e-10
60,17,5.414380e-10
60,18,4.268680e-10
60,19,3.011682e-10
60,20,2.022651e-10
60,21,1.464274e-10
60,22,1.118862e-10
60,23,8.945501e-11
60,24,7.351252e-11
60,25,6.235511e-11
60,26,5.405971e-11
60,27,4.710563e-11
60,28,4.238373e-11
60,29,3.884427e-11
60,30,3.392425e-11
60,31,3.265939e-11
60,32,3.099959e-11
60,33,2.897594e-11
60,34,2.644550e-11
60,35,2.566585e-11
60,36,2.494302e-11
60,37,2.279728e-11
60,38,2.166166e-11
60,39,2.160442e-11
60,40,2.081900e-11
60,41,1.997032e-11
60,42,1.923560e-11
60,43,1.855051e-11
60,44,1.792323e-11
60,45,1.752903e-11
60,46,1.633471e-11
60,47,1.568094e-11
60,48,1.571452e-11
60,49,1.547506e-11
60,50,1.603419e-11
60,51,1.638360e-11
60,52,1.668728e-11
60,53,1.818907e-11
60,54,1.982018e-11
60,55,2.174832e-11
60,56,2.392496e-11
60,57,2.624336e-11
60,58,2.707636e-11
60,59,2.765986e-11
60,60,2.643398e-11
60,61,2.472159e-11
60,62,2.301373e-11
60,63,2.104235e-11
60,64,1.988462e-11
60,65,1.907985e-11
60,66,1.760154e-11
60,67,1.587059e-11
60,68,1.460312e-11
60,69,1.280206e-11
60,70,1.214049e-11
60,71,1.083678e-11
60,72,9.653742e-12
60,73,8.847318e-12
60,74,8.047139e-12
60,75,7.505379e-12
60,76,6.912421e-12
60,77,6.602475e-12
60,78,6.271099e-12
60,79,6.064695e-12
60,80,5.875894e-12
60,81,5.658615e-12
60,82,4.965616e-12
60,83,4.911455e-12
60,84,4.527782e-12
60,85,4.379827e-12
60,86,4.273905e-12
60,87,4.023997e-12
60,88,3.811344e-12
60,89,3.507410e-12
60,90,3.500448e-12
60,91,3.377588e-12
60,92,3.200526e-12
60,93,3.157338e-12
60,94,2.967749e-12
60,95,2.950778e-12
60,96,2.805608e-12
60,97,2.653048e-12
60,98,2.459777e-12
60,99,2.459810e-12
60,100,2.350648e-12
60,101,2.093233e-12
60,102,2.018309e-12
60,103,1.764429e-12
60,104,1.673367e-12
60,105,1.561199e-12
60,106,1.464885e-12
60,107,1.268295e-12
60,108,1.173541e-12
60,109,1.074964e-12
60,110,8.987257e-13
60,111,8.809748e-13
60,112,7.200301e-13
60,113,5.511688e-13
60,114,5.735581e-13
60,115,3.956247e-13
60,116,4.322099e-13
60,117,4.108284e-13
60,118,3.565750e-13
60,119,3.398243e-13
60,120,3.599966e-13
60,121,2.994459e-13
60,122,2.957833e-13
60,123,2.741017e-13
60,124,2.311916e-13
60,125,2.460101e-13
60,126,2.424878e-13
60,127,2.085044e-13
60,128,2.102446e-13
60,129,1.845947e-13
60,130,2.002327e-13
60,131,1.500173e-13
60,132,1.843273e-13
60,133,1.437902e-13
60,134,1.560698e-13
60,135,1.235416e-13
60,136,1.394224e-13
60,137,1.411132e-13
60,138,1.072591e-13
60,139,1.175092e-13
60,140,1.230491e-13
60,141,9.759077e-14
60,142,8.062572e-14
60,143,8.500262e-14
60,144,8.553971e-14
60,145,7.901602e-14
60,146,8.954450e-14
60,147,4.962572e-14
60,148,5.694246e-14
60,149,4.873457e-14
60,150,6.806468e-14
60,151,5.339693e-14
60,152,4.876236e-14
60,153,5.220341e-14
60,154,3.260434e-14
60,155,3.611233e-14
60,156,5.311539e-14
60,157,3.483781e-14
60,158,4.030849e-14
60,159,2.172634e-14
60,160,3.948090e-14
60,161,4.394005e-14
60,162,2.305073e-14
60,163,3.308919e-14
60,164,3.585937e-14
60,165,1.037360e-14
60,166,1.722592e-14
60,167,1.297363e-14
60,168,1.670816e-14
60,169,9.678718e-15
60,170,1.420251e-14
60,171,8.567803e-15
60,172,1.241511e-14
60,173,8.725224e-15
60,174,7.398616e-15
60,175,8.097764e-15
60,176,5.226751e-15
60,177,6.462659e-15
60,178,5.181927e-15
60,179,8.637617e-15
60,180,4.190356e-15
60,181,1.807545e-15
60,182,8.291492e-15
60,183,3.722126e-15
60,184,1.075996e-15
60,185,3.167669e-15
60,186,1.840648e-15
60,187,2.919252e-15
60,188,2.362722e-15
60,189,3.190826e-15
60,190,2.273008e-15
60,191,1.176277e-15
60,192,1.455180e-15
60,193,1.275298e-15
60,194,5.054775e-16
60,195,9.699370e-16
60,196,7.292342e-17
60,197,6.359332e-16
60,198,2.436949e-15
60,199,2.093716e-16
60,200,5.023209e-16
60,201,0.000000e+00
61,0,0.000000e+00
61,1,9.661434e-11
61,2,1.509301e-10
61,3,1.496403e-10
61,4,2.540581e-10
61,5,5.183446e-10
61,6,8.512549e-10
61,7,1.076598e-09
61,8,1.228617e-09
61,9,1.385155e-09
61,10,1.629174e-09
61,11,1.731789e-09
61,12,1.715912e-09
61,13,1.579093e-09
61,14,1.295533e-09
61,15,1.073950e-09
61,16,7.434303e-10
61,17,5.033189e-10
61,18,3.986193e-10
61,19,2.848568e-10
61,20,1.919320e-10
61,21,1.398011e-10
61,22,1.068294e-10
61,23,8.559148e-11
61,24,7.005847e-11
61,25,5.893437e-11
61,26,5.086471e-11
61,27,4.437269e-11
61,28,3.981811e-11
61,29,3.638344e-11
61,30,3.170057e-11
61,31,3.052065e-11
61,32,2.902795e-11
61,33,2.725836e-11
61,34,2.453266e-11
61,35,2.368556e-11
61,36,2.299293e-11
61,37,2.094677e-11
61,38,1.994433e-11
61,39,1.989620e-11
61,40,1.918517e-11
61,41,1.828882e-11
61,42,1.766744e-11
61,43,1.700987e-11
61,44,1.637545e-11
61,45,1.605984e-11
61,46,1.507388e-11
61,47,1.445332e-11
61,48,1.453283e-11
61,49,1.435531e-11
61,50,1.480147e-11
61,51,1.508649e-11
61,52,1.536657e-11
61,53,1.672998e-11
61,54,1.830503e-11
61,55,2.016746e-11
61,56,2.224218e-11
61,57,2.443962e-11
61,58,2.525115e-11
61,59,2.584987e-11
61,60,2.472159e-11
61,61,2.329973e-11
61,62,2.170229e-11
61,63,1.983778e-11
61,64,1.880436e-11
61,65,1.804521e-11
61,66,1.666643e-11
61,67,1.504306e-11
61,68,1.385669e-11
61,69,1.214489e-11
61,70,1.153028e-11
61,71,1.029631e-11
61,72,9.159751e-12
61,73,8.390358e-12
61,74,7.616829e-12
61,75,7.109796e-12
61,76,6.551390e-12
61,77,6.271294e-12
61,78,5.948993e-12
61,79,5.728550e-12
61,80,5.549855e-12
61,81,5.350655e-12
61,82,4.706180e-12
61,83,4.631150e-12
61,84,4.279965e-12
61,85,4.134239e-12
61,86,4.038569e-12
61,87,3.803011e-12
61,88,3.581817e-12
61,89,3.294913e-12
61,90,3.268115e-12
61,91,3.139277e-12
61,92,2.981351e-12
61,93,2.956306e-12
61,94,2.772774e-12
61,95,2.766470e-12
61,96,2.620399e-12
61,97,2.474510e-12
61,98,2.289482e-12
61,99,2.286652e-12
61,100,2.202978e-12
61,101,1.969787e-12
61,102,1.896894e-12
61,103,1.659121e-12
61,104,1.570254e-12
61,105,1.461741e-12
61,106,1.374114e-12
61,107,1.182481e-12
61,108,1.107003e-12
61,109,1.002876e-12
61,110,8.441440e-13
61,111,8.240414e-13
61,112,6.698815e-13
61,113,5.166837e-13
61,114,5.299674e-13
61,115,3.687244e-13
61,116,4.021908e-13
61,117,3.838435e-13
61,118,3.356729e-13
61,119,3.155868e-13
61,120,3.386255e-13
61,121,2.756301e-13
61,122,2.758186e-13
61,123,2.540265e-13
61,124,2.149343e-13
61,125,2.293408e-13
61,126,2.243543e-13
61,127,1.935891e-13
61,128,1.949451e-13
61,129,1.718771e-13
61,130,1.829035e-13
61,131,1.393887e-13
61,132,1.706744e-13
61,133,1.317711e-13
61,134,1.451360e-13
61,135,1.149990e-13
61,136,1.298257e-13
61,137,1.302869e-13
61,138,9.957795e-14
61,139,1.090830e-13
61,140,1.116910e-13
61,141,9.054099e-14
61,142,7.251651e-14
61,143,7.651662e-14
61,144,7.898555e-14
61,145,7.372359e-14
61,146,7.994822e-14
61,147,4.657970e-14
61,148,5.254834e-14
61,149,4.557933e-14
61,150,6.140324e-14
61,151,4.798456e-14
61,152,4.399425e-14
61,153,4.772344e-14
61,154,3.093468e-14
61,155,3.279800e-14
61,156,4.695442e-14
61,157,3.143328e-14
61,158,3.740023e-14
61,159,1.990681e-14
61,160,3.655836e-14
61,161,3.986444e-14
61,162,2.172793e-14
61,163,3.071712e-14
61,164,3.403708e-14
61,165,1.011526e-14
61,166,1.626441e-14
61,167,1.245327e-14
61,168,1.533266e-14
61,169,9.053776e-15
61,170,1.289717e-14
61,171,7.635870e-15
61,172,1.148781e-14
61,173,8.151135e-15
61,174,6.815062e-15
61,175,7.311709e-15
61,176,4.764076e-15
61,177,5.879377e-15
61,178,4.815197e-15
61,179,8.092429e-15
61,180,3.772182e-15
61,181,1.728549e-15
61,182,7.636826e-15
61,183,3.402310e-15
61,184,1.026385e-15
61,185,2.904106e-15
61,186,1.741207e-15
61,187,2.760627e-15
61,188,2.242019e-15
61,189,2.931171e-15
61,190,2.156347e-15
61,191,1.005555e-15
61,192,1.376457e-15
61,193,1.126837e-15
61,194,4.501791e-16
61,195,9.146461e-16
61,196,6.882982e-17
61,197,5.061417e-16
61,198,1.796056e-15
61,199,2.009542e-16
61,200,3.799198e-16
61,201,0.000000e+00
62,0,0.000000e+00
62,1,8.799210e-11
62,2,1.404848e-10
62,3,1.368894e-10
62,4,2.446212e-10
62,5,5.057249e-10
62,6,8.243586e-10
62,7,1.072290e-09
62,8,1.231240e-09
62,9,1.392093e-09
62,10,1.579712e-09
62,11,1.708939e-09
62,12,1.693185e-09
62,13,1.517360e-09
62,14,1.242342e-09
62,15,9.869391e-10
62,16,6.855923e-10
62,17,4.565901e-10
62,18,3.418237e-10
62,19,2.377195e-10
62,20,1.618143e-10
62,21,1.190952e-10
62,22,9.108758e-11
62,23,7.388303e-11
62,24,5.985746e-11
62,25,5.041874e-11
62,26,4.524352e-11
62,27,4.048393e-11
62,28,3.713804e-11
62,29,3.424565e-11
62,30,3.008159e-11
62,31,2.937426e-11
62,32,2.763271e-11
62,33,2.692578e-11
62,34,2.459650e-11
62,35,2.310893e-11
62,36,2.195446e-11
62,37,2.086242e-11
62,38,1.974315e-11
62,39,1.935348e-11
62,40,1.845566e-11
62,41,1.781382e-11
62,42,1.707975e-11
62,43,1.666617e-11
62,44,1.583092e-11
62,45,1.553292e-11
62,46,1.450865e-11
62,47,1.406685e-11
62,48,1.409594e-11
62,49,1.371383e-11
62,50,1.399653e-11
62,51,1.405484e-11
62,52,1.444093e-11
62,53,1.562721e-11
62,54,1.706906e-11
62,55,1.892648e-11
62,56,2.091386e-11
62,57,2.281571e-11
62,58,2.344973e-11
62,59,2.399111e-11
62,60,2.301373e-11
62,61,2.170229e-11
62,62,2.047401e-11
62,63,1.886407e-11
62,64,1.775448e-11
62,65,1.690096e-11
62,66,1.556893e-11
62,67,1.405892e-11
62,68,1.309771e-11
62,69,1.158156e-11
62,70,1.094752e-11
62,71,9.827499e-12
62,72,8.733712e-12
62,73,7.994910e-12
62,74,7.208043e-12
62,75,6.812699e-12
62,76,6.291724e-12
62,77,5.918743e-12
62,78,5.675103e-12
62,79,5.469347e-12
62,80,5.348208e-12
62,81,5.135629e-12
62,82,4.584927e-12
62,83,4.598789e-12
62,84,4.335082e-12
62,85,4.236784e-12
62,86,4.051948e-12
62,87,3.867613e-12
62,88,3.582839e-12
62,89,3.348204e-12
62,90,3.187896e-12
62,91,2.981274e-12
62,92,2.878457e-12
62,93,2.801472e-12
62,94,2.598020e-12
62,95,2.545767e-12
62,96,2.450412e-12
62,97,2.280630e-12
62,98,2.106981e-12
62,99,2.103758e-12
62,100,2.068471e-12
62,101,1.838557e-12
62,102,1.778361e-12
62,103,1.546413e-12
62,104,1.467045e-12
62,105,1.367998e-12
62,106,1.277298e-12
62,107,1.104825e-12
62,108,1.024899e-12
62,109,9.305863e-13
62,110,7.789214e-13
62,111,7.593393e-13
62,112,6.164756e-13
62,113,4.698665e-13
62,114,4.869804e-13
62,115,3.334374e-13
62,116,3.645839e-13
62,117,3.478381e-13
62,118,3.015335e-13
62,119,2.852963e-13
62,120,3.057327e-13
62,121,2.492401e-13
62,122,2.479757e-13
62,123,2.299970e-13
62,124,1.932811e-13
62,125,2.072459e-13
62,126,2.039063e-13
62,127,1.741071e-13
62,128,1.768633e-13
62,129,1.547926e-13
62,130,1.662893e-13
62,131,1.236312e-13
62,132,1.571127e-13
62,133,1.196825e-13
62,134,1.324075e-13
62,135,1.042017e-13
62,136,1.177916e-13
62,137,1.183083e-13
62,138,9.026677e-14
62,139,1.004690e-13
62,140,1.028667e-13
62,141,8.183165e-14
62,142,6.647967e-14
62,143,6.966920e-14
62,144,7.182099e-14
62,145,6.688852e-14
62,146,7.339198e-14
62,147,4.096908e-14
62,148,4.674397e-14
62,149,4.064503e-14
62,150,5.581141e-14
62,151,4.428640e-14
62,152,3.973908e-14
62,153,4.359694e-14
62,154,2.698030e-14
62,155,2.933305e-14
62,156,4.355579e-14
62,157,2.832147e-14
62,158,3.435025e-14
62,159,1.745079e-14
62,160,3.286050e-14
62,161,3.705752e-14
62,162,1.902347e-14
62,163,2.813597e-14
62,164,3.106294e-14
62,165,8.530668e-15
62,166,1.426005e-14
62,167,1.032231e-14
62,168,1.391462e-14
62,169,7.599880e-15
62,170,1.148691e-14
62,171,6.261654e-15
62,172,9.875359e-15
62,173,7.055389e-15
62,174,5.604276e-15
62,175,6.345202e-15
62,176,3.994542e-15
62,177,4.800169e-15
62,178,3.780564e-15
62,179,6.867303e-15
62,180,3.183576e-15
62,181,1.267855e-15
62,182,6.567050e-15
62,183,2.944385e-15
62,184,7.175428e-16
62,185,2.474860e-15
62,186,1.482122e-15
62,187,2.284121e-15
62,188,1.627883e-15
62,189,2.452579e-15
62,190,1.777426e-15
62,191,8.118364e-16
62,192,1.079545e-15
62,193,1.013810e-15
62,194,4.299396e-16
62,195,6.912508e-16
62,196,3.875783e-17
62,197,4.292880e-16
62,198,1.691678e-15
62,199,1.565504e-16
62,200,3.426338e-16
62,201,0.000000e+00
63,0,0.000000e+00
63,1,7.582338e-11
63,2,1.248140e-10
63,3,1.184208e-10
63,4,2.276023e-10
63,5,4.703644e-10
63,6,7.738935e-10
63,7,1.032757e-09
63,8,1.198687e-09
63,9,1.355438e-09
63,10,1.476961e-09
63,11,1.627386e-09
63,12,1.618543e-09
63,13,1.410677e-09
63,14,1.161482e-09
63,15,8.710288e-10
63,16,6.117127e-10
63,17,4.005352e-10
63,18,2.753413e-10
63,19,1.851594e-10
63,20,1.295127e-10
63,21,9.708495e-11
63,22,7.291885e-11
63,23,5.984702e-11
63,24,4.687472e-11
63,25,3.909018e-11
63,26,3.700859e-11
63,27,3.403199e-11
63,28,3.215226e-11
63,29,2.976098e-11
63,30,2.617433e-11
63,31,2.632773e-11
63,32,2.461333e-11
63,33,2.547931e-11
63,34,2.363152e-11
63,35,2.145701e-11
63,36,2.003025e-11
63,37,2.014411e-11
63,38,1.904470e-11
63,39,1.870016e-11
63,40,1.737581e-11
63,41,1.690707e-11
63,42,1.615121e-11
63,43,1.598966e-11
63,44,1.500759e-11
63,45,1.472893e-11
63,46,1.369680e-11
63,47,1.343692e-11
63,48,1.332779e-11
63,49,1.275125e-11
63,50,1.299327e-11
63,51,1.276311e-11
63,52,1.335263e-11
63,53,1.441183e-11
63,54,1.571996e-11
63,55,1.759535e-11
63,56,1.936233e-11
63,57,2.085375e-11
63,58,2.135281e-11
63,59,2.179804e-11
63,60,2.104235e-11
63,61,1.983778e-11
63,62,1.886407e-11
63,63,1.772532e-11
63,64,1.652394e-11
63,65,1.557067e-11
63,66,1.425924e-11
63,67,1.288927e-11
63,68,1.216706e-11
63,69,1.087083e-11
63,70,1.022775e-11
63,71,9.243344e-12
63,72,8.223927e-12
63,73,7.556237e-12
63,74,6.779477e-12
63,75,6.526358e-12
63,76,6.048777e-12
63,77,5.542597e-12
63,78,5.374073e-12
63,79,5.223015e-12
63,80,5.171578e-12
63,81,4.900514e-12
63,82,4.440557e-12
63,83,4.561162e-12
63,84,4.377316e-12
63,85,4.347053e-12
63,86,4.062460e-12
63,87,3.926594e-12
63,88,3.535904e-12
63,89,3.353576e-12
63,90,2.983424e-12
63,91,2.655129e-12
63,92,2.612036e-12
63,93,2.525920e-12
63,94,2.298193e-12
63,95,2.160047e-12
63,96,2.120295e-12
63,97,1.939268e-12
63,98,1.805168e-12
63,99,1.852675e-12
63,100,1.873766e-12
63,101,1.658978e-12
63,102,1.616882e-12
63,103,1.394148e-12
63,104,1.325998e-12
63,105,1.241736e-12
63,106,1.147116e-12
63,107,1.003291e-12
63,108,9.204254e-13
63,109,8.400238e-13
63,110,6.992859e-13
63,111,6.820401e-13
63,112,5.515126e-13
63,113,4.180030e-13
63,114,4.382077e-13
63,115,2.974704e-13
63,116,3.255031e-13
63,117,3.121516e-13
63,118,2.677163e-13
63,119,2.539808e-13
63,120,2.711619e-13
63,121,2.235144e-13
63,122,2.196458e-13
63,123,2.069306e-13
63,124,1.724725e-13
63,125,1.833416e-13
63,126,1.836806e-13
63,127,1.550415e-13
63,128,1.582904e-13
63,129,1.367556e-13
63,130,1.490399e-13
63,131,1.088908e-13
63,132,1.428023e-13
63,133,1.075416e-13
63,134,1.187703e-13
63,135,9.338455e-14
63,136,1.052156e-13
63,137,1.050088e-13
63,138,8.109361e-14
63,139,9.013301e-14
63,140,9.243202e-14
63,141,7.232832e-14
63,142,6.063038e-14
63,143,6.206093e-14
63,144,6.395879e-14
63,145,5.881024e-14
63,146,6.553739e-14
63,147,3.565163e-14
63,148,4.121522e-14
63,149,3.545529e-14
63,150,4.908068e-14
63,151,3.985011e-14
63,152,3.553095e-14
63,153,3.924531e-14
63,154,2.302985e-14
63,155,2.562571e-14
63,156,3.926403e-14
63,157,2.452056e-14
63,158,3.046517e-14
63,159,1.467944e-14
63,160,2.817430e-14
63,161,3.269372e-14
63,162,1.589382e-14
63,163,2.440994e-14
63,164,2.664013e-14
63,165,6.910297e-15
63,166,1.148938e-14
63,167,7.453681e-15
63,168,1.192464e-14
63,169,5.659712e-15
63,170,9.387667e-15
63,171,4.312784e-15
63,172,7.305471e-15
63,173,5.348706e-15
63,174,3.862692e-15
63,175,4.788237e-15
63,176,2.814128e-15
63,177,3.155487e-15
63,178,2.269741e-15
63,179,5.109846e-15
63,180,2.304346e-15
63,181,6.195434e-16
63,182,4.938751e-15
63,183,2.180654e-15
63,184,2.822761e-16
63,185,1.837703e-15
63,186,1.083042e-15
63,187,1.543917e-15
63,188,7.943993e-16
63,189,1.724109e-15
63,190,1.217203e-15
63,191,5.281332e-16
63,192,6.168821e-16
63,193,8.364188e-16
63,194,3.187598e-16
63,195,4.219369e-16
63,196,-6.184805e-18
63,197,3.109434e-16
63,198,1.507233e-15
63,199,9.711649e-17
63,200,2.819122e-16
63,201,0.000000e+00
64,0,0.000000e+00
64,1,7.586281e-11
64,2,1.231576e-10
64,3,1.201418e-10
64,4,2.144633e-10
64,5,4.431220e-10
64,6,7.299037e-10
64,7,9.516316e-10
64,8,1.091800e-09
64,9,1.244377e-09
64,10,1.404500e-09
64,11,1.516694e-09
64,12,1.506785e-09
64,13,1.348753e-09
64,14,1.107772e-09
64,15,8.825375e-10
64,16,6.158514e-10
64,17,4.124407e-10
64,18,3.137844e-10
64,19,2.224620e-10
64,20,1.529890e-10
64,21,1.126435e-10
64,22,8.536588e-11
64,23,6.847979e-11
64,24,5.496043e-11
64,25,4.599419e-11
64,26,4.070007e-11
64,27,3.603687e-11
64,28,3.285939e-11
64,29,3.011181e-11
64,30,2.622909e-11
64,31,2.578770e-11
64,32,2.444473e-11
64,33,2.400792e-11
64,34,2.197095e-11
64,35,2.048468e-11
64,36,1.951038e-11
64,37,1.851176e-11
64,38,1.752653e-11
64,39,1.721064e-11
64,40,1.644779e-11
64,41,1.574598e-11
64,42,1.514390e-11
64,43,1.477473e-11
64,44,1.405297e-11
64,45,1.379214e-11
64,46,1.293300e-11
64,47,1.254307e-11
64,48,1.251531e-11
64,49,1.206188e-11
64,50,1.228834e-11
64,51,1.224253e-11
64,52,1.251761e-11
64,53,1.347636e-11
64,54,1.467422e-11
64,55,1.628223e-11
64,56,1.790265e-11
64,57,1.947614e-11
64,58,2.007240e-11
64,59,2.063092e-11
64,60,1.988462e-11
64,61,1.880436e-11
64,62,1.775448e-11
64,63,1.652394e-11
64,64,1.568317e-11
64,65,1.500691e-11
64,66,1.391706e-11
64,67,1.266089e-11
64,68,1.182991e-11
64,69,1.056149e-11
64,70,1.006632e-11
64,71,9.145876e-12
64,72,8.200639e-12
64,73,7.585429e-12
64,74,6.914947e-12
64,75,6.612607e-12
64,76,6.129593e-12
64,77,5.793955e-12
64,78,5.560889e-12
64,79,5.403121e-12
64,80,5.313937e-12
64,81,5.099105e-12
64,82,4.546015e-12
64,83,4.559338e-12
64,84,4.288158e-12
64,85,4.208388e-12
64,86,4.027159e-12
64,87,3.831617e-12
64,88,3.534704e-12
64,89,3.303407e-12
64,90,3.136433e-12
64,91,2.913081e-12
64,92,2.803140e-12
64,93,2.735544e-12
64,94,2.544615e-12
64,95,2.480077e-12
64,96,2.397279e-12
64,97,2.225609e-12
64,98,2.052808e-12
64,99,2.073591e-12
64,100,2.027567e-12
64,101,1.805176e-12
64,102,1.738547e-12
64,103,1.521300e-12
64,104,1.438304e-12
64,105,1.341441e-12
64,106,1.245529e-12
64,107,1.085734e-12
64,108,1.002071e-12
64,109,9.078746e-13
64,110,7.600875e-13
64,111,7.367612e-13
64,112,5.969811e-13
64,113,4.548031e-13
64,114,4.688741e-13
64,115,3.234171e-13
64,116,3.513910e-13
64,117,3.380304e-13
64,118,2.936402e-13
64,119,2.768450e-13
64,120,2.953174e-13
64,121,2.445090e-13
64,122,2.405569e-13
64,123,2.255238e-13
64,124,1.903161e-13
64,125,2.004138e-13
64,126,1.983739e-13
64,127,1.697890e-13
64,128,1.718095e-13
64,129,1.506301e-13
64,130,1.630375e-13
64,131,1.229659e-13
64,132,1.510445e-13
64,133,1.166629e-13
64,134,1.275803e-13
64,135,1.022165e-13
64,136,1.144928e-13
64,137,1.145813e-13
64,138,8.831306e-14
64,139,9.652197e-14
64,140,9.949655e-14
64,141,7.965241e-14
64,142,6.604810e-14
64,143,6.851980e-14
64,144,6.976955e-14
64,145,6.414766e-14
64,146,7.122643e-14
64,147,4.091201e-14
64,148,4.665411e-14
64,149,4.008632e-14
64,150,5.433426e-14
64,151,4.333567e-14
64,152,3.981211e-14
64,153,4.266422e-14
64,154,2.690456e-14
64,155,2.923814e-14
64,156,4.248358e-14
64,157,2.747126e-14
64,158,3.267038e-14
64,159,1.748571e-14
64,160,3.172088e-14
64,161,3.533445e-14
64,162,1.892481e-14
64,163,2.684295e-14
64,164,2.919129e-14
64,165,8.541261e-15
64,166,1.374406e-14
64,167,1.035332e-14
64,168,1.333931e-14
64,169,7.582876e-15
64,170,1.105790e-14
64,171,6.517047e-15
64,172,9.644649e-15
64,173,6.748166e-15
64,174,5.656848e-15
64,175,6.146217e-15
64,176,4.017764e-15
64,177,4.940144e-15
64,178,3.854470e-15
64,179,6.715458e-15
64,180,3.254321e-15
64,181,1.417517e-15
64,182,6.480063e-15
64,183,2.928045e-15
64,184,8.204423e-16
64,185,2.465937e-15
64,186,1.420909e-15
64,187,2.219917e-15
64,188,1.724811e-15
64,189,2.454449e-15
64,190,1.766663e-15
64,191,9.036586e-16
64,192,1.087990e-15
64,193,9.853267e-16
64,194,4.495060e-16
64,195,6.690229e-16
64,196,4.926667e-17
64,197,4.820594e-16
64,198,1.868386e-15
64,199,1.704570e-16
64,200,3.818418e-16
64,201,0.000000e+00
65,0,0.000000e+00
65,1,7.499913e-11
65,2,1.186092e-10
65,3,1.194246e-10
65,4,1.966175e-10
65,5,4.029001e-10
65,6,6.658850e-10
65,7,8.400491e-10
65,8,9.499818e-10
65,9,1.084033e-09
65,10,1.289889e-09
65,11,1.361171e-09
65,12,1.354205e-09
65,13,1.252680e-09
65,14,1.029418e-09
65,15,8.636083e-10
65,16,6.019847e-10
65,17,4.115405e-10
65,18,3.349204e-10
65,19,2.436709e-10
65,20,1.650958e-10
65,21,1.203274e-10
65,22,9.197611e-11
65,23,7.281753e-11
65,24,6.002347e-11
65,25,5.072597e-11
65,26,4.283230e-11
65,27,3.695109e-11
65,28,3.278531e-11
65,29,2.986896e-11
65,30,2.595892e-11
65,31,2.487374e-11
65,32,2.376926e-11
65,33,2.206529e-11
65,34,2.000183e-11
65,35,1.930540e-11
65,36,1.877889e-11
65,37,1.685451e-11
65,38,1.581884e-11
65,39,1.567264e-11
65,40,1.535653e-11
65,41,1.454379e-11
65,42,1.412471e-11
65,43,1.356839e-11
65,44,1.314786e-11
65,45,1.288053e-11
65,46,1.214715e-11
65,47,1.163663e-11
65,48,1.162012e-11
65,49,1.132855e-11
65,50,1.161252e-11
65,51,1.177918e-11
65,52,1.178618e-11
65,53,1.270049e-11
65,54,1.377238e-11
65,55,1.510841e-11
65,56,1.664213e-11
65,57,1.837871e-11
65,58,1.914450e-11
65,59,1.983541e-11
65,60,1.907985e-11
65,61,1.804521e-11
65,62,1.690096e-11
65,63,1.557067e-11
65,64,1.500691e-11
65,65,1.464186e-11
65,66,1.373480e-11
65,67,1.257860e-11
65,68,1.164433e-11
65,69,1.038149e-11
65,70,1.001973e-11
65,71,9.186771e-12
65,72,8.283576e-12
65,73,7.715858e-12
65,74,7.135991e-12
65,75,6.747264e-12
65,76,6.244884e-12
65,77,6.031585e-12
65,78,5.719167e-12
65,79,5.529905e-12
65,80,5.358476e-12
65,81,5.180498e-12
65,82,4.565319e-12
65,83,4.478009e-12
65,84,4.103251e-12
65,85,3.972422e-12
65,86,3.889579e-12
65,87,3.647832e-12
65,88,3.459185e-12
65,89,3.194595e-12
65,90,3.223221e-12
65,91,3.106592e-12
65,92,2.939106e-12
65,93,2.890390e-12
65,94,2.738070e-12
65,95,2.725287e-12
65,96,2.591106e-12
65,97,2.430545e-12
65,98,2.226206e-12
65,99,2.218236e-12
65,100,2.094411e-12
65,101,1.869127e-12
65,102,1.779151e-12
65,103,1.577238e-12
65,104,1.480662e-12
65,105,1.373791e-12
65,106,1.281326e-12
65,107,1.113461e-12
65,108,1.029780e-12
65,109,9.247065e-13
65,110,7.764577e-13
65,111,7.465813e-13
65,112,6.054043e-13
65,113,4.616996e-13
65,114,4.683723e-13
65,115,3.255367e-13
65,116,3.513538e-13
65,117,3.372380e-13
65,118,2.952108e-13
65,119,2.782956e-13
65,120,2.968048e-13
65,121,2.465377e-13
65,122,2.428075e-13
65,123,2.255005e-13
65,124,1.921738e-13
65,125,2.025776e-13
65,126,1.986155e-13
65,127,1.717741e-13
65,128,1.723401e-13
65,129,1.533430e-13
65,130,1.648999e-13
65,131,1.270489e-13
65,132,1.488666e-13
65,133,1.174692e-13
65,134,1.271602e-13
65,135,1.025552e-13
65,136,1.151372e-13
65,137,1.163250e-13
65,138,8.862155e-14
65,139,9.606628e-14
65,140,1.005860e-13
65,141,8.133787e-14
65,142,6.689622e-14
65,143,7.004919e-14
65,144,7.072720e-14
65,145,6.480981e-14
65,146,7.258278e-14
65,147,4.311220e-14
65,148,4.832961e-14
65,149,4.176519e-14
65,150,5.637509e-14
65,151,4.385484e-14
65,152,4.129247e-14
65,153,4.334004e-14
65,154,2.858938e-14
65,155,3.078400e-14
65,156,4.309335e-14
65,157,2.871729e-14
65,158,3.282052e-14
65,159,1.893858e-14
65,160,3.323239e-14
65,161,3.575361e-14
65,162,2.062917e-14
65,163,2.743703e-14
65,164,2.993121e-14
65,165,9.462736e-15
65,166,1.510054e-14
65,167,1.255390e-14
65,168,1.398144e-14
65,169,8.997919e-15
65,170,1.216623e-14
65,171,8.440159e-15
65,172,1.155113e-14
65,173,7.809928e-15
65,174,7.206382e-15
65,175,7.197473e-15
65,176,5.043002e-15
65,177,6.505240e-15
65,178,5.248974e-15
65,179,8.029054e-15
65,180,4.065300e-15
65,181,2.169500e-15
65,182,7.726619e-15
65,183,3.583393e-15
65,184,1.329844e-15
65,185,2.986638e-15
65,186,1.685971e-15
65,187,2.779023e-15
65,188,2.584411e-15
65,189,3.071275e-15
65,190,2.235888e-15
65,191,1.249006e-15
65,192,1.498743e-15
65,193,1.094198e-15
65,194,5.955163e-16
65,195,8.873774e-16
65,196,1.015941e-16
65,197,6.349885e-16
65,198,2.164818e-15
65,199,2.398011e-16
65,200,4.678728e-16
65,201,0.000000e+00
66,0,0.000000e+00
66,1,7.472011e-11
66,2,1.180466e-10
66,3,1.212751e-10
66,4,1.922979e-10
66,5,3.907860e-10
66,6,6.404665e-10
66,7,7.851480e-10
66,8,8.807636e-10
66,9,1.020932e-09
66,10,1.245637e-09
66,11,1.292071e-09
66,12,1.275078e-09
66,13,1.189385e-09
66,14,9.654652e-10
66,15,8.158658e-10
66,16,5.624320e-10
66,17,3.894114e-10
66,18,3.195195e-10
66,19,2.341424e-10
66,20,1.595612e-10
66,21,1.161844e-10
66,22,9.024762e-11
66,23,7.182276e-11
66,24,6.050054e-11
66,25,5.186050e-11
66,26,4.323169e-11
66,27,3.702358e-11
66,28,3.244969e-11
66,29,2.951406e-11
66,30,2.549334e-11
66,31,2.418167e-11
66,32,2.310965e-11
66,33,2.077766e-11
66,34,1.841273e-11
66,35,1.819556e-11
66,36,1.786243e-11
66,37,1.552577e-11
66,38,1.452671e-11
66,39,1.435947e-11
66,40,1.438579e-11
66,41,1.348245e-11
66,42,1.311726e-11
66,43,1.245543e-11
66,44,1.219403e-11
66,45,1.193163e-11
66,46,1.129190e-11
66,47,1.071549e-11
66,48,1.074225e-11
66,49,1.049967e-11
66,50,1.076915e-11
66,51,1.098375e-11
66,52,1.077435e-11
66,53,1.155421e-11
66,54,1.253409e-11
66,55,1.367181e-11
66,56,1.505042e-11
66,57,1.675021e-11
66,58,1.754336e-11
66,59,1.830426e-11
66,60,1.760154e-11
66,61,1.666643e-11
66,62,1.556893e-11
66,63,1.425924e-11
66,64,1.391706e-11
66,65,1.373480e-11
66,66,1.308046e-11
66,67,1.204592e-11
66,68,1.111124e-11
66,69,9.952792e-12
66,70,9.718615e-12
66,71,9.002527e-12
66,72,8.182615e-12
66,73,7.697817e-12
66,74,7.209693e-12
66,75,6.814650e-12
66,76,6.334411e-12
66,77,6.251999e-12
66,78,5.893765e-12
66,79,5.710318e-12
66,80,5.519432e-12
66,81,5.366702e-12
66,82,4.708693e-12
66,83,4.574205e-12
66,84,4.142364e-12
66,85,3.975690e-12
66,86,3.935192e-12
66,87,3.671477e-12
66,88,3.545934e-12
66,89,3.245513e-12
66,90,3.378177e-12
66,91,3.308921e-12
66,92,3.102048e-12
66,93,3.065223e-12
66,94,2.942817e-12
66,95,2.961240e-12
66,96,2.805114e-12
66,97,2.651170e-12
66,98,2.420320e-12
66,99,2.393141e-12
66,100,2.232828e-12
66,101,1.998398e-12
66,102,1.888805e-12
66,103,1.688051e-12
66,104,1.584614e-12
66,105,1.470083e-12
66,106,1.381792e-12
66,107,1.204589e-12
66,108,1.116205e-12
66,109,1.005951e-12
66,110,8.521312e-13
66,111,8.209754e-13
66,112,6.734415e-13
66,113,5.222771e-13
66,114,5.314536e-13
66,115,3.818680e-13
66,116,4.083543e-13
66,117,3.943765e-13
66,118,3.468373e-13
66,119,3.278881e-13
66,120,3.464945e-13
66,121,2.929600e-13
66,122,2.849062e-13
66,123,2.663314e-13
66,124,2.286410e-13
66,125,2.363898e-13
66,126,2.310172e-13
66,127,2.018755e-13
66,128,2.010738e-13
66,129,1.798112e-13
66,130,1.941699e-13
66,131,1.518905e-13
66,132,1.709948e-13
66,133,1.369734e-13
66,134,1.456107e-13
66,135,1.196321e-13
66,136,1.328001e-13
66,137,1.344158e-13
66,138,1.038017e-13
66,139,1.098718e-13
66,140,1.150552e-13
66,141,9.428130e-14
66,142,7.919225e-14
66,143,8.192295e-14
66,144,8.158519e-14
66,145,7.452986e-14
66,146,8.256655e-14
66,147,5.124609e-14
66,148,5.755478e-14
66,149,4.951017e-14
66,150,6.451534e-14
66,151,5.081307e-14
66,152,4.855901e-14
66,153,5.003196e-14
66,154,3.407893e-14
66,155,3.636506e-14
66,156,4.915881e-14
66,157,3.311037e-14
66,158,3.701310e-14
66,159,2.263495e-14
66,160,3.791291e-14
66,161,3.995531e-14
66,162,2.424220e-14
66,163,3.093394e-14
66,164,3.330937e-14
66,165,1.134103e-14
66,166,1.731340e-14
66,167,1.498845e-14
66,168,1.575197e-14
66,169,1.072916e-14
66,170,1.372853e-14
66,171,1.009545e-14
66,172,1.332398e-14
66,173,8.867100e-15
66,174,8.485811e-15
66,175,8.304030e-15
66,176,5.917207e-15
66,177,7.777256e-15
66,178,6.355948e-15
66,179,9.187251e-15
66,180,4.764667e-15
66,181,2.670214e-15
66,182,8.875062e-15
66,183,4.170506e-15
66,184,1.671721e-15
66,185,3.450456e-15
66,186,1.935035e-15
66,187,3.263031e-15
66,188,3.199148e-15
66,189,3.601505e-15
66,190,2.618845e-15
66,191,1.520671e-15
66,192,1.821066e-15
66,193,1.230234e-15
66,194,7.270782e-16
66,195,1.069064e-15
66,196,1.378866e-16
66,197,7.740627e-16
66,198,2.550476e-15
66,199,2.846024e-16
66,200,5.610972e-16
66,201,0.000000e+00
67,0,0.000000e+00
67,1,6.254860e-11
67,2,9.982553e-11
67,3,1.045104e-10
67,4,1.611274e-10
67,5,3.289741e-10
67,6,5.471877e-10
67,7,6.712112e-10
67,8,7.546588e-10
67,9,8.746916e-10
67,10,1.082153e-09
67,11,1.120884e-09
67,12,1.112759e-09
67,13,1.060623e-09
67,14,8.721950e-10
67,15,7.728782e-10
67,16,5.370336e-10
67,17,3.727502e-10
67,18,3.223944e-10
67,19,2.392352e-10
67,20,1.612554e-10
67,21,1.165004e-10
67,22,8.921410e-11
67,23,6.969531e-11
67,24,5.810711e-11
67,25,4.927548e-11
67,26,4.018492e-11
67,27,3.395750e-11
67,28,2.953414e-11
67,29,2.665388e-11
67,30,2.301553e-11
67,31,2.163230e-11
67,32,2.084903e-11
67,33,1.831865e-11
67,34,1.623986e-11
67,35,1.618686e-11
67,36,1.603018e-11
67,37,1.363629e-11
67,38,1.289297e-11
67,39,1.279568e-11
67,40,1.297926e-11
67,41,1.209179e-11
67,42,1.174977e-11
67,43,1.113909e-11
67,44,1.093209e-11
67,45,1.077489e-11
67,46,1.030800e-11
67,47,9.727768e-12
67,48,9.729649e-12
67,49,9.561442e-12
67,50,9.784366e-12
67,51,1.003964e-11
67,52,9.797170e-12
67,53,1.045877e-11
67,54,1.128803e-11
67,55,1.222139e-11
67,56,1.344915e-11
67,57,1.501148e-11
67,58,1.574367e-11
67,59,1.646707e-11
67,60,1.587059e-11
67,61,1.504306e-11
67,62,1.405892e-11
67,63,1.288927e-11
67,64,1.266089e-11
67,65,1.257860e-11
67,66,1.204592e-11
67,67,1.122520e-11
67,68,1.035103e-11
67,69,9.324553e-12
67,70,9.150828e-12
67,71,8.570439e-12
67,72,7.845648e-12
67,73,7.464581e-12
67,74,7.064899e-12
67,75,6.698744e-12
67,76,6.300203e-12
67,77,6.255384e-12
67,78,5.915116e-12
67,79,5.769392e-12
67,80,5.612766e-12
67,81,5.455365e-12
67,82,4.779821e-12
67,83,4.634189e-12
67,84,4.169690e-12
67,85,4.004698e-12
67,86,3.978459e-12
67,87,3.677549e-12
67,88,3.545868e-12
67,89,3.241898e-12
67,90,3.378432e-12
67,91,3.321444e-12
67,92,3.120428e-12
67,93,3.072196e-12
67,94,2.932111e-12
67,95,2.952001e-12
67,96,2.793213e-12
67,97,2.634639e-12
67,98,2.413755e-12
67,99,2.380739e-12
67,100,2.222261e-12
67,101,1.992089e-12
67,102,1.872407e-12
67,103,1.689759e-12
67,104,1.574688e-12
67,105,1.459976e-12
67,106,1.362535e-12
67,107,1.200552e-12
67,108,1.102186e-12
67,109,9.868681e-13
67,110,8.342057e-13
67,111,7.966690e-13
67,112,6.497477e-13
67,113,5.027031e-13
67,114,5.038644e-13
67,115,3.635352e-13
67,116,3.851334e-13
67,117,3.765720e-13
67,118,3.312033e-13
67,119,3.122548e-13
67,120,3.263162e-13
67,121,2.830475e-13
67,122,2.722539e-13
67,123,2.568779e-13
67,124,2.219852e-13
67,125,2.244495e-13
67,126,2.212997e-13
67,127,1.939686e-13
67,128,1.925701e-13
67,129,1.716701e-13
67,130,1.875646e-13
67,131,1.486351e-13
67,132,1.615483e-13
67,133,1.309792e-13
67,134,1.368882e-13
67,135,1.152942e-13
67,136,1.266751e-13
67,137,1.270695e-13
67,138,9.979435e-14
67,139,1.032143e-13
67,140,1.096431e-13
67,141,8.947264e-14
67,142,7.824663e-14
67,143,7.929706e-14
67,144,7.795798e-14
67,145,6.955405e-14
67,146,7.885771e-14
67,147,5.049194e-14
67,148,5.610944e-14
67,149,4.805701e-14
67,150,6.214959e-14
67,151,4.902361e-14
67,152,4.832844e-14
67,153,4.826943e-14
67,154,3.320345e-14
67,155,3.579628e-14
67,156,4.666476e-14
67,157,3.140827e-14
67,158,3.410996e-14
67,159,2.219259e-14
67,160,3.579059e-14
67,161,3.697954e-14
67,162,2.340579e-14
67,163,2.859690e-14
67,164,2.999740e-14
67,165,1.105193e-14
67,166,1.606646e-14
67,167,1.445853e-14
67,168,1.461265e-14
67,169,1.036046e-14
67,170,1.279001e-14
67,171,1.001430e-14
67,172,1.236293e-14
67,173,8.149772e-15
67,174,8.210526e-15
67,175,7.765948e-15
67,176,5.722046e-15
67,177,7.642835e-15
67,178,6.188557e-15
67,179,8.643802e-15
67,180,4.651013e-15
67,181,2.727423e-15
67,182,8.411273e-15
67,183,3.991251e-15
67,184,1.712179e-15
67,185,3.292176e-15
67,186,1.778622e-15
67,187,3.049930e-15
67,188,3.188401e-15
67,189,3.456902e-15
67,190,2.484540e-15
67,191,1.569368e-15
67,192,1.756797e-15
67,193,1.153314e-15
67,194,7.242476e-16
67,195,1.009646e-15
67,196,1.430686e-16
67,197,8.061571e-16
67,198,2.673712e-15
67,199,2.886962e-16
67,200,5.870672e-16
67,201,0.000000e+00
68,0,0.000000e+00
68,1,6.188573e-11
68,2,1.002359e-10
68,3,1.014945e-10
68,4,1.665790e-10
68,5,3.383576e-10
68,6,5.628722e-10
68,7,7.053823e-10
68,8,8.072620e-10
68,9,9.235574e-10
68,10,1.099092e-09
68,11,1.162985e-09
68,12,1.155533e-09
68,13,1.061768e-09
68,14,8.708062e-10
68,15,7.286567e-10
68,16,5.083990e-10
68,17,3.477780e-10
68,18,2.831869e-10
68,19,2.056555e-10
68,20,1.397789e-10
68,21,1.018089e-10
68,22,7.781166e-11
68,23,6.126208e-11
68,24,5.028739e-11
68,25,4.251598e-11
68,26,3.612135e-11
68,27,3.121311e-11
68,28,2.779194e-11
68,29,2.517771e-11
68,30,2.173930e-11
68,31,2.083584e-11
68,32,1.983045e-11
68,33,1.828701e-11
68,34,1.665529e-11
68,35,1.592990e-11
68,36,1.551728e-11
68,37,1.392803e-11
68,38,1.307067e-11
68,39,1.287034e-11
68,40,1.265555e-11
68,41,1.203564e-11
68,42,1.156311e-11
68,43,1.103359e-11
68,44,1.072347e-11
68,45,1.053456e-11
68,46,9.978186e-12
68,47,9.509868e-12
68,48,9.469094e-12
68,49,9.147000e-12
68,50,9.285204e-12
68,51,9.325301e-12
68,52,9.217551e-12
68,53,9.815397e-12
68,54,1.052095e-11
68,55,1.148837e-11
68,56,1.260039e-11
68,57,1.388227e-11
68,58,1.447999e-11
68,59,1.509911e-11
68,60,1.460312e-11
68,61,1.385669e-11
68,62,1.309771e-11
68,63,1.216706e-11
68,64,1.182991e-11
68,65,1.164433e-11
68,66,1.111124e-11
68,67,1.035103e-11
68,68,9.768381e-12
68,69,8.883206e-12
68,70,8.704005e-12
68,71,8.220375e-12
68,72,7.559549e-12
68,73,7.247022e-12
68,74,6.875492e-12
68,75,6.648719e-12
68,76,6.300324e-12
68,77,6.206304e-12
68,78,5.959380e-12
68,79,5.835597e-12
68,80,5.756211e-12
68,81,5.576698e-12
68,82,4.955683e-12
68,83,4.890324e-12
68,84,4.481836e-12
68,85,4.357932e-12
68,86,4.260191e-12
68,87,4.012428e-12
68,88,3.787815e-12
68,89,3.511045e-12
68,90,3.499076e-12
68,91,3.356144e-12
68,92,3.179528e-12
68,93,3.099194e-12
68,94,2.910684e-12
68,95,2.875979e-12
68,96,2.755844e-12
68,97,2.577316e-12
68,98,2.373095e-12
68,99,2.362364e-12
68,100,2.216088e-12
68,101,1.982483e-12
68,102,1.872605e-12
68,103,1.673142e-12
68,104,1.556830e-12
68,105,1.436201e-12
68,106,1.326718e-12
68,107,1.161004e-12
68,108,1.069184e-12
68,109,9.406196e-13
68,110,7.914292e-13
68,111,7.453790e-13
68,112,5.973306e-13
68,113,4.539670e-13
68,114,4.476109e-13
68,115,3.103960e-13
68,116,3.342901e-13
68,117,3.234404e-13
68,118,2.838895e-13
68,119,2.664440e-13
68,120,2.843344e-13
68,121,2.374066e-13
68,122,2.320685e-13
68,123,2.168029e-13
68,124,1.853009e-13
68,125,1.932889e-13
68,126,1.889781e-13
68,127,1.646432e-13
68,128,1.645356e-13
68,129,1.463419e-13
68,130,1.570693e-13
68,131,1.231686e-13
68,132,1.412022e-13
68,133,1.111620e-13
68,134,1.198763e-13
68,135,9.796149e-14
68,136,1.095934e-13
68,137,1.101870e-13
68,138,8.483765e-14
68,139,9.043444e-14
68,140,9.424649e-14
68,141,7.663353e-14
68,142,6.404725e-14
68,143,6.619559e-14
68,144,6.684484e-14
68,145,6.143775e-14
68,146,6.691391e-14
68,147,4.207010e-14
68,148,4.673155e-14
68,149,4.051607e-14
68,150,5.275686e-14
68,151,4.140613e-14
68,152,3.946266e-14
68,153,4.129106e-14
68,154,2.794424e-14
68,155,2.948301e-14
68,156,3.978150e-14
68,157,2.684954e-14
68,158,3.069014e-14
68,159,1.834355e-14
68,160,3.117387e-14
68,161,3.299796e-14
68,162,2.011337e-14
68,163,2.576827e-14
68,164,2.826302e-14
68,165,9.412649e-15
68,166,1.439418e-14
68,167,1.243717e-14
68,168,1.305630e-14
68,169,8.780816e-15
68,170,1.128584e-14
68,171,8.226099e-15
68,172,1.081779e-14
68,173,7.354442e-15
68,174,6.996033e-15
68,175,6.762687e-15
68,176,4.863642e-15
68,177,6.382188e-15
68,178,5.181513e-15
68,179,7.680055e-15
68,180,3.927237e-15
68,181,2.231521e-15
68,182,7.389176e-15
68,183,3.489591e-15
68,184,1.377880e-15
68,185,2.859168e-15
68,186,1.609359e-15
68,187,2.687830e-15
68,188,2.610541e-15
68,189,2.965505e-15
68,190,2.184882e-15
68,191,1.232046e-15
68,192,1.487575e-15
68,193,1.006060e-15
68,194,6.556147e-16
68,195,8.570903e-16
68,196,1.090491e-16
68,197,6.134350e-16
68,198,1.989104e-15
68,199,2.426137e-16
68,200,4.390700e-16
68,201,0.000000e+00
69,0,0.000000e+00
69,1,5.184197e-11
69,2,8.725851e-11
69,3,8.727266e-11
69,4,1.474958e-10
69,5,3.018908e-10
69,6,5.015672e-10
69,7,6.334913e-10
69,8,7.320800e-10
69,9,8.397207e-10
69,10,9.793032e-10
69,11,1.044937e-09
69,12,1.040685e-09
69,13,9.416574e-10
69,14,7.719081e-10
69,15,6.235479e-10
69,16,4.393158e-10
69,17,3.029026e-10
69,18,2.400396e-10
69,19,1.746332e-10
69,20,1.194675e-10
69,21,8.773072e-11
69,22,6.739569e-11
69,23,5.307819e-11
69,24,4.324056e-11
69,25,3.640593e-11
69,26,3.157999e-11
69,27,2.752760e-11
69,28,2.475767e-11
69,29,2.256852e-11
69,30,1.958785e-11
69,31,1.890737e-11
69,32,1.790559e-11
69,33,1.684272e-11
69,34,1.556132e-11
69,35,1.467046e-11
69,36,1.414986e-11
69,37,1.301702e-11
69,38,1.217889e-11
69,39,1.175737e-11
69,40,1.154748e-11
69,41,1.107789e-11
69,42,1.052426e-11
69,43,1.007757e-11
69,44,9.853985e-12
69,45,9.724563e-12
69,46,9.244897e-12
69,47,8.880347e-12
69,48,8.865464e-12
69,49,8.460205e-12
69,50,8.556964e-12
69,51,8.495329e-12
69,52,8.380162e-12
69,53,8.864765e-12
69,54,9.449233e-12
69,55,1.027034e-11
69,56,1.121950e-11
69,57,1.220805e-11
69,58,1.267425e-11
69,59,1.320302e-11
69,60,1.280206e-11
69,61,1.214489e-11
69,62,1.158156e-11
69,63,1.087083e-11
69,64,1.056149e-11
69,65,1.038149e-11
69,66,9.952792e-12
69,67,9.324553e-12
69,68,8.883206e-12
69,69,8.245376e-12
69,70,8.087864e-12
69,71,7.727220e-12
69,72,7.153309e-12
69,73,6.926560e-12
69,74,6.646668e-12
69,75,6.508776e-12
69,76,6.212185e-12
69,77,6.134315e-12
69,78,5.939763e-12
69,79,5.860396e-12
69,80,5.830779e-12
69,81,5.648963e-12
69,82,5.041469e-12
69,83,5.027307e-12
69,84,4.636973e-12
69,85,4.557410e-12
69,86,4.438290e-12
69,87,4.204128e-12
69,88,3.956092e-12
69,89,3.691998e-12
69,90,3.612385e-12
69,91,3.414359e-12
69,92,3.245949e-12
69,93,3.158634e-12
69,94,2.964770e-12
69,95,2.895142e-12
69,96,2.802319e-12
69,97,2.609849e-12
69,98,2.412955e-12
69,99,2.408844e-12
69,100,2.264068e-12
69,101,2.021887e-12
69,102,1.904125e-12
69,103,1.715491e-12
69,104,1.590033e-12
69,105,1.467635e-12
69,106,1.348636e-12
69,107,1.194513e-12
69,108,1.089491e-12
69,109,9.593087e-13
69,110,8.057416e-13
69,111,7.539070e-13
69,112,6.071272e-13
69,113,4.602800e-13
69,114,4.532509e-13
69,115,3.181188e-13
69,116,3.381832e-13
69,117,3.301165e-13
69,118,2.875411e-13
69,119,2.731948e-13
69,120,2.865165e-13
69,121,2.475359e-13
69,122,2.364179e-13
69,123,2.240479e-13
69,124,1.925816e-13
69,125,1.963255e-13
69,126,1.934277e-13
69,127,1.685943e-13
69,128,1.678820e-13
69,129,1.494626e-13
69,130,1.635891e-13
69,131,1.282625e-13
69,132,1.427603e-13
69,133,1.135726e-13
69,134,1.202458e-13
69,135,9.996759e-14
69,136,1.102514e-13
69,137,1.109952e-13
69,138,8.691987e-14
69,139,9.087168e-14
69,140,9.617769e-14
69,141,7.743331e-14
69,142,6.874751e-14
69,143,6.850923e-14
69,144,6.764006e-14
69,145,6.059789e-14
69,146,6.789211e-14
69,147,4.330508e-14
69,148,4.825590e-14
69,149,4.179479e-14
69,150,5.345053e-14
69,151,4.268350e-14
69,152,4.158683e-14
69,153,4.221558e-14
69,154,2.823200e-14
69,155,3.070233e-14
69,156,4.063097e-14
69,157,2.663429e-14
69,158,2.971285e-14
69,159,1.861937e-14
69,160,3.063351e-14
69,161,3.230657e-14
69,162,1.988262e-14
69,163,2.484829e-14
69,164,2.620443e-14
69,165,9.171471e-15
69,166,1.344756e-14
69,167,1.184388e-14
69,168,1.258062e-14
69,169,8.436728e-15
69,170,1.073013e-14
69,171,8.080282e-15
69,172,1.012243e-14
69,173,6.691628e-15
69,174,6.626000e-15
69,175,6.353486e-15
69,176,4.643606e-15
69,177,6.164505e-15
69,178,4.857665e-15
69,179,7.083483e-15
69,180,3.817922e-15
69,181,2.171931e-15
69,182,6.960273e-15
69,183,3.348091e-15
69,184,1.342038e-15
69,185,2.707900e-15
69,186,1.453344e-15
69,187,2.444468e-15
69,188,2.444389e-15
69,189,2.805960e-15
69,190,2.018707e-15
69,191,1.275530e-15
69,192,1.379871e-15
69,193,9.638665e-16
69,194,6.844261e-16
69,195,7.429078e-16
69,196,1.064200e-16
69,197,6.639048e-16
69,198,2.287612e-15
69,199,2.359469e-16
69,200,4.932730e-16
69,201,0.000000e+00
70,0,0.000000e+00
70,1,5.306435e-11
70,2,8.902156e-11
70,3,9.110911e-11
70,4,1.491937e-10
70,5,3.024940e-10
70,6,4.985139e-10
70,7,6.111861e-10
70,8,6.945504e-10
70,9,8.030433e-10
70,10,9.658542e-10
70,11,1.013446e-09
70,12,1.005716e-09
70,13,9.233537e-10
70,14,7.510268e-10
70,15,6.181737e-10
70,16,4.293586e-10
70,17,2.956082e-10
70,18,2.360763e-10
70,19,1.723207e-10
70,20,1.173871e-10
70,21,8.524203e-11
70,22,6.601229e-11
70,23,5.260562e-11
70,24,4.387198e-11
70,25,3.764568e-11
70,26,3.204875e-11
70,27,2.783587e-11
70,28,2.463252e-11
70,29,2.239693e-11
70,30,1.933746e-11
70,31,1.836971e-11
70,32,1.750391e-11
70,33,1.590542e-11
70,34,1.456126e-11
70,35,1.404172e-11
70,36,1.367264e-11
70,37,1.217003e-11
70,38,1.135151e-11
70,39,1.105710e-11
70,40,1.109039e-11
70,41,1.053403e-11
70,42,1.005100e-11
70,43,9.584184e-12
70,44,9.434821e-12
70,45,9.229836e-12
70,46,8.799284e-12
70,47,8.401726e-12
70,48,8.362392e-12
70,49,7.971011e-12
70,50,8.079389e-12
70,51,8.108335e-12
70,52,7.860678e-12
70,53,8.322287e-12
70,54,8.829666e-12
70,55,9.524130e-12
70,56,1.038955e-11
70,57,1.137325e-11
70,58,1.190441e-11
70,59,1.249877e-11
70,60,1.214049e-11
70,61,1.153028e-11
70,62,1.094752e-11
70,63,1.022775e-11
70,64,1.006632e-11
70,65,1.001973e-11
70,66,9.718615e-12
70,67,9.150828e-12
70,68,8.704005e-12
70,69,8.087864e-12
70,70,8.082361e-12
70,71,7.830671e-12
70,72,7.317098e-12
70,73,7.165734e-12
70,74,6.986229e-12
70,75,6.869926e-12
70,76,6.619427e-12
70,77,6.660166e-12
70,78,6.502920e-12
70,79,6.471497e-12
70,80,6.467792e-12
70,81,6.304263e-12
70,82,5.604090e-12
70,83,5.553683e-12
70,84,5.088479e-12
70,85,4.967473e-12
70,86,4.885066e-12
70,87,4.621875e-12
70,88,4.397432e-12
70,89,4.097606e-12
70,90,4.082548e-12
70,91,3.920529e-12
70,92,3.702552e-12
70,93,3.617750e-12
70,94,3.404062e-12
70,95,3.369995e-12
70,96,3.244873e-12
70,97,3.030161e-12
70,98,2.775530e-12
70,99,2.763898e-12
70,100,2.562776e-12
70,101,2.291923e-12
70,102,2.158052e-12
70,103,1.942757e-12
70,104,1.790476e-12
70,105,1.645056e-12
70,106,1.496603e-12
70,107,1.320503e-12
70,108,1.205200e-12
70,109,1.042340e-12
70,110,8.721450e-13
70,111,7.997899e-13
70,112,6.330457e-13
70,113,4.696295e-13
70,114,4.476833e-13
70,115,3.037121e-13
70,116,3.249672e-13
70,117,3.154325e-13
70,118,2.764591e-13
70,119,2.606845e-13
70,120,2.763909e-13
70,121,2.342257e-13
70,122,2.266276e-13
70,123,2.130512e-13
70,124,1.827882e-13
70,125,1.889280e-13
70,126,1.843906e-13
70,127,1.615922e-13
70,128,1.609466e-13
70,129,1.438891e-13
70,130,1.558194e-13
70,131,1.224941e-13
70,132,1.371152e-13
70,133,1.089325e-13
70,134,1.163096e-13
70,135,9.610511e-14
70,136,1.072738e-13
70,137,1.079866e-13
70,138,8.315278e-14
70,139,8.818129e-14
70,140,9.310502e-14
70,141,7.548053e-14
70,142,6.437537e-14
70,143,6.607085e-14
70,144,6.556267e-14
70,145,5.979735e-14
70,146,6.607645e-14
70,147,4.209284e-14
70,148,4.671062e-14
70,149,4.043200e-14
70,150,5.276921e-14
70,151,4.144007e-14
70,152,3.998788e-14
70,153,4.114101e-14
70,154,2.791680e-14
70,155,2.974851e-14
70,156,3.955394e-14
70,157,2.673528e-14
70,158,2.977596e-14
70,159,1.873715e-14
70,160,3.080793e-14
70,161,3.245287e-14
70,162,2.036766e-14
70,163,2.532455e-14
70,164,2.755385e-14
70,165,9.479054e-15
70,166,1.446958e-14
70,167,1.302533e-14
70,168,1.298507e-14
70,169,9.132484e-15
70,170,1.138153e-14
70,171,8.963786e-15
70,172,1.130814e-14
70,173,7.513876e-15
70,174,7.482219e-15
70,175,7.054565e-15
70,176,5.179625e-15
70,177,6.958832e-15
70,178,5.619739e-15
70,179,7.962016e-15
70,180,4.217653e-15
70,181,2.516897e-15
70,182,7.740520e-15
70,183,3.737256e-15
70,184,1.576021e-15
70,185,3.007968e-15
70,186,1.659215e-15
70,187,2.826461e-15
70,188,2.886894e-15
70,189,3.151635e-15
70,190,2.317777e-15
70,191,1.395256e-15
70,192,1.617511e-15
70,193,1.025177e-15
70,194,7.771819e-16
70,195,8.902145e-16
70,196,1.306632e-16
70,197,7.018044e-16
70,198,2.252024e-15
70,199,2.675127e-16
70,200,5.007430e-16
70,201,0.000000e+00
71,0,0.000000e+00
71,1,4.842711e-11
71,2,8.231998e-11
71,3,8.593409e-11
71,4,1.401329e-10
71,5,2.832389e-10
71,6,4.621471e-10
71,7,5.671274e-10
71,8,6.386393e-10
71,9,7.433272e-10
71,10,9.001125e-10
71,11,9.402222e-10
71,12,9.282448e-10
71,13,8.508161e-10
71,14,6.905153e-10
71,15,5.534088e-10
71,16,3.869485e-10
71,17,2.671385e-10
71,18,2.089871e-10
71,19,1.537837e-10
71,20,1.075095e-10
71,21,7.925416e-11
71,22,6.179559e-11
71,23,4.963378e-11
71,24,4.189440e-11
71,25,3.605041e-11
71,26,3.032369e-11
71,27,2.630406e-11
71,28,2.332532e-11
71,29,2.116789e-11
71,30,1.839776e-11
71,31,1.727376e-11
71,32,1.626053e-11
71,33,1.466639e-11
71,34,1.350421e-11
71,35,1.304222e-11
71,36,1.257277e-11
71,37,1.120764e-11
71,38,1.030357e-11
71,39,1.011128e-11
71,40,1.019318e-11
71,41,9.723537e-12
71,42,9.341585e-12
71,43,9.076841e-12
71,44,8.815736e-12
71,45,8.545795e-12
71,46,8.191948e-12
71,47,7.861530e-12
71,48,7.744477e-12
71,49,7.387565e-12
71,50,7.421557e-12
71,51,7.462889e-12
71,52,7.224433e-12
71,53,7.595230e-12
71,54,7.917292e-12
71,55,8.450688e-12
71,56,9.205028e-12
71,57,1.000459e-11
71,58,1.050989e-11
71,59,1.109603e-11
71,60,1.083678e-11
71,61,1.029631e-11
71,62,9.827499e-12
71,63,9.243344e-12
71,64,9.145876e-12
71,65,9.186771e-12
71,66,9.002527e-12
71,67,8.570439e-12
71,68,8.220375e-12
71,69,7.727220e-12
71,70,7.830671e-12
71,71,7.822321e-12
71,72,7.404297e-12
71,73,7.370075e-12
71,74,7.283137e-12
71,75,7.262899e-12
71,76,7.093954e-12
71,77,7.201176e-12
71,78,7.131122e-12
71,79,7.154278e-12
71,80,7.214545e-12
71,81,7.045608e-12
71,82,6.288348e-12
71,83,6.234247e-12
71,84,5.698917e-12
71,85,5.576560e-12
71,86,5.472483e-12
71,87,5.202108e-12
71,88,4.934523e-12
71,89,4.624424e-12
71,90,4.594682e-12
71,91,4.412477e-12
71,92,4.192707e-12
71,93,4.071365e-12
71,94,3.801446e-12
71,95,3.758134e-12
71,96,3.632330e-12
71,97,3.371794e-12
71,98,3.094457e-12
71,99,3.077966e-12
71,100,2.845620e-12
71,101,2.544948e-12
71,102,2.392599e-12
71,103,2.160704e-12
71,104,1.977263e-12
71,105,1.809079e-12
71,106,1.630297e-12
71,107,1.442799e-12
71,108,1.313053e-12
71,109,1.116795e-12
71,110,9.306409e-13
71,111,8.368465e-13
71,112,6.528563e-13
71,113,4.757873e-13
71,114,4.379494e-13
71,115,2.892201e-13
71,116,3.090539e-13
71,117,3.001398e-13
71,118,2.626666e-13
71,119,2.476620e-13
71,120,2.633960e-13
71,121,2.229880e-13
71,122,2.153242e-13
71,123,2.024135e-13
71,124,1.734613e-13
71,125,1.803400e-13
71,126,1.752807e-13
71,127,1.540792e-13
71,128,1.529160e-13
71,129,1.371112e-13
71,130,1.479758e-13
71,131,1.173831e-13
71,132,1.305889e-13
71,133,1.031282e-13
71,134,1.108614e-13
71,135,9.129650e-14
71,136,1.021246e-13
71,137,1.028558e-13
71,138,7.905979e-14
71,139,8.417458e-14
71,140,8.916112e-14
71,141,7.188754e-14
71,142,6.183575e-14
71,143,6.265233e-14
71,144,6.250204e-14
71,145,5.695594e-14
71,146,6.240530e-14
71,147,4.088048e-14
71,148,4.481359e-14
71,149,3.920305e-14
71,150,5.048396e-14
71,151,3.951751e-14
71,152,3.842413e-14
71,153,3.969944e-14
71,154,2.707341e-14
71,155,2.856107e-14
71,156,3.746486e-14
71,157,2.544920e-14
71,158,2.840422e-14
71,159,1.813194e-14
71,160,2.960060e-14
71,161,3.102226e-14
71,162,2.002822e-14
71,163,2.444654e-14
71,164,2.693613e-14
71,165,9.359877e-15
71,166,1.417463e-14
71,167,1.314191e-14
71,168,1.259191e-14
71,169,9.074419e-15
71,170,1.108672e-14
71,171,9.107092e-15
71,172,1.126449e-14
71,173,7.447969e-15
71,174,7.610958e-15
71,175,6.940429e-15
71,176,5.225264e-15
71,177,7.109321e-15
71,178,5.741459e-15
71,179,8.022160e-15
71,180,4.270211e-15
71,181,2.678037e-15
71,182,7.781031e-15
71,183,3.833965e-15
71,184,1.676959e-15
71,185,3.026062e-15
71,186,1.657511e-15
71,187,2.845999e-15
71,188,3.011435e-15
71,189,3.180513e-15
71,190,2.367228e-15
71,191,1.437112e-15
71,192,1.656092e-15
71,193,9.927951e-16
71,194,8.784595e-16
71,195,8.934702e-16
71,196,1.391468e-16
71,197,7.077575e-16
71,198,2.189427e-15
71,199,2.845228e-16
71,200,4.941585e-16
71,201,0.000000e+00
72,0,0.000000e+00
72,1,4.672786e-11
72,2,7.957724e-11
72,3,8.375145e-11
72,4,1.338601e-10
72,5,2.685755e-10
72,6,4.415096e-10
72,7,5.397036e-10
72,8,6.065531e-10
72,9,7.061196e-10
72,10,8.588249e-10
72,11,8.947218e-10
72,12,8.828808e-10
72,13,8.130307e-10
72,14,6.596450e-10
72,15,5.319417e-10
72,16,3.661016e-10
72,17,2.513492e-10
72,18,1.928388e-10
72,19,1.394581e-10
72,20,9.777416e-11
72,21,7.185120e-11
72,22,5.645876e-11
72,23,4.567177e-11
72,24,3.928483e-11
72,25,3.416035e-11
72,26,2.885594e-11
72,27,2.500500e-11
72,28,2.215270e-11
72,29,2.005458e-11
72,30,1.741217e-11
72,31,1.635519e-11
72,32,1.549480e-11
72,33,1.392629e-11
72,34,1.279773e-11
72,35,1.240802e-11
72,36,1.196273e-11
72,37,1.055490e-11
72,38,9.800787e-12
72,39,9.598367e-12
72,40,9.743355e-12
72,41,9.317082e-12
72,42,8.918121e-12
72,43,8.711888e-12
72,44,8.382794e-12
72,45,8.165160e-12
72,46,7.828498e-12
72,47,7.415653e-12
72,48,7.368434e-12
72,49,7.069246e-12
72,50,7.015702e-12
72,51,7.018821e-12
72,52,6.739236e-12
72,53,7.061385e-12
72,54,7.274862e-12
72,55,7.692551e-12
72,56,8.276475e-12
72,57,8.900636e-12
72,58,9.320809e-12
72,59,9.855635e-12
72,60,9.653742e-12
72,61,9.159751e-12
72,62,8.733712e-12
72,63,8.223927e-12
72,64,8.200639e-12
72,65,8.283576e-12
72,66,8.182615e-12
72,67,7.845648e-12
72,68,7.559549e-12
72,69,7.153309e-12
72,70,7.317098e-12
72,71,7.404297e-12
72,72,7.168468e-12
72,73,7.240580e-12
72,74,7.270691e-12
72,75,7.327572e-12
72,76,7.253488e-12
72,77,7.480336e-12
72,78,7.535466e-12
72,79,7.646032e-12
72,80,7.795331e-12
72,81,7.671047e-12
72,82,6.826862e-12
72,83,6.772404e-12
72,84,6.219235e-12
72,85,6.115969e-12
72,86,6.016606e-12
72,87,5.742544e-12
72,88,5.414907e-12
72,89,5.091183e-12
72,90,5.063790e-12
72,91,4.862703e-12
72,92,4.642386e-12
72,93,4.509482e-12
72,94,4.193635e-12
72,95,4.166182e-12
72,96,4.051334e-12
72,97,3.763589e-12
72,98,3.479698e-12
72,99,3.461904e-12
72,100,3.183354e-12
72,101,2.850518e-12
72,102,2.688102e-12
72,103,2.427563e-12
72,104,2.214103e-12
72,105,2.024233e-12
72,106,1.804455e-12
72,107,1.601548e-12
72,108,1.452789e-12
72,109,1.225742e-12
72,110,1.012934e-12
72,111,9.001754e-13
72,112,6.916307e-13
72,113,4.921132e-13
72,114,4.395559e-13
72,115,2.774449e-13
72,116,2.987247e-13
72,117,2.893530e-13
72,118,2.526100e-13
72,119,2.389151e-13
72,120,2.534448e-13
72,121,2.156878e-13
72,122,2.075988e-13
72,123,1.956154e-13
72,124,1.670320e-13
72,125,1.740318e-13
72,126,1.694292e-13
72,127,1.491209e-13
72,128,1.478668e-13
72,129,1.321672e-13
72,130,1.436773e-13
72,131,1.134117e-13
72,132,1.266913e-13
72,133,1.004321e-13
72,134,1.075086e-13
72,135,8.835205e-14
72,136,9.927858e-14
72,137,1.001392e-13
72,138,7.640189e-14
72,139,8.151575e-14
72,140,8.721357e-14
72,141,6.951157e-14
72,142,6.024570e-14
72,143,6.167397e-14
72,144,6.081610e-14
72,145,5.543848e-14
72,146,6.185266e-14
72,147,3.959776e-14
72,148,4.370437e-14
72,149,3.790210e-14
72,150,4.983583e-14
72,151,3.899358e-14
72,152,3.771962e-14
72,153,3.896411e-14
72,154,2.626072e-14
72,155,2.799712e-14
72,156,3.733944e-14
72,157,2.533266e-14
72,158,2.789114e-14
72,159,1.794677e-14
72,160,2.900493e-14
72,161,3.081786e-14
72,162,1.973432e-14
72,163,2.411722e-14
72,164,2.657686e-14
72,165,9.122293e-15
72,166,1.411043e-14
72,167,1.308028e-14
72,168,1.255719e-14
72,169,9.093236e-15
72,170,1.117337e-14
72,171,9.338217e-15
72,172,1.127417e-14
72,173,7.512460e-15
72,174,7.741352e-15
72,175,7.083386e-15
72,176,5.324214e-15
72,177,7.251010e-15
72,178,5.848939e-15
72,179,8.096119e-15
72,180,4.363657e-15
72,181,2.706227e-15
72,182,7.892272e-15
72,183,3.898271e-15
72,184,1.697590e-15
72,185,3.074446e-15
72,186,1.669095e-15
72,187,2.871312e-15
72,188,3.057094e-15
72,189,3.235032e-15
72,190,2.387241e-15
72,191,1.482247e-15
72,192,1.677483e-15
72,193,1.019412e-15
72,194,9.037614e-16
72,195,9.122195e-16
72,196,1.423216e-16
72,197,7.431213e-16
72,198,2.349758e-15
72,199,2.858898e-16
72,200,5.258818e-16
72,201,0.000000e+00
73,0,0.000000e+00
73,1,4.280105e-11
73,2,7.382606e-11
73,3,7.756549e-11
73,4,1.225116e-10
73,5,2.482364e-10
73,6,4.115559e-10
73,7,5.076750e-10
73,8,5.701756e-10
73,9,6.559957e-10
73,10,7.973616e-10
73,11,8.394119e-10
73,12,8.392849e-10
73,13,7.900475e-10
73,14,6.500866e-10
73,15,5.668574e-10
73,16,3.904307e-10
73,17,2.624999e-10
73,18,2.174366e-10
73,19,1.550626e-10
73,20,1.037038e-10
73,21,7.403182e-11
73,22,5.642991e-11
73,23,4.464327e-11
73,24,3.768079e-11
73,25,3.239353e-11
73,26,2.718212e-11
73,27,2.347510e-11
73,28,2.089058e-11
73,29,1.890347e-11
73,30,1.644765e-11
73,31,1.547407e-11
73,32,1.482627e-11
73,33,1.336175e-11
73,34,1.219782e-11
73,35,1.187965e-11
73,36,1.151682e-11
73,37,1.007528e-11
73,38,9.449219e-12
73,39,9.363765e-12
73,40,9.498139e-12
73,41,8.999656e-12
73,42,8.603073e-12
73,43,8.393758e-12
73,44,8.070552e-12
73,45,7.898127e-12
73,46,7.621113e-12
73,47,7.191742e-12
73,48,7.112392e-12
73,49,6.847310e-12
73,50,6.818996e-12
73,51,6.834753e-12
73,52,6.514774e-12
73,53,6.778777e-12
73,54,6.928942e-12
73,55,7.213649e-12
73,56,7.678461e-12
73,57,8.171181e-12
73,58,8.513207e-12
73,59,8.985065e-12
73,60,8.847318e-12
73,61,8.390358e-12
73,62,7.994910e-12
73,63,7.556237e-12
73,64,7.585429e-12
73,65,7.715858e-12
73,66,7.697817e-12
73,67,7.464581e-12
73,68,7.247022e-12
73,69,6.926560e-12
73,70,7.165734e-12
73,71,7.370075e-12
73,72,7.240580e-12
73,73,7.488585e-12
73,74,7.643926e-12
73,75,7.775321e-12
73,76,7.817285e-12
73,77,8.150869e-12
73,78,8.297968e-12
73,79,8.496508e-12
73,80,8.732285e-12
73,81,8.619193e-12
73,82,7.680032e-12
73,83,7.633432e-12
73,84,7.010081e-12
73,85,6.905330e-12
73,86,6.793588e-12
73,87,6.452519e-12
73,88,6.058327e-12
73,89,5.704878e-12
73,90,5.636985e-12
73,91,5.412301e-12
73,92,5.191671e-12
73,93,5.031016e-12
73,94,4.663064e-12
73,95,4.636681e-12
73,96,4.501374e-12
73,97,4.170255e-12
73,98,3.849913e-12
73,99,3.833421e-12
73,100,3.524196e-12
73,101,3.154211e-12
73,102,2.974057e-12
73,103,2.689765e-12
73,104,2.440619e-12
73,105,2.224000e-12
73,106,1.966605e-12
73,107,1.747864e-12
73,108,1.579465e-12
73,109,1.316281e-12
73,110,1.080067e-12
73,111,9.435846e-13
73,112,7.136118e-13
73,113,4.946920e-13
73,114,4.244291e-13
73,115,2.533161e-13
73,116,2.747134e-13
73,117,2.635118e-13
73,118,2.288790e-13
73,119,2.183481e-13
73,120,2.314086e-13
73,121,1.971912e-13
73,122,1.894177e-13
73,123,1.775057e-13
73,124,1.510888e-13
73,125,1.599287e-13
73,126,1.550182e-13
73,127,1.366918e-13
73,128,1.350932e-13
73,129,1.209852e-13
73,130,1.318703e-13
73,131,1.033170e-13
73,132,1.164277e-13
73,133,9.252651e-14
73,134,9.897063e-14
73,135,8.009220e-14
73,136,9.113853e-14
73,137,9.277802e-14
73,138,6.925150e-14
73,139,7.498297e-14
73,140,8.162885e-14
73,141,6.393976e-14
73,142,5.567381e-14
73,143,5.731046e-14
73,144,5.596992e-14
73,145,5.115081e-14
73,146,5.810257e-14
73,147,3.658563e-14
73,148,4.011971e-14
73,149,3.485518e-14
73,150,4.717331e-14
73,151,3.642373e-14
73,152,3.496247e-14
73,153,3.629240e-14
73,154,2.400875e-14
73,155,2.598486e-14
73,156,3.518803e-14
73,157,2.384858e-14
73,158,2.582258e-14
73,159,1.662695e-14
73,160,2.706430e-14
73,161,2.913341e-14
73,162,1.837216e-14
73,163,2.262713e-14
73,164,2.505350e-14
73,165,8.404387e-15
73,166,1.330366e-14
73,167,1.244678e-14
73,168,1.187360e-14
73,169,8.637058e-15
73,170,1.073959e-14
73,171,9.201443e-15
73,172,1.092672e-14
73,173,7.251493e-15
73,174,7.600866e-15
73,175,6.867555e-15
73,176,5.196466e-15
73,177,7.122006e-15
73,178,5.727956e-15
73,179,7.906721e-15
73,180,4.280306e-15
73,181,2.684945e-15
73,182,7.695019e-15
73,183,3.815684e-15
73,184,1.682211e-15
73,185,3.001029e-15
73,186,1.612163e-15
73,187,2.776877e-15
73,188,3.024692e-15
73,189,3.154149e-15
73,190,2.328044e-15
73,191,1.471328e-15
73,192,1.630843e-15
73,193,9.885722e-16
73,194,9.028027e-16
73,195,9.029198e-16
73,196,1.401240e-16
73,197,7.380624e-16
73,198,2.341522e-15
73,199,2.846660e-16
73,200,5.231218e-16
73,201,0.000000e+00
74,0,0.000000e+00
74,1,3.777490e-11
74,2,6.623536e-11
74,3,7.098466e-11
74,4,1.087128e-10
74,5,2.216669e-10
74,6,3.694120e-10
74,7,4.434191e-10
74,8,4.979123e-10
74,9,5.793899e-10
74,10,7.150563e-10
74,11,7.450003e-10
74,12,7.478158e-10
74,13,7.239904e-10
74,14,5.940324e-10
74,15,5.405551e-10
74,16,3.731931e-10
74,17,2.552281e-10
74,18,2.220600e-10
74,19,1.607393e-10
74,20,1.053599e-10
74,21,7.430987e-11
74,22,5.680605e-11
74,23,4.445628e-11
74,24,3.790417e-11
74,25,3.249914e-11
74,26,2.676834e-11
74,27,2.277098e-11
74,28,1.990465e-11
74,29,1.794053e-11
74,30,1.563926e-11
74,31,1.450029e-11
74,32,1.402069e-11
74,33,1.208052e-11
74,34,1.101238e-11
74,35,1.106640e-11
74,36,1.087613e-11
74,37,9.057300e-12
74,38,8.566846e-12
74,39,8.431206e-12
74,40,8.847181e-12
74,41,8.287031e-12
74,42,7.835440e-12
74,43,7.584962e-12
74,44,7.483405e-12
74,45,7.332944e-12
74,46,7.139347e-12
74,47,6.686311e-12
74,48,6.598161e-12
74,49,6.396815e-12
74,50,6.400572e-12
74,51,6.471126e-12
74,52,6.057761e-12
74,53,6.305152e-12
74,54,6.420228e-12
74,55,6.568775e-12
74,56,6.951999e-12
74,57,7.400607e-12
74,58,7.729182e-12
74,59,8.170143e-12
74,60,8.047139e-12
74,61,7.616829e-12
74,62,7.208043e-12
74,63,6.779477e-12
74,64,6.914947e-12
74,65,7.135991e-12
74,66,7.209693e-12
74,67,7.064899e-12
74,68,6.875492e-12
74,69,6.646668e-12
74,70,6.986229e-12
74,71,7.283137e-12
74,72,7.270691e-12
74,73,7.643926e-12
74,74,8.013345e-12
74,75,8.197068e-12
74,76,8.348783e-12
74,77,8.851986e-12
74,78,9.122674e-12
74,79,9.431902e-12
74,80,9.766837e-12
74,81,9.707351e-12
74,82,8.619192e-12
74,83,8.557697e-12
74,84,7.830590e-12
74,85,7.728717e-12
74,86,7.655738e-12
74,87,7.277102e-12
74,88,6.848869e-12
74,89,6.448744e-12
74,90,6.414038e-12
74,91,6.191715e-12
74,92,5.924068e-12
74,93,5.757504e-12
74,94,5.331414e-12
74,95,5.328168e-12
74,96,5.181478e-12
74,97,4.807653e-12
74,98,4.439447e-12
74,99,4.432847e-12
74,100,4.050534e-12
74,101,3.629064e-12
74,102,3.417986e-12
74,103,3.104568e-12
74,104,2.800236e-12
74,105,2.543664e-12
74,106,2.228701e-12
74,107,1.982909e-12
74,108,1.788148e-12
74,109,1.467442e-12
74,110,1.195355e-12
74,111,1.023068e-12
74,112,7.593140e-13
74,113,5.080589e-13
74,114,4.089704e-13
74,115,2.243905e-13
74,116,2.443295e-13
74,117,2.324045e-13
74,118,2.016706e-13
74,119,1.931157e-13
74,120,2.054422e-13
74,121,1.746998e-13
74,122,1.684204e-13
74,123,1.562872e-13
74,124,1.333412e-13
74,125,1.433023e-13
74,126,1.373629e-13
74,127,1.220474e-13
74,128,1.198680e-13
74,129,1.086330e-13
74,130,1.183033e-13
74,131,9.299992e-14
74,132,1.027974e-13
74,133,8.261292e-14
74,134,8.873590e-14
74,135,7.129867e-14
74,136,8.199865e-14
74,137,8.426635e-14
74,138,6.128015e-14
74,139,6.751470e-14
74,140,7.502108e-14
74,141,5.824007e-14
74,142,5.037674e-14
74,143,5.266007e-14
74,144,5.066677e-14
74,145,4.638924e-14
74,146,5.410683e-14
74,147,3.369899e-14
74,148,3.660506e-14
74,149,3.190139e-14
74,150,4.447989e-14
74,151,3.346232e-14
74,152,3.238542e-14
74,153,3.338402e-14
74,154,2.221903e-14
74,155,2.429340e-14
74,156,3.276138e-14
74,157,2.250515e-14
74,158,2.355353e-14
74,159,1.587682e-14
74,160,2.567160e-14
74,161,2.741730e-14
74,162,1.766989e-14
74,163,2.131223e-14
74,164,2.375214e-14
74,165,8.007770e-15
74,166,1.311429e-14
74,167,1.283962e-14
74,168,1.147133e-14
74,169,8.804395e-15
74,170,1.077350e-14
74,171,9.866536e-15
74,172,1.147498e-14
74,173,7.488479e-15
74,174,8.129790e-15
74,175,7.148377e-15
74,176,5.527854e-15
74,177,7.710847e-15
74,178,6.234963e-15
74,179,8.262817e-15
74,180,4.548448e-15
74,181,3.001445e-15
74,182,8.056099e-15
74,183,4.031437e-15
74,184,1.898927e-15
74,185,3.147655e-15
74,186,1.681114e-15
74,187,2.955967e-15
74,188,3.359626e-15
74,189,3.351064e-15
74,190,2.481316e-15
74,191,1.612741e-15
74,192,1.789667e-15
74,193,9.934571e-16
74,194,9.816021e-16
74,195,9.616977e-16
74,196,1.637392e-16
74,197,8.003114e-16
74,198,2.445343e-15
74,199,3.122818e-16
74,200,5.561833e-16
74,201,0.000000e+00
75,0,0.000000e+00
75,1,3.805817e-11
75,2,6.818524e-11
75,3,7.050589e-11
75,4,1.143592e-10
75,5,2.335486e-10
75,6,3.880626e-10
75,7,4.801260e-10
75,8,5.445324e-10
75,9,6.317926e-10
75,10,7.428234e-10
75,11,7.866158e-10
75,12,7.865116e-10
75,13,7.349240e-10
75,14,6.014271e-10
75,15,5.232241e-10
75,16,3.629532e-10
75,17,2.464335e-10
75,18,2.082356e-10
75,19,1.513441e-10
75,20,1.015270e-10
75,21,7.243636e-11
75,22,5.508828e-11
75,23,4.321108e-11
75,24,3.601872e-11
75,25,3.036879e-11
75,26,2.547624e-11
75,27,2.182237e-11
75,28,1.948977e-11
75,29,1.754268e-11
75,30,1.527334e-11
75,31,1.444000e-11
75,32,1.385251e-11
75,33,1.251632e-11
75,34,1.168366e-11
75,35,1.126311e-11
75,36,1.088005e-11
75,37,9.490915e-12
75,38,8.941753e-12
75,39,8.735830e-12
75,40,8.974248e-12
75,41,8.541878e-12
75,42,8.051224e-12
75,43,7.947464e-12
75,44,7.657324e-12
75,45,7.458413e-12
75,46,7.264807e-12
75,47,6.885021e-12
75,48,6.779577e-12
75,49,6.488388e-12
75,50,6.415043e-12
75,51,6.379169e-12
75,52,6.039432e-12
75,53,6.235362e-12
75,54,6.285228e-12
75,55,6.461001e-12
75,56,6.778727e-12
75,57,7.005226e-12
75,58,7.215997e-12
75,59,7.564713e-12
75,60,7.505379e-12
75,61,7.109796e-12
75,62,6.812699e-12
75,63,6.526358e-12
75,64,6.612607e-12
75,65,6.747264e-12
75,66,6.814650e-12
75,67,6.698744e-12
75,68,6.648719e-12
75,69,6.508776e-12
75,70,6.869926e-12
75,71,7.262899e-12
75,72,7.327572e-12
75,73,7.775321e-12
75,74,8.197068e-12
75,75,8.536662e-12
75,76,8.757951e-12
75,77,9.294463e-12
75,78,9.698005e-12
75,79,1.008037e-11
75,80,1.054991e-11
75,81,1.049709e-11
75,82,9.352945e-12
75,83,9.339720e-12
75,84,8.610356e-12
75,85,8.550554e-12
75,86,8.422461e-12
75,87,8.055583e-12
75,88,7.512613e-12
75,89,7.097215e-12
75,90,6.964525e-12
75,91,6.668152e-12
75,92,6.412631e-12
75,93,6.208295e-12
75,94,5.701634e-12
75,95,5.672952e-12
75,96,5.555753e-12
75,97,5.138104e-12
75,98,4.764179e-12
75,99,4.780741e-12
75,100,4.381787e-12
75,101,3.925310e-12
75,102,3.708941e-12
75,103,3.358589e-12
75,104,3.027412e-12
75,105,2.748840e-12
75,106,2.394701e-12
75,107,2.130932e-12
75,108,1.921700e-12
75,109,1.567925e-12
75,110,1.273033e-12
75,111,1.080381e-12
75,112,7.933416e-13
75,113,5.219241e-13
75,114,4.090686e-13
75,115,2.113896e-13
75,116,2.336512e-13
75,117,2.211564e-13
75,118,1.906532e-13
75,119,1.822921e-13
75,120,1.961286e-13
75,121,1.633058e-13
75,122,1.587120e-13
75,123,1.470123e-13
75,124,1.240160e-13
75,125,1.362085e-13
75,126,1.299412e-13
75,127,1.149425e-13
75,128,1.135032e-13
75,129,1.022587e-13
75,130,1.107082e-13
75,131,8.593318e-14
75,132,9.920708e-14
75,133,7.792594e-14
75,134,8.549951e-14
75,135,6.737956e-14
75,136,7.856011e-14
75,137,8.058209e-14
75,138,5.768378e-14
75,139,6.512160e-14
75,140,7.173047e-14
75,141,5.498777e-14
75,142,4.685907e-14
75,143,4.947274e-14
75,144,4.807701e-14
75,145,4.479968e-14
75,146,5.128407e-14
75,147,3.140542e-14
75,148,3.412404e-14
75,149,2.990357e-14
75,150,4.234211e-14
75,151,3.185636e-14
75,152,3.009099e-14
75,153,3.191086e-14
75,154,2.067282e-14
75,155,2.255817e-14
75,156,3.119674e-14
75,157,2.132369e-14
75,158,2.301183e-14
75,159,1.471400e-14
75,160,2.447408e-14
75,161,2.686791e-14
75,162,1.671128e-14
75,163,2.091987e-14
75,164,2.380060e-14
75,165,7.497961e-15
75,166,1.267084e-14
75,167,1.207710e-14
75,168,1.114782e-14
75,169,8.220790e-15
75,170,1.033936e-14
75,171,9.177339e-15
75,172,1.084761e-14
75,173,7.226198e-15
75,174,7.653884e-15
75,175,6.799975e-15
75,176,5.184378e-15
75,177,7.186682e-15
75,178,5.777424e-15
75,179,7.928901e-15
75,180,4.283091e-15
75,181,2.771104e-15
75,182,7.711793e-15
75,183,3.849412e-15
75,184,1.737882e-15
75,185,2.996323e-15
75,186,1.619888e-15
75,187,2.799518e-15
75,188,3.079827e-15
75,189,3.157291e-15
75,190,2.361792e-15
75,191,1.478973e-15
75,192,1.659093e-15
75,193,9.521059e-16
75,194,9.596550e-16
75,195,8.909382e-16
75,196,1.454676e-16
75,197,7.304405e-16
75,198,2.245878e-15
75,199,2.930413e-16
75,200,5.083583e-16
75,201,0.000000e+00
76,0,0.000000e+00
76,1,3.221686e-11
76,2,6.065631e-11
76,3,6.316214e-11
76,4,1.039447e-10
76,5,2.143002e-10
76,6,3.573950e-10
76,7,4.471151e-10
76,8,5.113699e-10
76,9,5.863438e-10
76,10,6.894338e-10
76,11,7.399076e-10
76,12,7.460215e-10
76,13,7.076225e-10
76,14,5.870280e-10
76,15,5.315865e-10
76,16,3.696605e-10
76,17,2.471589e-10
76,18,2.155582e-10
76,19,1.553310e-10
76,20,1.019696e-10
76,21,7.174951e-11
76,22,5.348570e-11
76,23,4.153202e-11
76,24,3.390797e-11
76,25,2.819031e-11
76,26,2.368970e-11
76,27,2.034998e-11
76,28,1.838470e-11
76,29,1.652917e-11
76,30,1.444345e-11
76,31,1.363235e-11
76,32,1.310368e-11
76,33,1.188872e-11
76,34,1.102301e-11
76,35,1.063758e-11
76,36,1.024146e-11
76,37,8.992661e-12
76,38,8.592252e-12
76,39,8.511995e-12
76,40,8.703599e-12
76,41,8.253238e-12
76,42,7.731379e-12
76,43,7.686105e-12
76,44,7.340962e-12
76,45,7.142047e-12
76,46,7.018525e-12
76,47,6.627788e-12
76,48,6.488412e-12
76,49,6.245670e-12
76,50,6.177383e-12
76,51,6.162697e-12
76,52,5.849722e-12
76,53,6.001602e-12
76,54,6.016692e-12
76,55,6.116802e-12
76,56,6.393985e-12
76,57,6.514692e-12
76,58,6.654603e-12
76,59,6.927805e-12
76,60,6.912421e-12
76,61,6.551390e-12
76,62,6.291724e-12
76,63,6.048777e-12
76,64,6.129593e-12
76,65,6.244884e-12
76,66,6.334411e-12
76,67,6.300203e-12
76,68,6.300324e-12
76,69,6.212185e-12
76,70,6.619427e-12
76,71,7.093954e-12
76,72,7.253488e-12
76,73,7.817285e-12
76,74,8.348783e-12
76,75,8.757951e-12
76,76,9.131441e-12
76,77,9.758951e-12
76,78,1.030045e-11
76,79,1.079170e-11
76,80,1.138367e-11
76,81,1.136389e-11
76,82,1.013612e-11
76,83,1.013652e-11
76,84,9.367315e-12
76,85,9.318462e-12
76,86,9.180382e-12
76,87,8.784822e-12
76,88,8.161493e-12
76,89,7.723965e-12
76,90,7.536237e-12
76,91,7.215922e-12
76,92,6.964380e-12
76,93,6.736228e-12
76,94,6.160302e-12
76,95,6.140243e-12
76,96,6.012136e-12
76,97,5.550390e-12
76,98,5.151155e-12
76,99,5.176447e-12
76,100,4.752764e-12
76,101,4.257852e-12
76,102,4.029212e-12
76,103,3.651599e-12
76,104,3.281256e-12
76,105,2.974659e-12
76,106,2.576203e-12
76,107,2.294387e-12
76,108,2.065492e-12
76,109,1.671562e-12
76,110,1.347363e-12
76,111,1.130908e-12
76,112,8.184493e-13
76,113,5.239993e-13
76,114,3.907365e-13
76,115,1.817953e-13
76,116,2.042049e-13
76,117,1.894194e-13
76,118,1.613492e-13
76,119,1.570216e-13
76,120,1.694255e-13
76,121,1.402977e-13
76,122,1.363578e-13
76,123,1.244617e-13
76,124,1.040971e-13
76,125,1.186081e-13
76,126,1.123291e-13
76,127,9.940034e-14
76,128,9.730034e-14
76,129,8.800467e-14
76,130,9.559145e-14
76,131,7.299555e-14
76,132,8.664684e-14
76,133,6.793847e-14
76,134,7.533180e-14
76,135,5.703704e-14
76,136,6.820750e-14
76,137,7.121634e-14
76,138,4.896820e-14
76,139,5.727935e-14
76,140,6.454142e-14
76,141,4.783497e-14
76,142,4.104349e-14
76,143,4.357296e-14
76,144,4.192807e-14
76,145,3.941261e-14
76,146,4.633726e-14
76,147,2.723189e-14
76,148,2.944799e-14
76,149,2.592170e-14
76,150,3.827485e-14
76,151,2.828533e-14
76,152,2.626841e-14
76,153,2.836215e-14
76,154,1.772160e-14
76,155,1.980693e-14
76,156,2.840192e-14
76,157,1.920466e-14
76,158,2.040884e-14
76,159,1.281531e-14
76,160,2.194093e-14
76,161,2.456148e-14
76,162,1.474353e-14
76,163,1.893537e-14
76,164,2.175321e-14
76,165,6.470773e-15
76,166,1.142973e-14
76,167,1.095060e-14
76,168,1.021975e-14
76,169,7.419604e-15
76,170,9.648607e-15
76,171,8.657112e-15
76,172,1.015166e-14
76,173,6.717822e-15
76,174,7.212960e-15
76,175,6.328001e-15
76,176,4.852345e-15
76,177,6.761548e-15
76,178,5.406509e-15
76,179,7.462125e-15
76,180,4.033658e-15
76,181,2.628186e-15
76,182,7.248893e-15
76,183,3.625384e-15
76,184,1.637584e-15
76,185,2.809407e-15
76,186,1.505123e-15
76,187,2.594628e-15
76,188,2.903200e-15
76,189,2.952283e-15
76,190,2.212713e-15
76,191,1.402766e-15
76,192,1.541135e-15
76,193,8.864355e-16
76,194,9.314882e-16
76,195,8.413727e-16
76,196,1.348873e-16
76,197,6.932739e-16
76,198,2.150011e-15
76,199,2.801591e-16
76,200,4.842510e-16
76,201,0.000000e+00
77,0,0.000000e+00
77,1,3.585868e-11
77,2,6.501601e-11
77,3,6.988604e-11
77,4,1.046280e-10
77,5,2.112053e-10
77,6,3.502267e-10
77,7,4.134855e-10
77,8,4.685177e-10
77,9,5.481047e-10
77,10,6.830282e-10
77,11,7.034663e-10
77,12,6.964657e-10
77,13,6.801794e-10
77,14,5.563911e-10
77,15,5.247419e-10
77,16,3.598743e-10
77,17,2.492824e-10
77,18,2.297026e-10
77,19,1.725015e-10
77,20,1.148043e-10
77,21,8.132488e-11
77,22,6.205104e-11
77,23,4.815658e-11
77,24,4.042137e-11
77,25,3.393312e-11
77,26,2.746780e-11
77,27,2.303994e-11
77,28,2.012894e-11
77,29,1.789430e-11
77,30,1.544465e-11
77,31,1.423615e-11
77,32,1.384397e-11
77,33,1.167175e-11
77,34,1.050761e-11
77,35,1.057187e-11
77,36,1.043927e-11
77,37,8.431745e-12
77,38,8.171323e-12
77,39,8.086238e-12
77,40,8.693229e-12
77,41,8.099501e-12
77,42,7.594122e-12
77,43,7.431175e-12
77,44,7.217563e-12
77,45,7.029076e-12
77,46,7.001234e-12
77,47,6.427754e-12
77,48,6.392044e-12
77,49,6.272504e-12
77,50,6.171264e-12
77,51,6.269817e-12
77,52,5.764920e-12
77,53,5.878924e-12
77,54,5.871260e-12
77,55,5.844201e-12
77,56,6.069773e-12
77,57,6.237048e-12
77,58,6.384387e-12
77,59,6.671140e-12
77,60,6.602475e-12
77,61,6.271294e-12
77,62,5.918743e-12
77,63,5.542597e-12
77,64,5.793955e-12
77,65,6.031585e-12
77,66,6.251999e-12
77,67,6.255384e-12
77,68,6.206304e-12
77,69,6.134315e-12
77,70,6.660166e-12
77,71,7.201176e-12
77,72,7.480336e-12
77,73,8.150869e-12
77,74,8.851986e-12
77,75,9.294463e-12
77,76,9.758951e-12
77,77,1.064870e-11
77,78,1.128231e-11
77,79,1.186486e-11
77,80,1.254579e-11
77,81,1.261869e-11
77,82,1.120483e-11
77,83,1.114735e-11
77,84,1.026315e-11
77,85,1.020069e-11
77,86,1.013112e-11
77,87,9.691714e-12
77,88,9.049853e-12
77,89,8.536983e-12
77,90,8.466632e-12
77,91,8.179863e-12
77,92,7.865654e-12
77,93,7.634565e-12
77,94,7.007341e-12
77,95,7.043740e-12
77,96,6.880527e-12
77,97,6.379257e-12
77,98,5.929841e-12
77,99,5.942091e-12
77,100,5.429766e-12
77,101,4.873302e-12
77,102,4.602471e-12
77,103,4.185810e-12
77,104,3.757796e-12
77,105,3.401208e-12
77,106,2.953998e-12
77,107,2.622003e-12
77,108,2.371672e-12
77,109,1.914699e-12
77,110,1.545289e-12
77,111,1.297008e-12
77,112,9.410054e-13
77,113,6.043624e-13
77,114,4.464179e-13
77,115,2.098492e-13
77,116,2.358216e-13
77,117,2.159660e-13
77,118,1.856494e-13
77,119,1.825878e-13
77,120,1.966597e-13
77,121,1.616940e-13
77,122,1.579312e-13
77,123,1.413302e-13
77,124,1.194104e-13
77,125,1.374349e-13
77,126,1.273853e-13
77,127,1.139442e-13
77,128,1.100622e-13
77,129,1.018446e-13
77,130,1.090716e-13
77,131,8.436421e-14
77,132,9.651337e-14
77,133,7.734050e-14
77,134,8.535597e-14
77,135,6.377922e-14
77,136,7.681719e-14
77,137,8.190060e-14
77,138,5.524588e-14
77,139,6.425545e-14
77,140,7.248518e-14
77,141,5.457034e-14
77,142,4.577910e-14
77,143,4.953928e-14
77,144,4.729840e-14
77,145,4.531833e-14
77,146,5.218830e-14
77,147,3.115851e-14
77,148,3.370091e-14
77,149,2.988885e-14
77,150,4.322562e-14
77,151,3.151161e-14
77,152,2.915287e-14
77,153,3.131956e-14
77,154,2.050160e-14
77,155,2.265927e-14
77,156,3.189856e-14
77,157,2.205757e-14
77,158,2.285750e-14
77,159,1.471325e-14
77,160,2.520314e-14
77,161,2.760551e-14
77,162,1.682550e-14
77,163,2.144340e-14
77,164,2.455287e-14
77,165,7.514758e-15
77,166,1.327933e-14
77,167,1.301448e-14
77,168,1.156649e-14
77,169,8.784966e-15
77,170,1.116963e-14
77,171,1.019657e-14
77,172,1.208334e-14
77,173,7.912457e-15
77,174,8.544309e-15
77,175,7.462942e-15
77,176,5.731201e-15
77,177,8.035298e-15
77,178,6.549142e-15
77,179,8.751980e-15
77,180,4.714949e-15
77,181,3.150377e-15
77,182,8.464391e-15
77,183,4.171765e-15
77,184,1.988685e-15
77,185,3.286158e-15
77,186,1.791251e-15
77,187,3.131443e-15
77,188,3.547546e-15
77,189,3.496152e-15
77,190,2.635599e-15
77,191,1.641288e-15
77,192,1.885962e-15
77,193,1.011399e-15
77,194,1.003019e-15
77,195,1.038702e-15
77,196,1.709476e-16
77,197,7.992031e-16
77,198,2.355523e-15
77,199,3.282807e-16
77,200,5.437423e-16
77,201,0.000000e+00
78,0,0.000000e+00
78,1,3.316719e-11
78,2,6.217408e-11
78,3,6.658133e-11
78,4,1.032551e-10
78,5,2.099301e-10
78,6,3.470476e-10
78,7,4.227359e-10
78,8,4.806046e-10
78,9,5.552538e-10
78,10,6.756759e-10
78,11,7.053833e-10
78,12,6.978470e-10
78,13,6.693224e-10
78,14,5.495887e-10
78,15,5.021898e-10
78,16,3.451663e-10
78,17,2.358258e-10
78,18,2.125367e-10
78,19,1.587137e-10
78,20,1.062565e-10
78,21,7.600799e-11
78,22,5.770584e-11
78,23,4.505384e-11
78,24,3.764039e-11
78,25,3.139206e-11
78,26,2.577302e-11
78,27,2.190380e-11
78,28,1.940200e-11
78,29,1.727384e-11
78,30,1.502122e-11
78,31,1.393937e-11
78,32,1.350468e-11
78,33,1.179809e-11
78,34,1.085060e-11
78,35,1.062052e-11
78,36,1.024653e-11
78,37,8.574528e-12
78,38,8.277732e-12
78,39,8.192544e-12
78,40,8.694124e-12
78,41,8.173565e-12
78,42,7.628336e-12
78,43,7.673977e-12
78,44,7.298470e-12
78,45,7.062981e-12
78,46,7.019940e-12
78,47,6.453566e-12
78,48,6.393346e-12
78,49,6.251557e-12
78,50,6.049231e-12
78,51,6.083657e-12
78,52,5.700232e-12
78,53,5.817049e-12
78,54,5.768630e-12
78,55,5.763235e-12
78,56,5.978724e-12
78,57,6.002012e-12
78,58,6.062258e-12
78,59,6.288843e-12
78,60,6.271099e-12
78,61,5.948993e-12
78,62,5.675103e-12
78,63,5.374073e-12
78,64,5.560889e-12
78,65,5.719167e-12
78,66,5.893765e-12
78,67,5.915116e-12
78,68,5.959380e-12
78,69,5.939763e-12
78,70,6.502920e-12
78,71,7.131122e-12
78,72,7.535466e-12
78,73,8.297968e-12
78,74,9.122674e-12
78,75,9.698005e-12
78,76,1.030045e-11
78,77,1.128231e-11
78,78,1.218698e-11
78,79,1.291530e-11
78,80,1.376603e-11
78,81,1.391011e-11
78,82,1.236881e-11
78,83,1.235254e-11
78,84,1.144406e-11
78,85,1.143331e-11
78,86,1.132870e-11
78,87,1.089618e-11
78,88,1.010579e-11
78,89,9.586993e-12
78,90,9.435421e-12
78,91,9.077492e-12
78,92,8.767346e-12
78,93,8.500527e-12
78,94,7.753484e-12
78,95,7.792584e-12
78,96,7.641907e-12
78,97,7.063571e-12
78,98,6.580598e-12
78,99,6.613056e-12
78,100,6.046052e-12
78,101,5.427595e-12
78,102,5.144054e-12
78,103,4.667654e-12
78,104,4.183607e-12
78,105,3.784682e-12
78,106,3.258226e-12
78,107,2.895339e-12
78,108,2.613582e-12
78,109,2.090175e-12
78,110,1.674898e-12
78,111,1.387217e-12
78,112,9.870028e-13
78,113,6.091892e-13
78,114,4.193193e-13
78,115,1.622647e-13
78,116,1.888484e-13
78,117,1.683299e-13
78,118,1.421255e-13
78,119,1.415910e-13
78,120,1.551951e-13
78,121,1.233458e-13
78,122,1.231591e-13
78,123,1.077509e-13
78,124,8.929550e-14
78,125,1.094473e-13
78,126,9.999269e-14
78,127,8.902616e-14
78,128,8.641454e-14
78,129,7.992897e-14
78,130,8.564022e-14
78,131,6.329637e-14
78,132,7.841803e-14
78,133,6.141742e-14
78,134,7.022791e-14
78,135,4.976314e-14
78,136,6.260757e-14
78,137,6.730225e-14
78,138,4.264375e-14
78,139,5.338322e-14
78,140,6.118546e-14
78,141,4.413924e-14
78,142,3.559132e-14
78,143,4.040390e-14
78,144,3.838430e-14
78,145,3.773770e-14
78,146,4.472718e-14
78,147,2.416423e-14
78,148,2.620523e-14
78,149,2.336280e-14
78,150,3.723295e-14
78,151,2.647584e-14
78,152,2.341851e-14
78,153,2.615915e-14
78,154,1.589049e-14
78,155,1.818480e-14
78,156,2.744999e-14
78,157,1.894198e-14
78,158,1.963361e-14
78,159,1.198207e-14
78,160,2.171916e-14
78,161,2.482768e-14
78,162,1.401913e-14
78,163,1.914966e-14
78,164,2.241427e-14
78,165,5.984009e-15
78,166,1.181908e-14
78,167,1.131961e-14
78,168,1.043208e-14
78,169,7.595202e-15
78,170,1.024481e-14
78,171,9.179559e-15
78,172,1.107784e-14
78,173,7.310627e-15
78,174,7.752069e-15
78,175,6.884646e-15
78,176,5.188439e-15
78,177,7.270020e-15
78,178,5.861614e-15
78,179,8.031561e-15
78,180,4.283264e-15
78,181,2.803573e-15
78,182,7.782963e-15
78,183,3.816173e-15
78,184,1.756063e-15
78,185,2.999264e-15
78,186,1.648057e-15
78,187,2.849789e-15
78,188,3.139958e-15
78,189,3.172191e-15
78,190,2.399310e-15
78,191,1.469657e-15
78,192,1.691672e-15
78,193,9.330757e-16
78,194,9.317584e-16
78,195,9.232630e-16
78,196,1.479879e-16
78,197,7.184381e-16
78,198,2.158101e-15
78,199,2.952287e-16
78,200,4.932776e-16
78,201,0.000000e+00
79,0,0.000000e+00
79,1,2.785787e-11
79,2,5.604079e-11
79,3,6.079298e-11
79,4,9.673600e-11
79,5,1.980976e-10
79,6,3.291901e-10
79,7,4.045379e-10
79,8,4.631579e-10
79,9,5.381119e-10
79,10,6.416126e-10
79,11,6.766736e-10
79,12,6.733616e-10
79,13,6.479245e-10
79,14,5.351457e-10
79,15,4.956508e-10
79,16,3.403018e-10
79,17,2.290447e-10
79,18,2.065983e-10
79,19,1.531541e-10
79,20,1.022524e-10
79,21,7.251544e-11
79,22,5.446061e-11
79,23,4.242783e-11
79,24,3.514313e-11
79,25,2.929004e-11
79,26,2.420501e-11
79,27,2.063471e-11
79,28,1.832170e-11
79,29,1.630931e-11
79,30,1.416681e-11
79,31,1.323959e-11
79,32,1.293726e-11
79,33,1.143476e-11
79,34,1.048716e-11
79,35,1.028492e-11
79,36,9.865158e-12
79,37,8.326694e-12
79,38,8.227506e-12
79,39,8.152842e-12
79,40,8.678724e-12
79,41,8.100951e-12
79,42,7.502245e-12
79,43,7.648672e-12
79,44,7.243476e-12
79,45,7.019167e-12
79,46,6.992494e-12
79,47,6.427139e-12
79,48,6.330924e-12
79,49,6.177279e-12
79,50,5.970176e-12
79,51,5.975034e-12
79,52,5.650759e-12
79,53,5.755465e-12
79,54,5.706200e-12
79,55,5.719124e-12
79,56,5.903240e-12
79,57,5.843594e-12
79,58,5.861780e-12
79,59,6.054263e-12
79,60,6.064695e-12
79,61,5.728550e-12
79,62,5.469347e-12
79,63,5.223015e-12
79,64,5.403121e-12
79,65,5.529905e-12
79,66,5.710318e-12
79,67,5.769392e-12
79,68,5.835597e-12
79,69,5.860396e-12
79,70,6.471497e-12
79,71,7.154278e-12
79,72,7.646032e-12
79,73,8.496508e-12
79,74,9.431902e-12
79,75,1.008037e-11
79,76,1.079170e-11
79,77,1.186486e-11
79,78,1.291530e-11
79,79,1.377732e-11
79,80,1.475190e-11
79,81,1.493273e-11
79,82,1.327946e-11
79,83,1.328714e-11
79,84,1.234093e-11
79,85,1.235168e-11
79,86,1.223534e-11
79,87,1.177654e-11
79,88,1.089421e-11
79,89,1.035603e-11
79,90,1.014675e-11
79,91,9.742031e-12
79,92,9.420033e-12
79,93,9.132003e-12
79,94,8.319926e-12
79,95,8.365447e-12
79,96,8.218651e-12
79,97,7.587376e-12
79,98,7.067144e-12
79,99,7.116199e-12
79,100,6.517327e-12
79,101,5.848050e-12
79,102,5.549546e-12
79,103,5.036228e-12
79,104,4.506669e-12
79,105,4.076572e-12
79,106,3.492586e-12
79,107,3.108742e-12
79,108,2.797725e-12
79,109,2.229641e-12
79,110,1.777137e-12
79,111,1.460369e-12
79,112,1.028937e-12
79,113,6.190665e-13
79,114,4.079318e-13
79,115,1.342571e-13
79,116,1.607494e-13
79,117,1.391936e-13
79,118,1.146171e-13
79,119,1.175255e-13
79,120,1.288992e-13
79,121,1.021171e-13
79,122,1.021684e-13
79,123,8.777714e-14
79,124,7.151555e-14
79,125,9.297795e-14
79,126,8.423640e-14
79,127,7.472772e-14
79,128,7.225507e-14
79,129,6.715444e-14
79,130,7.312541e-14
79,131,5.159698e-14
79,132,6.732473e-14
79,133,5.290120e-14
79,134,6.099910e-14
79,135,4.115682e-14
79,136,5.415835e-14
79,137,5.926338e-14
79,138,3.486650e-14
79,139,4.650546e-14
79,140,5.581533e-14
79,141,3.809226e-14
79,142,3.106165e-14
79,143,3.625615e-14
79,144,3.332845e-14
79,145,3.290475e-14
79,146,4.166525e-14
79,147,2.051258e-14
79,148,2.216798e-14
79,149,1.970186e-14
79,150,3.485713e-14
79,151,2.416390e-14
79,152,2.087730e-14
79,153,2.343946e-14
79,154,1.317563e-14
79,155,1.611824e-14
79,156,2.578695e-14
79,157,1.748125e-14
79,158,1.748753e-14
79,159,1.056104e-14
79,160,1.972487e-14
79,161,2.344651e-14
79,162,1.240636e-14
79,163,1.765122e-14
79,164,2.066262e-14
79,165,5.008307e-15
79,166,1.087371e-14
79,167,1.039780e-14
79,168,9.746588e-15
79,169,6.978878e-15
79,170,9.825981e-15
79,171,8.971310e-15
79,172,1.063125e-14
79,173,6.985973e-15
79,174,7.508379e-15
79,175,6.646983e-15
79,176,5.019777e-15
79,177,7.056850e-15
79,178,5.605750e-15
79,179,7.740534e-15
79,180,4.188652e-15
79,181,2.715624e-15
79,182,7.551933e-15
79,183,3.691959e-15
79,184,1.689959e-15
79,185,2.909051e-15
79,186,1.566547e-15
79,187,2.699303e-15
79,188,2.998569e-15
79,189,3.060642e-15
79,190,2.299659e-15
79,191,1.459420e-15
79,192,1.603078e-15
79,193,9.139353e-16
79,194,9.108017e-16
79,195,8.691021e-16
79,196,1.398606e-16
79,197,7.269906e-16
79,198,2.274992e-15
79,199,2.886286e-16
79,200,5.105132e-16
79,201,0.000000e+00
80,0,0.000000e+00
80,1,2.338202e-11
80,2,5.174816e-11
80,3,5.479581e-11
80,4,9.257461e-11
80,5,1.921612e-10
80,6,3.218489e-10
80,7,4.058520e-10
80,8,4.731831e-10
80,9,5.536385e-10
80,10,6.304455e-10
80,11,6.789504e-10
80,12,6.784701e-10
80,13,6.422388e-10
80,14,5.338775e-10
80,15,4.943015e-10
80,16,3.412594e-10
80,17,2.277337e-10
80,18,2.058497e-10
80,19,1.533253e-10
80,20,1.033963e-10
80,21,7.312320e-11
80,22,5.418456e-11
80,23,4.189468e-11
80,24,3.362679e-11
80,25,2.742397e-11
80,26,2.287848e-11
80,27,1.951957e-11
80,28,1.765611e-11
80,29,1.562547e-11
80,30,1.354143e-11
80,31,1.289788e-11
80,32,1.259873e-11
80,33,1.144100e-11
80,34,1.064709e-11
80,35,1.017005e-11
80,36,9.652144e-12
80,37,8.407643e-12
80,38,8.451032e-12
80,39,8.306818e-12
80,40,8.782395e-12
80,41,8.253335e-12
80,42,7.562733e-12
80,43,7.831125e-12
80,44,7.282871e-12
80,45,7.046704e-12
80,46,7.063861e-12
80,47,6.532003e-12
80,48,6.424035e-12
80,49,6.226923e-12
80,50,6.000994e-12
80,51,5.954170e-12
80,52,5.673880e-12
80,53,5.730274e-12
80,54,5.689581e-12
80,55,5.758583e-12
80,56,5.944675e-12
80,57,5.767267e-12
80,58,5.707997e-12
80,59,5.828506e-12
80,60,5.875894e-12
80,61,5.549855e-12
80,62,5.348208e-12
80,63,5.171578e-12
80,64,5.313937e-12
80,65,5.358476e-12
80,66,5.519432e-12
80,67,5.612766e-12
80,68,5.756211e-12
80,69,5.830779e-12
80,70,6.467792e-12
80,71,7.214545e-12
80,72,7.795331e-12
80,73,8.732285e-12
80,74,9.766837e-12
80,75,1.054991e-11
80,76,1.138367e-11
80,77,1.254579e-11
80,78,1.376603e-11
80,79,1.475190e-11
80,80,1.592336e-11
80,81,1.614786e-11
80,82,1.438095e-11
80,83,1.442798e-11
80,84,1.345475e-11
80,85,1.350674e-11
80,86,1.335978e-11
80,87,1.289195e-11
80,88,1.187319e-11
80,89,1.129617e-11
80,90,1.100052e-11
80,91,1.053260e-11
80,92,1.021315e-11
80,93,9.884988e-12
80,94,8.967535e-12
80,95,9.010358e-12
80,96,8.887069e-12
80,97,8.195191e-12
80,98,7.653899e-12
80,99,7.732419e-12
80,100,7.097674e-12
80,101,6.372582e-12
80,102,6.054022e-12
80,103,5.498413e-12
80,104,4.915108e-12
80,105,4.445986e-12
80,106,3.801555e-12
80,107,3.388391e-12
80,108,3.051810e-12
80,109,2.425841e-12
80,110,1.931397e-12
80,111,1.582448e-12
80,112,1.110854e-12
80,113,6.656374e-13
80,114,4.281400e-13
80,115,1.347559e-13
80,116,1.615211e-13
80,117,1.397189e-13
80,118,1.136495e-13
80,119,1.179287e-13
80,120,1.291957e-13
80,121,1.022412e-13
80,122,1.020196e-13
80,123,8.718301e-14
80,124,7.080484e-14
80,125,9.304134e-14
80,126,8.382386e-14
80,127,7.438749e-14
80,128,7.144199e-14
80,129,6.639857e-14
80,130,7.211628e-14
80,131,5.088078e-14
80,132,6.730296e-14
80,133,5.209148e-14
80,134,6.098674e-14
80,135,4.033060e-14
80,136,5.327557e-14
80,137,5.856638e-14
80,138,3.427009e-14
80,139,4.649020e-14
80,140,5.546057e-14
80,141,3.729458e-14
80,142,3.121839e-14
80,143,3.529820e-14
80,144,3.265597e-14
80,145,3.234764e-14
80,146,4.051860e-14
80,147,2.021569e-14
80,148,2.162302e-14
80,149,1.960418e-14
80,150,3.388948e-14
80,151,2.359115e-14
80,152,2.026718e-14
80,153,2.314615e-14
80,154,1.275426e-14
80,155,1.580557e-14
80,156,2.500614e-14
80,157,1.670080e-14
80,158,1.694134e-14
80,159,9.927137e-15
80,160,1.911886e-14
80,161,2.285427e-14
80,162,1.183813e-14
80,163,1.723975e-14
80,164,2.020191e-14
80,165,4.760044e-15
80,166,1.029222e-14
80,167,9.827475e-15
80,168,9.433959e-15
80,169,6.526335e-15
80,170,9.396449e-15
80,171,8.471094e-15
80,172,1.005903e-14
80,173,6.597201e-15
80,174,7.110570e-15
80,175,6.231612e-15
80,176,4.716054e-15
80,177,6.657283e-15
80,178,5.239837e-15
80,179,7.366458e-15
80,180,3.964063e-15
80,181,2.586511e-15
80,182,7.179556e-15
80,183,3.517096e-15
80,184,1.595630e-15
80,185,2.753048e-15
80,186,1.478819e-15
80,187,2.528960e-15
80,188,2.812034e-15
80,189,2.879546e-15
80,190,2.181260e-15
80,191,1.378419e-15
80,192,1.495695e-15
80,193,8.544115e-16
80,194,9.046497e-16
80,195,8.046986e-16
80,196,1.286126e-16
80,197,6.827152e-16
80,198,2.141790e-15
80,199,2.784909e-16
80,200,4.791582e-16
80,201,0.000000e+00
81,0,0.000000e+00
81,1,2.369112e-11
81,2,5.110641e-11
81,3,5.477309e-11
81,4,8.799375e-11
81,5,1.817227e-10
81,6,3.037499e-10
81,7,3.756253e-10
81,8,4.385496e-10
81,9,5.194513e-10
81,10,6.066784e-10
81,11,6.418199e-10
81,12,6.351764e-10
81,13,6.028528e-10
81,14,4.980764e-10
81,15,4.653629e-10
81,16,3.223650e-10
81,17,2.201748e-10
81,18,2.059797e-10
81,19,1.577060e-10
81,20,1.079081e-10
81,21,7.734420e-11
81,22,5.796180e-11
81,23,4.452976e-11
81,24,3.599573e-11
81,25,2.942992e-11
81,26,2.409658e-11
81,27,2.035976e-11
81,28,1.820601e-11
81,29,1.605353e-11
81,30,1.384025e-11
81,31,1.312104e-11
81,32,1.281233e-11
81,33,1.136474e-11
81,34,1.048129e-11
81,35,1.006679e-11
81,36,9.599915e-12
81,37,8.164654e-12
81,38,8.173272e-12
81,39,7.994934e-12
81,40,8.632653e-12
81,41,8.058808e-12
81,42,7.404155e-12
81,43,7.629418e-12
81,44,7.143868e-12
81,45,6.907495e-12
81,46,6.955287e-12
81,47,6.370728e-12
81,48,6.332946e-12
81,49,6.170708e-12
81,50,5.931058e-12
81,51,5.914521e-12
81,52,5.566054e-12
81,53,5.563001e-12
81,54,5.523783e-12
81,55,5.546362e-12
81,56,5.741531e-12
81,57,5.592723e-12
81,58,5.518793e-12
81,59,5.645670e-12
81,60,5.658615e-12
81,61,5.350655e-12
81,62,5.135629e-12
81,63,4.900514e-12
81,64,5.099105e-12
81,65,5.180498e-12
81,66,5.366702e-12
81,67,5.455365e-12
81,68,5.576698e-12
81,69,5.648963e-12
81,70,6.304263e-12
81,71,7.045608e-12
81,72,7.671047e-12
81,73,8.619193e-12
81,74,9.707351e-12
81,75,1.049709e-11
81,76,1.136389e-11
81,77,1.261869e-11
81,78,1.391011e-11
81,79,1.493273e-11
81,80,1.614786e-11
81,81,1.646483e-11
81,82,1.465027e-11
81,83,1.467687e-11
81,84,1.369037e-11
81,85,1.376150e-11
81,86,1.363818e-11
81,87,1.317960e-11
81,88,1.213719e-11
81,89,1.154381e-11
81,90,1.130781e-11
81,91,1.085911e-11
81,92,1.052483e-11
81,93,1.019124e-11
81,94,9.249889e-12
81,95,9.322091e-12
81,96,9.190139e-12
81,97,8.481647e-12
81,98,7.925504e-12
81,99,8.008032e-12
81,100,7.333502e-12
81,101,6.590424e-12
81,102,6.260162e-12
81,103,5.690103e-12
81,104,5.086671e-12
81,105,4.598928e-12
81,106,3.934536e-12
81,107,3.501401e-12
81,108,3.160858e-12
81,109,2.508362e-12
81,110,1.997303e-12
81,111,1.636950e-12
81,112,1.148245e-12
81,113,6.863610e-13
81,114,4.368960e-13
81,115,1.348677e-13
81,116,1.619657e-13
81,117,1.384679e-13
81,118,1.130256e-13
81,119,1.181224e-13
81,120,1.301168e-13
81,121,1.013205e-13
81,122,1.020203e-13
81,123,8.563889e-14
81,124,7.006480e-14
81,125,9.344317e-14
81,126,8.286848e-14
81,127,7.370898e-14
81,128,7.034551e-14
81,129,6.647744e-14
81,130,7.146363e-14
81,131,5.000461e-14
81,132,6.590220e-14
81,133,5.147860e-14
81,134,6.057394e-14
81,135,3.927420e-14
81,136,5.251291e-14
81,137,5.855332e-14
81,138,3.352282e-14
81,139,4.597217e-14
81,140,5.464986e-14
81,141,3.720538e-14
81,142,3.006390e-14
81,143,3.476923e-14
81,144,3.204248e-14
81,145,3.234074e-14
81,146,3.999586e-14
81,147,1.965745e-14
81,148,2.106336e-14
81,149,1.927099e-14
81,150,3.348298e-14
81,151,2.299487e-14
81,152,1.949551e-14
81,153,2.236168e-14
81,154,1.243943e-14
81,155,1.543902e-14
81,156,2.459020e-14
81,157,1.655343e-14
81,158,1.659750e-14
81,159,9.622457e-15
81,160,1.908143e-14
81,161,2.265358e-14
81,162,1.148240e-14
81,163,1.711087e-14
81,164,1.998971e-14
81,165,4.588415e-15
81,166,1.020798e-14
81,167,9.679255e-15
81,168,9.294856e-15
81,169,6.416665e-15
81,170,9.371901e-15
81,171,8.311847e-15
81,172,1.013376e-14
81,173,6.589209e-15
81,174,7.016814e-15
81,175,6.206415e-15
81,176,4.664437e-15
81,177,6.567926e-15
81,178,5.189637e-15
81,179,7.295227e-15
81,180,3.900271e-15
81,181,2.535599e-15
81,182,7.104088e-15
81,183,3.410061e-15
81,184,1.565468e-15
81,185,2.721341e-15
81,186,1.477962e-15
81,187,2.526596e-15
81,188,2.769643e-15
81,189,2.852350e-15
81,190,2.164810e-15
81,191,1.340750e-15
81,192,1.489885e-15
81,193,8.463654e-16
81,194,8.194736e-16
81,195,7.970157e-16
81,196,1.270682e-16
81,197,6.606083e-16
81,198,2.047850e-15
81,199,2.720003e-16
81,200,4.605181e-16
81,201,0.000000e+00
82,0,0.000000e+00
82,1,1.992218e-11
82,2,4.476972e-11
82,3,4.670773e-11
82,4,8.050726e-11
82,5,1.678498e-10
82,6,2.768409e-10
82,7,3.533027e-10
82,8,4.155189e-10
82,9,4.883132e-10
82,10,5.517728e-10
82,11,5.978018e-10
82,12,5.944664e-10
82,13,5.480116e-10
82,14,4.533148e-10
82,15,4.057113e-10
82,16,2.825679e-10
82,17,1.886261e-10
82,18,1.680727e-10
82,19,1.251972e-10
82,20,8.618696e-11
82,21,6.198250e-11
82,22,4.612571e-11
82,23,3.559936e-11
82,24,2.827197e-11
82,25,2.307452e-11
82,26,1.964322e-11
82,27,1.701802e-11
82,28,1.564824e-11
82,29,1.396551e-11
82,30,1.210174e-11
82,31,1.172521e-11
82,32,1.125837e-11
82,33,1.055315e-11
82,34,9.693750e-12
82,35,9.083431e-12
82,36,8.475603e-12
82,37,7.669464e-12
82,38,7.578156e-12
82,39,7.420643e-12
82,40,7.753927e-12
82,41,7.301621e-12
82,42,6.724679e-12
82,43,6.967852e-12
82,44,6.448645e-12
82,45,6.213688e-12
82,46,6.191976e-12
82,47,5.746714e-12
82,48,5.652218e-12
82,49,5.456008e-12
82,50,5.263005e-12
82,51,5.156693e-12
82,52,4.932089e-12
82,53,4.896688e-12
82,54,4.856069e-12
82,55,4.946277e-12
82,56,5.140753e-12
82,57,4.950892e-12
82,58,4.856796e-12
82,59,4.936834e-12
82,60,4.965616e-12
82,61,4.706180e-12
82,62,4.584927e-12
82,63,4.440557e-12
82,64,4.546015e-12
82,65,4.565319e-12
82,66,4.708693e-12
82,67,4.779821e-12
82,68,4.955683e-12
82,69,5.041469e-12
82,70,5.604090e-12
82,71,6.288348e-12
82,72,6.826862e-12
82,73,7.680032e-12
82,74,8.619192e-12
82,75,9.352945e-12
82,76,1.013612e-11
82,77,1.120483e-11
82,78,1.236881e-11
82,79,1.327946e-11
82,80,1.438095e-11
82,81,1.465027e-11
82,82,1.309184e-11
82,83,1.314296e-11
82,84,1.229521e-11
82,85,1.236951e-11
82,86,1.221536e-11
82,87,1.182559e-11
82,88,1.085542e-11
82,89,1.035026e-11
82,90,1.006345e-11
82,91,9.624029e-12
82,92,9.349082e-12
82,93,9.034122e-12
82,94,8.193492e-12
82,95,8.234063e-12
82,96,8.128728e-12
82,97,7.482929e-12
82,98,6.989876e-12
82,99,7.074509e-12
82,100,6.490425e-12
82,101,5.833677e-12
82,102,5.544097e-12
82,103,5.037568e-12
82,104,4.503259e-12
82,105,4.070698e-12
82,106,3.484723e-12
82,107,3.100948e-12
82,108,2.805090e-12
82,109,2.223894e-12
82,110,1.773864e-12
82,111,1.454470e-12
82,112,1.021247e-12
82,113,6.152805e-13
82,114,3.935075e-13
82,115,1.281285e-13
82,116,1.517882e-13
82,117,1.309216e-13
82,118,1.072371e-13
82,119,1.113089e-13
82,120,1.237100e-13
82,121,9.466897e-14
82,122,9.503186e-14
82,123,8.036427e-14
82,124,6.556794e-14
82,125,8.694172e-14
82,126,7.695919e-14
82,127,6.835504e-14
82,128,6.502948e-14
82,129,6.134599e-14
82,130,6.466775e-14
82,131,4.616786e-14
82,132,6.158244e-14
82,133,4.669525e-14
82,134,5.624414e-14
82,135,3.609400e-14
82,136,4.750256e-14
82,137,5.288972e-14
82,138,3.116741e-14
82,139,4.256931e-14
82,140,4.861655e-14
82,141,3.383304e-14
82,142,2.713236e-14
82,143,3.007402e-14
82,144,2.880284e-14
82,145,2.942920e-14
82,146,3.400906e-14
82,147,1.782854e-14
82,148,1.890726e-14
82,149,1.776869e-14
82,150,2.829865e-14
82,151,1.995217e-14
82,152,1.663185e-14
82,153,1.992132e-14
82,154,1.131393e-14
82,155,1.333214e-14
82,156,2.105249e-14
82,157,1.397206e-14
82,158,1.492515e-14
82,159,8.024571e-15
82,160,1.654366e-14
82,161,1.963129e-14
82,162,9.995016e-15
82,163,1.511492e-14
82,164,1.793897e-14
82,165,4.089462e-15
82,166,8.661476e-15
82,167,8.083675e-15
82,168,8.018930e-15
82,169,5.263405e-15
82,170,7.801291e-15
82,171,6.623249e-15
82,172,8.394021e-15
82,173,5.439491e-15
82,174,5.683244e-15
82,175,4.989876e-15
82,176,3.741489e-15
82,177,5.261383e-15
82,178,4.132147e-15
82,179,6.035697e-15
82,180,3.139152e-15
82,181,2.054863e-15
82,182,5.826733e-15
82,183,2.819047e-15
82,184,1.252417e-15
82,185,2.218442e-15
82,186,1.221700e-15
82,187,2.055145e-15
82,188,2.207353e-15
82,189,2.301008e-15
82,190,1.781981e-15
82,191,1.047556e-15
82,192,1.189576e-15
82,193,6.785811e-16
82,194,7.213852e-16
82,195,6.341278e-16
82,196,9.695963e-17
82,197,5.010673e-16
82,198,1.513023e-15
82,199,2.253989e-16
82,200,3.426942e-16
82,201,0.000000e+00
83,0,0.000000e+00
83,1,1.789496e-11
83,2,4.360174e-11
83,3,4.343627e-11
83,4,8.363625e-11
83,5,1.764624e-10
83,6,2.903356e-10
83,7,3.825222e-10
83,8,4.542455e-10
83,9,5.308384e-10
83,10,5.654896e-10
83,11,6.301764e-10
83,12,6.299661e-10
83,13,5.602710e-10
83,14,4.636620e-10
83,15,3.954498e-10
83,16,2.756471e-10
83,17,1.781569e-10
83,18,1.481935e-10
83,19,1.061844e-10
83,20,7.320480e-11
83,21,5.245963e-11
83,22,3.840892e-11
83,23,2.999838e-11
83,24,2.309761e-11
83,25,1.874230e-11
83,26,1.704686e-11
83,27,1.535148e-11
83,28,1.462693e-11
83,29,1.320181e-11
83,30,1.152764e-11
83,31,1.150551e-11
83,32,1.098276e-11
83,33,1.095085e-11
83,34,1.025162e-11
83,35,9.307083e-12
83,36,8.498997e-12
83,37,8.211016e-12
83,38,8.127538e-12
83,39,7.858540e-12
83,40,7.996702e-12
83,41,7.627113e-12
83,42,6.941123e-12
83,43,7.286165e-12
83,44,6.682741e-12
83,45,6.461572e-12
83,46,6.382206e-12
83,47,6.021235e-12
83,48,5.901401e-12
83,49,5.578519e-12
83,50,5.371508e-12
83,51,5.144120e-12
83,52,4.991323e-12
83,53,4.947605e-12
83,54,4.915169e-12
83,55,5.074735e-12
83,56,5.252273e-12
83,57,4.946809e-12
83,58,4.791080e-12
83,59,4.833693e-12
83,60,4.911455e-12
83,61,4.631150e-12
83,62,4.598789e-12
83,63,4.561162e-12
83,64,4.559338e-12
83,65,4.478009e-12
83,66,4.574205e-12
83,67,4.634189e-12
83,68,4.890324e-12
83,69,5.027307e-12
83,70,5.553683e-12
83,71,6.234247e-12
83,72,6.772404e-12
83,73,7.633432e-12
83,74,8.557697e-12
83,75,9.339720e-12
83,76,1.013652e-11
83,77,1.114735e-11
83,78,1.235254e-11
83,79,1.328714e-11
83,80,1.442798e-11
83,81,1.467687e-11
83,82,1.314296e-11
83,83,1.326541e-11
83,84,1.246077e-11
83,85,1.256138e-11
83,86,1.236181e-11
83,87,1.198941e-11
83,88,1.097399e-11
83,89,1.048730e-11
83,90,1.009866e-11
83,91,9.601824e-12
83,92,9.352899e-12
83,93,9.025595e-12
83,94,8.170355e-12
83,95,8.178175e-12
83,96,8.095516e-12
83,97,7.438153e-12
83,98,6.947768e-12
83,99,7.045975e-12
83,100,6.490560e-12
83,101,5.826005e-12
83,102,5.541783e-12
83,103,5.032344e-12
83,104,4.498977e-12
83,105,4.065812e-12
83,106,3.475703e-12
83,107,3.095792e-12
83,108,2.794619e-12
83,109,2.214603e-12
83,110,1.760831e-12
83,111,1.440997e-12
83,112,1.010025e-12
83,113,6.019279e-13
83,114,3.818140e-13
83,115,1.151798e-13
83,116,1.390147e-13
83,117,1.155490e-13
83,118,9.160840e-14
83,119,1.006392e-13
83,120,1.111742e-13
83,121,8.527059e-14
83,122,8.398478e-14
83,123,6.970408e-14
83,124,5.565343e-14
83,125,7.865048e-14
83,126,6.904416e-14
83,127,6.056708e-14
83,128,5.737315e-14
83,129,5.464134e-14
83,130,5.842018e-14
83,131,3.875774e-14
83,132,5.673607e-14
83,133,4.257197e-14
83,134,5.163619e-14
83,135,3.057373e-14
83,136,4.186255e-14
83,137,4.878407e-14
83,138,2.703691e-14
83,139,3.934863e-14
83,140,4.598136e-14
83,141,3.031157e-14
83,142,2.499290e-14
83,143,2.762057e-14
83,144,2.584872e-14
83,145,2.679215e-14
83,146,3.227030e-14
83,147,1.491820e-14
83,148,1.622484e-14
83,149,1.546332e-14
83,150,2.615841e-14
83,151,1.849895e-14
83,152,1.446041e-14
83,153,1.817527e-14
83,154,9.149312e-15
83,155,1.186238e-14
83,156,2.048306e-14
83,157,1.295480e-14
83,158,1.382329e-14
83,159,6.713285e-15
83,160,1.496997e-14
83,161,1.874100e-14
83,162,8.437398e-15
83,163,1.398999e-14
83,164,1.655466e-14
83,165,3.090450e-15
83,166,7.592173e-15
83,167,6.788083e-15
83,168,7.453531e-15
83,169,4.454830e-15
83,170,7.255889e-15
83,171,5.881060e-15
83,172,7.659905e-15
83,173,4.904952e-15
83,174,5.031131e-15
83,175,4.562761e-15
83,176,3.335928e-15
83,177,4.653159e-15
83,178,3.571719e-15
83,179,5.397366e-15
83,180,2.819638e-15
83,181,1.749787e-15
83,182,5.266692e-15
83,183,2.575622e-15
83,184,1.052668e-15
83,185,1.991761e-15
83,186,1.090195e-15
83,187,1.804784e-15
83,188,1.858794e-15
83,189,2.046184e-15
83,190,1.567312e-15
83,191,9.362982e-16
83,192,1.022987e-15
83,193,6.374878e-16
83,194,6.971407e-16
83,195,5.359264e-16
83,196,7.840921e-17
83,197,4.640420e-16
83,198,1.509649e-15
83,199,1.950165e-16
83,200,3.310287e-16
83,201,0.000000e+00
84,0,0.000000e+00
84,1,1.557821e-11
84,2,4.098202e-11
84,3,3.880728e-11
84,4,8.167664e-11
84,5,1.729232e-10
84,6,2.848072e-10
84,7,3.875100e-10
84,8,4.628481e-10
84,9,5.350722e-10
84,10,5.509653e-10
84,11,6.308084e-10
84,12,6.363093e-10
84,13,5.470296e-10
84,14,4.552177e-10
84,15,3.663138e-10
84,16,2.510564e-10
84,17,1.544988e-10
84,18,1.117594e-10
84,19,7.348218e-11
84,20,5.124095e-11
84,21,3.629585e-11
84,22,2.598467e-11
84,23,2.099821e-11
84,24,1.543176e-11
84,25,1.265309e-11
84,26,1.310400e-11
84,27,1.258392e-11
84,28,1.258019e-11
84,29,1.153179e-11
84,30,1.007617e-11
84,31,1.046363e-11
84,32,9.967240e-12
84,33,1.072230e-11
84,34,1.015949e-11
84,35,8.860340e-12
84,36,7.889129e-12
84,37,8.199003e-12
84,38,8.156944e-12
84,39,7.812771e-12
84,40,7.696376e-12
84,41,7.455270e-12
84,42,6.741839e-12
84,43,7.153190e-12
84,44,6.430985e-12
84,45,6.243175e-12
84,46,6.103999e-12
84,47,5.811781e-12
84,48,5.742432e-12
84,49,5.332642e-12
84,50,5.105819e-12
84,51,4.762153e-12
84,52,4.711953e-12
84,53,4.664580e-12
84,54,4.646381e-12
84,55,4.906309e-12
84,56,5.059327e-12
84,57,4.652430e-12
84,58,4.433525e-12
84,59,4.431409e-12
84,60,4.527782e-12
84,61,4.279965e-12
84,62,4.335082e-12
84,63,4.377316e-12
84,64,4.288158e-12
84,65,4.103251e-12
84,66,4.142364e-12
84,67,4.169690e-12
84,68,4.481836e-12
84,69,4.636973e-12
84,70,5.088479e-12
84,71,5.698917e-12
84,72,6.219235e-12
84,73,7.010081e-12
84,74,7.830590e-12
84,75,8.610356e-12
84,76,9.367315e-12
84,77,1.026315e-11
84,78,1.144406e-11
84,79,1.234093e-11
84,80,1.345475e-11
84,81,1.369037e-11
84,82,1.229521e-11
84,83,1.246077e-11
84,84,1.179821e-11
84,85,1.191962e-11
84,86,1.169507e-11
84,87,1.138115e-11
84,88,1.037026e-11
84,89,9.944563e-12
84,90,9.483293e-12
84,91,8.958105e-12
84,92,8.754979e-12
84,93,8.440641e-12
84,94,7.632909e-12
84,95,7.620544e-12
84,96,7.571479e-12
84,97,6.942698e-12
84,98,6.492819e-12
84,99,6.592862e-12
84,100,6.089627e-12
84,101,5.466546e-12
84,102,5.208696e-12
84,103,4.724169e-12
84,104,4.226939e-12
84,105,3.823563e-12
84,106,3.267989e-12
84,107,2.913152e-12
84,108,2.631654e-12
84,109,2.088867e-12
84,110,1.661171e-12
84,111,1.363512e-12
84,112,9.575683e-13
84,113,5.741820e-13
84,114,3.694252e-13
84,115,1.174159e-13
84,116,1.401013e-13
84,117,1.185269e-13
84,118,9.367960e-14
84,119,1.020990e-13
84,120,1.125853e-13
84,121,8.669478e-14
84,122,8.446140e-14
84,123,7.166367e-14
84,124,5.715302e-14
84,125,7.842000e-14
84,126,6.996666e-14
84,127,6.099334e-14
84,128,5.798405e-14
84,129,5.431823e-14
84,130,5.826853e-14
84,131,3.855151e-14
84,132,5.790490e-14
84,133,4.236963e-14
84,134,5.162346e-14
84,135,3.090474e-14
84,136,4.150399e-14
84,137,4.756503e-14
84,138,2.749080e-14
84,139,3.917881e-14
84,140,4.466071e-14
84,141,2.963978e-14
84,142,2.502216e-14
84,143,2.648514e-14
84,144,2.530029e-14
84,145,2.612466e-14
84,146,3.037102e-14
84,147,1.435819e-14
84,148,1.573877e-14
84,149,1.505383e-14
84,150,2.424422e-14
84,151,1.779421e-14
84,152,1.379719e-14
84,153,1.771119e-14
84,154,8.685188e-15
84,155,1.106111e-14
84,156,1.941597e-14
84,157,1.184036e-14
84,158,1.338913e-14
84,159,5.927678e-15
84,160,1.375705e-14
84,161,1.758039e-14
84,162,7.595820e-15
84,163,1.306841e-14
84,164,1.550984e-14
84,165,2.738060e-15
84,166,6.606091e-15
84,167,5.517131e-15
84,168,6.800841e-15
84,169,3.598752e-15
84,170,6.302544e-15
84,171,4.667024e-15
84,172,6.351188e-15
84,173,4.089522e-15
84,174,4.028479e-15
84,175,3.738339e-15
84,176,2.659195e-15
84,177,3.654620e-15
84,178,2.704736e-15
84,179,4.482679e-15
84,180,2.289068e-15
84,181,1.329742e-15
84,182,4.386546e-15
84,183,2.138142e-15
84,184,7.695287e-16
84,185,1.640038e-15
84,186,8.983761e-16
84,187,1.425758e-15
84,188,1.355738e-15
84,189,1.638860e-15
84,190,1.267407e-15
84,191,7.257006e-16
84,192,7.650480e-16
84,193,5.441457e-16
84,194,6.140550e-16
84,195,3.950665e-16
84,196,4.937582e-17
84,197,3.646297e-16
84,198,1.269126e-15
84,199,1.562385e-16
84,200,2.690706e-16
84,201,0.000000e+00
85,0,0.000000e+00
85,1,1.200607e-11
85,2,3.602418e-11
85,3,3.285868e-11
85,4,7.366039e-11
85,5,1.555184e-10
85,6,2.592251e-10
85,7,3.608821e-10
85,8,4.401575e-10
85,9,5.062074e-10
85,10,5.079637e-10
85,11,5.886095e-10
85,12,5.924597e-10
85,13,4.935222e-10
85,14,4.135386e-10
85,15,3.119470e-10
85,16,2.184968e-10
85,17,1.360883e-10
85,18,9.426564e-11
85,19,6.363626e-11
85,20,4.700017e-11
85,21,3.483837e-11
85,22,2.489544e-11
85,23,1.980340e-11
85,24,1.387070e-11
85,25,1.083555e-11
85,26,1.174391e-11
85,27,1.137230e-11
85,28,1.171239e-11
85,29,1.070448e-11
85,30,9.351203e-12
85,31,9.940470e-12
85,32,9.392564e-12
85,33,1.051496e-11
85,34,1.012074e-11
85,35,8.567189e-12
85,36,7.521058e-12
85,37,8.142971e-12
85,38,8.069112e-12
85,39,7.679270e-12
85,40,7.461953e-12
85,41,7.315065e-12
85,42,6.584865e-12
85,43,7.052934e-12
85,44,6.306318e-12
85,45,6.149756e-12
85,46,6.039660e-12
85,47,5.765061e-12
85,48,5.723551e-12
85,49,5.299155e-12
85,50,5.034672e-12
85,51,4.626972e-12
85,52,4.650641e-12
85,53,4.579165e-12
85,54,4.564685e-12
85,55,4.862088e-12
85,56,5.031708e-12
85,57,4.570676e-12
85,58,4.313317e-12
85,59,4.279625e-12
85,60,4.379827e-12
85,61,4.134239e-12
85,62,4.236784e-12
85,63,4.347053e-12
85,64,4.208388e-12
85,65,3.972422e-12
85,66,3.975690e-12
85,67,4.004698e-12
85,68,4.357932e-12
85,69,4.557410e-12
85,70,4.967473e-12
85,71,5.576560e-12
85,72,6.115969e-12
85,73,6.905330e-12
85,74,7.728717e-12
85,75,8.550554e-12
85,76,9.318462e-12
85,77,1.020069e-11
85,78,1.143331e-11
85,79,1.235168e-11
85,80,1.350674e-11
85,81,1.376150e-11
85,82,1.236951e-11
85,83,1.256138e-11
85,84,1.191962e-11
85,85,1.209628e-11
85,86,1.184771e-11
85,87,1.155433e-11
85,88,1.048434e-11
85,89,1.006667e-11
85,90,9.555656e-12
85,91,8.987030e-12
85,92,8.800928e-12
85,93,8.479865e-12
85,94,7.644511e-12
85,95,7.609401e-12
85,96,7.582332e-12
85,97,6.945523e-12
85,98,6.519148e-12
85,99,6.635074e-12
85,100,6.127660e-12
85,101,5.498937e-12
85,102,5.244276e-12
85,103,4.757020e-12
85,104,4.253263e-12
85,105,3.848780e-12
85,106,3.278131e-12
85,107,2.928605e-12
85,108,2.638606e-12
85,109,2.093017e-12
85,110,1.659243e-12
85,111,1.356927e-12
85,112,9.480486e-13
85,113,5.603304e-13
85,114,3.520434e-13
85,115,9.965061e-14
85,116,1.209292e-13
85,117,1.009245e-13
85,118,7.687790e-14
85,119,8.685984e-14
85,120,9.490591e-14
85,121,7.447385e-14
85,122,7.143692e-14
85,123,6.064812e-14
85,124,4.760187e-14
85,125,6.749922e-14
85,126,6.068501e-14
85,127,5.214407e-14
85,128,4.964268e-14
85,129,4.623752e-14
85,130,5.126344e-14
85,131,3.213047e-14
85,132,5.084501e-14
85,133,3.707542e-14
85,134,4.524458e-14
85,135,2.615123e-14
85,136,3.612489e-14
85,137,4.187824e-14
85,138,2.319926e-14
85,139,3.445627e-14
85,140,4.081169e-14
85,141,2.552027e-14
85,142,2.284634e-14
85,143,2.396505e-14
85,144,2.213756e-14
85,145,2.247965e-14
85,146,2.819856e-14
85,147,1.213304e-14
85,148,1.336953e-14
85,149,1.286907e-14
85,150,2.233909e-14
85,151,1.642507e-14
85,152,1.260026e-14
85,153,1.598909e-14
85,154,6.965984e-15
85,155,9.844434e-15
85,156,1.812581e-14
85,157,1.062681e-14
85,158,1.163603e-14
85,159,4.987530e-15
85,160,1.213294e-14
85,161,1.617845e-14
85,162,6.388606e-15
85,163,1.165404e-14
85,164,1.352912e-14
85,165,2.025774e-15
85,166,5.617277e-15
85,167,4.536212e-15
85,168,6.129214e-15
85,169,2.986925e-15
85,170,5.727752e-15
85,171,4.240939e-15
85,172,5.569186e-15
85,173,3.572568e-15
85,174,3.565556e-15
85,175,3.354786e-15
85,176,2.366925e-15
85,177,3.258540e-15
85,178,2.284413e-15
85,179,3.952774e-15
85,180,2.087120e-15
85,181,1.157103e-15
85,182,3.940436e-15
85,183,1.915629e-15
85,184,6.545502e-16
85,185,1.472013e-15
85,186,7.699248e-16
85,187,1.197776e-15
85,188,1.117571e-15
85,189,1.447034e-15
85,190,1.094836e-15
85,191,6.849873e-16
85,192,6.313048e-16
85,193,5.099368e-16
85,194,5.608501e-16
85,195,3.053721e-16
85,196,3.767538e-17
85,197,3.622945e-16
85,198,1.372592e-15
85,199,1.402212e-16
85,200,2.815900e-16
85,201,0.000000e+00
86,0,0.000000e+00
86,1,1.077757e-11
86,2,3.248563e-11
86,3,3.109524e-11
86,4,6.234648e-11
86,5,1.286064e-10
86,6,2.185952e-10
86,7,2.909843e-10
86,8,3.574504e-10
86,9,4.100786e-10
86,10,4.373366e-10
86,11,4.952666e-10
86,12,5.005887e-10
86,13,4.334640e-10
86,14,3.661787e-10
86,15,2.956776e-10
86,16,2.053693e-10
86,17,1.326436e-10
86,18,1.017147e-10
86,19,7.366656e-11
86,20,5.259900e-11
86,21,3.819883e-11
86,22,2.793044e-11
86,23,2.193494e-11
86,24,1.627420e-11
86,25,1.299797e-11
86,26,1.265498e-11
86,27,1.167376e-11
86,28,1.140354e-11
86,29,1.024685e-11
86,30,8.865535e-12
86,31,9.086739e-12
86,32,8.780970e-12
86,33,9.156618e-12
86,34,8.899739e-12
86,35,7.749273e-12
86,36,7.007483e-12
86,37,7.104002e-12
86,38,7.163471e-12
86,39,6.833990e-12
86,40,6.865211e-12
86,41,6.687497e-12
86,42,5.984268e-12
86,43,6.346004e-12
86,44,5.769696e-12
86,45,5.619710e-12
86,46,5.590828e-12
86,47,5.210910e-12
86,48,5.218509e-12
86,49,4.890646e-12
86,50,4.654677e-12
86,51,4.390862e-12
86,52,4.317299e-12
86,53,4.301363e-12
86,54,4.283280e-12
86,55,4.510735e-12
86,56,4.685254e-12
86,57,4.354947e-12
86,58,4.199049e-12
86,59,4.216009e-12
86,60,4.273905e-12
86,61,4.038569e-12
86,62,4.051948e-12
86,63,4.062460e-12
86,64,4.027159e-12
86,65,3.889579e-12
86,66,3.935192e-12
86,67,3.978459e-12
86,68,4.260191e-12
86,69,4.438290e-12
86,70,4.885066e-12
86,71,5.472483e-12
86,72,6.016606e-12
86,73,6.793588e-12
86,74,7.655738e-12
86,75,8.422461e-12
86,76,9.180382e-12
86,77,1.013112e-11
86,78,1.132870e-11
86,79,1.223534e-11
86,80,1.335978e-11
86,81,1.363818e-11
86,82,1.221536e-11
86,83,1.236181e-11
86,84,1.169507e-11
86,85,1.184771e-11
86,86,1.168588e-11
86,87,1.137746e-11
86,88,1.037959e-11
86,89,9.946439e-12
86,90,9.537548e-12
86,91,9.025971e-12
86,92,8.804521e-12
86,93,8.515056e-12
86,94,7.702320e-12
86,95,7.698687e-12
86,96,7.650188e-12
86,97,7.031470e-12
86,98,6.607247e-12
86,99,6.707098e-12
86,100,6.168981e-12
86,101,5.543118e-12
86,102,5.272339e-12
86,103,4.802133e-12
86,104,4.290036e-12
86,105,3.880310e-12
86,106,3.318863e-12
86,107,2.963647e-12
86,108,2.677112e-12
86,109,2.124750e-12
86,110,1.690339e-12
86,111,1.387984e-12
86,112,9.774414e-13
86,113,5.899125e-13
86,114,3.772430e-13
86,115,1.262212e-13
86,116,1.456455e-13
86,117,1.262900e-13
86,118,1.001767e-13
86,119,1.095955e-13
86,120,1.170101e-13
86,121,9.596743e-14
86,122,9.141869e-14
86,123,7.840661e-14
86,124,6.497529e-14
86,125,8.314349e-14
86,126,7.497861e-14
86,127,6.588892e-14
86,128,6.209682e-14
86,129,5.876901e-14
86,130,6.414485e-14
86,131,4.468231e-14
86,132,5.893485e-14
86,133,4.488221e-14
86,134,5.248552e-14
86,135,3.327047e-14
86,136,4.313376e-14
86,137,4.920075e-14
86,138,2.966093e-14
86,139,3.948720e-14
86,140,4.638474e-14
86,141,3.094379e-14
86,142,2.852285e-14
86,143,2.856713e-14
86,144,2.661466e-14
86,145,2.598160e-14
86,146,3.156377e-14
86,147,1.634631e-14
86,148,1.741933e-14
86,149,1.678225e-14
86,150,2.549854e-14
86,151,1.867156e-14
86,152,1.590608e-14
86,153,1.846661e-14
86,154,9.619065e-15
86,155,1.259200e-14
86,156,1.968636e-14
86,157,1.200678e-14
86,158,1.262383e-14
86,159,6.473920e-15
86,160,1.400412e-14
86,161,1.699013e-14
86,162,7.855733e-15
86,163,1.250342e-14
86,164,1.404042e-14
86,165,2.919898e-15
86,166,6.262777e-15
86,167,5.638942e-15
86,168,6.530077e-15
86,169,3.701995e-15
86,170,6.146374e-15
86,171,4.932115e-15
86,172,6.184170e-15
86,173,3.862450e-15
86,174,4.098826e-15
86,175,3.643506e-15
86,176,2.715222e-15
86,177,3.814733e-15
86,178,2.793598e-15
86,179,4.359551e-15
86,180,2.355964e-15
86,181,1.456899e-15
86,182,4.318412e-15
86,183,2.099516e-15
86,184,8.585597e-16
86,185,1.633804e-15
86,186,8.477617e-16
86,187,1.384540e-15
86,188,1.452877e-15
86,189,1.652920e-15
86,190,1.253634e-15
86,191,8.136291e-16
86,192,7.840826e-16
86,193,5.306672e-16
86,194,5.830040e-16
86,195,3.821761e-16
86,196,5.909975e-17
86,197,4.150942e-16
86,198,1.444208e-15
86,199,1.673224e-16
86,200,3.074546e-16
86,201,0.000000e+00
87,0,0.000000e+00
87,1,1.192803e-11
87,2,3.422254e-11
87,3,3.283115e-11
87,4,6.836272e-11
87,5,1.360255e-10
87,6,2.274740e-10
87,7,2.973663e-10
87,8,3.680392e-10
87,9,4.311404e-10
87,10,4.577964e-10
87,11,5.127537e-10
87,12,5.063066e-10
87,13,4.131983e-10
87,14,3.392774e-10
87,15,2.160637e-10
87,16,1.487558e-10
87,17,9.762573e-11
87,18,4.885195e-11
87,19,3.358404e-11
87,20,3.042605e-11
87,21,2.453874e-11
87,22,1.928203e-11
87,23,1.664811e-11
87,24,1.286689e-11
87,25,1.075526e-11
87,26,1.155200e-11
87,27,1.118228e-11
87,28,1.120110e-11
87,29,1.012176e-11
87,30,8.778808e-12
87,31,9.127683e-12
87,32,8.532882e-12
87,33,9.175638e-12
87,34,9.007496e-12
87,35,7.671217e-12
87,36,6.778515e-12
87,37,7.219259e-12
87,38,7.113647e-12
87,39,6.725059e-12
87,40,6.661538e-12
87,41,6.642576e-12
87,42,5.930801e-12
87,43,6.353862e-12
87,44,5.729630e-12
87,45,5.522381e-12
87,46,5.428957e-12
87,47,5.078629e-12
87,48,5.093113e-12
87,49,4.723055e-12
87,50,4.457338e-12
87,51,4.097845e-12
87,52,4.071201e-12
87,53,4.047093e-12
87,54,4.015020e-12
87,55,4.305398e-12
87,56,4.483086e-12
87,57,4.111273e-12
87,58,3.956178e-12
87,59,3.966062e-12
87,60,4.023997e-12
87,61,3.803011e-12
87,62,3.867613e-12
87,63,3.926594e-12
87,64,3.831617e-12
87,65,3.647832e-12
87,66,3.671477e-12
87,67,3.677549e-12
87,68,4.012428e-12
87,69,4.204128e-12
87,70,4.621875e-12
87,71,5.202108e-12
87,72,5.742544e-12
87,73,6.452519e-12
87,74,7.277102e-12
87,75,8.055583e-12
87,76,8.784822e-12
87,77,9.691714e-12
87,78,1.089618e-11
87,79,1.177654e-11
87,80,1.289195e-11
87,81,1.317960e-11
87,82,1.182559e-11
87,83,1.198941e-11
87,84,1.138115e-11
87,85,1.155433e-11
87,86,1.137746e-11
87,87,1.115632e-11
87,88,1.016331e-11
87,89,9.752382e-12
87,90,9.331457e-12
87,91,8.806351e-12
87,92,8.600519e-12
87,93,8.322608e-12
87,94,7.519196e-12
87,95,7.498475e-12
87,96,7.476693e-12
87,97,6.872757e-12
87,98,6.478620e-12
87,99,6.587887e-12
87,100,6.056938e-12
87,101,5.445406e-12
87,102,5.184128e-12
87,103,4.718495e-12
87,104,4.218568e-12
87,105,3.816423e-12
87,106,3.269105e-12
87,107,2.914246e-12
87,108,2.641769e-12
87,109,2.097590e-12
87,110,1.671832e-12
87,111,1.376993e-12
87,112,9.736460e-13
87,113,5.930038e-13
87,114,3.854253e-13
87,115,1.372698e-13
87,116,1.575934e-13
87,117,1.370377e-13
87,118,1.099578e-13
87,119,1.187093e-13
87,120,1.289224e-13
87,121,1.026310e-13
87,122,9.849917e-14
87,123,8.423070e-14
87,124,6.977352e-14
87,125,8.940231e-14
87,126,8.006463e-14
87,127,7.053504e-14
87,128,6.619206e-14
87,129,6.310231e-14
87,130,6.721926e-14
87,131,4.760657e-14
87,132,6.331418e-14
87,133,4.717039e-14
87,134,5.638281e-14
87,135,3.538357e-14
87,136,4.558198e-14
87,137,5.207156e-14
87,138,3.196667e-14
87,139,4.218713e-14
87,140,4.774292e-14
87,141,3.282016e-14
87,142,2.922904e-14
87,143,2.898023e-14
87,144,2.792223e-14
87,145,2.794372e-14
87,146,3.149259e-14
87,147,1.704276e-14
87,148,1.828949e-14
87,149,1.782978e-14
87,150,2.519539e-14
87,151,1.882608e-14
87,152,1.572981e-14
87,153,1.905498e-14
87,154,1.035016e-14
87,155,1.263838e-14
87,156,1.984319e-14
87,157,1.213834e-14
87,158,1.356657e-14
87,159,6.523916e-15
87,160,1.445891e-14
87,161,1.733113e-14
87,162,8.225233e-15
87,163,1.304885e-14
87,164,1.508445e-14
87,165,3.146736e-15
87,166,6.515925e-15
87,167,5.745547e-15
87,168,6.743532e-15
87,169,3.694404e-15
87,170,6.145937e-15
87,171,4.658048e-15
87,172,6.210601e-15
87,173,3.897659e-15
87,174,3.976444e-15
87,175,3.567718e-15
87,176,2.615277e-15
87,177,3.656292e-15
87,178,2.686665e-15
87,179,4.339576e-15
87,180,2.259900e-15
87,181,1.396275e-15
87,182,4.262775e-15
87,183,2.081641e-15
87,184,8.166446e-16
87,185,1.599098e-15
87,186,8.625497e-16
87,187,1.388973e-15
87,188,1.381225e-15
87,189,1.608530e-15
87,190,1.254074e-15
87,191,7.442952e-16
87,192,7.669830e-16
87,193,5.108187e-16
87,194,6.018084e-16
87,195,3.664052e-16
87,196,5.441300e-17
87,197,3.679553e-16
87,198,1.239058e-15
87,199,1.621699e-16
87,200,2.663704e-16
87,201,0.000000e+00
88,0,0.000000e+00
88,1,1.340651e-11
88,2,3.450205e-11
88,3,3.508130e-11
88,4,6.574482e-11
88,5,1.293875e-10
88,6,2.120410e-10
88,7,2.588540e-10
88,8,3.140058e-10
88,9,3.752787e-10
88,10,4.235740e-10
88,11,4.594127e-10
88,12,4.518128e-10
88,13,3.834274e-10
88,14,3.083918e-10
88,15,2.082182e-10
88,16,1.394341e-10
88,17,9.361892e-11
88,18,5.103835e-11
88,19,3.590822e-11
88,20,2.971468e-11
88,21,2.283009e-11
88,22,1.893923e-11
88,23,1.685181e-11
88,24,1.432876e-11
88,25,1.268685e-11
88,26,1.255699e-11
88,27,1.187787e-11
88,28,1.132584e-11
88,29,1.026616e-11
88,30,8.961129e-12
88,31,8.857862e-12
88,32,8.351105e-12
88,33,8.181312e-12
88,34,8.057443e-12
88,35,7.236509e-12
88,36,6.567860e-12
88,37,6.465149e-12
88,38,6.343937e-12
88,39,5.948870e-12
88,40,6.175871e-12
88,41,6.112554e-12
88,42,5.435205e-12
88,43,5.732098e-12
88,44,5.306715e-12
88,45,5.049382e-12
88,46,4.954394e-12
88,47,4.566906e-12
88,48,4.570293e-12
88,49,4.235986e-12
88,50,4.038056e-12
88,51,3.836819e-12
88,52,3.660852e-12
88,53,3.687516e-12
88,54,3.649911e-12
88,55,3.822300e-12
88,56,3.993107e-12
88,57,3.751357e-12
88,58,3.698858e-12
88,59,3.775289e-12
88,60,3.811344e-12
88,61,3.581817e-12
88,62,3.582839e-12
88,63,3.535904e-12
88,64,3.534704e-12
88,65,3.459185e-12
88,66,3.545934e-12
88,67,3.545868e-12
88,68,3.787815e-12
88,69,3.956092e-12
88,70,4.397432e-12
88,71,4.934523e-12
88,72,5.414907e-12
88,73,6.058327e-12
88,74,6.848869e-12
88,75,7.512613e-12
88,76,8.161493e-12
88,77,9.049853e-12
88,78,1.010579e-11
88,79,1.089421e-11
88,80,1.187319e-11
88,81,1.213719e-11
88,82,1.085542e-11
88,83,1.097399e-11
88,84,1.037026e-11
88,85,1.048434e-11
88,86,1.037959e-11
88,87,1.016331e-11
88,88,9.351109e-12
88,89,8.946543e-12
88,90,8.663501e-12
88,91,8.243675e-12
88,92,8.012502e-12
88,93,7.776509e-12
88,94,7.066179e-12
88,95,7.076755e-12
88,96,7.029384e-12
88,97,6.483061e-12
88,98,6.093654e-12
88,99,6.172325e-12
88,100,5.659347e-12
88,101,5.090580e-12
88,102,4.835109e-12
88,103,4.412139e-12
88,104,3.948427e-12
88,105,3.572619e-12
88,106,3.079169e-12
88,107,2.742335e-12
88,108,2.492773e-12
88,109,1.989329e-12
88,110,1.593994e-12
88,111,1.324419e-12
88,112,9.506756e-13
88,113,5.958494e-13
88,114,4.077018e-13
88,115,1.739558e-13
88,116,1.930064e-13
88,117,1.726497e-13
88,118,1.427773e-13
88,119,1.503968e-13
88,120,1.603954e-13
88,121,1.319896e-13
88,122,1.253897e-13
88,123,1.097480e-13
88,124,9.315401e-14
88,125,1.106884e-13
88,126,1.003328e-13
88,127,8.923369e-14
88,128,8.401600e-14
88,129,8.018704e-14
88,130,8.539814e-14
88,131,6.366164e-14
88,132,7.636888e-14
88,133,5.899873e-14
88,134,6.746450e-14
88,135,4.587124e-14
88,136,5.596721e-14
88,137,6.298010e-14
88,138,4.149851e-14
88,139,5.036045e-14
88,140,5.606687e-14
88,141,4.091875e-14
88,142,3.673721e-14
88,143,3.590845e-14
88,144,3.453451e-14
88,145,3.368620e-14
88,146,3.712934e-14
88,147,2.206113e-14
88,148,2.391493e-14
88,149,2.275214e-14
88,150,2.966973e-14
88,151,2.260443e-14
88,152,2.000771e-14
88,153,2.276221e-14
88,154,1.378458e-14
88,155,1.616911e-14
88,156,2.314508e-14
88,157,1.457652e-14
88,158,1.596222e-14
88,159,8.678160e-15
88,160,1.720099e-14
88,161,1.936142e-14
88,162,1.028035e-14
88,163,1.480459e-14
88,164,1.659549e-14
88,165,4.276568e-15
88,166,7.680147e-15
88,167,7.129896e-15
88,168,7.612551e-15
88,169,4.676264e-15
88,170,6.909639e-15
88,171,5.482211e-15
88,172,7.182966e-15
88,173,4.414820e-15
88,174,4.617117e-15
88,175,4.103485e-15
88,176,3.065744e-15
88,177,4.309599e-15
88,178,3.290216e-15
88,179,4.890088e-15
88,180,2.601290e-15
88,181,1.670545e-15
88,182,4.799239e-15
88,183,2.363584e-15
88,184,1.012635e-15
88,185,1.826533e-15
88,186,9.884663e-16
88,187,1.651432e-15
88,188,1.727320e-15
88,189,1.881331e-15
88,190,1.450716e-15
88,191,8.812119e-16
88,192,9.494869e-16
88,193,5.705140e-16
88,194,6.479699e-16
88,195,4.638317e-16
88,196,7.668655e-17
88,197,4.330033e-16
88,198,1.378546e-15
88,199,1.850454e-16
88,200,3.052800e-16
88,201,0.000000e+00
89,0,0.000000e+00
89,1,1.032178e-11
89,2,2.975793e-11
89,3,2.993727e-11
89,4,6.021509e-11
89,5,1.204296e-10
89,6,1.956478e-10
89,7,2.494070e-10
89,8,3.017674e-10
89,9,3.543779e-10
89,10,3.874572e-10
89,11,4.305547e-10
89,12,4.276375e-10
89,13,3.556945e-10
89,14,2.884918e-10
89,15,1.837191e-10
89,16,1.225076e-10
89,17,7.743050e-11
89,18,3.125983e-11
89,19,1.800652e-11
89,20,1.704933e-11
89,21,1.365012e-11
89,22,1.167770e-11
89,23,1.130695e-11
89,24,9.720879e-12
89,25,8.958086e-12
89,26,9.891665e-12
89,27,9.852106e-12
89,28,9.632859e-12
89,29,8.877143e-12
89,30,7.843233e-12
89,31,7.885111e-12
89,32,7.386902e-12
89,33,7.671797e-12
89,34,7.631834e-12
89,35,6.723810e-12
89,36,5.929345e-12
89,37,6.129630e-12
89,38,5.999779e-12
89,39,5.596645e-12
89,40,5.679465e-12
89,41,5.661287e-12
89,42,5.019161e-12
89,43,5.407257e-12
89,44,4.944282e-12
89,45,4.716766e-12
89,46,4.585435e-12
89,47,4.273414e-12
89,48,4.252428e-12
89,49,3.912257e-12
89,50,3.685478e-12
89,51,3.429044e-12
89,52,3.370418e-12
89,53,3.412600e-12
89,54,3.352728e-12
89,55,3.572533e-12
89,56,3.735732e-12
89,57,3.460564e-12
89,58,3.395397e-12
89,59,3.456343e-12
89,60,3.507410e-12
89,61,3.294913e-12
89,62,3.348204e-12
89,63,3.353576e-12
89,64,3.303407e-12
89,65,3.194595e-12
89,66,3.245513e-12
89,67,3.241898e-12
89,68,3.511045e-12
89,69,3.691998e-12
89,70,4.097606e-12
89,71,4.624424e-12
89,72,5.091183e-12
89,73,5.704878e-12
89,74,6.448744e-12
89,75,7.097215e-12
89,76,7.723965e-12
89,77,8.536983e-12
89,78,9.586993e-12
89,79,1.035603e-11
89,80,1.129617e-11
89,81,1.154381e-11
89,82,1.035026e-11
89,83,1.048730e-11
89,84,9.944563e-12
89,85,1.006667e-11
89,86,9.946439e-12
89,87,9.752382e-12
89,88,8.946543e-12
89,89,8.600197e-12
89,90,8.277597e-12
89,91,7.843315e-12
89,92,7.639062e-12
89,93,7.403800e-12
89,94,6.727619e-12
89,95,6.725752e-12
89,96,6.692484e-12
89,97,6.154581e-12
89,98,5.784234e-12
89,99,5.859725e-12
89,100,5.380315e-12
89,101,4.838259e-12
89,102,4.597396e-12
89,103,4.196445e-12
89,104,3.753189e-12
89,105,3.395072e-12
89,106,2.921934e-12
89,107,2.604918e-12
89,108,2.367105e-12
89,109,1.885063e-12
89,110,1.508760e-12
89,111,1.250152e-12
89,112,8.947535e-13
89,113,5.578475e-13
89,114,3.762982e-13
89,115,1.564898e-13
89,116,1.732275e-13
89,117,1.543138e-13
89,118,1.262775e-13
89,119,1.348806e-13
89,120,1.437655e-13
89,121,1.183054e-13
89,122,1.115370e-13
89,123,9.746493e-14
89,124,8.255397e-14
89,125,9.910721e-14
89,126,8.939568e-14
89,127,7.933912e-14
89,128,7.440351e-14
89,129,7.136001e-14
89,130,7.589733e-14
89,131,5.613601e-14
89,132,6.855083e-14
89,133,5.213843e-14
89,134,6.038447e-14
89,135,4.019998e-14
89,136,4.913921e-14
89,137,5.575120e-14
89,138,3.660383e-14
89,139,4.517602e-14
89,140,5.013778e-14
89,141,3.614620e-14
89,142,3.302687e-14
89,143,3.141301e-14
89,144,3.041540e-14
89,145,2.965769e-14
89,146,3.245535e-14
89,147,1.932942e-14
89,148,2.082953e-14
89,149,2.026224e-14
89,150,2.570834e-14
89,151,1.987382e-14
89,152,1.739452e-14
89,153,2.016352e-14
89,154,1.191253e-14
89,155,1.411980e-14
89,156,2.040140e-14
89,157,1.249362e-14
89,158,1.400040e-14
89,159,7.237252e-15
89,160,1.492492e-14
89,161,1.705474e-14
89,162,8.768730e-15
89,163,1.300676e-14
89,164,1.458845e-14
89,165,3.557220e-15
89,166,6.441328e-15
89,167,5.906481e-15
89,168,6.609059e-15
89,169,3.830965e-15
89,170,5.893262e-15
89,171,4.518979e-15
89,172,6.076877e-15
89,173,3.674445e-15
89,174,3.814188e-15
89,175,3.385857e-15
89,176,2.533958e-15
89,177,3.561050e-15
89,178,2.651956e-15
89,179,4.082669e-15
89,180,2.167401e-15
89,181,1.384774e-15
89,182,4.028155e-15
89,183,2.008845e-15
89,184,8.245601e-16
89,185,1.522488e-15
89,186,8.188079e-16
89,187,1.348613e-15
89,188,1.377373e-15
89,189,1.553690e-15
89,190,1.205074e-15
89,191,7.294612e-16
89,192,7.665941e-16
89,193,4.762945e-16
89,194,5.932288e-16
89,195,3.498496e-16
89,196,5.914292e-17
89,197,3.578604e-16
89,198,1.162386e-15
89,199,1.566503e-16
89,200,2.544076e-16
89,201,0.000000e+00
90,0,0.000000e+00
90,1,1.680801e-11
90,2,3.536792e-11
90,3,3.956086e-11
90,4,5.943844e-11
90,5,1.140445e-10
90,6,1.846498e-10
90,7,2.064046e-10
90,8,2.405110e-10
90,9,2.957141e-10
90,10,3.785857e-10
90,11,3.820378e-10
90,12,3.682939e-10
90,13,3.306901e-10
90,14,2.586477e-10
90,15,1.906807e-10
90,16,1.264215e-10
90,17,9.144335e-11
90,18,6.401701e-11
90,19,5.101520e-11
90,20,4.000256e-11
90,21,3.059746e-11
90,22,2.611368e-11
90,23,2.210521e-11
90,24,2.028404e-11
90,25,1.827978e-11
90,26,1.574840e-11
90,27,1.394103e-11
90,28,1.227839e-11
90,29,1.099313e-11
90,30,9.586375e-12
90,31,8.875173e-12
90,32,8.468286e-12
90,33,7.193372e-12
90,34,7.138605e-12
90,35,6.850568e-12
90,36,6.427651e-12
90,37,5.473976e-12
90,38,5.255375e-12
90,39,4.863087e-12
90,40,5.499511e-12
90,41,5.359496e-12
90,42,4.829239e-12
90,43,5.038828e-12
90,44,4.786511e-12
90,45,4.506638e-12
90,46,4.413832e-12
90,47,3.931041e-12
90,48,3.969225e-12
90,49,3.767932e-12
90,50,3.544491e-12
90,51,3.536009e-12
90,52,3.248286e-12
90,53,3.308181e-12
90,54,3.208048e-12
90,55,3.248561e-12
90,56,3.416853e-12
90,57,3.354537e-12
90,58,3.386686e-12
90,59,3.528734e-12
90,60,3.500448e-12
90,61,3.268115e-12
90,62,3.187896e-12
90,63,2.983424e-12
90,64,3.136433e-12
90,65,3.223221e-12
90,66,3.378177e-12
90,67,3.378432e-12
90,68,3.499076e-12
90,69,3.612385e-12
90,70,4.082548e-12
90,71,4.594682e-12
90,72,5.063790e-12
90,73,5.636985e-12
90,74,6.414038e-12
90,75,6.964525e-12
90,76,7.536237e-12
90,77,8.466632e-12
90,78,9.435421e-12
90,79,1.014675e-11
90,80,1.100052e-11
90,81,1.130781e-11
90,82,1.006345e-11
90,83,1.009866e-11
90,84,9.483293e-12
90,85,9.555656e-12
90,86,9.537548e-12
90,87,9.331457e-12
90,88,8.663501e-12
90,89,8.277597e-12
90,90,8.212432e-12
90,91,7.916074e-12
90,92,7.654411e-12
90,93,7.437676e-12
90,94,6.803880e-12
90,95,6.871783e-12
90,96,6.795926e-12
90,97,6.286427e-12
90,98,5.908121e-12
90,99,5.950069e-12
90,100,5.419488e-12
90,101,4.886646e-12
90,102,4.625266e-12
90,103,4.239746e-12
90,104,3.798602e-12
90,105,3.437030e-12
90,106,2.987614e-12
90,107,2.654695e-12
90,108,2.428932e-12
90,109,1.946873e-12
90,110,1.572673e-12
90,111,1.322100e-12
90,112,9.652507e-13
90,113,6.262133e-13
90,114,4.489741e-13
90,115,2.243978e-13
90,116,2.424740e-13
90,117,2.228525e-13
90,118,1.896781e-13
90,119,1.944043e-13
90,120,2.052987e-13
90,121,1.721730e-13
90,122,1.630904e-13
90,123,1.448850e-13
90,124,1.256869e-13
90,125,1.406583e-13
90,126,1.279110e-13
90,127,1.148758e-13
90,128,1.079931e-13
90,129,1.035896e-13
90,130,1.095046e-13
90,131,8.561192e-14
90,132,9.377465e-14
90,133,7.438335e-14
90,134,8.265211e-14
90,135,6.020250e-14
90,136,7.016548e-14
90,137,7.757417e-14
90,138,5.442308e-14
90,139,6.125401e-14
90,140,6.629921e-14
90,141,5.158793e-14
90,142,4.607185e-14
90,143,4.472707e-14
90,144,4.317406e-14
90,145,4.157396e-14
90,146,4.371573e-14
90,147,2.881661e-14
90,148,3.133627e-14
90,149,2.939302e-14
90,150,3.490312e-14
90,151,2.718782e-14
90,152,2.532193e-14
90,153,2.731712e-14
90,154,1.850558e-14
90,155,2.054177e-14
90,156,2.685705e-14
90,157,1.753979e-14
90,158,1.896149e-14
90,159,1.137593e-14
90,160,2.072776e-14
90,161,2.177070e-14
90,162,1.291549e-14
90,163,1.713593e-14
90,164,1.856217e-14
90,165,5.821063e-15
90,166,9.173763e-15
90,167,8.877768e-15
90,168,8.613644e-15
90,169,5.876238e-15
90,170,7.743834e-15
90,171,6.285834e-15
90,172,8.239366e-15
90,173,5.005964e-15
90,174,5.282537e-15
90,175,4.672351e-15
90,176,3.539531e-15
90,177,5.003935e-15
90,178,3.953741e-15
90,179,5.476142e-15
90,180,2.931544e-15
90,181,1.967749e-15
90,182,5.359889e-15
90,183,2.599588e-15
90,184,1.224668e-15
90,185,2.054271e-15
90,186,1.136078e-15
90,187,1.960963e-15
90,188,2.102767e-15
90,189,2.171418e-15
90,190,1.672089e-15
90,191,1.003065e-15
90,192,1.165360e-15
90,193,6.205745e-16
90,194,6.402733e-16
90,195,5.633817e-16
90,196,1.019619e-16
90,197,4.811817e-16
90,198,1.404155e-15
90,199,2.084171e-16
90,200,3.244799e-16
90,201,0.000000e+00
91,0,0.000000e+00
91,1,1.929728e-11
91,2,3.679495e-11
91,3,4.281465e-11
91,4,5.684571e-11
91,5,1.084300e-10
91,6,1.744836e-10
91,7,1.797698e-10
91,8,2.018411e-10
91,9,2.533454e-10
91,10,3.603602e-10
91,11,3.471327e-10
91,12,3.332075e-10
91,13,3.226215e-10
91,14,2.502725e-10
91,15,2.212702e-10
91,16,1.472792e-10
91,17,1.079637e-10
91,18,9.548080e-11
91,19,7.728657e-11
91,20,5.539569e-11
91,21,4.054459e-11
91,22,3.369735e-11
91,23,2.749306e-11
91,24,2.522612e-11
91,25,2.255031e-11
91,26,1.816805e-11
91,27,1.553900e-11
91,28,1.320823e-11
91,29,1.170913e-11
91,30,1.019503e-11
91,31,9.044968e-12
91,32,8.740939e-12
91,33,6.578256e-12
91,34,6.539748e-12
91,35,6.659857e-12
91,36,6.473166e-12
91,37,4.882234e-12
91,38,4.650397e-12
91,39,4.337114e-12
91,40,5.251338e-12
91,41,5.018146e-12
91,42,4.558052e-12
91,43,4.647879e-12
91,44,4.526209e-12
91,45,4.204988e-12
91,46,4.142804e-12
91,47,3.609306e-12
91,48,3.642506e-12
91,49,3.514794e-12
91,50,3.340600e-12
91,51,3.508575e-12
91,52,3.083752e-12
91,53,3.149967e-12
91,54,3.029285e-12
91,55,2.934344e-12
91,56,3.103219e-12
91,57,3.166475e-12
91,58,3.255726e-12
91,59,3.433289e-12
91,60,3.377588e-12
91,61,3.139277e-12
91,62,2.981274e-12
91,63,2.655129e-12
91,64,2.913081e-12
91,65,3.106592e-12
91,66,3.308921e-12
91,67,3.321444e-12
91,68,3.356144e-12
91,69,3.414359e-12
91,70,3.920529e-12
91,71,4.412477e-12
91,72,4.862703e-12
91,73,5.412301e-12
91,74,6.191715e-12
91,75,6.668152e-12
91,76,7.215922e-12
91,77,8.179863e-12
91,78,9.077492e-12
91,79,9.742031e-12
91,80,1.053260e-11
91,81,1.085911e-11
91,82,9.624029e-12
91,83,9.601824e-12
91,84,8.958105e-12
91,85,8.987030e-12
91,86,9.025971e-12
91,87,8.806351e-12
91,88,8.243675e-12
91,89,7.843315e-12
91,90,7.916074e-12
91,91,7.726955e-12
91,92,7.438498e-12
91,93,7.234992e-12
91,94,6.637688e-12
91,95,6.752851e-12
91,96,6.644722e-12
91,97,6.163779e-12
91,98,5.778885e-12
91,99,5.802628e-12
91,100,5.262485e-12
91,101,4.752568e-12
91,102,4.491773e-12
91,103,4.124214e-12
91,104,3.697008e-12
91,105,3.344977e-12
91,106,2.919415e-12
91,107,2.588880e-12
91,108,2.378150e-12
91,109,1.909972e-12
91,110,1.549214e-12
91,111,1.309178e-12
91,112,9.615671e-13
91,113,6.336305e-13
91,114,4.617529e-13
91,115,2.431065e-13
91,116,2.610370e-13
91,117,2.420349e-13
91,118,2.089224e-13
91,119,2.107760e-13
91,120,2.229746e-13
91,121,1.865829e-13
91,122,1.778829e-13
91,123,1.583987e-13
91,124,1.381867e-13
91,125,1.521142e-13
91,126,1.381731e-13
91,127,1.248041e-13
91,128,1.173780e-13
91,129,1.126078e-13
91,130,1.181748e-13
91,131,9.431910e-14
91,132,1.000904e-13
91,133,8.026102e-14
91,134,8.855944e-14
91,135,6.614986e-14
91,136,7.607037e-14
91,137,8.333747e-14
91,138,5.958427e-14
91,139,6.551982e-14
91,140,6.984623e-14
91,141,5.601921e-14
91,142,4.900912e-14
91,143,4.801495e-14
91,144,4.662936e-14
91,145,4.507047e-14
91,146,4.619199e-14
91,147,3.170588e-14
91,148,3.447036e-14
91,149,3.207259e-14
91,150,3.703747e-14
91,151,2.886747e-14
91,152,2.734207e-14
91,153,2.911928e-14
91,154,2.075469e-14
91,155,2.231843e-14
91,156,2.810094e-14
91,157,1.894253e-14
91,158,2.039188e-14
91,159,1.275255e-14
91,160,2.245845e-14
91,161,2.285999e-14
91,162,1.436601e-14
91,163,1.837405e-14
91,164,1.989378e-14
91,165,6.734579e-15
91,166,1.021969e-14
91,167,1.009568e-14
91,168,9.215376e-15
91,169,6.684617e-15
91,170,8.323853e-15
91,171,6.922072e-15
91,172,9.053287e-15
91,173,5.532635e-15
91,174,5.857858e-15
91,175,5.140965e-15
91,176,3.915778e-15
91,177,5.554137e-15
91,178,4.509615e-15
91,179,6.022455e-15
91,180,3.196423e-15
91,181,2.209190e-15
91,182,5.841819e-15
91,183,2.816790e-15
91,184,1.395839e-15
91,185,2.247614e-15
91,186,1.268260e-15
91,187,2.223759e-15
91,188,2.429637e-15
91,189,2.408543e-15
91,190,1.864386e-15
91,191,1.090302e-15
91,192,1.340437e-15
91,193,6.588360e-16
91,194,6.543638e-16
91,195,6.694275e-16
91,196,1.215498e-16
91,197,5.103211e-16
91,198,1.377756e-15
91,199,2.283896e-16
91,200,3.307871e-16
91,201,0.000000e+00
92,0,0.000000e+00
92,1,1.468687e-11
92,2,2.955477e-11
92,3,3.463343e-11
92,4,4.582943e-11
92,5,8.919945e-11
92,6,1.468378e-10
92,7,1.610482e-10
92,8,1.805500e-10
92,9,2.284215e-10
92,10,3.130601e-10
92,11,3.102127e-10
92,12,3.026922e-10
92,13,2.914126e-10
92,14,2.324627e-10
92,15,2.061024e-10
92,16,1.367187e-10
92,17,9.637473e-11
92,18,8.146012e-11
92,19,6.242326e-11
92,20,4.460415e-11
92,21,3.259506e-11
92,22,2.678389e-11
92,23,2.209440e-11
92,24,2.053136e-11
92,25,1.848583e-11
92,26,1.509280e-11
92,27,1.320965e-11
92,28,1.150053e-11
92,29,1.020033e-11
92,30,9.034690e-12
92,31,8.167984e-12
92,32,7.886325e-12
92,33,6.250571e-12
92,34,6.298653e-12
92,35,6.188864e-12
92,36,5.881654e-12
92,37,4.660154e-12
92,38,4.432455e-12
92,39,4.142895e-12
92,40,4.929517e-12
92,41,4.755984e-12
92,42,4.330153e-12
92,43,4.546190e-12
92,44,4.284812e-12
92,45,4.024552e-12
92,46,3.985912e-12
92,47,3.511307e-12
92,48,3.546354e-12
92,49,3.415463e-12
92,50,3.230332e-12
92,51,3.324202e-12
92,52,2.975299e-12
92,53,3.012360e-12
92,54,2.917450e-12
92,55,2.862012e-12
92,56,3.029190e-12
92,57,3.046109e-12
92,58,3.081006e-12
92,59,3.224493e-12
92,60,3.200526e-12
92,61,2.981351e-12
92,62,2.878457e-12
92,63,2.612036e-12
92,64,2.803140e-12
92,65,2.939106e-12
92,66,3.102048e-12
92,67,3.120428e-12
92,68,3.179528e-12
92,69,3.245949e-12
92,70,3.702552e-12
92,71,4.192707e-12
92,72,4.642386e-12
92,73,5.191671e-12
92,74,5.924068e-12
92,75,6.412631e-12
92,76,6.964380e-12
92,77,7.865654e-12
92,78,8.767346e-12
92,79,9.420033e-12
92,80,1.021315e-11
92,81,1.052483e-11
92,82,9.349082e-12
92,83,9.352899e-12
92,84,8.754979e-12
92,85,8.800928e-12
92,86,8.804521e-12
92,87,8.600519e-12
92,88,8.012502e-12
92,89,7.639062e-12
92,90,7.654411e-12
92,91,7.438498e-12
92,92,7.213368e-12
92,93,6.994548e-12
92,94,6.398887e-12
92,95,6.489347e-12
92,96,6.397379e-12
92,97,5.919015e-12
92,98,5.560811e-12
92,99,5.582094e-12
92,100,5.075195e-12
92,101,4.578932e-12
92,102,4.327997e-12
92,103,3.978306e-12
92,104,3.560879e-12
92,105,3.219088e-12
92,106,2.805389e-12
92,107,2.490295e-12
92,108,2.283907e-12
92,109,1.829836e-12
92,110,1.479232e-12
92,111,1.244833e-12
92,112,9.112395e-13
92,113,5.949810e-13
92,114,4.263818e-13
92,115,2.181830e-13
92,116,2.338359e-13
92,117,2.142467e-13
92,118,1.829865e-13
92,119,1.886303e-13
92,120,1.986279e-13
92,121,1.672369e-13
92,122,1.577668e-13
92,123,1.392386e-13
92,124,1.215864e-13
92,125,1.360971e-13
92,126,1.229860e-13
92,127,1.108802e-13
92,128,1.032020e-13
92,129,1.001027e-13
92,130,1.052525e-13
92,131,8.324465e-14
92,132,8.895149e-14
92,133,7.135338e-14
92,134,7.881618e-14
92,135,5.706032e-14
92,136,6.619183e-14
92,137,7.420596e-14
92,138,5.202883e-14
92,139,5.820966e-14
92,140,6.297848e-14
92,141,4.949481e-14
92,142,4.449441e-14
92,143,4.250529e-14
92,144,4.099831e-14
92,145,3.948922e-14
92,146,4.107833e-14
92,147,2.796570e-14
92,148,3.015535e-14
92,149,2.856525e-14
92,150,3.273513e-14
92,151,2.543842e-14
92,152,2.396783e-14
92,153,2.572990e-14
92,154,1.790428e-14
92,155,1.974470e-14
92,156,2.520810e-14
92,157,1.647863e-14
92,158,1.764918e-14
92,159,1.074693e-14
92,160,1.957309e-14
92,161,2.009696e-14
92,162,1.221942e-14
92,163,1.589201e-14
92,164,1.706244e-14
92,165,5.595211e-15
92,166,8.512398e-15
92,167,8.472724e-15
92,168,7.974768e-15
92,169,5.578601e-15
92,170,7.210849e-15
92,171,5.961618e-15
92,172,7.853899e-15
92,173,4.641765e-15
92,174,5.007361e-15
92,175,4.313704e-15
92,176,3.342771e-15
92,177,4.757407e-15
92,178,3.793403e-15
92,179,5.134527e-15
92,180,2.758026e-15
92,181,1.922185e-15
92,182,5.000408e-15
92,183,2.434024e-15
92,184,1.200862e-15
92,185,1.923794e-15
92,186,1.059520e-15
92,187,1.849906e-15
92,188,2.054787e-15
92,189,2.047718e-15
92,190,1.583009e-15
92,191,9.563249e-16
92,192,1.119132e-15
92,193,5.629740e-16
92,194,5.997239e-16
92,195,5.437658e-16
92,196,1.012970e-16
92,197,4.499476e-16
92,198,1.255693e-15
92,199,2.021912e-16
92,200,2.961458e-16
92,201,0.000000e+00
93,0,0.000000e+00
93,1,1.426949e-11
93,2,2.915928e-11
93,3,3.489740e-11
93,4,4.472018e-11
93,5,8.292696e-11
93,6,1.376154e-10
93,7,1.373492e-10
93,8,1.537075e-10
93,9,1.972546e-10
93,10,2.967624e-10
93,11,2.825202e-10
93,12,2.718663e-10
93,13,2.669650e-10
93,14,2.112153e-10
93,15,1.781577e-10
93,16,1.148055e-10
93,17,8.525123e-11
93,18,6.750966e-11
93,19,5.333394e-11
93,20,3.891111e-11
93,21,2.881272e-11
93,22,2.450633e-11
93,23,2.085632e-11
93,24,1.995698e-11
93,25,1.822609e-11
93,26,1.486513e-11
93,27,1.301466e-11
93,28,1.117992e-11
93,29,9.863677e-12
93,30,8.662636e-12
93,31,7.727227e-12
93,32,7.512857e-12
93,33,5.756365e-12
93,34,5.727456e-12
93,35,5.755464e-12
93,36,5.568456e-12
93,37,4.286995e-12
93,38,4.088659e-12
93,39,3.876102e-12
93,40,4.666009e-12
93,41,4.487833e-12
93,42,4.069296e-12
93,43,4.207157e-12
93,44,4.029586e-12
93,45,3.760470e-12
93,46,3.738149e-12
93,47,3.195510e-12
93,48,3.247740e-12
93,49,3.147752e-12
93,50,2.995508e-12
93,51,3.110735e-12
93,52,2.728092e-12
93,53,2.810983e-12
93,54,2.749805e-12
93,55,2.695755e-12
93,56,2.856923e-12
93,57,2.917963e-12
93,58,3.015638e-12
93,59,3.186374e-12
93,60,3.157338e-12
93,61,2.956306e-12
93,62,2.801472e-12
93,63,2.525920e-12
93,64,2.735544e-12
93,65,2.890390e-12
93,66,3.065223e-12
93,67,3.072196e-12
93,68,3.099194e-12
93,69,3.158634e-12
93,70,3.617750e-12
93,71,4.071365e-12
93,72,4.509482e-12
93,73,5.031016e-12
93,74,5.757504e-12
93,75,6.208295e-12
93,76,6.736228e-12
93,77,7.634565e-12
93,78,8.500527e-12
93,79,9.132003e-12
93,80,9.884988e-12
93,81,1.019124e-11
93,82,9.034122e-12
93,83,9.025595e-12
93,84,8.440641e-12
93,85,8.479865e-12
93,86,8.515056e-12
93,87,8.322608e-12
93,88,7.776509e-12
93,89,7.403800e-12
93,90,7.437676e-12
93,91,7.234992e-12
93,92,6.994548e-12
93,93,6.825646e-12
93,94,6.254180e-12
93,95,6.348103e-12
93,96,6.248558e-12
93,97,5.798201e-12
93,98,5.454252e-12
93,99,5.478977e-12
93,100,4.971874e-12
93,101,4.493230e-12
93,102,4.245895e-12
93,103,3.905308e-12
93,104,3.499481e-12
93,105,3.167970e-12
93,106,2.767788e-12
93,107,2.460384e-12
93,108,2.260109e-12
93,109,1.817323e-12
93,110,1.476380e-12
93,111,1.250655e-12
93,112,9.216294e-13
93,113,6.135855e-13
93,114,4.498772e-13
93,115,2.464428e-13
93,116,2.607930e-13
93,117,2.445856e-13
93,118,2.108732e-13
93,119,2.129863e-13
93,120,2.225580e-13
93,121,1.903898e-13
93,122,1.794876e-13
93,123,1.615636e-13
93,124,1.418360e-13
93,125,1.519683e-13
93,126,1.397083e-13
93,127,1.262783e-13
93,128,1.185716e-13
93,129,1.131966e-13
93,130,1.198092e-13
93,131,9.635872e-14
93,132,1.003367e-13
93,133,8.078982e-14
93,134,8.757832e-14
93,135,6.673888e-14
93,136,7.541226e-14
93,137,8.192782e-14
93,138,6.038527e-14
93,139,6.477622e-14
93,140,6.888051e-14
93,141,5.566917e-14
93,142,5.050905e-14
93,143,4.769551e-14
93,144,4.635981e-14
93,145,4.370056e-14
93,146,4.495051e-14
93,147,3.210315e-14
93,148,3.468247e-14
93,149,3.227080e-14
93,150,3.596925e-14
93,151,2.850137e-14
93,152,2.774167e-14
93,153,2.894877e-14
93,154,2.064740e-14
93,155,2.234310e-14
93,156,2.708582e-14
93,157,1.805823e-14
93,158,1.936902e-14
93,159,1.239988e-14
93,160,2.137277e-14
93,161,2.120075e-14
93,162,1.370724e-14
93,163,1.704935e-14
93,164,1.800457e-14
93,165,6.527613e-15
93,166,9.128012e-15
93,167,9.100458e-15
93,168,8.460446e-15
93,169,6.061841e-15
93,170,7.431155e-15
93,171,6.132965e-15
93,172,7.948729e-15
93,173,4.718616e-15
93,174,5.108346e-15
93,175,4.415747e-15
93,176,3.409795e-15
93,177,4.857159e-15
93,178,3.908703e-15
93,179,5.215114e-15
93,180,2.802902e-15
93,181,1.953001e-15
93,182,5.066354e-15
93,183,2.457854e-15
93,184,1.228678e-15
93,185,1.953853e-15
93,186,1.079342e-15
93,187,1.896458e-15
93,188,2.125016e-15
93,189,2.088932e-15
93,190,1.609840e-15
93,191,9.761010e-16
93,192,1.150913e-15
93,193,5.733547e-16
93,194,5.848688e-16
93,195,5.783738e-16
93,196,1.055098e-16
93,197,4.607447e-16
93,198,1.280207e-15
93,199,2.035121e-16
93,200,3.030715e-16
93,201,0.000000e+00
94,0,0.000000e+00
94,1,1.554432e-11
94,2,3.008819e-11
94,3,3.597317e-11
94,4,4.521926e-11
94,5,8.459286e-11
94,6,1.365271e-10
94,7,1.318051e-10
94,8,1.428893e-10
94,9,1.869797e-10
94,10,2.881972e-10
94,11,2.711017e-10
94,12,2.625098e-10
94,13,2.629414e-10
94,14,2.045478e-10
94,15,1.778148e-10
94,16,1.114785e-10
94,17,8.163084e-11
94,18,6.294496e-11
94,19,4.760244e-11
94,20,3.371805e-11
94,21,2.425252e-11
94,22,2.143693e-11
94,23,1.865178e-11
94,24,1.863722e-11
94,25,1.762492e-11
94,26,1.453548e-11
94,27,1.277775e-11
94,28,1.080930e-11
94,29,9.689946e-12
94,30,8.502535e-12
94,31,7.558936e-12
94,32,7.383897e-12
94,33,5.587124e-12
94,34,5.360568e-12
94,35,5.612068e-12
94,36,5.476204e-12
94,37,4.100941e-12
94,38,3.917565e-12
94,39,3.662845e-12
94,40,4.479535e-12
94,41,4.239970e-12
94,42,3.859102e-12
94,43,3.907971e-12
94,44,3.834891e-12
94,45,3.585002e-12
94,46,3.514300e-12
94,47,2.993693e-12
94,48,3.055368e-12
94,49,2.956529e-12
94,50,2.849755e-12
94,51,2.969134e-12
94,52,2.545489e-12
94,53,2.630300e-12
94,54,2.572269e-12
94,55,2.500769e-12
94,56,2.624158e-12
94,57,2.714762e-12
94,58,2.833242e-12
94,59,3.017622e-12
94,60,2.967749e-12
94,61,2.772774e-12
94,62,2.598020e-12
94,63,2.298193e-12
94,64,2.544615e-12
94,65,2.738070e-12
94,66,2.942817e-12
94,67,2.932111e-12
94,68,2.910684e-12
94,69,2.964770e-12
94,70,3.404062e-12
94,71,3.801446e-12
94,72,4.193635e-12
94,73,4.663064e-12
94,74,5.331414e-12
94,75,5.701634e-12
94,76,6.160302e-12
94,77,7.007341e-12
94,78,7.753484e-12
94,79,8.319926e-12
94,80,8.967535e-12
94,81,9.249889e-12
94,82,8.193492e-12
94,83,8.170355e-12
94,84,7.632909e-12
94,85,7.644511e-12
94,86,7.702320e-12
94,87,7.519196e-12
94,88,7.066179e-12
94,89,6.727619e-12
94,90,6.803880e-12
94,91,6.637688e-12
94,92,6.398887e-12
94,93,6.254180e-12
94,94,5.778926e-12
94,95,5.876981e-12
94,96,5.774626e-12
94,97,5.364552e-12
94,98,5.033605e-12
94,99,5.044198e-12
94,100,4.574814e-12
94,101,4.136224e-12
94,102,3.899774e-12
94,103,3.597615e-12
94,104,3.228416e-12
94,105,2.923705e-12
94,106,2.574144e-12
94,107,2.286036e-12
94,108,2.107727e-12
94,109,1.706682e-12
94,110,1.393438e-12
94,111,1.193387e-12
94,112,8.930096e-13
94,113,6.098194e-13
94,114,4.663743e-13
94,115,2.756477e-13
94,116,2.896532e-13
94,117,2.725530e-13
94,118,2.359203e-13
94,119,2.380579e-13
94,120,2.478109e-13
94,121,2.135041e-13
94,122,1.998234e-13
94,123,1.809795e-13
94,124,1.592233e-13
94,125,1.685678e-13
94,126,1.554868e-13
94,127,1.406421e-13
94,128,1.318812e-13
94,129,1.259518e-13
94,130,1.335427e-13
94,131,1.079637e-13
94,132,1.108268e-13
94,133,8.997168e-14
94,134,9.656068e-14
94,135,7.430953e-14
94,136,8.288374e-14
94,137,9.019333e-14
94,138,6.740595e-14
94,139,7.112114e-14
94,140,7.520217e-14
94,141,6.162658e-14
94,142,5.626570e-14
94,143,5.272193e-14
94,144,5.113120e-14
94,145,4.796079e-14
94,146,4.886684e-14
94,147,3.555496e-14
94,148,3.865466e-14
94,149,3.571392e-14
94,150,3.870880e-14
94,151,3.115634e-14
94,152,3.052024e-14
94,153,3.154002e-14
94,154,2.291864e-14
94,155,2.458405e-14
94,156,2.969027e-14
94,157,1.959762e-14
94,158,2.110411e-14
94,159,1.359881e-14
94,160,2.301033e-14
94,161,2.262624e-14
94,162,1.486659e-14
94,163,1.813347e-14
94,164,1.889130e-14
94,165,7.136250e-15
94,166,9.606026e-15
94,167,9.588879e-15
94,168,8.931535e-15
94,169,6.435333e-15
94,170,7.721731e-15
94,171,6.322097e-15
94,172,8.254026e-15
94,173,4.817266e-15
94,174,5.230692e-15
94,175,4.527639e-15
94,176,3.506728e-15
94,177,4.982923e-15
94,178,4.025344e-15
94,179,5.312637e-15
94,180,2.878264e-15
94,181,1.998927e-15
94,182,5.173442e-15
94,183,2.516172e-15
94,184,1.262744e-15
94,185,2.002294e-15
94,186,1.101760e-15
94,187,1.942579e-15
94,188,2.183792e-15
94,189,2.145566e-15
94,190,1.644127e-15
94,191,1.007175e-15
94,192,1.183848e-15
94,193,5.910066e-16
94,194,5.936529e-16
94,195,5.940211e-16
94,196,1.097344e-16
94,197,4.792134e-16
94,198,1.340629e-15
94,199,2.069195e-16
94,200,3.167811e-16
94,201,0.000000e+00
95,0,0.000000e+00
95,1,1.780130e-11
95,2,3.303214e-11
95,3,4.000010e-11
95,4,4.828567e-11
95,5,9.215893e-11
95,6,1.452459e-10
95,7,1.366843e-10
95,8,1.426020e-10
95,9,1.895553e-10
95,10,3.035648e-10
95,11,2.791860e-10
95,12,2.682487e-10
95,13,2.796405e-10
95,14,2.150326e-10
95,15,2.073004e-10
95,16,1.291973e-10
95,17,9.381952e-11
95,18,8.208953e-11
95,19,6.324402e-11
95,20,4.312211e-11
95,21,3.028574e-11
95,22,2.620987e-11
95,23,2.224061e-11
95,24,2.191808e-11
95,25,2.054428e-11
95,26,1.645764e-11
95,27,1.419997e-11
95,28,1.175803e-11
95,29,1.051997e-11
95,30,9.187945e-12
95,31,8.003601e-12
95,32,7.902923e-12
95,33,5.645100e-12
95,34,5.265938e-12
95,35,5.753840e-12
95,36,5.701051e-12
95,37,3.934182e-12
95,38,3.803040e-12
95,39,3.538349e-12
95,40,4.530035e-12
95,41,4.184910e-12
95,42,3.822366e-12
95,43,3.818755e-12
95,44,3.784125e-12
95,45,3.519161e-12
95,46,3.460608e-12
95,47,2.896686e-12
95,48,2.972484e-12
95,49,2.916107e-12
95,50,2.803149e-12
95,51,3.008703e-12
95,52,2.510036e-12
95,53,2.593401e-12
95,54,2.529916e-12
95,55,2.405074e-12
95,56,2.525183e-12
95,57,2.669058e-12
95,58,2.807183e-12
95,59,3.018038e-12
95,60,2.950778e-12
95,61,2.766470e-12
95,62,2.545767e-12
95,63,2.160047e-12
95,64,2.480077e-12
95,65,2.725287e-12
95,66,2.961240e-12
95,67,2.952001e-12
95,68,2.875979e-12
95,69,2.895142e-12
95,70,3.369995e-12
95,71,3.758134e-12
95,72,4.166182e-12
95,73,4.636681e-12
95,74,5.328168e-12
95,75,5.672952e-12
95,76,6.140243e-12
95,77,7.043740e-12
95,78,7.792584e-12
95,79,8.365447e-12
95,80,9.010358e-12
95,81,9.322091e-12
95,82,8.234063e-12
95,83,8.178175e-12
95,84,7.620544e-12
95,85,7.609401e-12
95,86,7.698687e-12
95,87,7.498475e-12
95,88,7.076755e-12
95,89,6.725752e-12
95,90,6.871783e-12
95,91,6.752851e-12
95,92,6.489347e-12
95,93,6.348103e-12
95,94,5.876981e-12
95,95,6.019331e-12
95,96,5.898230e-12
95,97,5.486582e-12
95,98,5.134076e-12
95,99,5.134459e-12
95,100,4.649262e-12
95,101,4.207606e-12
95,102,3.968369e-12
95,103,3.659700e-12
95,104,3.285940e-12
95,105,2.976920e-12
95,106,2.622671e-12
95,107,2.326027e-12
95,108,2.149061e-12
95,109,1.740932e-12
95,110,1.423863e-12
95,111,1.221108e-12
95,112,9.144368e-13
95,113,6.263283e-13
95,114,4.798946e-13
95,115,2.857213e-13
95,116,3.005125e-13
95,117,2.836355e-13
95,118,2.470755e-13
95,119,2.471838e-13
95,120,2.580133e-13
95,121,2.208921e-13
95,122,2.082611e-13
95,123,1.885651e-13
95,124,1.660345e-13
95,125,1.751579e-13
95,126,1.612174e-13
95,127,1.461053e-13
95,128,1.374929e-13
95,129,1.310650e-13
95,130,1.383348e-13
95,131,1.123850e-13
95,132,1.149074e-13
95,133,9.335825e-14
95,134,1.003276e-13
95,135,7.800358e-14
95,136,8.678959e-14
95,137,9.369907e-14
95,138,7.039837e-14
95,139,7.409702e-14
95,140,7.752398e-14
95,141,6.437354e-14
95,142,5.756114e-14
95,143,5.468953e-14
95,144,5.331208e-14
95,145,5.034543e-14
95,146,5.062835e-14
95,147,3.703972e-14
95,148,4.034165e-14
95,149,3.712158e-14
95,150,4.022214e-14
95,151,3.232625e-14
95,152,3.163753e-14
95,153,3.271294e-14
95,154,2.416591e-14
95,155,2.556139e-14
95,156,3.053907e-14
95,157,2.058187e-14
95,158,2.223154e-14
95,159,1.444749e-14
95,160,2.424579e-14
95,161,2.371005e-14
95,162,1.578383e-14
95,163,1.924497e-14
95,164,2.021718e-14
95,165,7.686395e-15
95,166,1.042505e-14
95,167,1.039619e-14
95,168,9.450754e-15
95,169,6.974292e-15
95,170,8.215085e-15
95,171,6.740225e-15
95,172,8.883085e-15
95,173,5.259980e-15
95,174,5.632478e-15
95,175,4.919402e-15
95,176,3.772867e-15
95,177,5.355649e-15
95,178,4.396925e-15
95,179,5.733280e-15
95,180,3.063604e-15
95,181,2.136546e-15
95,182,5.551113e-15
95,183,2.681306e-15
95,184,1.360370e-15
95,185,2.147268e-15
95,186,1.208543e-15
95,187,2.140544e-15
95,188,2.384389e-15
95,189,2.316738e-15
95,190,1.783448e-15
95,191,1.055884e-15
95,192,1.303701e-15
95,193,6.275366e-16
95,194,6.056667e-16
95,195,6.668441e-16
95,196,1.210626e-16
95,197,4.948784e-16
95,198,1.319713e-15
95,199,2.181122e-16
95,200,3.193506e-16
95,201,0.000000e+00
96,0,0.000000e+00
96,1,1.470342e-11
96,2,2.929301e-11
96,3,3.525134e-11
96,4,4.465618e-11
96,5,8.602264e-11
96,6,1.351949e-10
96,7,1.317931e-10
96,8,1.415895e-10
96,9,1.941759e-10
96,10,2.841926e-10
96,11,2.675825e-10
96,12,2.565809e-10
96,13,2.555978e-10
96,14,1.929167e-10
96,15,1.693778e-10
96,16,1.030652e-10
96,17,7.578751e-11
96,18,5.812484e-11
96,19,4.445393e-11
96,20,3.215610e-11
96,21,2.285619e-11
96,22,2.092857e-11
96,23,1.835248e-11
96,24,1.864650e-11
96,25,1.773879e-11
96,26,1.459012e-11
96,27,1.268520e-11
96,28,1.061484e-11
96,29,9.540798e-12
96,30,8.365308e-12
96,31,7.427981e-12
96,32,7.264339e-12
96,33,5.358226e-12
96,34,5.110981e-12
96,35,5.462907e-12
96,36,5.313404e-12
96,37,3.821709e-12
96,38,3.730800e-12
96,39,3.334334e-12
96,40,4.261844e-12
96,41,4.018384e-12
96,42,3.616896e-12
96,43,3.698127e-12
96,44,3.612333e-12
96,45,3.367470e-12
96,46,3.292869e-12
96,47,2.796631e-12
96,48,2.883175e-12
96,49,2.802522e-12
96,50,2.664359e-12
96,51,2.798530e-12
96,52,2.367815e-12
96,53,2.448030e-12
96,54,2.393108e-12
96,55,2.344830e-12
96,56,2.466196e-12
96,57,2.557023e-12
96,58,2.673350e-12
96,59,2.864954e-12
96,60,2.805608e-12
96,61,2.620399e-12
96,62,2.450412e-12
96,63,2.120295e-12
96,64,2.397279e-12
96,65,2.591106e-12
96,66,2.805114e-12
96,67,2.793213e-12
96,68,2.755844e-12
96,69,2.802319e-12
96,70,3.244873e-12
96,71,3.632330e-12
96,72,4.051334e-12
96,73,4.501374e-12
96,74,5.181478e-12
96,75,5.555753e-12
96,76,6.012136e-12
96,77,6.880527e-12
96,78,7.641907e-12
96,79,8.218651e-12
96,80,8.887069e-12
96,81,9.190139e-12
96,82,8.128728e-12
96,83,8.095516e-12
96,84,7.571479e-12
96,85,7.582332e-12
96,86,7.650188e-12
96,87,7.476693e-12
96,88,7.029384e-12
96,89,6.692484e-12
96,90,6.795926e-12
96,91,6.644722e-12
96,92,6.397379e-12
96,93,6.248558e-12
96,94,5.774626e-12
96,95,5.898230e-12
96,96,5.816132e-12
96,97,5.403451e-12
96,98,5.069717e-12
96,99,5.080308e-12
96,100,4.606653e-12
96,101,4.169134e-12
96,102,3.934069e-12
96,103,3.628083e-12
96,104,3.256931e-12
96,105,2.952251e-12
96,106,2.597112e-12
96,107,2.307965e-12
96,108,2.130288e-12
96,109,1.725546e-12
96,110,1.410393e-12
96,111,1.208714e-12
96,112,9.043790e-13
96,113,6.190768e-13
96,114,4.732841e-13
96,115,2.818988e-13
96,116,2.953292e-13
96,117,2.803006e-13
96,118,2.434337e-13
96,119,2.433977e-13
96,120,2.537845e-13
96,121,2.183582e-13
96,122,2.048293e-13
96,123,1.866795e-13
96,124,1.642662e-13
96,125,1.721449e-13
96,126,1.593235e-13
96,127,1.441021e-13
96,128,1.355731e-13
96,129,1.289326e-13
96,130,1.365724e-13
96,131,1.112622e-13
96,132,1.135894e-13
96,133,9.184585e-14
96,134,9.877787e-14
96,135,7.717751e-14
96,136,8.537233e-14
96,137,9.186942e-14
96,138,6.970557e-14
96,139,7.290450e-14
96,140,7.633463e-14
96,141,6.312620e-14
96,142,5.753784e-14
96,143,5.373773e-14
96,144,5.249442e-14
96,145,4.912801e-14
96,146,4.950637e-14
96,147,3.659624e-14
96,148,3.984239e-14
96,149,3.676199e-14
96,150,3.908150e-14
96,151,3.180547e-14
96,152,3.135818e-14
96,153,3.234711e-14
96,154,2.381934e-14
96,155,2.518220e-14
96,156,2.992014e-14
96,157,1.985043e-14
96,158,2.168257e-14
96,159,1.407724e-14
96,160,2.350908e-14
96,161,2.294408e-14
96,162,1.544283e-14
96,163,1.861163e-14
96,164,1.943059e-14
96,165,7.494671e-15
96,166,9.924773e-15
96,167,9.921948e-15
96,168,9.132822e-15
96,169,6.634812e-15
96,170,7.802474e-15
96,171,6.388379e-15
96,172,8.320804e-15
96,173,4.905819e-15
96,174,5.300699e-15
96,175,4.585543e-15
96,176,3.550269e-15
96,177,5.050898e-15
96,178,4.088306e-15
96,179,5.384818e-15
96,180,2.910269e-15
96,181,2.033713e-15
96,182,5.244748e-15
96,183,2.559681e-15
96,184,1.287360e-15
96,185,2.030003e-15
96,186,1.124926e-15
96,187,1.985383e-15
96,188,2.215595e-15
96,189,2.177701e-15
96,190,1.677029e-15
96,191,1.012840e-15
96,192,1.209578e-15
96,193,5.924364e-16
96,194,6.118816e-16
96,195,5.958687e-16
96,196,1.124191e-16
96,197,4.778898e-16
96,198,1.308624e-15
96,199,2.099510e-16
96,200,3.123426e-16
96,201,0.000000e+00
97,0,0.000000e+00
97,1,1.590435e-11
97,2,3.021942e-11
97,3,3.628044e-11
97,4,4.505191e-11
97,5,8.410178e-11
97,6,1.333903e-10
97,7,1.215878e-10
97,8,1.310869e-10
97,9,1.817512e-10
97,10,2.802550e-10
97,11,2.567389e-10
97,12,2.422539e-10
97,13,2.432357e-10
97,14,1.806713e-10
97,15,1.554007e-10
97,16,9.251312e-11
97,17,7.136407e-11
97,18,5.387088e-11
97,19,4.258927e-11
97,20,3.144673e-11
97,21,2.260355e-11
97,22,2.107659e-11
97,23,1.857504e-11
97,24,1.896683e-11
97,25,1.802218e-11
97,26,1.470796e-11
97,27,1.266432e-11
97,28,1.052116e-11
97,29,9.386711e-12
97,30,8.150940e-12
97,31,7.169651e-12
97,32,7.019398e-12
97,33,4.968796e-12
97,34,4.695953e-12
97,35,5.127823e-12
97,36,5.082359e-12
97,37,3.529872e-12
97,38,3.449590e-12
97,39,3.091856e-12
97,40,4.018366e-12
97,41,3.792001e-12
97,42,3.404099e-12
97,43,3.408631e-12
97,44,3.372926e-12
97,45,3.136488e-12
97,46,3.076223e-12
97,47,2.557669e-12
97,48,2.675948e-12
97,49,2.619478e-12
97,50,2.500394e-12
97,51,2.653012e-12
97,52,2.191651e-12
97,53,2.277444e-12
97,54,2.235599e-12
97,55,2.167604e-12
97,56,2.273779e-12
97,57,2.394334e-12
97,58,2.529499e-12
97,59,2.724813e-12
97,60,2.653048e-12
97,61,2.474510e-12
97,62,2.280630e-12
97,63,1.939268e-12
97,64,2.225609e-12
97,65,2.430545e-12
97,66,2.651170e-12
97,67,2.634639e-12
97,68,2.577316e-12
97,69,2.609849e-12
97,70,3.030161e-12
97,71,3.371794e-12
97,72,3.763589e-12
97,73,4.170255e-12
97,74,4.807653e-12
97,75,5.138104e-12
97,76,5.550390e-12
97,77,6.379257e-12
97,78,7.063571e-12
97,79,7.587376e-12
97,80,8.195191e-12
97,81,8.481647e-12
97,82,7.482929e-12
97,83,7.438153e-12
97,84,6.942698e-12
97,85,6.945523e-12
97,86,7.031470e-12
97,87,6.872757e-12
97,88,6.483061e-12
97,89,6.154581e-12
97,90,6.286427e-12
97,91,6.163779e-12
97,92,5.919015e-12
97,93,5.798201e-12
97,94,5.364552e-12
97,95,5.486582e-12
97,96,5.403451e-12
97,97,5.038501e-12
97,98,4.732595e-12
97,99,4.740080e-12
97,100,4.288582e-12
97,101,3.882766e-12
97,102,3.663251e-12
97,103,3.378332e-12
97,104,3.035615e-12
97,105,2.753968e-12
97,106,2.427212e-12
97,107,2.156680e-12
97,108,1.991677e-12
97,109,1.618342e-12
97,110,1.325657e-12
97,111,1.140585e-12
97,112,8.570274e-13
97,113,5.911801e-13
97,114,4.578889e-13
97,115,2.779741e-13
97,116,2.912261e-13
97,117,2.777153e-13
97,118,2.418463e-13
97,119,2.405735e-13
97,120,2.500207e-13
97,121,2.161711e-13
97,122,2.031842e-13
97,123,1.858996e-13
97,124,1.635782e-13
97,125,1.698731e-13
97,126,1.577572e-13
97,127,1.428429e-13
97,128,1.350366e-13
97,129,1.277012e-13
97,130,1.356496e-13
97,131,1.106065e-13
97,132,1.124925e-13
97,133,9.129528e-14
97,134,9.734821e-14
97,135,7.720561e-14
97,136,8.519337e-14
97,137,9.086832e-14
97,138,6.945767e-14
97,139,7.202891e-14
97,140,7.540399e-14
97,141,6.257451e-14
97,142,5.693793e-14
97,143,5.370292e-14
97,144,5.231468e-14
97,145,4.875131e-14
97,146,4.941423e-14
97,147,3.636911e-14
97,148,3.976111e-14
97,149,3.635731e-14
97,150,3.921815e-14
97,151,3.183725e-14
97,152,3.150725e-14
97,153,3.220546e-14
97,154,2.375542e-14
97,155,2.516372e-14
97,156,2.967914e-14
97,157,2.000272e-14
97,158,2.160150e-14
97,159,1.434836e-14
97,160,2.345139e-14
97,161,2.282278e-14
97,162,1.551196e-14
97,163,1.852790e-14
97,164,1.929561e-14
97,165,7.570413e-15
97,166,1.007012e-14
97,167,1.004669e-14
97,168,9.135247e-15
97,169,6.787814e-15
97,170,7.842605e-15
97,171,6.499935e-15
97,172,8.324073e-15
97,173,4.995754e-15
97,174,5.378756e-15
97,175,4.723080e-15
97,176,3.616859e-15
97,177,5.135353e-15
97,178,4.199617e-15
97,179,5.437371e-15
97,180,2.944885e-15
97,181,2.034982e-15
97,182,5.296147e-15
97,183,2.584949e-15
97,184,1.299675e-15
97,185,2.052924e-15
97,186,1.145444e-15
97,187,2.035692e-15
97,188,2.270120e-15
97,189,2.216772e-15
97,190,1.693213e-15
97,191,1.027322e-15
97,192,1.243003e-15
97,193,6.082299e-16
97,194,6.000945e-16
97,195,6.303745e-16
97,196,1.164593e-16
97,197,4.899142e-16
97,198,1.348466e-15
97,199,2.069066e-16
97,200,3.218882e-16
97,201,0.000000e+00
98,0,0.000000e+00
98,1,1.325400e-11
98,2,2.524193e-11
98,3,3.115425e-11
98,4,3.551489e-11
98,5,6.084245e-11
98,6,1.020642e-10
98,7,8.380240e-11
98,8,9.499494e-11
98,9,1.362715e-10
98,10,2.314784e-10
98,11,2.038075e-10
98,12,1.880909e-10
98,13,1.897995e-10
98,14,1.410380e-10
98,15,1.100622e-10
98,16,6.408598e-11
98,17,5.602003e-11
98,18,3.884974e-11
98,19,3.382672e-11
98,20,2.764232e-11
98,21,2.111896e-11
98,22,1.999774e-11
98,23,1.748143e-11
98,24,1.785702e-11
98,25,1.670886e-11
98,26,1.349949e-11
98,27,1.144889e-11
98,28,9.498462e-12
98,29,8.302185e-12
98,30,7.165591e-12
98,31,6.278620e-12
98,32,6.129032e-12
98,33,4.213061e-12
98,34,4.143255e-12
98,35,4.446316e-12
98,36,4.454343e-12
98,37,3.056641e-12
98,38,2.997816e-12
98,39,2.688697e-12
98,40,3.515300e-12
98,41,3.406876e-12
98,42,3.043738e-12
98,43,3.075285e-12
98,44,3.007148e-12
98,45,2.813972e-12
98,46,2.791995e-12
98,47,2.255963e-12
98,48,2.401426e-12
98,49,2.399905e-12
98,50,2.253553e-12
98,51,2.384936e-12
98,52,1.997490e-12
98,53,2.096770e-12
98,54,2.049666e-12
98,55,2.016827e-12
98,56,2.124226e-12
98,57,2.250102e-12
98,58,2.378102e-12
98,59,2.536956e-12
98,60,2.459777e-12
98,61,2.289482e-12
98,62,2.106981e-12
98,63,1.805168e-12
98,64,2.052808e-12
98,65,2.226206e-12
98,66,2.420320e-12
98,67,2.413755e-12
98,68,2.373095e-12
98,69,2.412955e-12
98,70,2.775530e-12
98,71,3.094457e-12
98,72,3.479698e-12
98,73,3.849913e-12
98,74,4.439447e-12
98,75,4.764179e-12
98,76,5.151155e-12
98,77,5.929841e-12
98,78,6.580598e-12
98,79,7.067144e-12
98,80,7.653899e-12
98,81,7.925504e-12
98,82,6.989876e-12
98,83,6.947768e-12
98,84,6.492819e-12
98,85,6.519148e-12
98,86,6.607247e-12
98,87,6.478620e-12
98,88,6.093654e-12
98,89,5.784234e-12
98,90,5.908121e-12
98,91,5.778885e-12
98,92,5.560811e-12
98,93,5.454252e-12
98,94,5.033605e-12
98,95,5.134076e-12
98,96,5.069717e-12
98,97,4.732595e-12
98,98,4.488634e-12
98,99,4.498230e-12
98,100,4.067413e-12
98,101,3.690056e-12
98,102,3.477227e-12
98,103,3.218239e-12
98,104,2.893155e-12
98,105,2.628336e-12
98,106,2.327429e-12
98,107,2.073862e-12
98,108,1.919662e-12
98,109,1.568275e-12
98,110,1.291798e-12
98,111,1.121483e-12
98,112,8.519758e-13
98,113,6.022347e-13
98,114,4.778230e-13
98,115,3.077143e-13
98,116,3.190006e-13
98,117,3.091633e-13
98,118,2.694520e-13
98,119,2.662727e-13
98,120,2.743303e-13
98,121,2.415660e-13
98,122,2.253968e-13
98,123,2.087056e-13
98,124,1.845198e-13
98,125,1.863606e-13
98,126,1.752570e-13
98,127,1.585690e-13
98,128,1.501910e-13
98,129,1.406652e-13
98,130,1.504807e-13
98,131,1.243480e-13
98,132,1.236809e-13
98,133,1.003791e-13
98,134,1.058905e-13
98,135,8.635644e-14
98,136,9.334395e-14
98,137,9.798813e-14
98,138,7.768474e-14
98,139,7.803449e-14
98,140,8.101985e-14
98,141,6.785475e-14
98,142,6.396241e-14
98,143,5.843884e-14
98,144,5.717757e-14
98,145,5.210679e-14
98,146,5.235939e-14
98,147,4.052859e-14
98,148,4.410285e-14
98,149,4.023318e-14
98,150,4.151139e-14
98,151,3.442187e-14
98,152,3.510536e-14
98,153,3.507717e-14
98,154,2.618792e-14
98,155,2.762072e-14
98,156,3.105749e-14
98,157,2.076851e-14
98,158,2.250345e-14
98,159,1.544126e-14
98,160,2.452289e-14
98,161,2.308851e-14
98,162,1.640476e-14
98,163,1.890111e-14
98,164,1.905653e-14
98,165,8.198224e-15
98,166,9.861739e-15
98,167,9.955193e-15
98,168,9.143582e-15
98,169,6.763915e-15
98,170,7.511108e-15
98,171,6.146911e-15
98,172,7.628068e-15
98,173,4.527515e-15
98,174,4.997588e-15
98,175,4.308994e-15
98,176,3.355643e-15
98,177,4.789966e-15
98,178,3.890109e-15
98,179,4.997390e-15
98,180,2.749419e-15
98,181,1.927197e-15
98,182,4.879944e-15
98,183,2.385704e-15
98,184,1.228711e-15
98,185,1.897342e-15
98,186,1.036730e-15
98,187,1.852353e-15
98,188,2.123267e-15
98,189,2.048718e-15
98,190,1.557285e-15
98,191,9.821169e-16
98,192,1.144378e-15
98,193,5.584480e-16
98,194,5.571630e-16
98,195,5.748606e-16
98,196,1.093965e-16
98,197,4.714442e-16
98,198,1.321554e-15
98,199,1.967305e-16
98,200,3.127148e-16
98,201,0.000000e+00
99,0,0.000000e+00
99,1,1.283666e-11
99,2,2.514268e-11
99,3,3.012129e-11
99,4,3.704759e-11
99,5,6.361712e-11
99,6,1.069752e-10
99,7,9.068624e-11
99,8,1.071361e-10
99,9,1.516358e-10
99,10,2.377042e-10
99,11,2.135804e-10
99,12,1.969797e-10
99,13,1.893232e-10
99,14,1.393414e-10
99,15,9.880133e-11
99,16,5.910434e-11
99,17,5.368745e-11
99,18,3.563398e-11
99,19,3.247119e-11
99,20,2.774319e-11
99,21,2.162969e-11
99,22,2.020511e-11
99,23,1.749512e-11
99,24,1.734803e-11
99,25,1.601549e-11
99,26,1.306743e-11
99,27,1.106097e-11
99,28,9.281937e-12
99,29,8.096778e-12
99,30,6.927467e-12
99,31,6.211100e-12
99,32,6.004264e-12
99,33,4.302791e-12
99,34,4.217969e-12
99,35,4.424582e-12
99,36,4.409375e-12
99,37,3.183588e-12
99,38,3.104248e-12
99,39,2.815125e-12
99,40,3.551842e-12
99,41,3.445114e-12
99,42,3.074269e-12
99,43,3.097620e-12
99,44,3.042572e-12
99,45,2.828035e-12
99,46,2.792913e-12
99,47,2.292520e-12
99,48,2.406374e-12
99,49,2.377989e-12
99,50,2.267076e-12
99,51,2.360485e-12
99,52,2.000659e-12
99,53,2.088317e-12
99,54,2.056758e-12
99,55,2.058539e-12
99,56,2.164610e-12
99,57,2.261044e-12
99,58,2.385657e-12
99,59,2.524717e-12
99,60,2.459810e-12
99,61,2.286652e-12
99,62,2.103758e-12
99,63,1.852675e-12
99,64,2.073591e-12
99,65,2.218236e-12
99,66,2.393141e-12
99,67,2.380739e-12
99,68,2.362364e-12
99,69,2.408844e-12
99,70,2.763898e-12
99,71,3.077966e-12
99,72,3.461904e-12
99,73,3.833421e-12
99,74,4.432847e-12
99,75,4.780741e-12
99,76,5.176447e-12
99,77,5.942091e-12
99,78,6.613056e-12
99,79,7.116199e-12
99,80,7.732419e-12
99,81,8.008032e-12
99,82,7.074509e-12
99,83,7.045975e-12
99,84,6.592862e-12
99,85,6.635074e-12
99,86,6.707098e-12
99,87,6.587887e-12
99,88,6.172325e-12
99,89,5.859725e-12
99,90,5.950069e-12
99,91,5.802628e-12
99,92,5.582094e-12
99,93,5.478977e-12
99,94,5.044198e-12
99,95,5.134459e-12
99,96,5.080308e-12
99,97,4.740080e-12
99,98,4.498230e-12
99,99,4.533501e-12
99,100,4.102052e-12
99,101,3.725175e-12
99,102,3.514748e-12
99,103,3.249448e-12
99,104,2.922484e-12
99,105,2.656331e-12
99,106,2.349140e-12
99,107,2.094965e-12
99,108,1.941320e-12
99,109,1.585008e-12
99,110,1.306594e-12
99,111,1.134700e-12
99,112,8.600428e-13
99,113,6.091542e-13
99,114,4.819843e-13
99,115,3.115097e-13
99,116,3.225405e-13
99,117,3.140413e-13
99,118,2.742538e-13
99,119,2.693002e-13
99,120,2.781237e-13
99,121,2.442566e-13
99,122,2.281374e-13
99,123,2.122242e-13
99,124,1.874084e-13
99,125,1.879813e-13
99,126,1.773841e-13
99,127,1.604048e-13
99,128,1.520480e-13
99,129,1.418610e-13
99,130,1.515794e-13
99,131,1.257637e-13
99,132,1.253207e-13
99,133,1.012540e-13
99,134,1.070848e-13
99,135,8.782407e-14
99,136,9.439345e-14
99,137,9.839842e-14
99,138,7.897118e-14
99,139,7.883341e-14
99,140,8.076946e-14
99,141,6.840942e-14
99,142,6.417910e-14
99,143,5.835988e-14
99,144,5.752312e-14
99,145,5.249234e-14
99,146,5.187652e-14
99,147,4.076791e-14
99,148,4.450508e-14
99,149,4.047708e-14
99,150,4.085247e-14
99,151,3.435771e-14
99,152,3.507633e-14
99,153,3.521861e-14
99,154,2.645882e-14
99,155,2.752900e-14
99,156,3.070908e-14
99,157,2.054748e-14
99,158,2.261889e-14
99,159,1.536781e-14
99,160,2.435521e-14
99,161,2.274899e-14
99,162,1.635093e-14
99,163,1.883629e-14
99,164,1.897376e-14
99,165,8.268051e-15
99,166,9.685845e-15
99,167,9.640970e-15
99,168,9.019618e-15
99,169,6.551861e-15
99,170,7.222162e-15
99,171,5.698452e-15
99,172,7.201558e-15
99,173,4.284052e-15
99,174,4.649002e-15
99,175,4.040636e-15
99,176,3.112170e-15
99,177,4.431855e-15
99,178,3.598011e-15
99,179,4.703450e-15
99,180,2.548599e-15
99,181,1.772656e-15
99,182,4.575360e-15
99,183,2.218307e-15
99,184,1.126663e-15
99,185,1.772992e-15
99,186,9.803865e-16
99,187,1.737044e-15
99,188,1.955535e-15
99,189,1.906363e-15
99,190,1.459766e-15
99,191,8.943678e-16
99,192,1.060537e-15
99,193,5.228283e-16
99,194,5.096396e-16
99,195,5.370096e-16
99,196,9.925308e-17
99,197,4.257176e-16
99,198,1.181762e-15
99,199,1.821124e-16
99,200,2.806096e-16
99,201,0.000000e+00
100,0,0.000000e+00
100,1,1.205953e-11
100,2,2.411288e-11
100,3,2.811060e-11
100,4,3.961819e-11
100,5,7.285156e-11
100,6,1.179287e-10
100,7,1.192815e-10
100,8,1.423940e-10
100,9,1.978081e-10
100,10,2.545483e-10
100,11,2.425150e-10
100,12,2.214858e-10
100,13,2.000326e-10
100,14,1.467971e-10
100,15,1.010511e-10
100,16,6.207428e-11
100,17,5.224493e-11
100,18,3.468270e-11
100,19,3.134248e-11
100,20,2.731491e-11
100,21,2.150313e-11
100,22,1.943281e-11
100,23,1.685298e-11
100,24,1.607883e-11
100,25,1.463105e-11
100,26,1.219285e-11
100,27,1.051672e-11
100,28,8.952121e-12
100,29,7.861532e-12
100,30,6.763627e-12
100,31,6.241363e-12
100,32,6.019773e-12
100,33,4.699154e-12
100,34,4.451486e-12
100,35,4.529609e-12
100,36,4.392705e-12
100,37,3.383036e-12
100,38,3.431278e-12
100,39,3.082537e-12
100,40,3.744796e-12
100,41,3.565989e-12
100,42,3.171805e-12
100,43,3.265734e-12
100,44,3.129310e-12
100,45,2.957880e-12
100,46,2.907010e-12
100,47,2.484781e-12
100,48,2.541810e-12
100,49,2.468649e-12
100,50,2.319598e-12
100,51,2.340508e-12
100,52,2.050594e-12
100,53,2.096479e-12
100,54,2.075503e-12
100,55,2.117143e-12
100,56,2.199105e-12
100,57,2.217697e-12
100,58,2.270852e-12
100,59,2.377981e-12
100,60,2.350648e-12
100,61,2.202978e-12
100,62,2.068471e-12
100,63,1.873766e-12
100,64,2.027567e-12
100,65,2.094411e-12
100,66,2.232828e-12
100,67,2.222261e-12
100,68,2.216088e-12
100,69,2.264068e-12
100,70,2.562776e-12
100,71,2.845620e-12
100,72,3.183354e-12
100,73,3.524196e-12
100,74,4.050534e-12
100,75,4.381787e-12
100,76,4.752764e-12
100,77,5.429766e-12
100,78,6.046052e-12
100,79,6.517327e-12
100,80,7.097674e-12
100,81,7.333502e-12
100,82,6.490425e-12
100,83,6.490560e-12
100,84,6.089627e-12
100,85,6.127660e-12
100,86,6.168981e-12
100,87,6.056938e-12
100,88,5.659347e-12
100,89,5.380315e-12
100,90,5.419488e-12
100,91,5.262485e-12
100,92,5.075195e-12
100,93,4.971874e-12
100,94,4.574814e-12
100,95,4.649262e-12
100,96,4.606653e-12
100,97,4.288582e-12
100,98,4.067413e-12
100,99,4.102052e-12
100,100,3.761873e-12
100,101,3.415219e-12
100,102,3.219982e-12
100,103,2.981091e-12
100,104,2.684539e-12
100,105,2.441113e-12
100,106,2.169214e-12
100,107,1.933973e-12
100,108,1.796066e-12
100,109,1.472466e-12
100,110,1.216344e-12
100,111,1.064458e-12
100,112,8.140400e-13
100,113,5.831857e-13
100,114,4.713823e-13
100,115,3.116871e-13
100,116,3.231104e-13
100,117,3.138292e-13
100,118,2.733645e-13
100,119,2.699534e-13
100,120,2.780907e-13
100,121,2.450189e-13
100,122,2.277018e-13
100,123,2.118752e-13
100,124,1.868609e-13
100,125,1.878676e-13
100,126,1.772709e-13
100,127,1.598942e-13
100,128,1.515882e-13
100,129,1.414679e-13
100,130,1.513187e-13
100,131,1.248508e-13
100,132,1.254065e-13
100,133,1.011151e-13
100,134,1.068447e-13
100,135,8.714793e-14
100,136,9.347629e-14
100,137,9.808497e-14
100,138,7.863633e-14
100,139,7.862637e-14
100,140,8.050224e-14
100,141,6.774418e-14
100,142,6.431460e-14
100,143,5.807861e-14
100,144,5.712662e-14
100,145,5.217140e-14
100,146,5.140964e-14
100,147,4.019228e-14
100,148,4.402814e-14
100,149,4.006646e-14
100,150,4.019611e-14
100,151,3.411448e-14
100,152,3.451896e-14
100,153,3.476483e-14
100,154,2.591365e-14
100,155,2.720597e-14
100,156,3.068815e-14
100,157,2.018734e-14
100,158,2.238792e-14
100,159,1.491853e-14
100,160,2.380058e-14
100,161,2.245157e-14
100,162,1.575281e-14
100,163,1.843258e-14
100,164,1.838893e-14
100,165,7.926768e-15
100,166,9.154206e-15
100,167,9.012815e-15
100,168,8.690816e-15
100,169,6.150200e-15
100,170,6.837556e-15
100,171,5.185659e-15
100,172,6.654720e-15
100,173,3.933023e-15
100,174,4.219258e-15
100,175,3.712715e-15
100,176,2.842507e-15
100,177,4.026265e-15
100,178,3.246605e-15
100,179,4.292672e-15
100,180,2.327219e-15
100,181,1.592045e-15
100,182,4.194606e-15
100,183,2.041795e-15
100,184,1.007566e-15
100,185,1.620743e-15
100,186,8.964971e-16
100,187,1.581154e-15
100,188,1.746032e-15
100,189,1.738875e-15
100,190,1.325585e-15
100,191,8.122037e-16
100,192,9.594235e-16
100,193,4.855858e-16
100,194,4.789668e-16
100,195,4.749432e-16
100,196,8.809472e-17
100,197,3.895823e-16
100,198,1.105549e-15
100,199,1.642198e-16
100,200,2.597276e-16
100,201,0.000000e+00
101,0,0.000000e+00
101,1,1.044265e-11
101,2,2.099268e-11
101,3,2.471081e-11
101,4,3.373030e-11
101,5,6.097780e-11
101,6,9.921387e-11
101,7,9.774297e-11
101,8,1.174930e-10
101,9,1.662857e-10
101,10,2.187499e-10
101,11,2.054584e-10
101,12,1.864973e-10
101,13,1.698348e-10
101,14,1.242389e-10
101,15,8.667923e-11
101,16,5.310375e-11
101,17,4.592063e-11
101,18,3.182828e-11
101,19,2.935684e-11
101,20,2.539857e-11
101,21,1.996796e-11
101,22,1.793337e-11
101,23,1.543562e-11
101,24,1.467876e-11
101,25,1.332029e-11
101,26,1.097905e-11
101,27,9.421953e-12
101,28,7.958115e-12
101,29,6.949207e-12
101,30,5.952106e-12
101,31,5.479707e-12
101,32,5.302988e-12
101,33,4.061199e-12
101,34,3.852456e-12
101,35,3.934434e-12
101,36,3.844317e-12
101,37,2.894673e-12
101,38,2.949528e-12
101,39,2.649165e-12
101,40,3.262409e-12
101,41,3.098529e-12
101,42,2.755361e-12
101,43,2.826259e-12
101,44,2.712213e-12
101,45,2.556015e-12
101,46,2.510192e-12
101,47,2.108660e-12
101,48,2.152961e-12
101,49,2.104109e-12
101,50,1.979633e-12
101,51,2.015826e-12
101,52,1.758462e-12
101,53,1.813148e-12
101,54,1.800576e-12
101,55,1.848914e-12
101,56,1.931881e-12
101,57,1.967241e-12
101,58,2.025655e-12
101,59,2.117677e-12
101,60,2.093233e-12
101,61,1.969787e-12
101,62,1.838557e-12
101,63,1.658978e-12
101,64,1.805176e-12
101,65,1.869127e-12
101,66,1.998398e-12
101,67,1.992089e-12
101,68,1.982483e-12
101,69,2.021887e-12
101,70,2.291923e-12
101,71,2.544948e-12
101,72,2.850518e-12
101,73,3.154211e-12
101,74,3.629064e-12
101,75,3.925310e-12
101,76,4.257852e-12
101,77,4.873302e-12
101,78,5.427595e-12
101,79,5.848050e-12
101,80,6.372582e-12
101,81,6.590424e-12
101,82,5.833677e-12
101,83,5.826005e-12
101,84,5.466546e-12
101,85,5.498937e-12
101,86,5.543118e-12
101,87,5.445406e-12
101,88,5.090580e-12
101,89,4.838259e-12
101,90,4.886646e-12
101,91,4.752568e-12
101,92,4.578932e-12
101,93,4.493230e-12
101,94,4.136224e-12
101,95,4.207606e-12
101,96,4.169134e-12
101,97,3.882766e-12
101,98,3.690056e-12
101,99,3.725175e-12
101,100,3.415219e-12
101,101,3.112615e-12
101,102,2.931141e-12
101,103,2.718783e-12
101,104,2.451625e-12
101,105,2.232842e-12
101,106,1.993237e-12
101,107,1.780405e-12
101,108,1.661406e-12
101,109,1.366870e-12
101,110,1.138129e-12
101,111,1.004013e-12
101,112,7.741139e-13
101,113,5.676141e-13
101,114,4.667447e-13
101,115,3.233464e-13
101,116,3.326893e-13
101,117,3.278308e-13
101,118,2.873650e-13
101,119,2.796358e-13
101,120,2.880593e-13
101,121,2.547383e-13
101,122,2.366106e-13
101,123,2.225544e-13
101,124,1.967381e-13
101,125,1.935360e-13
101,126,1.840380e-13
101,127,1.662561e-13
101,128,1.577869e-13
101,129,1.462295e-13
101,130,1.562619e-13
101,131,1.308806e-13
101,132,1.294683e-13
101,133,1.040747e-13
101,134,1.095248e-13
101,135,9.168433e-14
101,136,9.680635e-14
101,137,9.964152e-14
101,138,8.241186e-14
101,139,8.031011e-14
101,140,8.059890e-14
101,141,6.953385e-14
101,142,6.629766e-14
101,143,5.899073e-14
101,144,5.863613e-14
101,145,5.315189e-14
101,146,5.071731e-14
101,147,4.195894e-14
101,148,4.583946e-14
101,149,4.147215e-14
101,150,3.967576e-14
101,151,3.444185e-14
101,152,3.561803e-14
101,153,3.549985e-14
101,154,2.718137e-14
101,155,2.772928e-14
101,156,2.999126e-14
101,157,1.988259e-14
101,158,2.252069e-14
101,159,1.527349e-14
101,160,2.362525e-14
101,161,2.156107e-14
101,162,1.605037e-14
101,163,1.811730e-14
101,164,1.785039e-14
101,165,8.349411e-15
101,166,8.868278e-15
101,167,8.736319e-15
101,168,8.333798e-15
101,169,5.955494e-15
101,170,6.201467e-15
101,171,4.545555e-15
101,172,5.821891e-15
101,173,3.455941e-15
101,174,3.691579e-15
101,175,3.207885e-15
101,176,2.472387e-15
101,177,3.504960e-15
101,178,2.841814e-15
101,179,3.781866e-15
101,180,2.020724e-15
101,181,1.408500e-15
101,182,3.667131e-15
101,183,1.769030e-15
101,184,8.903681e-16
101,185,1.417451e-15
101,186,7.918081e-16
101,187,1.392775e-15
101,188,1.538520e-15
101,189,1.518373e-15
101,190,1.172472e-15
101,191,6.955733e-16
101,192,8.429214e-16
101,193,4.144348e-16
101,194,4.040100e-16
101,195,4.174504e-16
101,196,7.723139e-17
101,197,3.249901e-16
101,198,8.784268e-16
101,199,1.459940e-16
101,200,2.107900e-16
101,201,0.000000e+00
102,0,0.000000e+00
102,1,1.130090e-11
102,2,2.233753e-11
102,3,2.557241e-11
102,4,3.722324e-11
102,5,6.857165e-11
102,6,1.103637e-10
102,7,1.143053e-10
102,8,1.361886e-10
102,9,1.843643e-10
102,10,2.347851e-10
102,11,2.261984e-10
102,12,2.071660e-10
102,13,1.840566e-10
102,14,1.351737e-10
102,15,9.067031e-11
102,16,5.547328e-11
102,17,4.572020e-11
102,18,2.895260e-11
102,19,2.589728e-11
102,20,2.294758e-11
102,21,1.818858e-11
102,22,1.647872e-11
102,23,1.441309e-11
102,24,1.367732e-11
102,25,1.246424e-11
102,26,1.050085e-11
102,27,9.112964e-12
102,28,7.821862e-12
102,29,6.880942e-12
102,30,5.892230e-12
102,31,5.485181e-12
102,32,5.265661e-12
102,33,4.205825e-12
102,34,3.952805e-12
102,35,3.970909e-12
102,36,3.829130e-12
102,37,3.016944e-12
102,38,3.034889e-12
102,39,2.759885e-12
102,40,3.274363e-12
102,41,3.126010e-12
102,42,2.791398e-12
102,43,2.861611e-12
102,44,2.719878e-12
102,45,2.552422e-12
102,46,2.484336e-12
102,47,2.113844e-12
102,48,2.154843e-12
102,49,2.090375e-12
102,50,1.965439e-12
102,51,1.978840e-12
102,52,1.747865e-12
102,53,1.796757e-12
102,54,1.783194e-12
102,55,1.835929e-12
102,56,1.909037e-12
102,57,1.915991e-12
102,58,1.956212e-12
102,59,2.037276e-12
102,60,2.018309e-12
102,61,1.896894e-12
102,62,1.778361e-12
102,63,1.616882e-12
102,64,1.738547e-12
102,65,1.779151e-12
102,66,1.888805e-12
102,67,1.872407e-12
102,68,1.872605e-12
102,69,1.904125e-12
102,70,2.158052e-12
102,71,2.392599e-12
102,72,2.688102e-12
102,73,2.974057e-12
102,74,3.417986e-12
102,75,3.708941e-12
102,76,4.029212e-12
102,77,4.602471e-12
102,78,5.144054e-12
102,79,5.549546e-12
102,80,6.054022e-12
102,81,6.260162e-12
102,82,5.544097e-12
102,83,5.541783e-12
102,84,5.208696e-12
102,85,5.244276e-12
102,86,5.272339e-12
102,87,5.184128e-12
102,88,4.835109e-12
102,89,4.597396e-12
102,90,4.625266e-12
102,91,4.491773e-12
102,92,4.327997e-12
102,93,4.245895e-12
102,94,3.899774e-12
102,95,3.968369e-12
102,96,3.934069e-12
102,97,3.663251e-12
102,98,3.477227e-12
102,99,3.514748e-12
102,100,3.219982e-12
102,101,2.931141e-12
102,102,2.770670e-12
102,103,2.557969e-12
102,104,2.307764e-12
102,105,2.103744e-12
102,106,1.867820e-12
102,107,1.668311e-12
102,108,1.552777e-12
102,109,1.276660e-12
102,110,1.059720e-12
102,111,9.309365e-13
102,112,7.126098e-13
102,113,5.162239e-13
102,114,4.208687e-13
102,115,2.843725e-13
102,116,2.940107e-13
102,117,2.899706e-13
102,118,2.540357e-13
102,119,2.461976e-13
102,120,2.542415e-13
102,121,2.236015e-13
102,122,2.088761e-13
102,123,1.968279e-13
102,124,1.733215e-13
102,125,1.708010e-13
102,126,1.627319e-13
102,127,1.467312e-13
102,128,1.401601e-13
102,129,1.290588e-13
102,130,1.380697e-13
102,131,1.148863e-13
102,132,1.155782e-13
102,133,9.235905e-14
102,134,9.755846e-14
102,135,8.172336e-14
102,136,8.675099e-14
102,137,8.859214e-14
102,138,7.312003e-14
102,139,7.189242e-14
102,140,7.198004e-14
102,141,6.187131e-14
102,142,5.823901e-14
102,143,5.252992e-14
102,144,5.232266e-14
102,145,4.765743e-14
102,146,4.574228e-14
102,147,3.691391e-14
102,148,4.050345e-14
102,149,3.648729e-14
102,150,3.587235e-14
102,151,3.102542e-14
102,152,3.169392e-14
102,153,3.183446e-14
102,154,2.400414e-14
102,155,2.454765e-14
102,156,2.696796e-14
102,157,1.801652e-14
102,158,2.052345e-14
102,159,1.371483e-14
102,160,2.135462e-14
102,161,1.992483e-14
102,162,1.443622e-14
102,163,1.670345e-14
102,164,1.672971e-14
102,165,7.459208e-15
102,166,8.264050e-15
102,167,7.938016e-15
102,168,7.730863e-15
102,169,5.432919e-15
102,170,5.813599e-15
102,171,4.192059e-15
102,172,5.433132e-15
102,173,3.321216e-15
102,174,3.436575e-15
102,175,3.083461e-15
102,176,2.306194e-15
102,177,3.237829e-15
102,178,2.627418e-15
102,179,3.574592e-15
102,180,1.881136e-15
102,181,1.257730e-15
102,182,3.466372e-15
102,183,1.662449e-15
102,184,7.933187e-16
102,185,1.333115e-15
102,186,7.567210e-16
102,187,1.315079e-15
102,188,1.396317e-15
102,189,1.420736e-15
102,190,1.095251e-15
102,191,6.300199e-16
102,192,7.793310e-16
102,193,4.029240e-16
102,194,3.751100e-16
102,195,3.961909e-16
102,196,6.847218e-17
102,197,2.978102e-16
102,198,8.274498e-16
102,199,1.307138e-16
102,200,1.960182e-16
102,201,0.000000e+00
103,0,0.000000e+00
103,1,6.903496e-12
103,2,1.485549e-11
103,3,1.816520e-11
103,4,2.363869e-11
103,5,4.206127e-11
103,6,6.947915e-11
103,7,6.487906e-11
103,8,8.001717e-11
103,9,1.196143e-10
103,10,1.614898e-10
103,11,1.492790e-10
103,12,1.351747e-10
103,13,1.254452e-10
103,14,9.194385e-11
103,15,6.511045e-11
103,16,3.982638e-11
103,17,3.581605e-11
103,18,2.524515e-11
103,19,2.379435e-11
103,20,2.064696e-11
103,21,1.622074e-11
103,22,1.462166e-11
103,23,1.255352e-11
103,24,1.203002e-11
103,25,1.093923e-11
103,26,8.952326e-12
103,27,7.663800e-12
103,28,6.440050e-12
103,29,5.595589e-12
103,30,4.823145e-12
103,31,4.423810e-12
103,32,4.299378e-12
103,33,3.222526e-12
103,34,3.097678e-12
103,35,3.191250e-12
103,36,3.120386e-12
103,37,2.309473e-12
103,38,2.384811e-12
103,39,2.114048e-12
103,40,2.663550e-12
103,41,2.528529e-12
103,42,2.226416e-12
103,43,2.303087e-12
103,44,2.209096e-12
103,45,2.086980e-12
103,46,2.063162e-12
103,47,1.716592e-12
103,48,1.751540e-12
103,49,1.719302e-12
103,50,1.617936e-12
103,51,1.656529e-12
103,52,1.439153e-12
103,53,1.489103e-12
103,54,1.482692e-12
103,55,1.526951e-12
103,56,1.604914e-12
103,57,1.647657e-12
103,58,1.705923e-12
103,59,1.783597e-12
103,60,1.764429e-12
103,61,1.659121e-12
103,62,1.546413e-12
103,63,1.394148e-12
103,64,1.521300e-12
103,65,1.577238e-12
103,66,1.688051e-12
103,67,1.689759e-12
103,68,1.673142e-12
103,69,1.715491e-12
103,70,1.942757e-12
103,71,2.160704e-12
103,72,2.427563e-12
103,73,2.689765e-12
103,74,3.104568e-12
103,75,3.358589e-12
103,76,3.651599e-12
103,77,4.185810e-12
103,78,4.667654e-12
103,79,5.036228e-12
103,80,5.498413e-12
103,81,5.690103e-12
103,82,5.037568e-12
103,83,5.032344e-12
103,84,4.724169e-12
103,85,4.757020e-12
103,86,4.802133e-12
103,87,4.718495e-12
103,88,4.412139e-12
103,89,4.196445e-12
103,90,4.239746e-12
103,91,4.124214e-12
103,92,3.978306e-12
103,93,3.905308e-12
103,94,3.597615e-12
103,95,3.659700e-12
103,96,3.628083e-12
103,97,3.378332e-12
103,98,3.218239e-12
103,99,3.249448e-12
103,100,2.981091e-12
103,101,2.718783e-12
103,102,2.557969e-12
103,103,2.383342e-12
103,104,2.147394e-12
103,105,1.957258e-12
103,106,1.752175e-12
103,107,1.569158e-12
103,108,1.466197e-12
103,109,1.209951e-12
103,110,1.010345e-12
103,111,8.947480e-13
103,112,6.940928e-13
103,113,5.152700e-13
103,114,4.270352e-13
103,115,3.034172e-13
103,116,3.097705e-13
103,117,3.069626e-13
103,118,2.690546e-13
103,119,2.620415e-13
103,120,2.683580e-13
103,121,2.399126e-13
103,122,2.217370e-13
103,123,2.093634e-13
103,124,1.856296e-13
103,125,1.805898e-13
103,126,1.723512e-13
103,127,1.558284e-13
103,128,1.477940e-13
103,129,1.368853e-13
103,130,1.468122e-13
103,131,1.237220e-13
103,132,1.205568e-13
103,133,9.720672e-14
103,134,1.015740e-13
103,135,8.596948e-14
103,136,8.991084e-14
103,137,9.221630e-14
103,138,7.739629e-14
103,139,7.460528e-14
103,140,7.485534e-14
103,141,6.475700e-14
103,142,6.289949e-14
103,143,5.499257e-14
103,144,5.462902e-14
103,145,4.886523e-14
103,146,4.676497e-14
103,147,3.954761e-14
103,148,4.305996e-14
103,149,3.908625e-14
103,150,3.650694e-14
103,151,3.203607e-14
103,152,3.362376e-14
103,153,3.311179e-14
103,154,2.551924e-14
103,155,2.614553e-14
103,156,2.753236e-14
103,157,1.818958e-14
103,158,2.047898e-14
103,159,1.425481e-14
103,160,2.166817e-14
103,161,1.934286e-14
103,162,1.486317e-14
103,163,1.634463e-14
103,164,1.575428e-14
103,165,7.785717e-15
103,166,7.872872e-15
103,167,7.939067e-15
103,168,7.492179e-15
103,169,5.427479e-15
103,170,5.469256e-15
103,171,4.082978e-15
103,172,5.091528e-15
103,173,2.934964e-15
103,174,3.253950e-15
103,175,2.760034e-15
103,176,2.185622e-15
103,177,3.131012e-15
103,178,2.527974e-15
103,179,3.260413e-15
103,180,1.788671e-15
103,181,1.285565e-15
103,182,3.180583e-15
103,183,1.566223e-15
103,184,8.145184e-16
103,185,1.233565e-15
103,186,6.739867e-16
103,187,1.205908e-15
103,188,1.387884e-15
103,189,1.333450e-15
103,190,1.021850e-15
103,191,6.394753e-16
103,192,7.492306e-16
103,193,3.534807e-16
103,194,3.808585e-16
103,195,3.604803e-16
103,196,7.163248e-17
103,197,3.006852e-16
103,198,8.163551e-16
103,199,1.321427e-16
103,200,1.956896e-16
103,201,0.000000e+00
104,0,0.000000e+00
104,1,9.040570e-12
104,2,1.775018e-11
104,3,2.059019e-11
104,4,2.860202e-11
104,5,5.202535e-11
104,6,8.409776e-11
104,7,8.461782e-11
104,8,1.016054e-10
104,9,1.416774e-10
104,10,1.838380e-10
104,11,1.739512e-10
104,12,1.583813e-10
104,13,1.423001e-10
104,14,1.040002e-10
104,15,7.152498e-11
104,16,4.405990e-11
104,17,3.771607e-11
104,18,2.566744e-11
104,19,2.351771e-11
104,20,2.046514e-11
104,21,1.615383e-11
104,22,1.454319e-11
104,23,1.252480e-11
104,24,1.188250e-11
104,25,1.080248e-11
104,26,8.955421e-12
104,27,7.701009e-12
104,28,6.527439e-12
104,29,5.718403e-12
104,30,4.902081e-12
104,31,4.534835e-12
104,32,4.369781e-12
104,33,3.392478e-12
104,34,3.206908e-12
104,35,3.259600e-12
104,36,3.171034e-12
104,37,2.424462e-12
104,38,2.451033e-12
104,39,2.192496e-12
104,40,2.667699e-12
104,41,2.538107e-12
104,42,2.257642e-12
104,43,2.305873e-12
104,44,2.205040e-12
104,45,2.074301e-12
104,46,2.018702e-12
104,47,1.689581e-12
104,48,1.720001e-12
104,49,1.674368e-12
104,50,1.576143e-12
104,51,1.605073e-12
104,52,1.396800e-12
104,53,1.444287e-12
104,54,1.436735e-12
104,55,1.480678e-12
104,56,1.545860e-12
104,57,1.576741e-12
104,58,1.621513e-12
104,59,1.689135e-12
104,60,1.673367e-12
104,61,1.570254e-12
104,62,1.467045e-12
104,63,1.325998e-12
104,64,1.438304e-12
104,65,1.480662e-12
104,66,1.584614e-12
104,67,1.574688e-12
104,68,1.556830e-12
104,69,1.590033e-12
104,70,1.790476e-12
104,71,1.977263e-12
104,72,2.214103e-12
104,73,2.440619e-12
104,74,2.800236e-12
104,75,3.027412e-12
104,76,3.281256e-12
104,77,3.757796e-12
104,78,4.183607e-12
104,79,4.506669e-12
104,80,4.915108e-12
104,81,5.086671e-12
104,82,4.503259e-12
104,83,4.498977e-12
104,84,4.226939e-12
104,85,4.253263e-12
104,86,4.290036e-12
104,87,4.218568e-12
104,88,3.948427e-12
104,89,3.753189e-12
104,90,3.798602e-12
104,91,3.697008e-12
104,92,3.560879e-12
104,93,3.499481e-12
104,94,3.228416e-12
104,95,3.285940e-12
104,96,3.256931e-12
104,97,3.035615e-12
104,98,2.893155e-12
104,99,2.922484e-12
104,100,2.684539e-12
104,101,2.451625e-12
104,102,2.307764e-12
104,103,2.147394e-12
104,104,1.942584e-12
104,105,1.773289e-12
104,106,1.595425e-12
104,107,1.428862e-12
104,108,1.338800e-12
104,109,1.112630e-12
104,110,9.335602e-13
104,111,8.351810e-13
104,112,6.529887e-13
104,113,4.919438e-13
104,114,4.173984e-13
104,115,3.029581e-13
104,116,3.098497e-13
104,117,3.078072e-13
104,118,2.701937e-13
104,119,2.620648e-13
104,120,2.685505e-13
104,121,2.396707e-13
104,122,2.217873e-13
104,123,2.103725e-13
104,124,1.861277e-13
104,125,1.801004e-13
104,126,1.726355e-13
104,127,1.556890e-13
104,128,1.484029e-13
104,129,1.365200e-13
104,130,1.467138e-13
104,131,1.231216e-13
104,132,1.211645e-13
104,133,9.748316e-14
104,134,1.017319e-13
104,135,8.655967e-14
104,136,9.020864e-14
104,137,9.196895e-14
104,138,7.782990e-14
104,139,7.476575e-14
104,140,7.423919e-14
104,141,6.467812e-14
104,142,6.229655e-14
104,143,5.481259e-14
104,144,5.459997e-14
104,145,4.899403e-14
104,146,4.658126e-14
104,147,3.901866e-14
104,148,4.288768e-14
104,149,3.861198e-14
104,150,3.607007e-14
104,151,3.195754e-14
104,152,3.330351e-14
104,153,3.289982e-14
104,154,2.524030e-14
104,155,2.577771e-14
104,156,2.740666e-14
104,157,1.804761e-14
104,158,2.059101e-14
104,159,1.407270e-14
104,160,2.141627e-14
104,161,1.928494e-14
104,162,1.453414e-14
104,163,1.627654e-14
104,164,1.563859e-14
104,165,7.647720e-15
104,166,7.664676e-15
104,167,7.443050e-15
104,168,7.364374e-15
104,169,5.154757e-15
104,170,5.238267e-15
104,171,3.597620e-15
104,172,4.665770e-15
104,173,2.716534e-15
104,174,2.866208e-15
104,175,2.546784e-15
104,176,1.940506e-15
104,177,2.727873e-15
104,178,2.207985e-15
104,179,2.939345e-15
104,180,1.581306e-15
104,181,1.069259e-15
104,182,2.867072e-15
104,183,1.376806e-15
104,184,6.757552e-16
104,185,1.108569e-15
104,186,6.176680e-16
104,187,1.084679e-15
104,188,1.178031e-15
104,189,1.187926e-15
104,190,9.044661e-16
104,191,5.426899e-16
104,192,6.537443e-16
104,193,3.349501e-16
104,194,3.049700e-16
104,195,3.238600e-16
104,196,5.900795e-17
104,197,2.591854e-16
104,198,7.305382e-16
104,199,1.103564e-16
104,200,1.721101e-16
104,201,0.000000e+00
105,0,0.000000e+00
105,1,8.478915e-12
105,2,1.659232e-11
105,3,1.919637e-11
105,4,2.682979e-11
105,5,4.862758e-11
105,6,7.833316e-11
105,7,7.919973e-11
105,8,9.543755e-11
105,9,1.327070e-10
105,10,1.713246e-10
105,11,1.627203e-10
105,12,1.481997e-10
105,13,1.320063e-10
105,14,9.610948e-11
105,15,6.496254e-11
105,16,3.973780e-11
105,17,3.401741e-11
105,18,2.249445e-11
105,19,2.064531e-11
105,20,1.823671e-11
105,21,1.446688e-11
105,22,1.312910e-11
105,23,1.136669e-11
105,24,1.080408e-11
105,25,9.857990e-12
105,26,8.224175e-12
105,27,7.087233e-12
105,28,6.037122e-12
105,29,5.305102e-12
105,30,4.548593e-12
105,31,4.226647e-12
105,32,4.068254e-12
105,33,3.191317e-12
105,34,3.010741e-12
105,35,3.054396e-12
105,36,2.965225e-12
105,37,2.299670e-12
105,38,2.319746e-12
105,39,2.076182e-12
105,40,2.503525e-12
105,41,2.387699e-12
105,42,2.123952e-12
105,43,2.164872e-12
105,44,2.064915e-12
105,45,1.945535e-12
105,46,1.889566e-12
105,47,1.587635e-12
105,48,1.619188e-12
105,49,1.573858e-12
105,50,1.484175e-12
105,51,1.508900e-12
105,52,1.321470e-12
105,53,1.368129e-12
105,54,1.362937e-12
105,55,1.404757e-12
105,56,1.461686e-12
105,57,1.483846e-12
105,58,1.517660e-12
105,59,1.574619e-12
105,60,1.561199e-12
105,61,1.461741e-12
105,62,1.367998e-12
105,63,1.241736e-12
105,64,1.341441e-12
105,65,1.373791e-12
105,66,1.470083e-12
105,67,1.459976e-12
105,68,1.436201e-12
105,69,1.467635e-12
105,70,1.645056e-12
105,71,1.809079e-12
105,72,2.024233e-12
105,73,2.224000e-12
105,74,2.543664e-12
105,75,2.748840e-12
105,76,2.974659e-12
105,77,3.401208e-12
105,78,3.784682e-12
105,79,4.076572e-12
105,80,4.445986e-12
105,81,4.598928e-12
105,82,4.070698e-12
105,83,4.065812e-12
105,84,3.823563e-12
105,85,3.848780e-12
105,86,3.880310e-12
105,87,3.816423e-12
105,88,3.572619e-12
105,89,3.395072e-12
105,90,3.437030e-12
105,91,3.344977e-12
105,92,3.219088e-12
105,93,3.167970e-12
105,94,2.923705e-12
105,95,2.976920e-12
105,96,2.952251e-12
105,97,2.753968e-12
105,98,2.628336e-12
105,99,2.656331e-12
105,100,2.441113e-12
105,101,2.232842e-12
105,102,2.103744e-12
105,103,1.957258e-12
105,104,1.773289e-12
105,105,1.624587e-12
105,106,1.463468e-12
105,107,1.315179e-12
105,108,1.232549e-12
105,109,1.031046e-12
105,110,8.691359e-13
105,111,7.822613e-13
105,112,6.153832e-13
105,113,4.690589e-13
105,114,4.040829e-13
105,115,2.991383e-13
105,116,3.050604e-13
105,117,3.060941e-13
105,118,2.691770e-13
105,119,2.588098e-13
105,120,2.644366e-13
105,121,2.377607e-13
105,122,2.198490e-13
105,123,2.104904e-13
105,124,1.860969e-13
105,125,1.776036e-13
105,126,1.715596e-13
105,127,1.547676e-13
105,128,1.482357e-13
105,129,1.352104e-13
105,130,1.461490e-13
105,131,1.230389e-13
105,132,1.205987e-13
105,133,9.696609e-14
105,134,1.005092e-13
105,135,8.726107e-14
105,136,9.041509e-14
105,137,9.074040e-14
105,138,7.796378e-14
105,139,7.411826e-14
105,140,7.348388e-14
105,141,6.422144e-14
105,142,6.236686e-14
105,143,5.487085e-14
105,144,5.454452e-14
105,145,4.847589e-14
105,146,4.637853e-14
105,147,3.914524e-14
105,148,4.304743e-14
105,149,3.842527e-14
105,150,3.610972e-14
105,151,3.224884e-14
105,152,3.385474e-14
105,153,3.310608e-14
105,154,2.538744e-14
105,155,2.583657e-14
105,156,2.719256e-14
105,157,1.805276e-14
105,158,2.054253e-14
105,159,1.438395e-14
105,160,2.123844e-14
105,161,1.912199e-14
105,162,1.475118e-14
105,163,1.618048e-14
105,164,1.547820e-14
105,165,7.796240e-15
105,166,7.746306e-15
105,167,7.542026e-15
105,168,7.347436e-15
105,169,5.256724e-15
105,170,5.175488e-15
105,171,3.681711e-15
105,172,4.529674e-15
105,173,2.714826e-15
105,174,2.896794e-15
105,175,2.585238e-15
105,176,1.967613e-15
105,177,2.771771e-15
105,178,2.241189e-15
105,179,2.939953e-15
105,180,1.607149e-15
105,181,1.077725e-15
105,182,2.883150e-15
105,183,1.408012e-15
105,184,6.845827e-16
105,185,1.118261e-15
105,186,6.164023e-16
105,187,1.088764e-15
105,188,1.194825e-15
105,189,1.201550e-15
105,190,9.051797e-16
105,191,5.606999e-16
105,192,6.605928e-16
105,193,3.419322e-16
105,194,3.263157e-16
105,195,3.293855e-16
105,196,6.064358e-17
105,197,2.733493e-16
105,198,7.935896e-16
105,199,1.103072e-16
105,200,1.847925e-16
105,201,0.000000e+00
106,0,0.000000e+00
106,1,9.795255e-12
106,2,1.782631e-11
106,3,2.024043e-11
106,4,2.793795e-11
106,5,5.040478e-11
106,6,8.051979e-11
106,7,8.200114e-11
106,8,9.797037e-11
106,9,1.350371e-10
106,10,1.749031e-10
106,11,1.655904e-10
106,12,1.506068e-10
106,13,1.340267e-10
106,14,9.703742e-11
106,15,6.752776e-11
106,16,4.177599e-11
106,17,3.546520e-11
106,18,2.471919e-11
106,19,2.227043e-11
106,20,1.916674e-11
106,21,1.510220e-11
106,22,1.360842e-11
106,23,1.168198e-11
106,24,1.104808e-11
106,25,1.007429e-11
106,26,8.353776e-12
106,27,7.171059e-12
106,28,6.072948e-12
106,29,5.350552e-12
106,30,4.578708e-12
106,31,4.248676e-12
106,32,4.065928e-12
106,33,3.175090e-12
106,34,2.960828e-12
106,35,3.022241e-12
106,36,2.965381e-12
106,37,2.275311e-12
106,38,2.263703e-12
106,39,2.030797e-12
106,40,2.423977e-12
106,41,2.306874e-12
106,42,2.076436e-12
106,43,2.076128e-12
106,44,1.991156e-12
106,45,1.869062e-12
106,46,1.789374e-12
106,47,1.495483e-12
106,48,1.517904e-12
106,49,1.477238e-12
106,50,1.405826e-12
106,51,1.439624e-12
106,52,1.241164e-12
106,53,1.288371e-12
106,54,1.278434e-12
106,55,1.315633e-12
106,56,1.359946e-12
106,57,1.398045e-12
106,58,1.435454e-12
106,59,1.482077e-12
106,60,1.464885e-12
106,61,1.374114e-12
106,62,1.277298e-12
106,63,1.147116e-12
106,64,1.245529e-12
106,65,1.281326e-12
106,66,1.381792e-12
106,67,1.362535e-12
106,68,1.326718e-12
106,69,1.348636e-12
106,70,1.496603e-12
106,71,1.630297e-12
106,72,1.804455e-12
106,73,1.966605e-12
106,74,2.228701e-12
106,75,2.394701e-12
106,76,2.576203e-12
106,77,2.953998e-12
106,78,3.258226e-12
106,79,3.492586e-12
106,80,3.801555e-12
106,81,3.934536e-12
106,82,3.484723e-12
106,83,3.475703e-12
106,84,3.267989e-12
106,85,3.278131e-12
106,86,3.318863e-12
106,87,3.269105e-12
106,88,3.079169e-12
106,89,2.921934e-12
106,90,2.987614e-12
106,91,2.919415e-12
106,92,2.805389e-12
106,93,2.767788e-12
106,94,2.574144e-12
106,95,2.622671e-12
106,96,2.597112e-12
106,97,2.427212e-12
106,98,2.327429e-12
106,99,2.349140e-12
106,100,2.169214e-12
106,101,1.993237e-12
106,102,1.867820e-12
106,103,1.752175e-12
106,104,1.595425e-12
106,105,1.463468e-12
106,106,1.348088e-12
106,107,1.209763e-12
106,108,1.148266e-12
106,109,9.734193e-13
106,110,8.326766e-13
106,111,7.675879e-13
106,112,6.196464e-13
106,113,4.926855e-13
106,114,4.424044e-13
106,115,3.463508e-13
106,116,3.521938e-13
106,117,3.526127e-13
106,118,3.106137e-13
106,119,2.995412e-13
106,120,3.061859e-13
106,121,2.747574e-13
106,122,2.534596e-13
106,123,2.419982e-13
106,124,2.144405e-13
106,125,2.045833e-13
106,126,1.971740e-13
106,127,1.778957e-13
106,128,1.699184e-13
106,129,1.554440e-13
106,130,1.672416e-13
106,131,1.412362e-13
106,132,1.379173e-13
106,133,1.109158e-13
106,134,1.150393e-13
106,135,9.939312e-14
106,136,1.022816e-13
106,137,1.034001e-13
106,138,8.937906e-14
106,139,8.441246e-14
106,140,8.267637e-14
106,141,7.315618e-14
106,142,7.097283e-14
106,143,6.172010e-14
106,144,6.179992e-14
106,145,5.513697e-14
106,146,5.131790e-14
106,147,4.445772e-14
106,148,4.893564e-14
106,149,4.383681e-14
106,150,3.957565e-14
106,151,3.579071e-14
106,152,3.767847e-14
106,153,3.695981e-14
106,154,2.876837e-14
106,155,2.899075e-14
106,156,3.013819e-14
106,157,1.981854e-14
106,158,2.295305e-14
106,159,1.578968e-14
106,160,2.348317e-14
106,161,2.072283e-14
106,162,1.613618e-14
106,163,1.767804e-14
106,164,1.670957e-14
106,165,8.658802e-15
106,166,8.070610e-15
106,167,7.785937e-15
106,168,7.808317e-15
106,169,5.441164e-15
106,170,5.218958e-15
106,171,3.337756e-15
106,172,4.381216e-15
106,173,2.520776e-15
106,174,2.622262e-15
106,175,2.352592e-15
106,176,1.780894e-15
106,177,2.487895e-15
106,178,2.036166e-15
106,179,2.705089e-15
106,180,1.440457e-15
106,181,9.667921e-16
106,182,2.626717e-15
106,183,1.264063e-15
106,184,6.137880e-16
106,185,1.016778e-15
106,186,5.734983e-16
106,187,1.006983e-15
106,188,1.082548e-15
106,189,1.091683e-15
106,190,8.307074e-16
106,191,4.874366e-16
106,192,6.044091e-16
106,193,3.088509e-16
106,194,2.749952e-16
106,195,3.051005e-16
106,196,5.419975e-17
106,197,2.313692e-16
106,198,6.399585e-16
106,199,9.914976e-17
106,200,1.522164e-16
106,201,0.000000e+00
107,0,0.000000e+00
107,1,6.053187e-12
107,2,1.215108e-11
107,3,1.434939e-11
107,4,1.905482e-11
107,5,3.383811e-11
107,6,5.519998e-11
107,7,5.427557e-11
107,8,6.660624e-11
107,9,9.594267e-11
107,10,1.267958e-10
107,11,1.192181e-10
107,12,1.092276e-10
107,13,9.910220e-11
107,14,7.269568e-11
107,15,5.151485e-11
107,16,3.180625e-11
107,17,2.758396e-11
107,18,1.895215e-11
107,19,1.717052e-11
107,20,1.485551e-11
107,21,1.165574e-11
107,22,1.056619e-11
107,23,9.076503e-12
107,24,8.667884e-12
107,25,7.935006e-12
107,26,6.557678e-12
107,27,5.618394e-12
107,28,4.754578e-12
107,29,4.171592e-12
107,30,3.590632e-12
107,31,3.329070e-12
107,32,3.208848e-12
107,33,2.462781e-12
107,34,2.335597e-12
107,35,2.399471e-12
107,36,2.348532e-12
107,37,1.793341e-12
107,38,1.813542e-12
107,39,1.598537e-12
107,40,1.953876e-12
107,41,1.867225e-12
107,42,1.654818e-12
107,43,1.677142e-12
107,44,1.599089e-12
107,45,1.513668e-12
107,46,1.464676e-12
107,47,1.209033e-12
107,48,1.232115e-12
107,49,1.203638e-12
107,50,1.145528e-12
107,51,1.182014e-12
107,52,1.022701e-12
107,53,1.073866e-12
107,54,1.076790e-12
107,55,1.114495e-12
107,56,1.163185e-12
107,57,1.199946e-12
107,58,1.235833e-12
107,59,1.275529e-12
107,60,1.268295e-12
107,61,1.182481e-12
107,62,1.104825e-12
107,63,1.003291e-12
107,64,1.085734e-12
107,65,1.113461e-12
107,66,1.204589e-12
107,67,1.200552e-12
107,68,1.161004e-12
107,69,1.194513e-12
107,70,1.320503e-12
107,71,1.442799e-12
107,72,1.601548e-12
107,73,1.747864e-12
107,74,1.982909e-12
107,75,2.130932e-12
107,76,2.294387e-12
107,77,2.622003e-12
107,78,2.895339e-12
107,79,3.108742e-12
107,80,3.388391e-12
107,81,3.501401e-12
107,82,3.100948e-12
107,83,3.095792e-12
107,84,2.913152e-12
107,85,2.928605e-12
107,86,2.963647e-12
107,87,2.914246e-12
107,88,2.742335e-12
107,89,2.604918e-12
107,90,2.654695e-12
107,91,2.588880e-12
107,92,2.490295e-12
107,93,2.460384e-12
107,94,2.286036e-12
107,95,2.326027e-12
107,96,2.307965e-12
107,97,2.156680e-12
107,98,2.073862e-12
107,99,2.094965e-12
107,100,1.933973e-12
107,101,1.780405e-12
107,102,1.668311e-12
107,103,1.569158e-12
107,104,1.428862e-12
107,105,1.315179e-12
107,106,1.209763e-12
107,107,1.095527e-12
107,108,1.036104e-12
107,109,8.831329e-13
107,110,7.580622e-13
107,111,7.007464e-13
107,112,5.674231e-13
107,113,4.553047e-13
107,114,4.108972e-13
107,115,3.270095e-13
107,116,3.299880e-13
107,117,3.346434e-13
107,118,2.949183e-13
107,119,2.826612e-13
107,120,2.867101e-13
107,121,2.614912e-13
107,122,2.399041e-13
107,123,2.318323e-13
107,124,2.056498e-13
107,125,1.922538e-13
107,126,1.872471e-13
107,127,1.689450e-13
107,128,1.618487e-13
107,129,1.469074e-13
107,130,1.596286e-13
107,131,1.355374e-13
107,132,1.304979e-13
107,133,1.052950e-13
107,134,1.078296e-13
107,135,9.556997e-14
107,136,9.726930e-14
107,137,9.674585e-14
107,138,8.553529e-14
107,139,7.938352e-14
107,140,7.791904e-14
107,141,6.907508e-14
107,142,6.860600e-14
107,143,5.897777e-14
107,144,5.873331e-14
107,145,5.132413e-14
107,146,4.853188e-14
107,147,4.272818e-14
107,148,4.698392e-14
107,149,4.181285e-14
107,150,3.751077e-14
107,151,3.436518e-14
107,152,3.685058e-14
107,153,3.543192e-14
107,154,2.756812e-14
107,155,2.789833e-14
107,156,2.830861e-14
107,157,1.859904e-14
107,158,2.130820e-14
107,159,1.530982e-14
107,160,2.187487e-14
107,161,1.902656e-14
107,162,1.540629e-14
107,163,1.627149e-14
107,164,1.491175e-14
107,165,8.323028e-15
107,166,7.388477e-15
107,167,7.259839e-15
107,168,7.178397e-15
107,169,5.132660e-15
107,170,4.658720e-15
107,171,3.134501e-15
107,172,3.735964e-15
107,173,2.138899e-15
107,174,2.356041e-15
107,175,2.075042e-15
107,176,1.613369e-15
107,177,2.279889e-15
107,178,1.831987e-15
107,179,2.341919e-15
107,180,1.323165e-15
107,181,8.948264e-16
107,182,2.316059e-15
107,183,1.146872e-15
107,184,5.704168e-16
107,185,9.060225e-16
107,186,4.833848e-16
107,187,8.656269e-16
107,188,9.838833e-16
107,189,9.774546e-16
107,190,7.224075e-16
107,191,4.787086e-16
107,192,5.360465e-16
107,193,2.783951e-16
107,194,2.698059e-16
107,195,2.619927e-16
107,196,5.099575e-17
107,197,2.378926e-16
107,198,7.131151e-16
107,199,9.109677e-17
107,200,1.639126e-16
107,201,0.000000e+00
108,0,0.000000e+00
108,1,7.369900e-12
108,2,1.346252e-11
108,3,1.541484e-11
108,4,2.073511e-11
108,5,3.692513e-11
108,6,5.893858e-11
108,7,5.882703e-11
108,8,7.113592e-11
108,9,1.011444e-10
108,10,1.323460e-10
108,11,1.241673e-10
108,12,1.126126e-10
108,13,1.002095e-10
108,14,7.197680e-11
108,15,5.016311e-11
108,16,3.072740e-11
108,17,2.675377e-11
108,18,1.862857e-11
108,19,1.703817e-11
108,20,1.479032e-11
108,21,1.166457e-11
108,22,1.059573e-11
108,23,9.119206e-12
108,24,8.687975e-12
108,25,7.964601e-12
108,26,6.575588e-12
108,27,5.649483e-12
108,28,4.755422e-12
108,29,4.178235e-12
108,30,3.579963e-12
108,31,3.330817e-12
108,32,3.187119e-12
108,33,2.456668e-12
108,34,2.302843e-12
108,35,2.356515e-12
108,36,2.318145e-12
108,37,1.753660e-12
108,38,1.748248e-12
108,39,1.552585e-12
108,40,1.877467e-12
108,41,1.786766e-12
108,42,1.603733e-12
108,43,1.600650e-12
108,44,1.528397e-12
108,45,1.427302e-12
108,46,1.355475e-12
108,47,1.106643e-12
108,48,1.110778e-12
108,49,1.087848e-12
108,50,1.041609e-12
108,51,1.078852e-12
108,52,9.239757e-13
108,53,9.764743e-13
108,54,9.746022e-13
108,55,1.021653e-12
108,56,1.066256e-12
108,57,1.112486e-12
108,58,1.153266e-12
108,59,1.184058e-12
108,60,1.173541e-12
108,61,1.107003e-12
108,62,1.024899e-12
108,63,9.204254e-13
108,64,1.002071e-12
108,65,1.029780e-12
108,66,1.116205e-12
108,67,1.102186e-12
108,68,1.069184e-12
108,69,1.089491e-12
108,70,1.205200e-12
108,71,1.313053e-12
108,72,1.452789e-12
108,73,1.579465e-12
108,74,1.788148e-12
108,75,1.921700e-12
108,76,2.065492e-12
108,77,2.371672e-12
108,78,2.613582e-12
108,79,2.797725e-12
108,80,3.051810e-12
108,81,3.160858e-12
108,82,2.805090e-12
108,83,2.794619e-12
108,84,2.631654e-12
108,85,2.638606e-12
108,86,2.677112e-12
108,87,2.641769e-12
108,88,2.492773e-12
108,89,2.367105e-12
108,90,2.428932e-12
108,91,2.378150e-12
108,92,2.283907e-12
108,93,2.260109e-12
108,94,2.107727e-12
108,95,2.149061e-12
108,96,2.130288e-12
108,97,1.991677e-12
108,98,1.919662e-12
108,99,1.941320e-12
108,100,1.796066e-12
108,101,1.661406e-12
108,102,1.552777e-12
108,103,1.466197e-12
108,104,1.338800e-12
108,105,1.232549e-12
108,106,1.148266e-12
108,107,1.036104e-12
108,108,9.928501e-13
108,109,8.490359e-13
108,110,7.364152e-13
108,111,6.882534e-13
108,112,5.632493e-13
108,113,4.621990e-13
108,114,4.223369e-13
108,115,3.443013e-13
108,116,3.474539e-13
108,117,3.518365e-13
108,118,3.111198e-13
108,119,2.972677e-13
108,120,3.034020e-13
108,121,2.735758e-13
108,122,2.520155e-13
108,123,2.426184e-13
108,124,2.153192e-13
108,125,2.020502e-13
108,126,1.958185e-13
108,127,1.768909e-13
108,128,1.690587e-13
108,129,1.539927e-13
108,130,1.655899e-13
108,131,1.415961e-13
108,132,1.364393e-13
108,133,1.094022e-13
108,134,1.130337e-13
108,135,9.960911e-14
108,136,1.012602e-13
108,137,1.008085e-13
108,138,8.942607e-14
108,139,8.286378e-14
108,140,7.990380e-14
108,141,7.202217e-14
108,142,7.043585e-14
108,143,6.023853e-14
108,144,6.089473e-14
108,145,5.381811e-14
108,146,4.880633e-14
108,147,4.444925e-14
108,148,4.875602e-14
108,149,4.364016e-14
108,150,3.764595e-14
108,151,3.480412e-14
108,152,3.736301e-14
108,153,3.633173e-14
108,154,2.884211e-14
108,155,2.850574e-14
108,156,2.840149e-14
108,157,1.879472e-14
108,158,2.215925e-14
108,159,1.556021e-14
108,160,2.245909e-14
108,161,1.911962e-14
108,162,1.584779e-14
108,163,1.672128e-14
108,164,1.556556e-14
108,165,8.720326e-15
108,166,7.514051e-15
108,167,7.328089e-15
108,168,7.226251e-15
108,169,5.118981e-15
108,170,4.490021e-15
108,171,2.735715e-15
108,172,3.551827e-15
108,173,2.019960e-15
108,174,2.116521e-15
108,175,1.848718e-15
108,176,1.431382e-15
108,177,2.009726e-15
108,178,1.659643e-15
108,179,2.183045e-15
108,180,1.150950e-15
108,181,8.078847e-16
108,182,2.101710e-15
108,183,1.023018e-15
108,184,5.137985e-16
108,185,8.153187e-16
108,186,4.638575e-16
108,187,8.202036e-16
108,188,8.968356e-16
108,189,8.795140e-16
108,190,6.791744e-16
108,191,3.881018e-16
108,192,4.968689e-16
108,193,2.369270e-16
108,194,2.303471e-16
108,195,2.467095e-16
108,196,4.544212e-17
108,197,1.767039e-16
108,198,4.460672e-16
108,199,8.279710e-17
108,200,1.106890e-16
108,201,0.000000e+00
109,0,0.000000e+00
109,1,8.087696e-12
109,2,1.416415e-11
109,3,1.577189e-11
109,4,2.189421e-11
109,5,3.932742e-11
109,6,6.234262e-11
109,7,6.474700e-11
109,8,7.760825e-11
109,9,1.057156e-10
109,10,1.354623e-10
109,11,1.293377e-10
109,12,1.183736e-10
109,13,1.039871e-10
109,14,7.516217e-11
109,15,5.221421e-11
109,16,3.238440e-11
109,17,2.701055e-11
109,18,1.829766e-11
109,19,1.602810e-11
109,20,1.385278e-11
109,21,1.092430e-11
109,22,9.935304e-12
109,23,8.555735e-12
109,24,8.105811e-12
109,25,7.451351e-12
109,26,6.239914e-12
109,27,5.371096e-12
109,28,4.575329e-12
109,29,4.059316e-12
109,30,3.476580e-12
109,31,3.256439e-12
109,32,3.099234e-12
109,33,2.464809e-12
109,34,2.273792e-12
109,35,2.319171e-12
109,36,2.272167e-12
109,37,1.781697e-12
109,38,1.754599e-12
109,39,1.569252e-12
109,40,1.832022e-12
109,41,1.749217e-12
109,42,1.582341e-12
109,43,1.559188e-12
109,44,1.488622e-12
109,45,1.397426e-12
109,46,1.311618e-12
109,47,1.086888e-12
109,48,1.097434e-12
109,49,1.064772e-12
109,50,1.023665e-12
109,51,1.051868e-12
109,52,9.036104e-13
109,53,9.482589e-13
109,54,9.449437e-13
109,55,9.774783e-13
109,56,1.004717e-12
109,57,1.037803e-12
109,58,1.062336e-12
109,59,1.082960e-12
109,60,1.074964e-12
109,61,1.002876e-12
109,62,9.305863e-13
109,63,8.400238e-13
109,64,9.078746e-13
109,65,9.247065e-13
109,66,1.005951e-12
109,67,9.868681e-13
109,68,9.406196e-13
109,69,9.593087e-13
109,70,1.042340e-12
109,71,1.116795e-12
109,72,1.225742e-12
109,73,1.316281e-12
109,74,1.467442e-12
109,75,1.567925e-12
109,76,1.671562e-12
109,77,1.914699e-12
109,78,2.090175e-12
109,79,2.229641e-12
109,80,2.425841e-12
109,81,2.508362e-12
109,82,2.223894e-12
109,83,2.214603e-12
109,84,2.088867e-12
109,85,2.093017e-12
109,86,2.124750e-12
109,87,2.097590e-12
109,88,1.989329e-12
109,89,1.885063e-12
109,90,1.946873e-12
109,91,1.909972e-12
109,92,1.829836e-12
109,93,1.817323e-12
109,94,1.706682e-12
109,95,1.740932e-12
109,96,1.725546e-12
109,97,1.618342e-12
109,98,1.568275e-12
109,99,1.585008e-12
109,100,1.472466e-12
109,101,1.366870e-12
109,102,1.276660e-12
109,103,1.209951e-12
109,104,1.112630e-12
109,105,1.031046e-12
109,106,9.734193e-13
109,107,8.831329e-13
109,108,8.490359e-13
109,109,7.419274e-13
109,110,6.495391e-13
109,111,6.192856e-13
109,112,5.155798e-13
109,113,4.330013e-13
109,114,4.085684e-13
109,115,3.404175e-13
109,116,3.434253e-13
109,117,3.492237e-13
109,118,3.086491e-13
109,119,2.943206e-13
109,120,2.991142e-13
109,121,2.718728e-13
109,122,2.497242e-13
109,123,2.420965e-13
109,124,2.144701e-13
109,125,1.996231e-13
109,126,1.948046e-13
109,127,1.756049e-13
109,128,1.685994e-13
109,129,1.524660e-13
109,130,1.652923e-13
109,131,1.407398e-13
109,132,1.358848e-13
109,133,1.093401e-13
109,134,1.120830e-13
109,135,9.981098e-14
109,136,1.010316e-13
109,137,9.995303e-14
109,138,8.929922e-14
109,139,8.240209e-14
109,140,7.971414e-14
109,141,7.158263e-14
109,142,7.056480e-14
109,143,6.060142e-14
109,144,6.079781e-14
109,145,5.334403e-14
109,146,4.936400e-14
109,147,4.407912e-14
109,148,4.869808e-14
109,149,4.315758e-14
109,150,3.787309e-14
109,151,3.520964e-14
109,152,3.770152e-14
109,153,3.638565e-14
109,154,2.856527e-14
109,155,2.851657e-14
109,156,2.880131e-14
109,157,1.891942e-14
109,158,2.212095e-14
109,159,1.567063e-14
109,160,2.228586e-14
109,161,1.928703e-14
109,162,1.573446e-14
109,163,1.663317e-14
109,164,1.525289e-14
109,165,8.612257e-15
109,166,7.422575e-15
109,167,7.119857e-15
109,168,7.216401e-15
109,169,5.068124e-15
109,170,4.469295e-15
109,171,2.712612e-15
109,172,3.387275e-15
109,173,1.952738e-15
109,174,2.036909e-15
109,175,1.856488e-15
109,176,1.402252e-15
109,177,1.942491e-15
109,178,1.588564e-15
109,179,2.081114e-15
109,180,1.135192e-15
109,181,7.375291e-16
109,182,2.038316e-15
109,183,9.952589e-16
109,184,4.708833e-16
109,185,7.954582e-16
109,186,4.400321e-16
109,187,7.755041e-16
109,188,8.354552e-16
109,189,8.546259e-16
109,190,6.342587e-16
109,191,3.898136e-16
109,192,4.673055e-16
109,193,2.506263e-16
109,194,2.187536e-16
109,195,2.375067e-16
109,196,4.224867e-17
109,197,1.919810e-16
109,198,5.649301e-16
109,199,7.492350e-17
109,200,1.309466e-16
109,201,0.000000e+00
110,0,0.000000e+00
110,1,7.211442e-12
110,2,1.231075e-11
110,3,1.372673e-11
110,4,1.877344e-11
110,5,3.344505e-11
110,6,5.282294e-11
110,7,5.439923e-11
110,8,6.517831e-11
110,9,8.994197e-11
110,10,1.164066e-10
110,11,1.102115e-10
110,12,1.003814e-10
110,13,8.775697e-11
110,14,6.269467e-11
110,15,4.315122e-11
110,16,2.659635e-11
110,17,2.267444e-11
110,18,1.546562e-11
110,19,1.373719e-11
110,20,1.193328e-11
110,21,9.441873e-12
110,22,8.623358e-12
110,23,7.425282e-12
110,24,7.055844e-12
110,25,6.512454e-12
110,26,5.415757e-12
110,27,4.657276e-12
110,28,3.938735e-12
110,29,3.489259e-12
110,30,2.979864e-12
110,31,2.792442e-12
110,32,2.649721e-12
110,33,2.082821e-12
110,34,1.913666e-12
110,35,1.956916e-12
110,36,1.930951e-12
110,37,1.491211e-12
110,38,1.451947e-12
110,39,1.292280e-12
110,40,1.516827e-12
110,41,1.446463e-12
110,42,1.313611e-12
110,43,1.278206e-12
110,44,1.222485e-12
110,45,1.140387e-12
110,46,1.057380e-12
110,47,8.609078e-13
110,48,8.611859e-13
110,49,8.399521e-13
110,50,8.147296e-13
110,51,8.469480e-13
110,52,7.217379e-13
110,53,7.694631e-13
110,54,7.688128e-13
110,55,8.051257e-13
110,56,8.304033e-13
110,57,8.707674e-13
110,58,8.957211e-13
110,59,9.070571e-13
110,60,8.987257e-13
110,61,8.441440e-13
110,62,7.789214e-13
110,63,6.992859e-13
110,64,7.600875e-13
110,65,7.764577e-13
110,66,8.521312e-13
110,67,8.342057e-13
110,68,7.914292e-13
110,69,8.057416e-13
110,70,8.721450e-13
110,71,9.306409e-13
110,72,1.012934e-12
110,73,1.080067e-12
110,74,1.195355e-12
110,75,1.273033e-12
110,76,1.347363e-12
110,77,1.545289e-12
110,78,1.674898e-12
110,79,1.777137e-12
110,80,1.931397e-12
110,81,1.997303e-12
110,82,1.773864e-12
110,83,1.760831e-12
110,84,1.661171e-12
110,85,1.659243e-12
110,86,1.690339e-12
110,87,1.671832e-12
110,88,1.593994e-12
110,89,1.508760e-12
110,90,1.572673e-12
110,91,1.549214e-12
110,92,1.479232e-12
110,93,1.476380e-12
110,94,1.393438e-12
110,95,1.423863e-12
110,96,1.410393e-12
110,97,1.325657e-12
110,98,1.291798e-12
110,99,1.306594e-12
110,100,1.216344e-12
110,101,1.138129e-12
110,102,1.059720e-12
110,103,1.010345e-12
110,104,9.335602e-13
110,105,8.691359e-13
110,106,8.326766e-13
110,107,7.580622e-13
110,108,7.364152e-13
110,109,6.495391e-13
110,110,5.779731e-13
110,111,5.580379e-13
110,112,4.709561e-13
110,113,4.056714e-13
110,114,3.884169e-13
110,115,3.326113e-13
110,116,3.342681e-13
110,117,3.422939e-13
110,118,3.034300e-13
110,119,2.872843e-13
110,120,2.922343e-13
110,121,2.654671e-13
110,122,2.443158e-13
110,123,2.377159e-13
110,124,2.108321e-13
110,125,1.945336e-13
110,126,1.902273e-13
110,127,1.717267e-13
110,128,1.651774e-13
110,129,1.489246e-13
110,130,1.610480e-13
110,131,1.381729e-13
110,132,1.326473e-13
110,133,1.062811e-13
110,134,1.089192e-13
110,135,9.817656e-14
110,136,9.886930e-14
110,137,9.673233e-14
110,138,8.765650e-14
110,139,8.012939e-14
110,140,7.661156e-14
110,141,6.972415e-14
110,142,6.860671e-14
110,143,5.853422e-14
110,144,5.922706e-14
110,145,5.182293e-14
110,146,4.691612e-14
110,147,4.330804e-14
110,148,4.765237e-14
110,149,4.226901e-14
110,150,3.625340e-14
110,151,3.398683e-14
110,152,3.679853e-14
110,153,3.540393e-14
110,154,2.815490e-14
110,155,2.769154e-14
110,156,2.712962e-14
110,157,1.806049e-14
110,158,2.140212e-14
110,159,1.533603e-14
110,160,2.145241e-14
110,161,1.814115e-14
110,162,1.542548e-14
110,163,1.595234e-14
110,164,1.466248e-14
110,165,8.572629e-15
110,166,7.154139e-15
110,167,6.906245e-15
110,168,6.838120e-15
110,169,4.896488e-15
110,170,4.067236e-15
110,171,2.412530e-15
110,172,2.995551e-15
110,173,1.752110e-15
110,174,1.815244e-15
110,175,1.630852e-15
110,176,1.244203e-15
110,177,1.725143e-15
110,178,1.437925e-15
110,179,1.864668e-15
110,180,9.955868e-16
110,181,6.704177e-16
110,182,1.805047e-15
110,183,8.898310e-16
110,184,4.303767e-16
110,185,7.046660e-16
110,186,3.995025e-16
110,187,7.078859e-16
110,188,7.648202e-16
110,189,7.622133e-16
110,190,5.757596e-16
110,191,3.355267e-16
110,192,4.280269e-16
110,193,2.140465e-16
110,194,1.999212e-16
110,195,2.181879e-16
110,196,3.912269e-17
110,197,1.584260e-16
110,198,4.243575e-16
110,199,6.756672e-17
110,200,1.027248e-16
110,201,0.000000e+00
111,0,0.000000e+00
111,1,8.438128e-12
111,2,1.398738e-11
111,3,1.523022e-11
111,4,2.130659e-11
111,5,3.812626e-11
111,6,5.986324e-11
111,7,6.357425e-11
111,8,7.573704e-11
111,9,1.007683e-10
111,10,1.285575e-10
111,11,1.231305e-10
111,12,1.125045e-10
111,13,9.718258e-11
111,14,6.964519e-11
111,15,4.817348e-11
111,16,3.013045e-11
111,17,2.484890e-11
111,18,1.727185e-11
111,19,1.499457e-11
111,20,1.282601e-11
111,21,1.014379e-11
111,22,9.167330e-12
111,23,7.836512e-12
111,24,7.332784e-12
111,25,6.733278e-12
111,26,5.636595e-12
111,27,4.843023e-12
111,28,4.121580e-12
111,29,3.671160e-12
111,30,3.123755e-12
111,31,2.941123e-12
111,32,2.774895e-12
111,33,2.231773e-12
111,34,2.025304e-12
111,35,2.057069e-12
111,36,2.031679e-12
111,37,1.606685e-12
111,38,1.547687e-12
111,39,1.392415e-12
111,40,1.580215e-12
111,41,1.509399e-12
111,42,1.385652e-12
111,43,1.328194e-12
111,44,1.267767e-12
111,45,1.182161e-12
111,46,1.079507e-12
111,47,8.832312e-13
111,48,8.845557e-13
111,49,8.584954e-13
111,50,8.364187e-13
111,51,8.681238e-13
111,52,7.385240e-13
111,53,7.843980e-13
111,54,7.807043e-13
111,55,8.122640e-13
111,56,8.277057e-13
111,57,8.644984e-13
111,58,8.835057e-13
111,59,8.878119e-13
111,60,8.809748e-13
111,61,8.240414e-13
111,62,7.593393e-13
111,63,6.820401e-13
111,64,7.367612e-13
111,65,7.465813e-13
111,66,8.209754e-13
111,67,7.966690e-13
111,68,7.453790e-13
111,69,7.539070e-13
111,70,7.997899e-13
111,71,8.368465e-13
111,72,9.001754e-13
111,73,9.435846e-13
111,74,1.023068e-12
111,75,1.080381e-12
111,76,1.130908e-12
111,77,1.297008e-12
111,78,1.387217e-12
111,79,1.460369e-12
111,80,1.582448e-12
111,81,1.636950e-12
111,82,1.454470e-12
111,83,1.440997e-12
111,84,1.363512e-12
111,85,1.356927e-12
111,86,1.387984e-12
111,87,1.376993e-12
111,88,1.324419e-12
111,89,1.250152e-12
111,90,1.322100e-12
111,91,1.309178e-12
111,92,1.244833e-12
111,93,1.250655e-12
111,94,1.193387e-12
111,95,1.221108e-12
111,96,1.208714e-12
111,97,1.140585e-12
111,98,1.121483e-12
111,99,1.134700e-12
111,100,1.064458e-12
111,101,1.004013e-12
111,102,9.309365e-13
111,103,8.947480e-13
111,104,8.351810e-13
111,105,7.822613e-13
111,106,7.675879e-13
111,107,7.007464e-13
111,108,6.882534e-13
111,109,6.192856e-13
111,110,5.580379e-13
111,111,5.518475e-13
111,112,4.738414e-13
111,113,4.184095e-13
111,114,4.107753e-13
111,115,3.583541e-13
111,116,3.603366e-13
111,117,3.687986e-13
111,118,3.269655e-13
111,119,3.097674e-13
111,120,3.148461e-13
111,121,2.863594e-13
111,122,2.631429e-13
111,123,2.562705e-13
111,124,2.272091e-13
111,125,2.093164e-13
111,126,2.050776e-13
111,127,1.848800e-13
111,128,1.779336e-13
111,129,1.601300e-13
111,130,1.735140e-13
111,131,1.485048e-13
111,132,1.428856e-13
111,133,1.146446e-13
111,134,1.173495e-13
111,135,1.057261e-13
111,136,1.061440e-13
111,137,1.039965e-13
111,138,9.448424e-14
111,139,8.620329e-14
111,140,8.216172e-14
111,141,7.490880e-14
111,142,7.374706e-14
111,143,6.292052e-14
111,144,6.361379e-14
111,145,5.569335e-14
111,146,5.042346e-14
111,147,4.627829e-14
111,148,5.117311e-14
111,149,4.520843e-14
111,150,3.860603e-14
111,151,3.646527e-14
111,152,3.934262e-14
111,153,3.786292e-14
111,154,3.005883e-14
111,155,2.959838e-14
111,156,2.925138e-14
111,157,1.929224e-14
111,158,2.294338e-14
111,159,1.628134e-14
111,160,2.282491e-14
111,161,1.934965e-14
111,162,1.626092e-14
111,163,1.695161e-14
111,164,1.540839e-14
111,165,9.057072e-15
111,166,7.395342e-15
111,167,6.998373e-15
111,168,7.192323e-15
111,169,5.016205e-15
111,170,4.163539e-15
111,171,2.243082e-15
111,172,2.880167e-15
111,173,1.658015e-15
111,174,1.651522e-15
111,175,1.547732e-15
111,176,1.145746e-15
111,177,1.558836e-15
111,178,1.300461e-15
111,179,1.726882e-15
111,180,9.130261e-16
111,181,5.756593e-16
111,182,1.674587e-15
111,183,8.068785e-16
111,184,3.690045e-16
111,185,6.534873e-16
111,186,3.734254e-16
111,187,6.524469e-16
111,188,6.726915e-16
111,189,7.017636e-16
111,190,5.223668e-16
111,191,2.979385e-16
111,192,3.854233e-16
111,193,2.092521e-16
111,194,1.625174e-16
111,195,2.018682e-16
111,196,3.346144e-17
111,197,1.442351e-16
111,198,4.085767e-16
111,199,5.810059e-17
111,200,9.640840e-17
111,201,0.000000e+00
112,0,0.000000e+00
112,1,7.351973e-12
112,2,1.191617e-11
112,3,1.294093e-11
112,4,1.788843e-11
112,5,3.180346e-11
112,6,4.930636e-11
112,7,5.206457e-11
112,8,6.213889e-11
112,9,8.376745e-11
112,10,1.063602e-10
112,11,1.011835e-10
112,12,9.173476e-11
112,13,7.847403e-11
112,14,5.518544e-11
112,15,3.758886e-11
112,16,2.350044e-11
112,17,1.992608e-11
112,18,1.393093e-11
112,19,1.228950e-11
112,20,1.064360e-11
112,21,8.469597e-12
112,22,7.738072e-12
112,23,6.611303e-12
112,24,6.212219e-12
112,25,5.727542e-12
112,26,4.792486e-12
112,27,4.107263e-12
112,28,3.485909e-12
112,29,3.120809e-12
112,30,2.661815e-12
112,31,2.506539e-12
112,32,2.351569e-12
112,33,1.889497e-12
112,34,1.705727e-12
112,35,1.746772e-12
112,36,1.732182e-12
112,37,1.366218e-12
112,38,1.308548e-12
112,39,1.164573e-12
112,40,1.321350e-12
112,41,1.261018e-12
112,42,1.161429e-12
112,43,1.103963e-12
112,44,1.060794e-12
112,45,9.902327e-13
112,46,8.970474e-13
112,47,7.331134e-13
112,48,7.262606e-13
112,49,7.031395e-13
112,50,6.901202e-13
112,51,7.183608e-13
112,52,6.045845e-13
112,53,6.440643e-13
112,54,6.393787e-13
112,55,6.657862e-13
112,56,6.748895e-13
112,57,7.120276e-13
112,58,7.283709e-13
112,59,7.270262e-13
112,60,7.200301e-13
112,61,6.698815e-13
112,62,6.164756e-13
112,63,5.515126e-13
112,64,5.969811e-13
112,65,6.054043e-13
112,66,6.734415e-13
112,67,6.497477e-13
112,68,5.973306e-13
112,69,6.071272e-13
112,70,6.330457e-13
112,71,6.528563e-13
112,72,6.916307e-13
112,73,7.136118e-13
112,74,7.593140e-13
112,75,7.933416e-13
112,76,8.184493e-13
112,77,9.410054e-13
112,78,9.870028e-13
112,79,1.028937e-12
112,80,1.110854e-12
112,81,1.148245e-12
112,82,1.021247e-12
112,83,1.010025e-12
112,84,9.575683e-13
112,85,9.480486e-13
112,86,9.774414e-13
112,87,9.736460e-13
112,88,9.506756e-13
112,89,8.947535e-13
112,90,9.652507e-13
112,91,9.615671e-13
112,92,9.112395e-13
112,93,9.216294e-13
112,94,8.930096e-13
112,95,9.144368e-13
112,96,9.043790e-13
112,97,8.570274e-13
112,98,8.519758e-13
112,99,8.600428e-13
112,100,8.140400e-13
112,101,7.741139e-13
112,102,7.126098e-13
112,103,6.940928e-13
112,104,6.529887e-13
112,105,6.153832e-13
112,106,6.196464e-13
112,107,5.674231e-13
112,108,5.632493e-13
112,109,5.155798e-13
112,110,4.709561e-13
112,111,4.738414e-13
112,112,4.156640e-13
112,113,3.741385e-13
112,114,3.746823e-13
112,115,3.326557e-13
112,116,3.342712e-13
112,117,3.417045e-13
112,118,3.028226e-13
112,119,2.876687e-13
112,120,2.919210e-13
112,121,2.661870e-13
112,122,2.440952e-13
112,123,2.375673e-13
112,124,2.106911e-13
112,125,1.942662e-13
112,126,1.902109e-13
112,127,1.716088e-13
112,128,1.649511e-13
112,129,1.487098e-13
112,130,1.612240e-13
112,131,1.380073e-13
112,132,1.324117e-13
112,133,1.064380e-13
112,134,1.087048e-13
112,135,9.784874e-14
112,136,9.820280e-14
112,137,9.657749e-14
112,138,8.758239e-14
112,139,7.985903e-14
112,140,7.641914e-14
112,141,6.947815e-14
112,142,6.875636e-14
112,143,5.856401e-14
112,144,5.904375e-14
112,145,5.160986e-14
112,146,4.691320e-14
112,147,4.302139e-14
112,148,4.758124e-14
112,149,4.205689e-14
112,150,3.591954e-14
112,151,3.389394e-14
112,152,3.658897e-14
112,153,3.516579e-14
112,154,2.793363e-14
112,155,2.759198e-14
112,156,2.732486e-14
112,157,1.799500e-14
112,158,2.127635e-14
112,159,1.519838e-14
112,160,2.119820e-14
112,161,1.793274e-14
112,162,1.516047e-14
112,163,1.566310e-14
112,164,1.422028e-14
112,165,8.411932e-15
112,166,6.886241e-15
112,167,6.606965e-15
112,168,6.694353e-15
112,169,4.737603e-15
112,170,3.916953e-15
112,171,2.223627e-15
112,172,2.773627e-15
112,173,1.583816e-15
112,174,1.632991e-15
112,175,1.503315e-15
112,176,1.134568e-15
112,177,1.557149e-15
112,178,1.304212e-15
112,179,1.666283e-15
112,180,9.047287e-16
112,181,5.863334e-16
112,182,1.624279e-15
112,183,8.098131e-16
112,184,3.796797e-16
112,185,6.379984e-16
112,186,3.586039e-16
112,187,6.375356e-16
112,188,6.841771e-16
112,189,6.918696e-16
112,190,5.107338e-16
112,191,3.070627e-16
112,192,3.858501e-16
112,193,2.016797e-16
112,194,1.808379e-16
112,195,2.001423e-16
112,196,3.538090e-17
112,197,1.503229e-16
112,198,4.266784e-16
112,199,5.814630e-17
112,200,1.008365e-16
112,201,0.000000e+00
113,0,0.000000e+00
113,1,6.137788e-12
113,2,9.613397e-12
113,3,1.037224e-11
113,4,1.390248e-11
113,5,2.410999e-11
113,6,3.740303e-11
113,7,3.890850e-11
113,8,4.676389e-11
113,9,6.369837e-11
113,10,8.270950e-11
113,11,7.802958e-11
113,12,7.091021e-11
113,13,6.071514e-11
113,14,4.254029e-11
113,15,2.977004e-11
113,16,1.845722e-11
113,17,1.569981e-11
113,18,1.105187e-11
113,19,9.642873e-12
113,20,8.295591e-12
113,21,6.560161e-12
113,22,6.030950e-12
113,23,5.160293e-12
113,24,4.881042e-12
113,25,4.543058e-12
113,26,3.779843e-12
113,27,3.237556e-12
113,28,2.727770e-12
113,29,2.436208e-12
113,30,2.072694e-12
113,31,1.956228e-12
113,32,1.830697e-12
113,33,1.448688e-12
113,34,1.305811e-12
113,35,1.343572e-12
113,36,1.350167e-12
113,37,1.048691e-12
113,38,9.937005e-13
113,39,8.829174e-13
113,40,9.956193e-13
113,41,9.542896e-13
113,42,8.851149e-13
113,43,8.206690e-13
113,44,7.842914e-13
113,45,7.242990e-13
113,46,6.364558e-13
113,47,4.963445e-13
113,48,4.812295e-13
113,49,4.708748e-13
113,50,4.750322e-13
113,51,5.090439e-13
113,52,4.191337e-13
113,53,4.636822e-13
113,54,4.625546e-13
113,55,4.934821e-13
113,56,5.016157e-13
113,57,5.455982e-13
113,58,5.656839e-13
113,59,5.558009e-13
113,60,5.511688e-13
113,61,5.166837e-13
113,62,4.698665e-13
113,63,4.180030e-13
113,64,4.548031e-13
113,65,4.616996e-13
113,66,5.222771e-13
113,67,5.027031e-13
113,68,4.539670e-13
113,69,4.602800e-13
113,70,4.696295e-13
113,71,4.757873e-13
113,72,4.921132e-13
113,73,4.946920e-13
113,74,5.080589e-13
113,75,5.219241e-13
113,76,5.239993e-13
113,77,6.043624e-13
113,78,6.091892e-13
113,79,6.190665e-13
113,80,6.656374e-13
113,81,6.863610e-13
113,82,6.152805e-13
113,83,6.019279e-13
113,84,5.741820e-13
113,85,5.603304e-13
113,86,5.899125e-13
113,87,5.930038e-13
113,88,5.958494e-13
113,89,5.578475e-13
113,90,6.262133e-13
113,91,6.336305e-13
113,92,5.949810e-13
113,93,6.135855e-13
113,94,6.098194e-13
113,95,6.263283e-13
113,96,6.190768e-13
113,97,5.911801e-13
113,98,6.022347e-13
113,99,6.091542e-13
113,100,5.831857e-13
113,101,5.676141e-13
113,102,5.162239e-13
113,103,5.152700e-13
113,104,4.919438e-13
113,105,4.690589e-13
113,106,4.926855e-13
113,107,4.553047e-13
113,108,4.621990e-13
113,109,4.330013e-13
113,110,4.056714e-13
113,111,4.184095e-13
113,112,3.741385e-13
113,113,3.494332e-13
113,114,3.555415e-13
113,115,3.248155e-13
113,116,3.248615e-13
113,117,3.341723e-13
113,118,2.967924e-13
113,119,2.804607e-13
113,120,2.845376e-13
113,121,2.597769e-13
113,122,2.382121e-13
113,123,2.327161e-13
113,124,2.067013e-13
113,125,1.888251e-13
113,126,1.854199e-13
113,127,1.673442e-13
113,128,1.609575e-13
113,129,1.447348e-13
113,130,1.566587e-13
113,131,1.350541e-13
113,132,1.287172e-13
113,133,1.031901e-13
113,134,1.052434e-13
113,135,9.571326e-14
113,136,9.538344e-14
113,137,9.296090e-14
113,138,8.564748e-14
113,139,7.720786e-14
113,140,7.300872e-14
113,141,6.727250e-14
113,142,6.674270e-14
113,143,5.619375e-14
113,144,5.712167e-14
113,145,4.969508e-14
113,146,4.417960e-14
113,147,4.197804e-14
113,148,4.628207e-14
113,149,4.095360e-14
113,150,3.384694e-14
113,151,3.240021e-14
113,152,3.540434e-14
113,153,3.387385e-14
113,154,2.724955e-14
113,155,2.657522e-14
113,156,2.549621e-14
113,157,1.685062e-14
113,158,2.025413e-14
113,159,1.455876e-14
113,160,2.004034e-14
113,161,1.649393e-14
113,162,1.448635e-14
113,163,1.468066e-14
113,164,1.315101e-14
113,165,8.194500e-15
113,166,6.275408e-15
113,167,6.012352e-15
113,168,6.114241e-15
113,169,4.313493e-15
113,170,3.296766e-15
113,171,1.646259e-15
113,172,2.093949e-15
113,173,1.161261e-15
113,174,1.169624e-15
113,175,1.066934e-15
113,176,8.113696e-16
113,177,1.105723e-15
113,178,9.416256e-16
113,179,1.216895e-15
113,180,6.386988e-16
113,181,4.241349e-16
113,182,1.166424e-15
113,183,5.774115e-16
113,184,2.746492e-16
113,185,4.589847e-16
113,186,2.645957e-16
113,187,4.685853e-16
113,188,4.973782e-16
113,189,4.974763e-16
113,190,3.739879e-16
113,191,2.085456e-16
113,192,2.812083e-16
113,193,1.411967e-16
113,194,1.224482e-16
113,195,1.471856e-16
113,196,2.539177e-17
113,197,9.669985e-17
113,198,2.463458e-16
113,199,4.230421e-17
113,200,6.119570e-17
113,201,0.000000e+00
114,0,0.000000e+00
114,1,7.641020e-12
114,2,1.189747e-11
114,3,1.255128e-11
114,4,1.785909e-11
114,5,3.180815e-11
114,6,4.891480e-11
114,7,5.367158e-11
114,8,6.357506e-11
114,9,8.271996e-11
114,10,1.030201e-10
114,11,9.972481e-11
114,12,9.125478e-11
114,13,7.655306e-11
114,14,5.397527e-11
114,15,3.634323e-11
114,16,2.283412e-11
114,17,1.843388e-11
114,18,1.221115e-11
114,19,1.020385e-11
114,20,8.892205e-12
114,21,7.092939e-12
114,22,6.542501e-12
114,23,5.626792e-12
114,24,5.263879e-12
114,25,4.903322e-12
114,26,4.178732e-12
114,27,3.602716e-12
114,28,3.087614e-12
114,29,2.796498e-12
114,30,2.375573e-12
114,31,2.263458e-12
114,32,2.097419e-12
114,33,1.744470e-12
114,34,1.545075e-12
114,35,1.569184e-12
114,36,1.558296e-12
114,37,1.272937e-12
114,38,1.188770e-12
114,39,1.065147e-12
114,40,1.149499e-12
114,41,1.104972e-12
114,42,1.034409e-12
114,43,9.533902e-13
114,44,9.109681e-13
114,45,8.457088e-13
114,46,7.365180e-13
114,47,5.989308e-13
114,48,5.855417e-13
114,49,5.606431e-13
114,50,5.630979e-13
114,51,5.890968e-13
114,52,4.922534e-13
114,53,5.324039e-13
114,54,5.277265e-13
114,55,5.536849e-13
114,56,5.510705e-13
114,57,5.841883e-13
114,58,5.925792e-13
114,59,5.775286e-13
114,60,5.735581e-13
114,61,5.299674e-13
114,62,4.869804e-13
114,63,4.382077e-13
114,64,4.688741e-13
114,65,4.683723e-13
114,66,5.314536e-13
114,67,5.038644e-13
114,68,4.476109e-13
114,69,4.532509e-13
114,70,4.476833e-13
114,71,4.379494e-13
114,72,4.395559e-13
114,73,4.244291e-13
114,74,4.089704e-13
114,75,4.090686e-13
114,76,3.907365e-13
114,77,4.464179e-13
114,78,4.193193e-13
114,79,4.079318e-13
114,80,4.281400e-13
114,81,4.368960e-13
114,82,3.935075e-13
114,83,3.818140e-13
114,84,3.694252e-13
114,85,3.520434e-13
114,86,3.772430e-13
114,87,3.854253e-13
114,88,4.077018e-13
114,89,3.762982e-13
114,90,4.489741e-13
114,91,4.617529e-13
114,92,4.263818e-13
114,93,4.498772e-13
114,94,4.663743e-13
114,95,4.798946e-13
114,96,4.732841e-13
114,97,4.578889e-13
114,98,4.778230e-13
114,99,4.819843e-13
114,100,4.713823e-13
114,101,4.667447e-13
114,102,4.208687e-13
114,103,4.270352e-13
114,104,4.173984e-13
114,105,4.040829e-13
114,106,4.424044e-13
114,107,4.108972e-13
114,108,4.223369e-13
114,109,4.085684e-13
114,110,3.884169e-13
114,111,4.107753e-13
114,112,3.746823e-13
114,113,3.555415e-13
114,114,3.710840e-13
114,115,3.413801e-13
114,116,3.424570e-13
114,117,3.514883e-13
114,118,3.119040e-13
114,119,2.952253e-13
114,120,2.992846e-13
114,121,2.735562e-13
114,122,2.505596e-13
114,123,2.449726e-13
114,124,2.171806e-13
114,125,1.987331e-13
114,126,1.954691e-13
114,127,1.761823e-13
114,128,1.696992e-13
114,129,1.523056e-13
114,130,1.654574e-13
114,131,1.418091e-13
114,132,1.360024e-13
114,133,1.092402e-13
114,134,1.112423e-13
114,135,1.009190e-13
114,136,1.007206e-13
114,137,9.843607e-14
114,138,9.027840e-14
114,139,8.166978e-14
114,140,7.758299e-14
114,141,7.104034e-14
114,142,7.044711e-14
114,143,5.978568e-14
114,144,6.041623e-14
114,145,5.265517e-14
114,146,4.747995e-14
114,147,4.399314e-14
114,148,4.882320e-14
114,149,4.294406e-14
114,150,3.619955e-14
114,151,3.456856e-14
114,152,3.743630e-14
114,153,3.587888e-14
114,154,2.858018e-14
114,155,2.806883e-14
114,156,2.761489e-14
114,157,1.813224e-14
114,158,2.165032e-14
114,159,1.545770e-14
114,160,2.132254e-14
114,161,1.790670e-14
114,162,1.529810e-14
114,163,1.570905e-14
114,164,1.410214e-14
114,165,8.566722e-15
114,166,6.737310e-15
114,167,6.350878e-15
114,168,6.615271e-15
114,169,4.603215e-15
114,170,3.665190e-15
114,171,1.855663e-15
114,172,2.347570e-15
114,173,1.329294e-15
114,174,1.314067e-15
114,175,1.261954e-15
114,176,9.238457e-16
114,177,1.240072e-15
114,178,1.048381e-15
114,179,1.367028e-15
114,180,7.324995e-16
114,181,4.421549e-16
114,182,1.331077e-15
114,183,6.570404e-16
114,184,2.876194e-16
114,185,5.240910e-16
114,186,2.981703e-16
114,187,5.225627e-16
114,188,5.347332e-16
114,189,5.642700e-16
114,190,4.107099e-16
114,191,2.395035e-16
114,192,3.084548e-16
114,193,1.742670e-16
114,194,1.361185e-16
114,195,1.667922e-16
114,196,2.699835e-17
114,197,1.201077e-16
114,198,3.557400e-16
114,199,4.364705e-17
114,200,8.257499e-17
114,201,0.000000e+00
115,0,0.000000e+00
115,1,4.864896e-12
115,2,7.467232e-12
115,3,8.040558e-12
115,4,1.056687e-11
115,5,1.799265e-11
115,6,2.746075e-11
115,7,2.872545e-11
115,8,3.471174e-11
115,9,4.829781e-11
115,10,6.273147e-11
115,11,5.894117e-11
115,12,5.352784e-11
115,13,4.485349e-11
115,14,3.062661e-11
115,15,2.101992e-11
115,16,1.291720e-11
115,17,1.123816e-11
115,18,7.623449e-12
115,19,6.541506e-12
115,20,5.768847e-12
115,21,4.604976e-12
115,22,4.359180e-12
115,23,3.755946e-12
115,24,3.605675e-12
115,25,3.427148e-12
115,26,2.865165e-12
115,27,2.459275e-12
115,28,2.066439e-12
115,29,1.864808e-12
115,30,1.588994e-12
115,31,1.515091e-12
115,32,1.400581e-12
115,33,1.114491e-12
115,34,9.866978e-13
115,35,1.024103e-12
115,36,1.038348e-12
115,37,8.129734e-13
115,38,7.499628e-13
115,39,6.506636e-13
115,40,7.216475e-13
115,41,6.934195e-13
115,42,6.496162e-13
115,43,5.796968e-13
115,44,5.550465e-13
115,45,5.084427e-13
115,46,4.217761e-13
115,47,3.110280e-13
115,48,2.885866e-13
115,49,2.816921e-13
115,50,3.008576e-13
115,51,3.348106e-13
115,52,2.649232e-13
115,53,3.095164e-13
115,54,3.135954e-13
115,55,3.449840e-13
115,56,3.496870e-13
115,57,3.962812e-13
115,58,4.143613e-13
115,59,3.968978e-13
115,60,3.956247e-13
115,61,3.687244e-13
115,62,3.334374e-13
115,63,2.974704e-13
115,64,3.234171e-13
115,65,3.255367e-13
115,66,3.818680e-13
115,67,3.635352e-13
115,68,3.103960e-13
115,69,3.181188e-13
115,70,3.037121e-13
115,71,2.892201e-13
115,72,2.774449e-13
115,73,2.533161e-13
115,74,2.243905e-13
115,75,2.113896e-13
115,76,1.817953e-13
115,77,2.098492e-13
115,78,1.622647e-13
115,79,1.342571e-13
115,80,1.347559e-13
115,81,1.348677e-13
115,82,1.281285e-13
115,83,1.151798e-13
115,84,1.174159e-13
115,85,9.965061e-14
115,86,1.262212e-13
115,87,1.372698e-13
115,88,1.739558e-13
115,89,1.564898e-13
115,90,2.243978e-13
115,91,2.431065e-13
115,92,2.181830e-13
115,93,2.464428e-13
115,94,2.756477e-13
115,95,2.857213e-13
115,96,2.818988e-13
115,97,2.779741e-13
115,98,3.077143e-13
115,99,3.115097e-13
115,100,3.116871e-13
115,101,3.233464e-13
115,102,2.843725e-13
115,103,3.034172e-13
115,104,3.029581e-13
115,105,2.991383e-13
115,106,3.463508e-13
115,107,3.270095e-13
115,108,3.443013e-13
115,109,3.404175e-13
115,110,3.326113e-13
115,111,3.583541e-13
115,112,3.326557e-13
115,113,3.248155e-13
115,114,3.413801e-13
115,115,3.223286e-13
115,116,3.210406e-13
115,117,3.320303e-13
115,118,2.951446e-13
115,119,2.781877e-13
115,120,2.814110e-13
115,121,2.584163e-13
115,122,2.363629e-13
115,123,2.320573e-13
115,124,2.062605e-13
115,125,1.866724e-13
115,126,1.841056e-13
115,127,1.661457e-13
115,128,1.600035e-13
115,129,1.434242e-13
115,130,1.557103e-13
115,131,1.345757e-13
115,132,1.275570e-13
115,133,1.023573e-13
115,134,1.037957e-13
115,135,9.540866e-14
115,136,9.446899e-14
115,137,9.149694e-14
115,138,8.532740e-14
115,139,7.619496e-14
115,140,7.176432e-14
115,141,6.651946e-14
115,142,6.651173e-14
115,143,5.561354e-14
115,144,5.653100e-14
115,145,4.883352e-14
115,146,4.327428e-14
115,147,4.171609e-14
115,148,4.602852e-14
115,149,4.061676e-14
115,150,3.310742e-14
115,151,3.203600e-14
115,152,3.527013e-14
115,153,3.350234e-14
115,154,2.705334e-14
115,155,2.633023e-14
115,156,2.489670e-14
115,157,1.642481e-14
115,158,1.980614e-14
115,159,1.441430e-14
115,160,1.949058e-14
115,161,1.581778e-14
115,162,1.422156e-14
115,163,1.415856e-14
115,164,1.244859e-14
115,165,8.109240e-15
115,166,5.932888e-15
115,167,5.682875e-15
115,168,5.818991e-15
115,169,4.114430e-15
115,170,2.963197e-15
115,171,1.368914e-15
115,172,1.688649e-15
115,173,9.027820e-16
115,174,9.122305e-16
115,175,8.411301e-16
115,176,6.433267e-16
115,177,8.683869e-16
115,178,7.449592e-16
115,179,9.399171e-16
115,180,5.036276e-16
115,181,3.285587e-16
115,182,9.051834e-16
115,183,4.563050e-16
115,184,2.148527e-16
115,185,3.602303e-16
115,186,2.047817e-16
115,187,3.658931e-16
115,188,3.909593e-16
115,189,3.922970e-16
115,190,2.884917e-16
115,191,1.666879e-16
115,192,2.213946e-16
115,193,1.137530e-16
115,194,9.643398e-17
115,195,1.161823e-16
115,196,2.035152e-17
115,197,7.919936e-17
115,198,2.097309e-16
115,199,3.224306e-17
115,200,5.129872e-17
115,201,0.000000e+00
116,0,0.000000e+00
116,1,6.408503e-12
116,2,9.779620e-12
116,3,1.029245e-11
116,4,1.438455e-11
116,5,2.529442e-11
116,6,3.865652e-11
116,7,4.212913e-11
116,8,5.000399e-11
116,9,6.561428e-11
116,10,8.249408e-11
116,11,7.915377e-11
116,12,7.207590e-11
116,13,6.012465e-11
116,14,4.184466e-11
116,15,2.840086e-11
116,16,1.776141e-11
116,17,1.456740e-11
116,18,9.866791e-12
116,19,8.283872e-12
116,20,7.203352e-12
116,21,5.743979e-12
116,22,5.316998e-12
116,23,4.563047e-12
116,24,4.279486e-12
116,25,4.007584e-12
116,26,3.390776e-12
116,27,2.915074e-12
116,28,2.477096e-12
116,29,2.240253e-12
116,30,1.896680e-12
116,31,1.809468e-12
116,32,1.667675e-12
116,33,1.371755e-12
116,34,1.202205e-12
116,35,1.227066e-12
116,36,1.232708e-12
116,37,9.910417e-13
116,38,9.143221e-13
116,39,8.152793e-13
116,40,8.754263e-13
116,41,8.396819e-13
116,42,7.917864e-13
116,43,7.111651e-13
116,44,6.791189e-13
116,45,6.233718e-13
116,46,5.241854e-13
116,47,4.061082e-13
116,48,3.858221e-13
116,49,3.723472e-13
116,50,3.847288e-13
116,51,4.133428e-13
116,52,3.357353e-13
116,53,3.765561e-13
116,54,3.750841e-13
116,55,4.037935e-13
116,56,4.023445e-13
116,57,4.409510e-13
116,58,4.531977e-13
116,59,4.343074e-13
116,60,4.322099e-13
116,61,4.021908e-13
116,62,3.645839e-13
116,63,3.255031e-13
116,64,3.513910e-13
116,65,3.513538e-13
116,66,4.083543e-13
116,67,3.851334e-13
116,68,3.342901e-13
116,69,3.381832e-13
116,70,3.249672e-13
116,71,3.090539e-13
116,72,2.987247e-13
116,73,2.747134e-13
116,74,2.443295e-13
116,75,2.336512e-13
116,76,2.042049e-13
116,77,2.358216e-13
116,78,1.888484e-13
116,79,1.607494e-13
116,80,1.615211e-13
116,81,1.619657e-13
116,82,1.517882e-13
116,83,1.390147e-13
116,84,1.401013e-13
116,85,1.209292e-13
116,86,1.456455e-13
116,87,1.575934e-13
116,88,1.930064e-13
116,89,1.732275e-13
116,90,2.424740e-13
116,91,2.610370e-13
116,92,2.338359e-13
116,93,2.607930e-13
116,94,2.896532e-13
116,95,3.005125e-13
116,96,2.953292e-13
116,97,2.912261e-13
116,98,3.190006e-13
116,99,3.225405e-13
116,100,3.231104e-13
116,101,3.326893e-13
116,102,2.940107e-13
116,103,3.097705e-13
116,104,3.098497e-13
116,105,3.050604e-13
116,106,3.521938e-13
116,107,3.299880e-13
116,108,3.474539e-13
116,109,3.434253e-13
116,110,3.342681e-13
116,111,3.603366e-13
116,112,3.342712e-13
116,113,3.248615e-13
116,114,3.424570e-13
116,115,3.210406e-13
116,116,3.212673e-13
116,117,3.307621e-13
116,118,2.939650e-13
116,119,2.774257e-13
116,120,2.812849e-13
116,121,2.571583e-13
116,122,2.355727e-13
116,123,2.306707e-13
116,124,2.047070e-13
116,125,1.864381e-13
116,126,1.834894e-13
116,127,1.655530e-13
116,128,1.594082e-13
116,129,1.429918e-13
116,130,1.550548e-13
116,131,1.335693e-13
116,132,1.274631e-13
116,133,1.022186e-13
116,134,1.040320e-13
116,135,9.492062e-14
116,136,9.435416e-14
116,137,9.180055e-14
116,138,8.490971e-14
116,139,7.631901e-14
116,140,7.196854e-14
116,141,6.646987e-14
116,142,6.596578e-14
116,143,5.562423e-14
116,144,5.647856e-14
116,145,4.914476e-14
116,146,4.363270e-14
116,147,4.138878e-14
116,148,4.582692e-14
116,149,4.035354e-14
116,150,3.330042e-14
116,151,3.206936e-14
116,152,3.497397e-14
116,153,3.345938e-14
116,154,2.691486e-14
116,155,2.620356e-14
116,156,2.525836e-14
116,157,1.666333e-14
116,158,2.008951e-14
116,159,1.441371e-14
116,160,1.969781e-14
116,161,1.623974e-14
116,162,1.426454e-14
116,163,1.443677e-14
116,164,1.290015e-14
116,165,8.080745e-15
116,166,6.135909e-15
116,167,5.813040e-15
116,168,5.998779e-15
116,169,4.205662e-15
116,170,3.174743e-15
116,171,1.502939e-15
116,172,1.921423e-15
116,173,1.072572e-15
116,174,1.046050e-15
116,175,9.963201e-16
116,176,7.342977e-16
116,177,9.837913e-16
116,178,8.502328e-16
116,179,1.097671e-15
116,180,5.731741e-16
116,181,3.576164e-16
116,182,1.053575e-15
116,183,5.243176e-16
116,184,2.343274e-16
116,185,4.158006e-16
116,186,2.430158e-16
116,187,4.279627e-16
116,188,4.382975e-16
116,189,4.506828e-16
116,190,3.332410e-16
116,191,1.821911e-16
116,192,2.531715e-16
116,193,1.339317e-16
116,194,1.084397e-16
116,195,1.380623e-16
116,196,2.233332e-17
116,197,8.716381e-17
116,198,2.322391e-16
116,199,3.494015e-17
116,200,5.666801e-17
116,201,0.000000e+00
117,0,0.000000e+00
117,1,5.451004e-12
117,2,8.264138e-12
117,3,8.806241e-12
117,4,1.177570e-11
117,5,2.012258e-11
117,6,3.085888e-11
117,7,3.284587e-11
117,8,3.965967e-11
117,9,5.375304e-11
117,10,6.919479e-11
117,11,6.547366e-11
117,12,5.946254e-11
117,13,4.955027e-11
117,14,3.411671e-11
117,15,2.319934e-11
117,16,1.437223e-11
117,17,1.231604e-11
117,18,8.508393e-12
117,19,7.365152e-12
117,20,6.457441e-12
117,21,5.161557e-12
117,22,4.800771e-12
117,23,4.101554e-12
117,24,3.868210e-12
117,25,3.636507e-12
117,26,3.038912e-12
117,27,2.598895e-12
117,28,2.190219e-12
117,29,1.970086e-12
117,30,1.665759e-12
117,31,1.590678e-12
117,32,1.473217e-12
117,33,1.180672e-12
117,34,1.045896e-12
117,35,1.073347e-12
117,36,1.086606e-12
117,37,8.574359e-13
117,38,7.939376e-13
117,39,6.966141e-13
117,40,7.635849e-13
117,41,7.358171e-13
117,42,6.898125e-13
117,43,6.139674e-13
117,44,5.840601e-13
117,45,5.357616e-13
117,46,4.448475e-13
117,47,3.286039e-13
117,48,3.081755e-13
117,49,3.018394e-13
117,50,3.178632e-13
117,51,3.527301e-13
117,52,2.866273e-13
117,53,3.345530e-13
117,54,3.384458e-13
117,55,3.715875e-13
117,56,3.759977e-13
117,57,4.192572e-13
117,58,4.327415e-13
117,59,4.120011e-13
117,60,4.108284e-13
117,61,3.838435e-13
117,62,3.478381e-13
117,63,3.121516e-13
117,64,3.380304e-13
117,65,3.372380e-13
117,66,3.943765e-13
117,67,3.765720e-13
117,68,3.234404e-13
117,69,3.301165e-13
117,70,3.154325e-13
117,71,3.001398e-13
117,72,2.893530e-13
117,73,2.635118e-13
117,74,2.324045e-13
117,75,2.211564e-13
117,76,1.894194e-13
117,77,2.159660e-13
117,78,1.683299e-13
117,79,1.391936e-13
117,80,1.397189e-13
117,81,1.384679e-13
117,82,1.309216e-13
117,83,1.155490e-13
117,84,1.185269e-13
117,85,1.009245e-13
117,86,1.262900e-13
117,87,1.370377e-13
117,88,1.726497e-13
117,89,1.543138e-13
117,90,2.228525e-13
117,91,2.420349e-13
117,92,2.142467e-13
117,93,2.445856e-13
117,94,2.725530e-13
117,95,2.836355e-13
117,96,2.803006e-13
117,97,2.777153e-13
117,98,3.091633e-13
117,99,3.140413e-13
117,100,3.138292e-13
117,101,3.278308e-13
117,102,2.899706e-13
117,103,3.069626e-13
117,104,3.078072e-13
117,105,3.060941e-13
117,106,3.526127e-13
117,107,3.346434e-13
117,108,3.518365e-13
117,109,3.492237e-13
117,110,3.422939e-13
117,111,3.687986e-13
117,112,3.417045e-13
117,113,3.341723e-13
117,114,3.514883e-13
117,115,3.320303e-13
117,116,3.307621e-13
117,117,3.437666e-13
117,118,3.058662e-13
117,119,2.866570e-13
117,120,2.900848e-13
117,121,2.665057e-13
117,122,2.441878e-13
117,123,2.406090e-13
117,124,2.137110e-13
117,125,1.924545e-13
117,126,1.903239e-13
117,127,1.717659e-13
117,128,1.658686e-13
117,129,1.480316e-13
117,130,1.609018e-13
117,131,1.392841e-13
117,132,1.320874e-13
117,133,1.057599e-13
117,134,1.071935e-13
117,135,9.937752e-14
117,136,9.832076e-14
117,137,9.433466e-14
117,138,8.850169e-14
117,139,7.880460e-14
117,140,7.398192e-14
117,141,6.877558e-14
117,142,6.869021e-14
117,143,5.759707e-14
117,144,5.860943e-14
117,145,5.052813e-14
117,146,4.470527e-14
117,147,4.329602e-14
117,148,4.773933e-14
117,149,4.197757e-14
117,150,3.440770e-14
117,151,3.331827e-14
117,152,3.678177e-14
117,153,3.483813e-14
117,154,2.812650e-14
117,155,2.725823e-14
117,156,2.560970e-14
117,157,1.702486e-14
117,158,2.058375e-14
117,159,1.509007e-14
117,160,2.019673e-14
117,161,1.642171e-14
117,162,1.487878e-14
117,163,1.475409e-14
117,164,1.303261e-14
117,165,8.509767e-15
117,166,6.271020e-15
117,167,5.982560e-15
117,168,6.059826e-15
117,169,4.332109e-15
117,170,3.070797e-15
117,171,1.451783e-15
117,172,1.710215e-15
117,173,9.762375e-16
117,174,9.745806e-16
117,175,9.062600e-16
117,176,6.856954e-16
117,177,9.223281e-16
117,178,7.927097e-16
117,179,1.010987e-15
117,180,5.377976e-16
117,181,3.447705e-16
117,182,9.730529e-16
117,183,4.869523e-16
117,184,2.253086e-16
117,185,3.864315e-16
117,186,2.211193e-16
117,187,3.923523e-16
117,188,4.131034e-16
117,189,4.192986e-16
117,190,3.087841e-16
117,191,1.753729e-16
117,192,2.353050e-16
117,193,1.228261e-16
117,194,1.016279e-16
117,195,1.249773e-16
117,196,2.129897e-17
117,197,8.370680e-17
117,198,2.235278e-16
117,199,3.388171e-17
117,200,5.444585e-17
117,201,0.000000e+00
118,0,0.000000e+00
118,1,5.040388e-12
118,2,7.589404e-12
118,3,8.090338e-12
118,4,1.076059e-11
118,5,1.844702e-11
118,6,2.824992e-11
118,7,2.978118e-11
118,8,3.560343e-11
118,9,4.828395e-11
118,10,6.275817e-11
118,11,5.894099e-11
118,12,5.331286e-11
118,13,4.460578e-11
118,14,3.054377e-11
118,15,2.102399e-11
118,16,1.296118e-11
118,17,1.118829e-11
118,18,7.973526e-12
118,19,6.946593e-12
118,20,6.010821e-12
118,21,4.789048e-12
118,22,4.426717e-12
118,23,3.773198e-12
118,24,3.555804e-12
118,25,3.339393e-12
118,26,2.767253e-12
118,27,2.362319e-12
118,28,1.978459e-12
118,29,1.774009e-12
118,30,1.494702e-12
118,31,1.423186e-12
118,32,1.319536e-12
118,33,1.044916e-12
118,34,9.190703e-13
118,35,9.473935e-13
118,36,9.629838e-13
118,37,7.469108e-13
118,38,6.894409e-13
118,39,6.073704e-13
118,40,6.699897e-13
118,41,6.412809e-13
118,42,6.038435e-13
118,43,5.308562e-13
118,44,5.069885e-13
118,45,4.643985e-13
118,46,3.836015e-13
118,47,2.792160e-13
118,48,2.614485e-13
118,49,2.579881e-13
118,50,2.732186e-13
118,51,3.060902e-13
118,52,2.459891e-13
118,53,2.887197e-13
118,54,2.924207e-13
118,55,3.209866e-13
118,56,3.241272e-13
118,57,3.648172e-13
118,58,3.772137e-13
118,59,3.586014e-13
118,60,3.565750e-13
118,61,3.356729e-13
118,62,3.015335e-13
118,63,2.677163e-13
118,64,2.936402e-13
118,65,2.952108e-13
118,66,3.468373e-13
118,67,3.312033e-13
118,68,2.838895e-13
118,69,2.875411e-13
118,70,2.764591e-13
118,71,2.626666e-13
118,72,2.526100e-13
118,73,2.288790e-13
118,74,2.016706e-13
118,75,1.906532e-13
118,76,1.613492e-13
118,77,1.856494e-13
118,78,1.421255e-13
118,79,1.146171e-13
118,80,1.136495e-13
118,81,1.130256e-13
118,82,1.072371e-13
118,83,9.160840e-14
118,84,9.367960e-14
118,85,7.687790e-14
118,86,1.001767e-13
118,87,1.099578e-13
118,88,1.427773e-13
118,89,1.262775e-13
118,90,1.896781e-13
118,91,2.089224e-13
118,92,1.829865e-13
118,93,2.108732e-13
118,94,2.359203e-13
118,95,2.470755e-13
118,96,2.434337e-13
118,97,2.418463e-13
118,98,2.694520e-13
118,99,2.742538e-13
118,100,2.733645e-13
118,101,2.873650e-13
118,102,2.540357e-13
118,103,2.690546e-13
118,104,2.701937e-13
118,105,2.691770e-13
118,106,3.106137e-13
118,107,2.949183e-13
118,108,3.111198e-13
118,109,3.086491e-13
118,110,3.034300e-13
118,111,3.269655e-13
118,112,3.028226e-13
118,113,2.967924e-13
118,114,3.119040e-13
118,115,2.951446e-13
118,116,2.939650e-13
118,117,3.058662e-13
118,118,2.726742e-13
118,119,2.548491e-13
118,120,2.581897e-13
118,121,2.368916e-13
118,122,2.172942e-13
118,123,2.142213e-13
118,124,1.902723e-13
118,125,1.711817e-13
118,126,1.692536e-13
118,127,1.529041e-13
118,128,1.476760e-13
118,129,1.317539e-13
118,130,1.430485e-13
118,131,1.241476e-13
118,132,1.175394e-13
118,133,9.403574e-14
118,134,9.540428e-14
118,135,8.866463e-14
118,136,8.767420e-14
118,137,8.392464e-14
118,138,7.888989e-14
118,139,7.017836e-14
118,140,6.569105e-14
118,141,6.127895e-14
118,142,6.102394e-14
118,143,5.124319e-14
118,144,5.223512e-14
118,145,4.508349e-14
118,146,3.971528e-14
118,147,3.867735e-14
118,148,4.261734e-14
118,149,3.745542e-14
118,150,3.060282e-14
118,151,2.967197e-14
118,152,3.278894e-14
118,153,3.109690e-14
118,154,2.522584e-14
118,155,2.430161e-14
118,156,2.274791e-14
118,157,1.524084e-14
118,158,1.844506e-14
118,159,1.357676e-14
118,160,1.808245e-14
118,161,1.465852e-14
118,162,1.345037e-14
118,163,1.324676e-14
118,164,1.180659e-14
118,165,7.697647e-15
118,166,5.757930e-15
118,167,5.537707e-15
118,168,5.480906e-15
118,169,3.990319e-15
118,170,2.819549e-15
118,171,1.421042e-15
118,172,1.651045e-15
118,173,9.757589e-16
118,174,9.846380e-16
118,175,9.016945e-16
118,176,6.878931e-16
118,177,9.365763e-16
118,178,8.147457e-16
118,179,1.012969e-15
118,180,5.349240e-16
118,181,3.579022e-16
118,182,9.692718e-16
118,183,4.947643e-16
118,184,2.355063e-16
118,185,3.839936e-16
118,186,2.235432e-16
118,187,4.018560e-16
118,188,4.313567e-16
118,189,4.217574e-16
118,190,3.145681e-16
118,191,1.751911e-16
118,192,2.444012e-16
118,193,1.173375e-16
118,194,1.114956e-16
118,195,1.297920e-16
118,196,2.276308e-17
118,197,8.120611e-17
118,198,1.980721e-16
118,199,3.461173e-17
118,200,5.049443e-17
118,201,0.000000e+00
119,0,0.000000e+00
119,1,4.531216e-12
119,2,6.930251e-12
119,3,7.434415e-12
119,4,9.960333e-12
119,5,1.715109e-11
119,6,2.620512e-11
119,7,2.771454e-11
119,8,3.334070e-11
119,9,4.540526e-11
119,10,5.846727e-11
119,11,5.506166e-11
119,12,4.978283e-11
119,13,4.156867e-11
119,14,2.842564e-11
119,15,1.944885e-11
119,16,1.201894e-11
119,17,1.038173e-11
119,18,7.226360e-12
119,19,6.267131e-12
119,20,5.494858e-12
119,21,4.393908e-12
119,22,4.104269e-12
119,23,3.511018e-12
119,24,3.329335e-12
119,25,3.137103e-12
119,26,2.621070e-12
119,27,2.243765e-12
119,28,1.887951e-12
119,29,1.701318e-12
119,30,1.444170e-12
119,31,1.375242e-12
119,32,1.271305e-12
119,33,1.017336e-12
119,34,8.963270e-13
119,35,9.269919e-13
119,36,9.381726e-13
119,37,7.365945e-13
119,38,6.820035e-13
119,39,5.951775e-13
119,40,6.558443e-13
119,41,6.295598e-13
119,42,5.898592e-13
119,43,5.268790e-13
119,44,5.033140e-13
119,45,4.628360e-13
119,46,3.857368e-13
119,47,2.861606e-13
119,48,2.689572e-13
119,49,2.620770e-13
119,50,2.744192e-13
119,51,3.030091e-13
119,52,2.399240e-13
119,53,2.768665e-13
119,54,2.778008e-13
119,55,3.027099e-13
119,56,3.040281e-13
119,57,3.419421e-13
119,58,3.557612e-13
119,59,3.404735e-13
119,60,3.398243e-13
119,61,3.155868e-13
119,62,2.852963e-13
119,63,2.539808e-13
119,64,2.768450e-13
119,65,2.782956e-13
119,66,3.278881e-13
119,67,3.122548e-13
119,68,2.664440e-13
119,69,2.731948e-13
119,70,2.606845e-13
119,71,2.476620e-13
119,72,2.389151e-13
119,73,2.183481e-13
119,74,1.931157e-13
119,75,1.822921e-13
119,76,1.570216e-13
119,77,1.825878e-13
119,78,1.415910e-13
119,79,1.175255e-13
119,80,1.179287e-13
119,81,1.181224e-13
119,82,1.113089e-13
119,83,1.006392e-13
119,84,1.020990e-13
119,85,8.685984e-14
119,86,1.095955e-13
119,87,1.187093e-13
119,88,1.503968e-13
119,89,1.348806e-13
119,90,1.944043e-13
119,91,2.107760e-13
119,92,1.886303e-13
119,93,2.129863e-13
119,94,2.380579e-13
119,95,2.471838e-13
119,96,2.433977e-13
119,97,2.405735e-13
119,98,2.662727e-13
119,99,2.693002e-13
119,100,2.699534e-13
119,101,2.796358e-13
119,102,2.461976e-13
119,103,2.620415e-13
119,104,2.620648e-13
119,105,2.588098e-13
119,106,2.995412e-13
119,107,2.826612e-13
119,108,2.972677e-13
119,109,2.943206e-13
119,110,2.872843e-13
119,111,3.097674e-13
119,112,2.876687e-13
119,113,2.804607e-13
119,114,2.952253e-13
119,115,2.781877e-13
119,116,2.774257e-13
119,117,2.866570e-13
119,118,2.548491e-13
119,119,2.405137e-13
119,120,2.430965e-13
119,121,2.233355e-13
119,122,2.042018e-13
119,123,2.004406e-13
119,124,1.780582e-13
119,125,1.613532e-13
119,126,1.590570e-13
119,127,1.435255e-13
119,128,1.382443e-13
119,129,1.239405e-13
119,130,1.346242e-13
119,131,1.162222e-13
119,132,1.103019e-13
119,133,8.860675e-14
119,134,8.975882e-14
119,135,8.240268e-14
119,136,8.168830e-14
119,137,7.928077e-14
119,138,7.374155e-14
119,139,6.592792e-14
119,140,6.220243e-14
119,141,5.750785e-14
119,142,5.751045e-14
119,143,4.825154e-14
119,144,4.895301e-14
119,145,4.233674e-14
119,146,3.769240e-14
119,147,3.601982e-14
119,148,3.982556e-14
119,149,3.510669e-14
119,150,2.877920e-14
119,151,2.782214e-14
119,152,3.050743e-14
119,153,2.901364e-14
119,154,2.338790e-14
119,155,2.281365e-14
119,156,2.174083e-14
119,157,1.435570e-14
119,158,1.723311e-14
119,159,1.253201e-14
119,160,1.693986e-14
119,161,1.386494e-14
119,162,1.235618e-14
119,163,1.236021e-14
119,164,1.089198e-14
119,165,7.020494e-15
119,166,5.230369e-15
119,167,5.005955e-15
119,168,5.110430e-15
119,169,3.630514e-15
119,170,2.660580e-15
119,171,1.284257e-15
119,172,1.564424e-15
119,173,8.610398e-16
119,174,8.709518e-16
119,175,8.167638e-16
119,176,6.155633e-16
119,177,8.322882e-16
119,178,7.154323e-16
119,179,8.906219e-16
119,180,4.809328e-16
119,181,3.081851e-16
119,182,8.626624e-16
119,183,4.371851e-16
119,184,2.028781e-16
119,185,3.423258e-16
119,186,1.953565e-16
119,187,3.507644e-16
119,188,3.732981e-16
119,189,3.749289e-16
119,190,2.733360e-16
119,191,1.606166e-16
119,192,2.127695e-16
119,193,1.098892e-16
119,194,9.426675e-17
119,195,1.130520e-16
119,196,1.966312e-17
119,197,7.809284e-17
119,198,2.134413e-16
119,199,2.974112e-17
119,200,5.153434e-17
119,201,0.000000e+00
120,0,0.000000e+00
120,1,5.525454e-12
120,2,8.383870e-12
120,3,8.822434e-12
120,4,1.225822e-11
120,5,2.153753e-11
120,6,3.275234e-11
120,7,3.549436e-11
120,8,4.196445e-11
120,9,5.561804e-11
120,10,7.011958e-11
120,11,6.694010e-11
120,12,6.075590e-11
120,13,5.047438e-11
120,14,3.473488e-11
120,15,2.325256e-11
120,16,1.442657e-11
120,17,1.204470e-11
120,18,8.083604e-12
120,19,6.868222e-12
120,20,6.032248e-12
120,21,4.828033e-12
120,22,4.503864e-12
120,23,3.880372e-12
120,24,3.661973e-12
120,25,3.443332e-12
120,26,2.904628e-12
120,27,2.501849e-12
120,28,2.115524e-12
120,29,1.910658e-12
120,30,1.616472e-12
120,31,1.542885e-12
120,32,1.419946e-12
120,33,1.158649e-12
120,34,1.016478e-12
120,35,1.038056e-12
120,36,1.044587e-12
120,37,8.302803e-13
120,38,7.616591e-13
120,39,6.760077e-13
120,40,7.308302e-13
120,41,7.009169e-13
120,42,6.628863e-13
120,43,5.908326e-13
120,44,5.661133e-13
120,45,5.176461e-13
120,46,4.313512e-13
120,47,3.325056e-13
120,48,3.129895e-13
120,49,3.027175e-13
120,50,3.148452e-13
120,51,3.397133e-13
120,52,2.732372e-13
120,53,3.091607e-13
120,54,3.067933e-13
120,55,3.336703e-13
120,56,3.325608e-13
120,57,3.680409e-13
120,58,3.797499e-13
120,59,3.624824e-13
120,60,3.599966e-13
120,61,3.386255e-13
120,62,3.057327e-13
120,63,2.711619e-13
120,64,2.953174e-13
120,65,2.968048e-13
120,66,3.464945e-13
120,67,3.263162e-13
120,68,2.843344e-13
120,69,2.865165e-13
120,70,2.763909e-13
120,71,2.633960e-13
120,72,2.534448e-13
120,73,2.314086e-13
120,74,2.054422e-13
120,75,1.961286e-13
120,76,1.694255e-13
120,77,1.966597e-13
120,78,1.551951e-13
120,79,1.288992e-13
120,80,1.291957e-13
120,81,1.301168e-13
120,82,1.237100e-13
120,83,1.111742e-13
120,84,1.125853e-13
120,85,9.490591e-14
120,86,1.170101e-13
120,87,1.289224e-13
120,88,1.603954e-13
120,89,1.437655e-13
120,90,2.052987e-13
120,91,2.229746e-13
120,92,1.986279e-13
120,93,2.225580e-13
120,94,2.478109e-13
120,95,2.580133e-13
120,96,2.537845e-13
120,97,2.500207e-13
120,98,2.743303e-13
120,99,2.781237e-13
120,100,2.780907e-13
120,101,2.880593e-13
120,102,2.542415e-13
120,103,2.683580e-13
120,104,2.685505e-13
120,105,2.644366e-13
120,106,3.061859e-13
120,107,2.867101e-13
120,108,3.034020e-13
120,109,2.991142e-13
120,110,2.922343e-13
120,111,3.148461e-13
120,112,2.919210e-13
120,113,2.845376e-13
120,114,2.992846e-13
120,115,2.814110e-13
120,116,2.812849e-13
120,117,2.900848e-13
120,118,2.581897e-13
120,119,2.430965e-13
120,120,2.469427e-13
120,121,2.251961e-13
120,122,2.065635e-13
120,123,2.022727e-13
120,124,1.795975e-13
120,125,1.634166e-13
120,126,1.607467e-13
120,127,1.451468e-13
120,128,1.397705e-13
120,129,1.253836e-13
120,130,1.356579e-13
120,131,1.172395e-13
120,132,1.116822e-13
120,133,8.941279e-14
120,134,9.118790e-14
120,135,8.333077e-14
120,136,8.274628e-14
120,137,8.035325e-14
120,138,7.453079e-14
120,139,6.690775e-14
120,140,6.278538e-14
120,141,5.828862e-14
120,142,5.765243e-14
120,143,4.852792e-14
120,144,4.949106e-14
120,145,4.311820e-14
120,146,3.791735e-14
120,147,3.639076e-14
120,148,4.020915e-14
120,149,3.547414e-14
120,150,2.896811e-14
120,151,2.796839e-14
120,152,3.058559e-14
120,153,2.931189e-14
120,154,2.373138e-14
120,155,2.293746e-14
120,156,2.190323e-14
120,157,1.452869e-14
120,158,1.762769e-14
120,159,1.266021e-14
120,160,1.727266e-14
120,161,1.413256e-14
120,162,1.260745e-14
120,163,1.267321e-14
120,164,1.140127e-14
120,165,7.167479e-15
120,166,5.438947e-15
120,167,5.189412e-15
120,168,5.264615e-15
120,169,3.729344e-15
120,170,2.773369e-15
120,171,1.327168e-15
120,172,1.707658e-15
120,173,9.626688e-16
120,174,9.415328e-16
120,175,8.735688e-16
120,176,6.554237e-16
120,177,8.831799e-16
120,178,7.733215e-16
120,179,9.904106e-16
120,180,5.074180e-16
120,181,3.336443e-16
120,182,9.407525e-16
120,183,4.730646e-16
120,184,2.186130e-16
120,185,3.705137e-16
120,186,2.206551e-16
120,187,3.906793e-16
120,188,4.052840e-16
120,189,4.040896e-16
120,190,3.053513e-16
120,191,1.591277e-16
120,192,2.329201e-16
120,193,1.136673e-16
120,194,1.030613e-16
120,195,1.254227e-16
120,196,2.086813e-17
120,197,7.211111e-17
120,198,1.677310e-16
120,199,3.255878e-17
120,200,4.372722e-17
120,201,0.000000e+00
121,0,0.000000e+00
121,1,3.358095e-12
121,2,5.167430e-12
121,3,5.678754e-12
121,4,7.113864e-12
121,5,1.173780e-11
121,6,1.797248e-11
121,7,1.816200e-11
121,8,2.247680e-11
121,9,3.225852e-11
121,10,4.296172e-11
121,11,3.954101e-11
121,12,3.548866e-11
121,13,2.980457e-11
121,14,2.004626e-11
121,15,1.409258e-11
121,16,8.668552e-12
121,17,7.981415e-12
121,18,5.859440e-12
121,19,5.253990e-12
121,20,4.604685e-12
121,21,3.682700e-12
121,22,3.449753e-12
121,23,2.923257e-12
121,24,2.789640e-12
121,25,2.630882e-12
121,26,2.168985e-12
121,27,1.840147e-12
121,28,1.537662e-12
121,29,1.380519e-12
121,30,1.176824e-12
121,31,1.117269e-12
121,32,1.038480e-12
121,33,8.069292e-13
121,34,7.171024e-13
121,35,7.545039e-13
121,36,7.699274e-13
121,37,5.927213e-13
121,38,5.545732e-13
121,39,4.734371e-13
121,40,5.366655e-13
121,41,5.159314e-13
121,42,4.780398e-13
121,43,4.269453e-13
121,44,4.077404e-13
121,45,3.793915e-13
121,46,3.182204e-13
121,47,2.285709e-13
121,48,2.161328e-13
121,49,2.135689e-13
121,50,2.257753e-13
121,51,2.556874e-13
121,52,2.009324e-13
121,53,2.360019e-13
121,54,2.391135e-13
121,55,2.597650e-13
121,56,2.625903e-13
121,57,2.986045e-13
121,58,3.120460e-13
121,59,2.984242e-13
121,60,2.994459e-13
121,61,2.756301e-13
121,62,2.492401e-13
121,63,2.235144e-13
121,64,2.445090e-13
121,65,2.465377e-13
121,66,2.929600e-13
121,67,2.830475e-13
121,68,2.374066e-13
121,69,2.475359e-13
121,70,2.342257e-13
121,71,2.229880e-13
121,72,2.156878e-13
121,73,1.971912e-13
121,74,1.746998e-13
121,75,1.633058e-13
121,76,1.402977e-13
121,77,1.616940e-13
121,78,1.233458e-13
121,79,1.021171e-13
121,80,1.022412e-13
121,81,1.013205e-13
121,82,9.466897e-14
121,83,8.527059e-14
121,84,8.669478e-14
121,85,7.447385e-14
121,86,9.596743e-14
121,87,1.026310e-13
121,88,1.319896e-13
121,89,1.183054e-13
121,90,1.721730e-13
121,91,1.865829e-13
121,92,1.672369e-13
121,93,1.903898e-13
121,94,2.135041e-13
121,95,2.208921e-13
121,96,2.183582e-13
121,97,2.161711e-13
121,98,2.415660e-13
121,99,2.442566e-13
121,100,2.450189e-13
121,101,2.547383e-13
121,102,2.236015e-13
121,103,2.399126e-13
121,104,2.396707e-13
121,105,2.377607e-13
121,106,2.747574e-13
121,107,2.614912e-13
121,108,2.735758e-13
121,109,2.718728e-13
121,110,2.654671e-13
121,111,2.863594e-13
121,112,2.661870e-13
121,113,2.597769e-13
121,114,2.735562e-13
121,115,2.584163e-13
121,116,2.571583e-13
121,117,2.665057e-13
121,118,2.368916e-13
121,119,2.233355e-13
121,120,2.251961e-13
121,121,2.081375e-13
121,122,1.898171e-13
121,123,1.868609e-13
121,124,1.661033e-13
121,125,1.497578e-13
121,126,1.480440e-13
121,127,1.336506e-13
121,128,1.287419e-13
121,129,1.152557e-13
121,130,1.256410e-13
121,131,1.085796e-13
121,132,1.024933e-13
121,133,8.251598e-14
121,134,8.322497e-14
121,135,7.692056e-14
121,136,7.603712e-14
121,137,7.358069e-14
121,138,6.874751e-14
121,139,6.117350e-14
121,140,5.795139e-14
121,141,5.347787e-14
121,142,5.396603e-14
121,143,4.515395e-14
121,144,4.561321e-14
121,145,3.917606e-14
121,146,3.523348e-14
121,147,3.371418e-14
121,148,3.725140e-14
121,149,3.277245e-14
121,150,2.693744e-14
121,151,2.607069e-14
121,152,2.874591e-14
121,153,2.715590e-14
121,154,2.186416e-14
121,155,2.140826e-14
121,156,2.032322e-14
121,157,1.340821e-14
121,158,1.594797e-14
121,159,1.180060e-14
121,160,1.574534e-14
121,161,1.282878e-14
121,162,1.158906e-14
121,163,1.141136e-14
121,164,9.937518e-15
121,165,6.571226e-15
121,166,4.857958e-15
121,167,4.712683e-15
121,168,4.746156e-15
121,169,3.430041e-15
121,170,2.476851e-15
121,171,1.292397e-15
121,172,1.445846e-15
121,173,7.959396e-16
121,174,8.578381e-16
121,175,7.845114e-16
121,176,6.102505e-16
121,177,8.379343e-16
121,178,7.078949e-16
121,179,8.411052e-16
121,180,4.827703e-16
121,181,3.166646e-16
121,182,8.293883e-16
121,183,4.336747e-16
121,184,2.090262e-16
121,185,3.325807e-16
121,186,1.797675e-16
121,187,3.307343e-16
121,188,3.749013e-16
121,189,3.672685e-16
121,190,2.606681e-16
121,191,1.734471e-16
121,192,2.079835e-16
121,193,1.070149e-16
121,194,1.021393e-16
121,195,1.070733e-16
121,196,2.048280e-17
121,197,8.755491e-17
121,198,2.563035e-16
121,199,3.030472e-17
121,200,6.001198e-17
121,201,0.000000e+00
122,0,0.000000e+00
122,1,3.979134e-12
122,2,5.991286e-12
122,3,6.438840e-12
122,4,8.476332e-12
122,5,1.446558e-11
122,6,2.221969e-11
122,7,2.315405e-11
122,8,2.788497e-11
122,9,3.797604e-11
122,10,4.980159e-11
122,11,4.652484e-11
122,12,4.195253e-11
122,13,3.529289e-11
122,14,2.416250e-11
122,15,1.675345e-11
122,16,1.040459e-11
122,17,9.120599e-12
122,18,6.643173e-12
122,19,5.859696e-12
122,20,5.047135e-12
122,21,4.022869e-12
122,22,3.706571e-12
122,23,3.141783e-12
122,24,2.957575e-12
122,25,2.763908e-12
122,26,2.282863e-12
122,27,1.939605e-12
122,28,1.623852e-12
122,29,1.455048e-12
122,30,1.230712e-12
122,31,1.164284e-12
122,32,1.079990e-12
122,33,8.503107e-13
122,34,7.506899e-13
122,35,7.795097e-13
122,36,7.935599e-13
122,37,6.134324e-13
122,38,5.676486e-13
122,39,4.979783e-13
122,40,5.520843e-13
122,41,5.292754e-13
122,42,4.962311e-13
122,43,4.397982e-13
122,44,4.220126e-13
122,45,3.897807e-13
122,46,3.278732e-13
122,47,2.433296e-13
122,48,2.325948e-13
122,49,2.293611e-13
122,50,2.394766e-13
122,51,2.661022e-13
122,52,2.127937e-13
122,53,2.454208e-13
122,54,2.466383e-13
122,55,2.660331e-13
122,56,2.672809e-13
122,57,3.003922e-13
122,58,3.110577e-13
122,59,2.977357e-13
122,60,2.957833e-13
122,61,2.758186e-13
122,62,2.479757e-13
122,63,2.196458e-13
122,64,2.405569e-13
122,65,2.428075e-13
122,66,2.849062e-13
122,67,2.722539e-13
122,68,2.320685e-13
122,69,2.364179e-13
122,70,2.266276e-13
122,71,2.153242e-13
122,72,2.075988e-13
122,73,1.894177e-13
122,74,1.684204e-13
122,75,1.587120e-13
122,76,1.363578e-13
122,77,1.579312e-13
122,78,1.231591e-13
122,79,1.021684e-13
122,80,1.020196e-13
122,81,1.020203e-13
122,82,9.503186e-14
122,83,8.398478e-14
122,84,8.446140e-14
122,85,7.143692e-14
122,86,9.141869e-14
122,87,9.849917e-14
122,88,1.253897e-13
122,89,1.115370e-13
122,90,1.630904e-13
122,91,1.778829e-13
122,92,1.577668e-13
122,93,1.794876e-13
122,94,1.998234e-13
122,95,2.082611e-13
122,96,2.048293e-13
122,97,2.031842e-13
122,98,2.253968e-13
122,99,2.281374e-13
122,100,2.277018e-13
122,101,2.366106e-13
122,102,2.088761e-13
122,103,2.217370e-13
122,104,2.217873e-13
122,105,2.198490e-13
122,106,2.534596e-13
122,107,2.399041e-13
122,108,2.520155e-13
122,109,2.497242e-13
122,110,2.443158e-13
122,111,2.631429e-13
122,112,2.440952e-13
122,113,2.382121e-13
122,114,2.505596e-13
122,115,2.363629e-13
122,116,2.355727e-13
122,117,2.441878e-13
122,118,2.172942e-13
122,119,2.042018e-13
122,120,2.065635e-13
122,121,1.898171e-13
122,122,1.739244e-13
122,123,1.709315e-13
122,124,1.518756e-13
122,125,1.371516e-13
122,126,1.354112e-13
122,127,1.223063e-13
122,128,1.180212e-13
122,129,1.055318e-13
122,130,1.146999e-13
122,131,9.921985e-14
122,132,9.399397e-14
122,133,7.537659e-14
122,134,7.641423e-14
122,135,7.058774e-14
122,136,6.991400e-14
122,137,6.739932e-14
122,138,6.297892e-14
122,139,5.622564e-14
122,140,5.298138e-14
122,141,4.906776e-14
122,142,4.900195e-14
122,143,4.116343e-14
122,144,4.182371e-14
122,145,3.609821e-14
122,146,3.213918e-14
122,147,3.086719e-14
122,148,3.405842e-14
122,149,2.999106e-14
122,150,2.470130e-14
122,151,2.382800e-14
122,152,2.623801e-14
122,153,2.490276e-14
122,154,2.008869e-14
122,155,1.953677e-14
122,156,1.847239e-14
122,157,1.231107e-14
122,158,1.475920e-14
122,159,1.085209e-14
122,160,1.456775e-14
122,161,1.186314e-14
122,162,1.072534e-14
122,163,1.063304e-14
122,164,9.443291e-15
122,165,6.093882e-15
122,166,4.603909e-15
122,167,4.449041e-15
122,168,4.439419e-15
122,169,3.215153e-15
122,170,2.349469e-15
122,171,1.227684e-15
122,172,1.434666e-15
122,173,8.204226e-16
122,174,8.504209e-16
122,175,7.807004e-16
122,176,5.971253e-16
122,177,8.183819e-16
122,178,7.049461e-16
122,179,8.565503e-16
122,180,4.668126e-16
122,181,3.103881e-16
122,182,8.293481e-16
122,183,4.286559e-16
122,184,2.049764e-16
122,185,3.292263e-16
122,186,1.872872e-16
122,187,3.404775e-16
122,188,3.737169e-16
122,189,3.635311e-16
122,190,2.661963e-16
122,191,1.593323e-16
122,192,2.101720e-16
122,193,1.024595e-16
122,194,9.988131e-17
122,195,1.108929e-16
122,196,2.008136e-17
122,197,7.677105e-17
122,198,2.033027e-16
122,199,2.971077e-17
122,200,4.985971e-17
122,201,0.000000e+00
123,0,0.000000e+00
123,1,3.348091e-12
123,2,5.074207e-12
123,3,5.494056e-12
123,4,7.094583e-12
123,5,1.191042e-11
123,6,1.831367e-11
123,7,1.903592e-11
123,8,2.324221e-11
123,9,3.234755e-11
123,10,4.258582e-11
123,11,3.973890e-11
123,12,3.594631e-11
123,13,3.006572e-11
123,14,2.049957e-11
123,15,1.411373e-11
123,16,8.680928e-12
123,17,7.715544e-12
123,18,5.498928e-12
123,19,4.856051e-12
123,20,4.249377e-12
123,21,3.400246e-12
123,22,3.168132e-12
123,23,2.693292e-12
123,24,2.553732e-12
123,25,2.406465e-12
123,26,1.990003e-12
123,27,1.693298e-12
123,28,1.419779e-12
123,29,1.273688e-12
123,30,1.078890e-12
123,31,1.028343e-12
123,32,9.567200e-13
123,33,7.513760e-13
123,34,6.674476e-13
123,35,6.930013e-13
123,36,7.032074e-13
123,37,5.476582e-13
123,38,5.096567e-13
123,39,4.407510e-13
123,40,4.929543e-13
123,41,4.745643e-13
123,42,4.415843e-13
123,43,3.916317e-13
123,44,3.725333e-13
123,45,3.447517e-13
123,46,2.859889e-13
123,47,2.055123e-13
123,48,1.945740e-13
123,49,1.918842e-13
123,50,2.033170e-13
123,51,2.299429e-13
123,52,1.850320e-13
123,53,2.189939e-13
123,54,2.234549e-13
123,55,2.439655e-13
123,56,2.473383e-13
123,57,2.781384e-13
123,58,2.874830e-13
123,59,2.736978e-13
123,60,2.741017e-13
123,61,2.540265e-13
123,62,2.299970e-13
123,63,2.069306e-13
123,64,2.255238e-13
123,65,2.255005e-13
123,66,2.663314e-13
123,67,2.568779e-13
123,68,2.168029e-13
123,69,2.240479e-13
123,70,2.130512e-13
123,71,2.024135e-13
123,72,1.956154e-13
123,73,1.775057e-13
123,74,1.562872e-13
123,75,1.470123e-13
123,76,1.244617e-13
123,77,1.413302e-13
123,78,1.077509e-13
123,79,8.777714e-14
123,80,8.718301e-14
123,81,8.563889e-14
123,82,8.036427e-14
123,83,6.970408e-14
123,84,7.166367e-14
123,85,6.064812e-14
123,86,7.840661e-14
123,87,8.423070e-14
123,88,1.097480e-13
123,89,9.746493e-14
123,90,1.448850e-13
123,91,1.583987e-13
123,92,1.392386e-13
123,93,1.615636e-13
123,94,1.809795e-13
123,95,1.885651e-13
123,96,1.866795e-13
123,97,1.858996e-13
123,98,2.087056e-13
123,99,2.122242e-13
123,100,2.118752e-13
123,101,2.225544e-13
123,102,1.968279e-13
123,103,2.093634e-13
123,104,2.103725e-13
123,105,2.104904e-13
123,106,2.419982e-13
123,107,2.318323e-13
123,108,2.426184e-13
123,109,2.420965e-13
123,110,2.377159e-13
123,111,2.562705e-13
123,112,2.375673e-13
123,113,2.327161e-13
123,114,2.449726e-13
123,115,2.320573e-13
123,116,2.306707e-13
123,117,2.406090e-13
123,118,2.142213e-13
123,119,2.004406e-13
123,120,2.022727e-13
123,121,1.868609e-13
123,122,1.709315e-13
123,123,1.691728e-13
123,124,1.501939e-13
123,125,1.344612e-13
123,126,1.333919e-13
123,127,1.204113e-13
123,128,1.164428e-13
123,129,1.036941e-13
123,130,1.130880e-13
123,131,9.806806e-14
123,132,9.255558e-14
123,133,7.423723e-14
123,134,7.489141e-14
123,135,7.001797e-14
123,136,6.909019e-14
123,137,6.599371e-14
123,138,6.227273e-14
123,139,5.520014e-14
123,140,5.196001e-14
123,141,4.826213e-14
123,142,4.851416e-14
123,143,4.065828e-14
123,144,4.124633e-14
123,145,3.532254e-14
123,146,3.160353e-14
123,147,3.053050e-14
123,148,3.370414e-14
123,149,2.956832e-14
123,150,2.433266e-14
123,151,2.359617e-14
123,152,2.614782e-14
123,153,2.463281e-14
123,154,1.987317e-14
123,155,1.931809e-14
123,156,1.808887e-14
123,157,1.207644e-14
123,158,1.445558e-14
123,159,1.080453e-14
123,160,1.424036e-14
123,161,1.157379e-14
123,162,1.062243e-14
123,163,1.039329e-14
123,164,9.130548e-15
123,165,6.053790e-15
123,166,4.512114e-15
123,167,4.365798e-15
123,168,4.323203e-15
123,169,3.171626e-15
123,170,2.241164e-15
123,171,1.197626e-15
123,172,1.295219e-15
123,173,7.611080e-16
123,174,8.059645e-16
123,175,7.386935e-16
123,176,5.710941e-16
123,177,7.821571e-16
123,178,6.659424e-16
123,179,7.984110e-16
123,180,4.506056e-16
123,181,2.952070e-16
123,182,7.828178e-16
123,183,4.089320e-16
123,184,1.949423e-16
123,185,3.131676e-16
123,186,1.722230e-16
123,187,3.151919e-16
123,188,3.518966e-16
123,189,3.453853e-16
123,190,2.475319e-16
123,191,1.585501e-16
123,192,1.964649e-16
123,193,9.989597e-17
123,194,9.702928e-17
123,195,1.021261e-16
123,196,1.910275e-17
123,197,7.901997e-17
123,198,2.251239e-16
123,199,2.825201e-17
123,200,5.336557e-17
123,201,0.000000e+00
124,0,0.000000e+00
124,1,2.569473e-12
124,2,3.910952e-12
124,3,4.324907e-12
124,4,5.238780e-12
124,5,8.497226e-12
124,6,1.315646e-11
124,7,1.296457e-11
124,8,1.613856e-11
124,9,2.359351e-11
124,10,3.233757e-11
124,11,2.935849e-11
124,12,2.634268e-11
124,13,2.229229e-11
124,14,1.497769e-11
124,15,1.061700e-11
124,16,6.511981e-12
124,17,6.164111e-12
124,18,4.678546e-12
124,19,4.263648e-12
124,20,3.680891e-12
124,21,2.934522e-12
124,22,2.723401e-12
124,23,2.291198e-12
124,24,2.181258e-12
124,25,2.052786e-12
124,26,1.666640e-12
124,27,1.405434e-12
124,28,1.161753e-12
124,29,1.035274e-12
124,30,8.773399e-13
124,31,8.297376e-13
124,32,7.758154e-13
124,33,5.858838e-13
124,34,5.239813e-13
124,35,5.525566e-13
124,36,5.684494e-13
124,37,4.262625e-13
124,38,3.973958e-13
124,39,3.362571e-13
124,40,3.892336e-13
124,41,3.735476e-13
124,42,3.455028e-13
124,43,3.030093e-13
124,44,2.904937e-13
124,45,2.696017e-13
124,46,2.233351e-13
124,47,1.530723e-13
124,48,1.446097e-13
124,49,1.456178e-13
124,50,1.568778e-13
124,51,1.834439e-13
124,52,1.444690e-13
124,53,1.754472e-13
124,54,1.807634e-13
124,55,1.984340e-13
124,56,2.026946e-13
124,57,2.332329e-13
124,58,2.430006e-13
124,59,2.312462e-13
124,60,2.311916e-13
124,61,2.149343e-13
124,62,1.932811e-13
124,63,1.724725e-13
124,64,1.903161e-13
124,65,1.921738e-13
124,66,2.286410e-13
124,67,2.219852e-13
124,68,1.853009e-13
124,69,1.925816e-13
124,70,1.827882e-13
124,71,1.734613e-13
124,72,1.670320e-13
124,73,1.510888e-13
124,74,1.333412e-13
124,75,1.240160e-13
124,76,1.040971e-13
124,77,1.194104e-13
124,78,8.929550e-14
124,79,7.151555e-14
124,80,7.080484e-14
124,81,7.006480e-14
124,82,6.556794e-14
124,83,5.565343e-14
124,84,5.715302e-14
124,85,4.760187e-14
124,86,6.497529e-14
124,87,6.977352e-14
124,88,9.315401e-14
124,89,8.255397e-14
124,90,1.256869e-13
124,91,1.381867e-13
124,92,1.215864e-13
124,93,1.418360e-13
124,94,1.592233e-13
124,95,1.660345e-13
124,96,1.642662e-13
124,97,1.635782e-13
124,98,1.845198e-13
124,99,1.874084e-13
124,100,1.868609e-13
124,101,1.967381e-13
124,102,1.733215e-13
124,103,1.856296e-13
124,104,1.861277e-13
124,105,1.860969e-13
124,106,2.144405e-13
124,107,2.056498e-13
124,108,2.153192e-13
124,109,2.144701e-13
124,110,2.108321e-13
124,111,2.272091e-13
124,112,2.106911e-13
124,113,2.067013e-13
124,114,2.171806e-13
124,115,2.062605e-13
124,116,2.047070e-13
124,117,2.137110e-13
124,118,1.902723e-13
124,119,1.780582e-13
124,120,1.795975e-13
124,121,1.661033e-13
124,122,1.518756e-13
124,123,1.501939e-13
124,124,1.336047e-13
124,125,1.193925e-13
124,126,1.184514e-13
124,127,1.069669e-13
124,128,1.034019e-13
124,129,9.210485e-14
124,130,1.004735e-13
124,131,8.715868e-14
124,132,8.203878e-14
124,133,6.583632e-14
124,134,6.635438e-14
124,135,6.212127e-14
124,136,6.120858e-14
124,137,5.843758e-14
124,138,5.526508e-14
124,139,4.888003e-14
124,140,4.598368e-14
124,141,4.278111e-14
124,142,4.311156e-14
124,143,3.599754e-14
124,144,3.652891e-14
124,145,3.122312e-14
124,146,2.786652e-14
124,147,2.713040e-14
124,148,2.987847e-14
124,149,2.624792e-14
124,150,2.148538e-14
124,151,2.085871e-14
124,152,2.320325e-14
124,153,2.179609e-14
124,154,1.761204e-14
124,155,1.712652e-14
124,156,1.589893e-14
124,157,1.059920e-14
124,158,1.269611e-14
124,159,9.517281e-15
124,160,1.254253e-14
124,161,1.010365e-14
124,162,9.337869e-15
124,163,9.094764e-15
124,164,7.912575e-15
124,165,5.342044e-15
124,166,3.887059e-15
124,167,3.770865e-15
124,168,3.749115e-15
124,169,2.740541e-15
124,170,1.895135e-15
124,171,9.715315e-16
124,172,1.046058e-15
124,173,5.928971e-16
124,174,6.353620e-16
124,175,5.763842e-16
124,176,4.516242e-16
124,177,6.203026e-16
124,178,5.263197e-16
124,179,6.257232e-16
124,180,3.562022e-16
124,181,2.372155e-16
124,182,6.138462e-16
124,183,3.189297e-16
124,184,1.565192e-16
124,185,2.465208e-16
124,186,1.341404e-16
124,187,2.469884e-16
124,188,2.798299e-16
124,189,2.724103e-16
124,190,1.946447e-16
124,191,1.268257e-16
124,192,1.553292e-16
124,193,7.797779e-17
124,194,7.300987e-17
124,195,7.924951e-17
124,196,1.529305e-17
124,197,6.287150e-17
124,198,1.779529e-16
124,199,2.275406e-17
124,200,4.230300e-17
124,201,0.000000e+00
125,0,0.000000e+00
125,1,3.418956e-12
125,2,5.156415e-12
125,3,5.503541e-12
125,4,7.361987e-12
125,5,1.266963e-11
125,6,1.923394e-11
125,7,2.025891e-11
125,8,2.420888e-11
125,9,3.286203e-11
125,10,4.229243e-11
125,11,3.969147e-11
125,12,3.565420e-11
125,13,2.968483e-11
125,14,2.009009e-11
125,15,1.362807e-11
125,16,8.405140e-12
125,17,7.347979e-12
125,18,5.249079e-12
125,19,4.639595e-12
125,20,4.061668e-12
125,21,3.257335e-12
125,22,3.032388e-12
125,23,2.588550e-12
125,24,2.445529e-12
125,25,2.290587e-12
125,26,1.910544e-12
125,27,1.632314e-12
125,28,1.374608e-12
125,29,1.240211e-12
125,30,1.052331e-12
125,31,9.992291e-13
125,32,9.250199e-13
125,33,7.416380e-13
125,34,6.542120e-13
125,35,6.768481e-13
125,36,6.855505e-13
125,37,5.376875e-13
125,38,4.987795e-13
125,39,4.406169e-13
125,40,4.842352e-13
125,41,4.643011e-13
125,42,4.375327e-13
125,43,3.918727e-13
125,44,3.771561e-13
125,45,3.487473e-13
125,46,2.956786e-13
125,47,2.283354e-13
125,48,2.182638e-13
125,49,2.128001e-13
125,50,2.199025e-13
125,51,2.385831e-13
125,52,1.929954e-13
125,53,2.163879e-13
125,54,2.145549e-13
125,55,2.288343e-13
125,56,2.277572e-13
125,57,2.517811e-13
125,58,2.591687e-13
125,59,2.485263e-13
125,60,2.460101e-13
125,61,2.293408e-13
125,62,2.072459e-13
125,63,1.833416e-13
125,64,2.004138e-13
125,65,2.025776e-13
125,66,2.363898e-13
125,67,2.244495e-13
125,68,1.932889e-13
125,69,1.963255e-13
125,70,1.889280e-13
125,71,1.803400e-13
125,72,1.740318e-13
125,73,1.599287e-13
125,74,1.433023e-13
125,75,1.362085e-13
125,76,1.186081e-13
125,77,1.374349e-13
125,78,1.094473e-13
125,79,9.297795e-14
125,80,9.304134e-14
125,81,9.344317e-14
125,82,8.694172e-14
125,83,7.865048e-14
125,84,7.842000e-14
125,85,6.749922e-14
125,86,8.314349e-14
125,87,8.940231e-14
125,88,1.106884e-13
125,89,9.910721e-14
125,90,1.406583e-13
125,91,1.521142e-13
125,92,1.360971e-13
125,93,1.519683e-13
125,94,1.685678e-13
125,95,1.751579e-13
125,96,1.721449e-13
125,97,1.698731e-13
125,98,1.863606e-13
125,99,1.879813e-13
125,100,1.878676e-13
125,101,1.935360e-13
125,102,1.708010e-13
125,103,1.805898e-13
125,104,1.801004e-13
125,105,1.776036e-13
125,106,2.045833e-13
125,107,1.922538e-13
125,108,2.020502e-13
125,109,1.996231e-13
125,110,1.945336e-13
125,111,2.093164e-13
125,112,1.942662e-13
125,113,1.888251e-13
125,114,1.987331e-13
125,115,1.866724e-13
125,116,1.864381e-13
125,117,1.924545e-13
125,118,1.711817e-13
125,119,1.613532e-13
125,120,1.634166e-13
125,121,1.497578e-13
125,122,1.371516e-13
125,123,1.344612e-13
125,124,1.193925e-13
125,125,1.085450e-13
125,126,1.068277e-13
125,127,9.647873e-14
125,128,9.294919e-14
125,129,8.337020e-14
125,130,9.043152e-14
125,131,7.811960e-14
125,132,7.420409e-14
125,133,5.954109e-14
125,134,6.048618e-14
125,135,5.545028e-14
125,136,5.508751e-14
125,137,5.348004e-14
125,138,4.955154e-14
125,139,4.446275e-14
125,140,4.202558e-14
125,141,3.877957e-14
125,142,3.864145e-14
125,143,3.254648e-14
125,144,3.302728e-14
125,145,2.863424e-14
125,146,2.553028e-14
125,147,2.432246e-14
125,148,2.685409e-14
125,149,2.368769e-14
125,150,1.958233e-14
125,151,1.881380e-14
125,152,2.060006e-14
125,153,1.964445e-14
125,154,1.583776e-14
125,155,1.541581e-14
125,156,1.476017e-14
125,157,9.805853e-15
125,158,1.174346e-14
125,159,8.555470e-15
125,160,1.157927e-14
125,161,9.530467e-15
125,162,8.501730e-15
125,163,8.485211e-15
125,164,7.610636e-15
125,165,4.802411e-15
125,166,3.711547e-15
125,167,3.591152e-15
125,168,3.566269e-15
125,169,2.584114e-15
125,170,1.940341e-15
125,171,1.051593e-15
125,172,1.250819e-15
125,173,7.224988e-16
125,174,7.485236e-16
125,175,6.813454e-16
125,176,5.229167e-16
125,177,7.165817e-16
125,178,6.173088e-16
125,179,7.571852e-16
125,180,4.097327e-16
125,181,2.745486e-16
125,182,7.312409e-16
125,183,3.788171e-16
125,184,1.807055e-16
125,185,2.898460e-16
125,186,1.653294e-16
125,187,2.991702e-16
125,188,3.280862e-16
125,189,3.189886e-16
125,190,2.356913e-16
125,191,1.389894e-16
125,192,1.840480e-16
125,193,8.934312e-17
125,194,9.043822e-17
125,195,9.703275e-17
125,196,1.752014e-17
125,197,6.630495e-17
125,198,1.727589e-16
125,199,2.648640e-17
125,200,4.265598e-17
125,201,0.000000e+00
126,0,0.000000e+00
126,1,2.917385e-12
126,2,4.457771e-12
126,3,4.805719e-12
126,4,6.276704e-12
126,5,1.054749e-11
126,6,1.618071e-11
126,7,1.690062e-11
126,8,2.058047e-11
126,9,2.825675e-11
126,10,3.693304e-11
126,11,3.463119e-11
126,12,3.130468e-11
126,13,2.613419e-11
126,14,1.786272e-11
126,15,1.219927e-11
126,16,7.534932e-12
126,17,6.628001e-12
126,18,4.693776e-12
126,19,4.143269e-12
126,20,3.645386e-12
126,21,2.922852e-12
126,22,2.721960e-12
126,23,2.316959e-12
126,24,2.187195e-12
126,25,2.053132e-12
126,26,1.712495e-12
126,27,1.459545e-12
126,28,1.233183e-12
126,29,1.110681e-12
126,30,9.418184e-13
126,31,8.982495e-13
126,32,8.347773e-13
126,33,6.676205e-13
126,34,5.925838e-13
126,35,6.127209e-13
126,36,6.209911e-13
126,37,4.912405e-13
126,38,4.579021e-13
126,39,4.025675e-13
126,40,4.434980e-13
126,41,4.280225e-13
126,42,4.005929e-13
126,43,3.589755e-13
126,44,3.426589e-13
126,45,3.178873e-13
126,46,2.690348e-13
126,47,2.024158e-13
126,48,1.930274e-13
126,49,1.887187e-13
126,50,1.968584e-13
126,51,2.170226e-13
126,52,1.774505e-13
126,53,2.030402e-13
126,54,2.046810e-13
126,55,2.205696e-13
126,56,2.222620e-13
126,57,2.461624e-13
126,58,2.535779e-13
126,59,2.434133e-13
126,60,2.424878e-13
126,61,2.243543e-13
126,62,2.039063e-13
126,63,1.836806e-13
126,64,1.983739e-13
126,65,1.986155e-13
126,66,2.310172e-13
126,67,2.212997e-13
126,68,1.889781e-13
126,69,1.934277e-13
126,70,1.843906e-13
126,71,1.752807e-13
126,72,1.694292e-13
126,73,1.550182e-13
126,74,1.373629e-13
126,75,1.299412e-13
126,76,1.123291e-13
126,77,1.273853e-13
126,78,9.999269e-14
126,79,8.423640e-14
126,80,8.382386e-14
126,81,8.286848e-14
126,82,7.695919e-14
126,83,6.904416e-14
126,84,6.996666e-14
126,85,6.068501e-14
126,86,7.497861e-14
126,87,8.006463e-14
126,88,1.003328e-13
126,89,8.939568e-14
126,90,1.279110e-13
126,91,1.381731e-13
126,92,1.229860e-13
126,93,1.397083e-13
126,94,1.554868e-13
126,95,1.612174e-13
126,96,1.593235e-13
126,97,1.577572e-13
126,98,1.752570e-13
126,99,1.773841e-13
126,100,1.772709e-13
126,101,1.840380e-13
126,102,1.627319e-13
126,103,1.723512e-13
126,104,1.726355e-13
126,105,1.715596e-13
126,106,1.971740e-13
126,107,1.872471e-13
126,108,1.958185e-13
126,109,1.948046e-13
126,110,1.902273e-13
126,111,2.050776e-13
126,112,1.902109e-13
126,113,1.854199e-13
126,114,1.954691e-13
126,115,1.841056e-13
126,116,1.834894e-13
126,117,1.903239e-13
126,118,1.692536e-13
126,119,1.590570e-13
126,120,1.607467e-13
126,121,1.480440e-13
126,122,1.354112e-13
126,123,1.333919e-13
126,124,1.184514e-13
126,125,1.068277e-13
126,126,1.057412e-13
126,127,9.538431e-14
126,128,9.207238e-14
126,129,8.224264e-14
126,130,8.959074e-14
126,131,7.741506e-14
126,132,7.336374e-14
126,133,5.890962e-14
126,134,5.958751e-14
126,135,5.512311e-14
126,136,5.459675e-14
126,137,5.261821e-14
126,138,4.916292e-14
126,139,4.382676e-14
126,140,4.145559e-14
126,141,3.828786e-14
126,142,3.838298e-14
126,143,3.225329e-14
126,144,3.267313e-14
126,145,2.811875e-14
126,146,2.526374e-14
126,147,2.408725e-14
126,148,2.661904e-14
126,149,2.338563e-14
126,150,1.937725e-14
126,151,1.868373e-14
126,152,2.057449e-14
126,153,1.948387e-14
126,154,1.566006e-14
126,155,1.527928e-14
126,156,1.454189e-14
126,157,9.635797e-15
126,158,1.151765e-14
126,159,8.486354e-15
126,160,1.136202e-14
126,161,9.305898e-15
126,162,8.369063e-15
126,163,8.285046e-15
126,164,7.318090e-15
126,165,4.739837e-15
126,166,3.577396e-15
126,167,3.447077e-15
126,168,3.468509e-15
126,169,2.500026e-15
126,170,1.840729e-15
126,171,9.746822e-16
126,172,1.104661e-15
126,173,6.321679e-16
126,174,6.649914e-16
126,175,6.095105e-16
126,176,4.687539e-16
126,177,6.397679e-16
126,178,5.410051e-16
126,179,6.660255e-16
126,180,3.726148e-16
126,181,2.409197e-16
126,182,6.517040e-16
126,183,3.356376e-16
126,184,1.580341e-16
126,185,2.602933e-16
126,186,1.427555e-16
126,187,2.578921e-16
126,188,2.849770e-16
126,189,2.840804e-16
126,190,2.047820e-16
126,191,1.296980e-16
126,192,1.586560e-16
126,193,8.368321e-17
126,194,7.743037e-17
126,195,8.336441e-17
126,196,1.512445e-17
126,197,6.473155e-17
126,198,1.877159e-16
126,199,2.346830e-17
126,200,4.406384e-17
126,201,0.000000e+00
127,0,0.000000e+00
127,1,2.564494e-12
127,2,3.889790e-12
127,3,4.209012e-12
127,4,5.373782e-12
127,5,8.949891e-12
127,6,1.369332e-11
127,7,1.388228e-11
127,8,1.684743e-11
127,9,2.352144e-11
127,10,3.140168e-11
127,11,2.903726e-11
127,12,2.614572e-11
127,13,2.210566e-11
127,14,1.502200e-11
127,15,1.048870e-11
127,16,6.411116e-12
127,17,5.774848e-12
127,18,4.158416e-12
127,19,3.689195e-12
127,20,3.216754e-12
127,21,2.562093e-12
127,22,2.393015e-12
127,23,2.037048e-12
127,24,1.936700e-12
127,25,1.823595e-12
127,26,1.505905e-12
127,27,1.277383e-12
127,28,1.070347e-12
127,29,9.612000e-13
127,30,8.136876e-13
127,31,7.715321e-13
127,32,7.174363e-13
127,33,5.607596e-13
127,34,4.954893e-13
127,35,5.195901e-13
127,36,5.314248e-13
127,37,4.098212e-13
127,38,3.825519e-13
127,39,3.352796e-13
127,40,3.749861e-13
127,41,3.603614e-13
127,42,3.368788e-13
127,43,2.991374e-13
127,44,2.875620e-13
127,45,2.684867e-13
127,46,2.293778e-13
127,47,1.726782e-13
127,48,1.673147e-13
127,49,1.659929e-13
127,50,1.739309e-13
127,51,1.925593e-13
127,52,1.556733e-13
127,53,1.782489e-13
127,54,1.789939e-13
127,55,1.914664e-13
127,56,1.913533e-13
127,57,2.133599e-13
127,58,2.199540e-13
127,59,2.099063e-13
127,60,2.085044e-13
127,61,1.935891e-13
127,62,1.741071e-13
127,63,1.550415e-13
127,64,1.697890e-13
127,65,1.717741e-13
127,66,2.018755e-13
127,67,1.939686e-13
127,68,1.646432e-13
127,69,1.685943e-13
127,70,1.615922e-13
127,71,1.540792e-13
127,72,1.491209e-13
127,73,1.366918e-13
127,74,1.220474e-13
127,75,1.149425e-13
127,76,9.940034e-14
127,77,1.139442e-13
127,78,8.902616e-14
127,79,7.472772e-14
127,80,7.438749e-14
127,81,7.370898e-14
127,82,6.835504e-14
127,83,6.056708e-14
127,84,6.099334e-14
127,85,5.214407e-14
127,86,6.588892e-14
127,87,7.053504e-14
127,88,8.923369e-14
127,89,7.933912e-14
127,90,1.148758e-13
127,91,1.248041e-13
127,92,1.108802e-13
127,93,1.262783e-13
127,94,1.406421e-13
127,95,1.461053e-13
127,96,1.441021e-13
127,97,1.428429e-13
127,98,1.585690e-13
127,99,1.604048e-13
127,100,1.598942e-13
127,101,1.662561e-13
127,102,1.467312e-13
127,103,1.558284e-13
127,104,1.556890e-13
127,105,1.547676e-13
127,106,1.778957e-13
127,107,1.689450e-13
127,108,1.768909e-13
127,109,1.756049e-13
127,110,1.717267e-13
127,111,1.848800e-13
127,112,1.716088e-13
127,113,1.673442e-13
127,114,1.761823e-13
127,115,1.661457e-13
127,116,1.655530e-13
127,117,1.717659e-13
127,118,1.529041e-13
127,119,1.435255e-13
127,120,1.451468e-13
127,121,1.336506e-13
127,122,1.223063e-13
127,123,1.204113e-13
127,124,1.069669e-13
127,125,9.647873e-14
127,126,9.538431e-14
127,127,8.627299e-14
127,128,8.317557e-14
127,129,7.435075e-14
127,130,8.093915e-14
127,131,7.011314e-14
127,132,6.623512e-14
127,133,5.317263e-14
127,134,5.383255e-14
127,135,4.986471e-14
127,136,4.938653e-14
127,137,4.756521e-14
127,138,4.443140e-14
127,139,3.962805e-14
127,140,3.750404e-14
127,141,3.464691e-14
127,142,3.473250e-14
127,143,2.920652e-14
127,144,2.958224e-14
127,145,2.546862e-14
127,146,2.286649e-14
127,147,2.190565e-14
127,148,2.415814e-14
127,149,2.123524e-14
127,150,1.760674e-14
127,151,1.695098e-14
127,152,1.868734e-14
127,153,1.771585e-14
127,154,1.429163e-14
127,155,1.389505e-14
127,156,1.319504e-14
127,157,8.814859e-15
127,158,1.048861e-14
127,159,7.802042e-15
127,160,1.037943e-14
127,161,8.462290e-15
127,162,7.740291e-15
127,163,7.567686e-15
127,164,6.765896e-15
127,165,4.370980e-15
127,166,3.376624e-15
127,167,3.316225e-15
127,168,3.218233e-15
127,169,2.388693e-15
127,170,1.762828e-15
127,171,1.042089e-15
127,172,1.145195e-15
127,173,6.745923e-16
127,174,7.348110e-16
127,175,6.525231e-16
127,176,5.132435e-16
127,177,7.137718e-16
127,178,6.099238e-16
127,179,7.204180e-16
127,180,4.059635e-16
127,181,2.788824e-16
127,182,7.025348e-16
127,183,3.748216e-16
127,184,1.842421e-16
127,185,2.806832e-16
127,186,1.546449e-16
127,187,2.852032e-16
127,188,3.290629e-16
127,189,3.111212e-16
127,190,2.267887e-16
127,191,1.448874e-16
127,192,1.803147e-16
127,193,8.549452e-17
127,194,9.719603e-17
127,195,9.394756e-17
127,196,1.805848e-17
127,197,7.072244e-17
127,198,1.917564e-16
127,199,2.668609e-17
127,200,4.650644e-17
127,201,0.000000e+00
128,0,0.000000e+00
128,1,2.753840e-12
128,2,4.202986e-12
128,3,4.503965e-12
128,4,6.023550e-12
128,5,1.032104e-11
128,6,1.582761e-11
128,7,1.668754e-11
128,8,2.004007e-11
128,9,2.695012e-11
128,10,3.503013e-11
128,11,3.302685e-11
128,12,2.991080e-11
128,13,2.501669e-11
128,14,1.718562e-11
128,15,1.168011e-11
128,16,7.209967e-12
128,17,6.227334e-12
128,18,4.366861e-12
128,19,3.814965e-12
128,20,3.324513e-12
128,21,2.663213e-12
128,22,2.473114e-12
128,23,2.111565e-12
128,24,1.990533e-12
128,25,1.866801e-12
128,26,1.557014e-12
128,27,1.327039e-12
128,28,1.121102e-12
128,29,1.007844e-12
128,30,8.529673e-13
128,31,8.101654e-13
128,32,7.522085e-13
128,33,6.014926e-13
128,34,5.317435e-13
128,35,5.491509e-13
128,36,5.552607e-13
128,37,4.385418e-13
128,38,4.072532e-13
128,39,3.598249e-13
128,40,3.943093e-13
128,41,3.799335e-13
128,42,3.550105e-13
128,43,3.161118e-13
128,44,3.020250e-13
128,45,2.810498e-13
128,46,2.381104e-13
128,47,1.818046e-13
128,48,1.769283e-13
128,49,1.732998e-13
128,50,1.791260e-13
128,51,1.961747e-13
128,52,1.610456e-13
128,53,1.833153e-13
128,54,1.842244e-13
128,55,1.964784e-13
128,56,1.961529e-13
128,57,2.158015e-13
128,58,2.205309e-13
128,59,2.113726e-13
128,60,2.102446e-13
128,61,1.949451e-13
128,62,1.768633e-13
128,63,1.582904e-13
128,64,1.718095e-13
128,65,1.723401e-13
128,66,2.010738e-13
128,67,1.925701e-13
128,68,1.645356e-13
128,69,1.678820e-13
128,70,1.609466e-13
128,71,1.529160e-13
128,72,1.478668e-13
128,73,1.350932e-13
128,74,1.198680e-13
128,75,1.135032e-13
128,76,9.730034e-14
128,77,1.100622e-13
128,78,8.641454e-14
128,79,7.225507e-14
128,80,7.144199e-14
128,81,7.034551e-14
128,82,6.502948e-14
128,83,5.737315e-14
128,84,5.798405e-14
128,85,4.964268e-14
128,86,6.209682e-14
128,87,6.619206e-14
128,88,8.401600e-14
128,89,7.440351e-14
128,90,1.079931e-13
128,91,1.173780e-13
128,92,1.032020e-13
128,93,1.185716e-13
128,94,1.318812e-13
128,95,1.374929e-13
128,96,1.355731e-13
128,97,1.350366e-13
128,98,1.501910e-13
128,99,1.520480e-13
128,100,1.515882e-13
128,101,1.577869e-13
128,102,1.401601e-13
128,103,1.477940e-13
128,104,1.484029e-13
128,105,1.482357e-13
128,106,1.699184e-13
128,107,1.618487e-13
128,108,1.690587e-13
128,109,1.685994e-13
128,110,1.651774e-13
128,111,1.779336e-13
128,112,1.649511e-13
128,113,1.609575e-13
128,114,1.696992e-13
128,115,1.600035e-13
128,116,1.594082e-13
128,117,1.658686e-13
128,118,1.476760e-13
128,119,1.382443e-13
128,120,1.397705e-13
128,121,1.287419e-13
128,122,1.180212e-13
128,123,1.164428e-13
128,124,1.034019e-13
128,125,9.294919e-14
128,126,9.207238e-14
128,127,8.317557e-14
128,128,8.057127e-14
128,129,7.172186e-14
128,130,7.815925e-14
128,131,6.762947e-14
128,132,6.406316e-14
128,133,5.133221e-14
128,134,5.193647e-14
128,135,4.836932e-14
128,136,4.786864e-14
128,137,4.583429e-14
128,138,4.299371e-14
128,139,3.834107e-14
128,140,3.620593e-14
128,141,3.347703e-14
128,142,3.348010e-14
128,143,2.821467e-14
128,144,2.862661e-14
128,145,2.459975e-14
128,146,2.212625e-14
128,147,2.113105e-14
128,148,2.331113e-14
128,149,2.046924e-14
128,150,1.709580e-14
128,151,1.644237e-14
128,152,1.812556e-14
128,153,1.715392e-14
128,154,1.378354e-14
128,155,1.342842e-14
128,156,1.269391e-14
128,157,8.520182e-15
128,158,1.015841e-14
128,159,7.565234e-15
128,160,1.005467e-14
128,161,8.247552e-15
128,162,7.486307e-15
128,163,7.371928e-15
128,164,6.598361e-15
128,165,4.228443e-15
128,166,3.283032e-15
128,167,3.193265e-15
128,168,3.126072e-15
128,169,2.309295e-15
128,170,1.710151e-15
128,171,9.941432e-16
128,172,1.092305e-15
128,173,6.568213e-16
128,174,6.988524e-16
128,175,6.370611e-16
128,176,4.919270e-16
128,177,6.780261e-16
128,178,5.794624e-16
128,179,6.905084e-16
128,180,3.878654e-16
128,181,2.575441e-16
128,182,6.752719e-16
128,183,3.579504e-16
128,184,1.704307e-16
128,185,2.694676e-16
128,186,1.494329e-16
128,187,2.741632e-16
128,188,3.081940e-16
128,189,2.981386e-16
128,190,2.153469e-16
128,191,1.365680e-16
128,192,1.713898e-16
128,193,8.467032e-17
128,194,9.012739e-17
128,195,9.000969e-17
128,196,1.680088e-17
128,197,6.758682e-17
128,198,1.884012e-16
128,199,2.453415e-17
128,200,4.512815e-17
128,201,0.000000e+00
129,0,0.000000e+00
129,1,2.381439e-12
129,2,3.599790e-12
129,3,3.901676e-12
129,4,5.049438e-12
129,5,8.552716e-12
129,6,1.296178e-11
129,7,1.319174e-11
129,8,1.586083e-11
129,9,2.221967e-11
129,10,2.925863e-11
129,11,2.698153e-11
129,12,2.405584e-11
129,13,2.008319e-11
129,14,1.334948e-11
129,15,8.926808e-12
129,16,5.402465e-12
129,17,5.009704e-12
129,18,3.586724e-12
129,19,3.274786e-12
129,20,2.901740e-12
129,21,2.339293e-12
129,22,2.203359e-12
129,23,1.884293e-12
129,24,1.800315e-12
129,25,1.695931e-12
129,26,1.401369e-12
129,27,1.192604e-12
129,28,9.966013e-13
129,29,8.963713e-13
129,30,7.617599e-13
129,31,7.207869e-13
129,32,6.698872e-13
129,33,5.255812e-13
129,34,4.647132e-13
129,35,4.867520e-13
129,36,4.960915e-13
129,37,3.813573e-13
129,38,3.543122e-13
129,39,3.092111e-13
129,40,3.475879e-13
129,41,3.327695e-13
129,42,3.118578e-13
129,43,2.776212e-13
129,44,2.691095e-13
129,45,2.501731e-13
129,46,2.131873e-13
129,47,1.630493e-13
129,48,1.572183e-13
129,49,1.543114e-13
129,50,1.598870e-13
129,51,1.754128e-13
129,52,1.407051e-13
129,53,1.593898e-13
129,54,1.588665e-13
129,55,1.692177e-13
129,56,1.683606e-13
129,57,1.880184e-13
129,58,1.940965e-13
129,59,1.866505e-13
129,60,1.845947e-13
129,61,1.718771e-13
129,62,1.547926e-13
129,63,1.367556e-13
129,64,1.506301e-13
129,65,1.533430e-13
129,66,1.798112e-13
129,67,1.716701e-13
129,68,1.463419e-13
129,69,1.494626e-13
129,70,1.438891e-13
129,71,1.371112e-13
129,72,1.321672e-13
129,73,1.209852e-13
129,74,1.086330e-13
129,75,1.022587e-13
129,76,8.800467e-14
129,77,1.018446e-13
129,78,7.992897e-14
129,79,6.715444e-14
129,80,6.639857e-14
129,81,6.647744e-14
129,82,6.134599e-14
129,83,5.464134e-14
129,84,5.431823e-14
129,85,4.623752e-14
129,86,5.876901e-14
129,87,6.310231e-14
129,88,8.018704e-14
129,89,7.136001e-14
129,90,1.035896e-13
129,91,1.126078e-13
129,92,1.001027e-13
129,93,1.131966e-13
129,94,1.259518e-13
129,95,1.310650e-13
129,96,1.289326e-13
129,97,1.277012e-13
129,98,1.406652e-13
129,99,1.418610e-13
129,100,1.414679e-13
129,101,1.462295e-13
129,102,1.290588e-13
129,103,1.368853e-13
129,104,1.365200e-13
129,105,1.352104e-13
129,106,1.554440e-13
129,107,1.469074e-13
129,108,1.539927e-13
129,109,1.524660e-13
129,110,1.489246e-13
129,111,1.601300e-13
129,112,1.487098e-13
129,113,1.447348e-13
129,114,1.523056e-13
129,115,1.434242e-13
129,116,1.429918e-13
129,117,1.480316e-13
129,118,1.317539e-13
129,119,1.239405e-13
129,120,1.253836e-13
129,121,1.152557e-13
129,122,1.055318e-13
129,123,1.036941e-13
129,124,9.210485e-14
129,125,8.337020e-14
129,126,8.224264e-14
129,127,7.435075e-14
129,128,7.172186e-14
129,129,6.426038e-14
129,130,6.979697e-14
129,131,6.041996e-14
129,132,5.715657e-14
129,133,4.588053e-14
129,134,4.648458e-14
129,135,4.289590e-14
129,136,4.256720e-14
129,137,4.116049e-14
129,138,3.828408e-14
129,139,3.424526e-14
129,140,3.245616e-14
129,141,2.992933e-14
129,142,2.992651e-14
129,143,2.519780e-14
129,144,2.554626e-14
129,145,2.204308e-14
129,146,1.979451e-14
129,147,1.887418e-14
129,148,2.081457e-14
129,149,1.835036e-14
129,150,1.524511e-14
129,151,1.462065e-14
129,152,1.607098e-14
129,153,1.527309e-14
129,154,1.231984e-14
129,155,1.200685e-14
129,156,1.142738e-14
129,157,7.649642e-15
129,158,9.094087e-15
129,159,6.736425e-15
129,160,9.016057e-15
129,161,7.383138e-15
129,162,6.702183e-15
129,163,6.588847e-15
129,164,5.929571e-15
129,165,3.771239e-15
129,166,2.962727e-15
129,167,2.916093e-15
129,168,2.812983e-15
129,169,2.095557e-15
129,170,1.572855e-15
129,171,9.474514e-16
129,172,1.064590e-15
129,173,6.282076e-16
129,174,6.797821e-16
129,175,6.050790e-16
129,176,4.755851e-16
129,177,6.605542e-16
129,178,5.670982e-16
129,179,6.677767e-16
129,180,3.739679e-16
129,181,2.584680e-16
129,182,6.502857e-16
129,183,3.478762e-16
129,184,1.710523e-16
129,185,2.593343e-16
129,186,1.444690e-16
129,187,2.670437e-16
129,188,3.059598e-16
129,189,2.885323e-16
129,190,2.112356e-16
129,191,1.327612e-16
129,192,1.686979e-16
129,193,7.869357e-17
129,194,9.057442e-17
129,195,8.745941e-17
129,196,1.686659e-17
129,197,6.417863e-17
129,198,1.697302e-16
129,199,2.461683e-17
129,200,4.167276e-17
129,201,0.000000e+00
130,0,0.000000e+00
130,1,2.244741e-12
130,2,3.449167e-12
130,3,3.793288e-12
130,4,4.764922e-12
130,5,7.915901e-12
130,6,1.212744e-11
130,7,1.213730e-11
130,8,1.484721e-11
130,9,2.112319e-11
130,10,2.826036e-11
130,11,2.591354e-11
130,12,2.317928e-11
130,13,1.949476e-11
130,14,1.305866e-11
130,15,8.897234e-12
130,16,5.440455e-12
130,17,5.122809e-12
130,18,3.754787e-12
130,19,3.433589e-12
130,20,3.021907e-12
130,21,2.431826e-12
130,22,2.281028e-12
130,23,1.931030e-12
130,24,1.841231e-12
130,25,1.730942e-12
130,26,1.426449e-12
130,27,1.206131e-12
130,28,1.010508e-12
130,29,9.102059e-13
130,30,7.752550e-13
130,31,7.328026e-13
130,32,6.843655e-13
130,33,5.333051e-13
130,34,4.747625e-13
130,35,5.007781e-13
130,36,5.095181e-13
130,37,3.946406e-13
130,38,3.695243e-13
130,39,3.171844e-13
130,40,3.613640e-13
130,41,3.472935e-13
130,42,3.212837e-13
130,43,2.880749e-13
130,44,2.778395e-13
130,45,2.622663e-13
130,46,2.265661e-13
130,47,1.712168e-13
130,48,1.685653e-13
130,49,1.653473e-13
130,50,1.709116e-13
130,51,1.891713e-13
130,52,1.527678e-13
130,53,1.732713e-13
130,54,1.749206e-13
130,55,1.838864e-13
130,56,1.839202e-13
130,57,2.037603e-13
130,58,2.086889e-13
130,59,2.009670e-13
130,60,2.002327e-13
130,61,1.829035e-13
130,62,1.662893e-13
130,63,1.490399e-13
130,64,1.630375e-13
130,65,1.648999e-13
130,66,1.941699e-13
130,67,1.875646e-13
130,68,1.570693e-13
130,69,1.635891e-13
130,70,1.558194e-13
130,71,1.479758e-13
130,72,1.436773e-13
130,73,1.318703e-13
130,74,1.183033e-13
130,75,1.107082e-13
130,76,9.559145e-14
130,77,1.090716e-13
130,78,8.564022e-14
130,79,7.312541e-14
130,80,7.211628e-14
130,81,7.146363e-14
130,82,6.466775e-14
130,83,5.842018e-14
130,84,5.826853e-14
130,85,5.126344e-14
130,86,6.414485e-14
130,87,6.721926e-14
130,88,8.539814e-14
130,89,7.589733e-14
130,90,1.095046e-13
130,91,1.181748e-13
130,92,1.052525e-13
130,93,1.198092e-13
130,94,1.335427e-13
130,95,1.383348e-13
130,96,1.365724e-13
130,97,1.356496e-13
130,98,1.504807e-13
130,99,1.515794e-13
130,100,1.513187e-13
130,101,1.562619e-13
130,102,1.380697e-13
130,103,1.468122e-13
130,104,1.467138e-13
130,105,1.461490e-13
130,106,1.672416e-13
130,107,1.596286e-13
130,108,1.655899e-13
130,109,1.652923e-13
130,110,1.610480e-13
130,111,1.735140e-13
130,112,1.612240e-13
130,113,1.566587e-13
130,114,1.654574e-13
130,115,1.557103e-13
130,116,1.550548e-13
130,117,1.609018e-13
130,118,1.430485e-13
130,119,1.346242e-13
130,120,1.356579e-13
130,121,1.256410e-13
130,122,1.146999e-13
130,123,1.130880e-13
130,124,1.004735e-13
130,125,9.043152e-14
130,126,8.959074e-14
130,127,8.093915e-14
130,128,7.815925e-14
130,129,6.979697e-14
130,130,7.638364e-14
130,131,6.589058e-14
130,132,6.218909e-14
130,133,5.010279e-14
130,134,5.046844e-14
130,135,4.685619e-14
130,136,4.638489e-14
130,137,4.473268e-14
130,138,4.175431e-14
130,139,3.723110e-14
130,140,3.550383e-14
130,141,3.257105e-14
130,142,3.287829e-14
130,143,2.769912e-14
130,144,2.786969e-14
130,145,2.387100e-14
130,146,2.184747e-14
130,147,2.057098e-14
130,148,2.274364e-14
130,149,1.995449e-14
130,150,1.679363e-14
130,151,1.613349e-14
130,152,1.774349e-14
130,153,1.673575e-14
130,154,1.338793e-14
130,155,1.317404e-14
130,156,1.262619e-14
130,157,8.398499e-15
130,158,9.853192e-15
130,159,7.394879e-15
130,160,9.803435e-15
130,161,8.071842e-15
130,162,7.281902e-15
130,163,7.134935e-15
130,164,6.299939e-15
130,165,4.078961e-15
130,166,3.181598e-15
130,167,3.129100e-15
130,168,3.059941e-15
130,169,2.272456e-15
130,170,1.714282e-15
130,171,1.057198e-15
130,172,1.125731e-15
130,173,6.577649e-16
130,174,7.329392e-16
130,175,6.643593e-16
130,176,5.183770e-16
130,177,7.235283e-16
130,178,6.069896e-16
130,179,7.022375e-16
130,180,4.135575e-16
130,181,2.748350e-16
130,182,6.988646e-16
130,183,3.750678e-16
130,184,1.822724e-16
130,185,2.802129e-16
130,186,1.490772e-16
130,187,2.779504e-16
130,188,3.243551e-16
130,189,3.114118e-16
130,190,2.199306e-16
130,191,1.534743e-16
130,192,1.777515e-16
130,193,8.937882e-17
130,194,9.732451e-17
130,195,9.128480e-17
130,196,1.811203e-17
130,197,7.881016e-17
130,198,2.353134e-16
130,199,2.601713e-17
130,200,5.466018e-17
130,201,0.000000e+00
131,0,0.000000e+00
131,1,1.418817e-12
131,2,2.113826e-12
131,3,2.432691e-12
131,4,2.533520e-12
131,5,3.662767e-12
131,6,5.563317e-12
131,7,4.354460e-12
131,8,5.853258e-12
131,9,1.027265e-11
131,10,1.579393e-11
131,11,1.322648e-11
131,12,1.143310e-11
131,13,9.986523e-12
131,14,6.222380e-12
131,15,4.694267e-12
131,16,2.766256e-12
131,17,3.222951e-12
131,18,2.722873e-12
131,19,2.682006e-12
131,20,2.328895e-12
131,21,1.854068e-12
131,22,1.743105e-12
131,23,1.454285e-12
131,24,1.403609e-12
131,25,1.321400e-12
131,26,1.050245e-12
131,27,8.715245e-13
131,28,7.090951e-13
131,29,6.298321e-13
131,30,5.354659e-13
131,31,5.010901e-13
131,32,4.714434e-13
131,33,3.363068e-13
131,34,3.029321e-13
131,35,3.331080e-13
131,36,3.503938e-13
131,37,2.488796e-13
131,38,2.370155e-13
131,39,1.991972e-13
131,40,2.407698e-13
131,41,2.306620e-13
131,42,2.135619e-13
131,43,1.850610e-13
131,44,1.809534e-13
131,45,1.708794e-13
131,46,1.459030e-13
131,47,1.007192e-13
131,48,9.677768e-14
131,49,1.004231e-13
131,50,1.086792e-13
131,51,1.273716e-13
131,52,9.951601e-14
131,53,1.186385e-13
131,54,1.197965e-13
131,55,1.285479e-13
131,56,1.299230e-13
131,57,1.511296e-13
131,58,1.589213e-13
131,59,1.514753e-13
131,60,1.500173e-13
131,61,1.393887e-13
131,62,1.236312e-13
131,63,1.088908e-13
131,64,1.229659e-13
131,65,1.270489e-13
131,66,1.518905e-13
131,67,1.486351e-13
131,68,1.231686e-13
131,69,1.282625e-13
131,70,1.224941e-13
131,71,1.173831e-13
131,72,1.134117e-13
131,73,1.033170e-13
131,74,9.299992e-14
131,75,8.593318e-14
131,76,7.299555e-14
131,77,8.436421e-14
131,78,6.329637e-14
131,79,5.159698e-14
131,80,5.088078e-14
131,81,5.000461e-14
131,82,4.616786e-14
131,83,3.875774e-14
131,84,3.855151e-14
131,85,3.213047e-14
131,86,4.468231e-14
131,87,4.760657e-14
131,88,6.366164e-14
131,89,5.613601e-14
131,90,8.561192e-14
131,91,9.431910e-14
131,92,8.324465e-14
131,93,9.635872e-14
131,94,1.079637e-13
131,95,1.123850e-13
131,96,1.112622e-13
131,97,1.106065e-13
131,98,1.243480e-13
131,99,1.257637e-13
131,100,1.248508e-13
131,101,1.308806e-13
131,102,1.148863e-13
131,103,1.237220e-13
131,104,1.231216e-13
131,105,1.230389e-13
131,106,1.412362e-13
131,107,1.355374e-13
131,108,1.415961e-13
131,109,1.407398e-13
131,110,1.381729e-13
131,111,1.485048e-13
131,112,1.380073e-13
131,113,1.350541e-13
131,114,1.418091e-13
131,115,1.345757e-13
131,116,1.335693e-13
131,117,1.392841e-13
131,118,1.241476e-13
131,119,1.162222e-13
131,120,1.172395e-13
131,121,1.085796e-13
131,122,9.921985e-14
131,123,9.806806e-14
131,124,8.715868e-14
131,125,7.811960e-14
131,126,7.741506e-14
131,127,7.011314e-14
131,128,6.762947e-14
131,129,6.041996e-14
131,130,6.589058e-14
131,131,5.748836e-14
131,132,5.367980e-14
131,133,4.315756e-14
131,134,4.353214e-14
131,135,4.074169e-14
131,136,4.021677e-14
131,137,3.853281e-14
131,138,3.624973e-14
131,139,3.212925e-14
131,140,3.051765e-14
131,141,2.818470e-14
131,142,2.850891e-14
131,143,2.386088e-14
131,144,2.415400e-14
131,145,2.060793e-14
131,146,1.865256e-14
131,147,1.805368e-14
131,148,1.984963e-14
131,149,1.747441e-14
131,150,1.442583e-14
131,151,1.389877e-14
131,152,1.546707e-14
131,153,1.456580e-14
131,154,1.182365e-14
131,155,1.147909e-14
131,156,1.073760e-14
131,157,7.245274e-15
131,158,8.529905e-15
131,159,6.540364e-15
131,160,8.524869e-15
131,161,6.872440e-15
131,162,6.519790e-15
131,163,6.184730e-15
131,164,5.532324e-15
131,165,3.671251e-15
131,166,2.879168e-15
131,167,2.928999e-15
131,168,2.687190e-15
131,169,2.095835e-15
131,170,1.522472e-15
131,171,1.052762e-15
131,172,1.063881e-15
131,173,6.416283e-16
131,174,7.519355e-16
131,175,6.329276e-16
131,176,5.227995e-16
131,177,7.441867e-16
131,178,6.329770e-16
131,179,7.072773e-16
131,180,4.161107e-16
131,181,3.056212e-16
131,182,6.948614e-16
131,183,3.871459e-16
131,184,2.026367e-16
131,185,2.797712e-16
131,186,1.487951e-16
131,187,2.834933e-16
131,188,3.518527e-16
131,189,3.148152e-16
131,190,2.288635e-16
131,191,1.578484e-16
131,192,1.870435e-16
131,193,8.075095e-17
131,194,1.124040e-16
131,195,9.387125e-17
131,196,2.008517e-17
131,197,7.684677e-17
131,198,2.048673e-16
131,199,2.899078e-17
131,200,5.012735e-17
131,201,0.000000e+00
132,0,0.000000e+00
132,1,2.634953e-12
132,2,4.026079e-12
132,3,4.215917e-12
132,4,6.048627e-12
132,5,1.068363e-11
132,6,1.624753e-11
132,7,1.794268e-11
132,8,2.123234e-11
132,9,2.753967e-11
132,10,3.418297e-11
132,11,3.319399e-11
132,12,3.028631e-11
132,13,2.483865e-11
132,14,1.719608e-11
132,15,1.101875e-11
132,16,6.713128e-12
132,17,5.414832e-12
132,18,3.236931e-12
132,19,2.679193e-12
132,20,2.476731e-12
132,21,2.019783e-12
132,22,1.928827e-12
132,23,1.698087e-12
132,24,1.610267e-12
132,25,1.529263e-12
132,26,1.320631e-12
132,27,1.148346e-12
132,28,9.915846e-13
132,29,9.027984e-13
132,30,7.662958e-13
132,31,7.383582e-13
132,32,6.790938e-13
132,33,5.740962e-13
132,34,5.060552e-13
132,35,5.114188e-13
132,36,5.074282e-13
132,37,4.229576e-13
132,38,3.904727e-13
132,39,3.508673e-13
132,40,3.699555e-13
132,41,3.591525e-13
132,42,3.372334e-13
132,43,3.067357e-13
132,44,2.895347e-13
132,45,2.679142e-13
132,46,2.271746e-13
132,47,1.827254e-13
132,48,1.773171e-13
132,49,1.699016e-13
132,50,1.731733e-13
132,51,1.829572e-13
132,52,1.542359e-13
132,53,1.714310e-13
132,54,1.704745e-13
132,55,1.820568e-13
132,56,1.801980e-13
132,57,1.916783e-13
132,58,1.933052e-13
132,59,1.850806e-13
132,60,1.843273e-13
132,61,1.706744e-13
132,62,1.571127e-13
132,63,1.428023e-13
132,64,1.510445e-13
132,65,1.488666e-13
132,66,1.709948e-13
132,67,1.615483e-13
132,68,1.412022e-13
132,69,1.427603e-13
132,70,1.371152e-13
132,71,1.305889e-13
132,72,1.266913e-13
132,73,1.164277e-13
132,74,1.027974e-13
132,75,9.920708e-14
132,76,8.664684e-14
132,77,9.651337e-14
132,78,7.841803e-14
132,79,6.732473e-14
132,80,6.730296e-14
132,81,6.590220e-14
132,82,6.158244e-14
132,83,5.673607e-14
132,84,5.790490e-14
132,85,5.084501e-14
132,86,5.893485e-14
132,87,6.331418e-14
132,88,7.636888e-14
132,89,6.855083e-14
132,90,9.377465e-14
132,91,1.000904e-13
132,92,8.895149e-14
132,93,1.003367e-13
132,94,1.108268e-13
132,95,1.149074e-13
132,96,1.135894e-13
132,97,1.124925e-13
132,98,1.236809e-13
132,99,1.253207e-13
132,100,1.254065e-13
132,101,1.294683e-13
132,102,1.155782e-13
132,103,1.205568e-13
132,104,1.211645e-13
132,105,1.205987e-13
132,106,1.379173e-13
132,107,1.304979e-13
132,108,1.364393e-13
132,109,1.358848e-13
132,110,1.326473e-13
132,111,1.428856e-13
132,112,1.324117e-13
132,113,1.287172e-13
132,114,1.360024e-13
132,115,1.275570e-13
132,116,1.274631e-13
132,117,1.320874e-13
132,118,1.175394e-13
132,119,1.103019e-13
132,120,1.116822e-13
132,121,1.024933e-13
132,122,9.399397e-14
132,123,9.255558e-14
132,124,8.203878e-14
132,125,7.420409e-14
132,126,7.336374e-14
132,127,6.623512e-14
132,128,6.406316e-14
132,129,5.715657e-14
132,130,6.218909e-14
132,131,5.367980e-14
132,132,5.122454e-14
132,133,4.098261e-14
132,134,4.156158e-14
132,135,3.838898e-14
132,136,3.816436e-14
132,137,3.673849e-14
132,138,3.420055e-14
132,139,3.066344e-14
132,140,2.900235e-14
132,141,2.671077e-14
132,142,2.659084e-14
132,143,2.251733e-14
132,144,2.284663e-14
132,145,1.975195e-14
132,146,1.777352e-14
132,147,1.675848e-14
132,148,1.854327e-14
132,149,1.628808e-14
132,150,1.367363e-14
132,151,1.312652e-14
132,152,1.434707e-14
132,153,1.368416e-14
132,154,1.095652e-14
132,155,1.066804e-14
132,156,1.026434e-14
132,157,6.875745e-15
132,158,8.214035e-15
132,159,6.023970e-15
132,160,8.072193e-15
132,161,6.702267e-15
132,162,5.984592e-15
132,163,5.964609e-15
132,164,5.410981e-15
132,165,3.362272e-15
132,166,2.683656e-15
132,167,2.584284e-15
132,168,2.549941e-15
132,169,1.867074e-15
132,170,1.427331e-15
132,171,8.278764e-16
132,172,9.428427e-16
132,173,5.765056e-16
132,174,5.959365e-16
132,175,5.542693e-16
132,176,4.186793e-16
132,177,5.722726e-16
132,178,4.904136e-16
132,179,6.002688e-16
132,180,3.293274e-16
132,181,2.126271e-16
132,182,5.851203e-16
132,183,3.082053e-16
132,184,1.402392e-16
132,185,2.316957e-16
132,186,1.312451e-16
132,187,2.373358e-16
132,188,2.574649e-16
132,189,2.548876e-16
132,190,1.858042e-16
132,191,1.123997e-16
132,192,1.453062e-16
132,193,7.409631e-17
132,194,7.792854e-17
132,195,7.799378e-17
132,196,1.373655e-17
132,197,5.554244e-17
132,198,1.549375e-16
132,199,2.035077e-17
132,200,3.707351e-17
132,201,0.000000e+00
133,0,0.000000e+00
133,1,1.847122e-12
133,2,2.834063e-12
133,3,3.047030e-12
133,4,4.086254e-12
133,5,7.022805e-12
133,6,1.074988e-11
133,7,1.128988e-11
133,8,1.347664e-11
133,9,1.812327e-11
133,10,2.353534e-11
133,11,2.213381e-11
133,12,1.996668e-11
133,13,1.673828e-11
133,14,1.145797e-11
133,15,7.842073e-12
133,16,4.792321e-12
133,17,4.122905e-12
133,18,2.880880e-12
133,19,2.496781e-12
133,20,2.189390e-12
133,21,1.754200e-12
133,22,1.639229e-12
133,23,1.404062e-12
133,24,1.329865e-12
133,25,1.251790e-12
133,26,1.050229e-12
133,27,8.971414e-13
133,28,7.629756e-13
133,29,6.901536e-13
133,30,5.853167e-13
133,31,5.579008e-13
133,32,5.194917e-13
133,33,4.203379e-13
133,34,3.671988e-13
133,35,3.819858e-13
133,36,3.860723e-13
133,37,3.083020e-13
133,38,2.876607e-13
133,39,2.557286e-13
133,40,2.802570e-13
133,41,2.688193e-13
133,42,2.515559e-13
133,43,2.264373e-13
133,44,2.172581e-13
133,45,2.032467e-13
133,46,1.753943e-13
133,47,1.366056e-13
133,48,1.336679e-13
133,49,1.294328e-13
133,50,1.326274e-13
133,51,1.430618e-13
133,52,1.165230e-13
133,53,1.292058e-13
133,54,1.294173e-13
133,55,1.355760e-13
133,56,1.341837e-13
133,57,1.462154e-13
133,58,1.492219e-13
133,59,1.443444e-13
133,60,1.437902e-13
133,61,1.317711e-13
133,62,1.196825e-13
133,63,1.075416e-13
133,64,1.166629e-13
133,65,1.174692e-13
133,66,1.369734e-13
133,67,1.309792e-13
133,68,1.111620e-13
133,69,1.135726e-13
133,70,1.089325e-13
133,71,1.031282e-13
133,72,1.004321e-13
133,73,9.252651e-14
133,74,8.261292e-14
133,75,7.792594e-14
133,76,6.793847e-14
133,77,7.734050e-14
133,78,6.141742e-14
133,79,5.290120e-14
133,80,5.209148e-14
133,81,5.147860e-14
133,82,4.669525e-14
133,83,4.257197e-14
133,84,4.236963e-14
133,85,3.707542e-14
133,86,4.488221e-14
133,87,4.717039e-14
133,88,5.899873e-14
133,89,5.213843e-14
133,90,7.438335e-14
133,91,8.026102e-14
133,92,7.135338e-14
133,93,8.078982e-14
133,94,8.997168e-14
133,95,9.335825e-14
133,96,9.184585e-14
133,97,9.129528e-14
133,98,1.003791e-13
133,99,1.012540e-13
133,100,1.011151e-13
133,101,1.040747e-13
133,102,9.235905e-14
133,103,9.720672e-14
133,104,9.748316e-14
133,105,9.696609e-14
133,106,1.109158e-13
133,107,1.052950e-13
133,108,1.094022e-13
133,109,1.093401e-13
133,110,1.062811e-13
133,111,1.146446e-13
133,112,1.064380e-13
133,113,1.031901e-13
133,114,1.092402e-13
133,115,1.023573e-13
133,116,1.022186e-13
133,117,1.057599e-13
133,118,9.403574e-14
133,119,8.860675e-14
133,120,8.941279e-14
133,121,8.251598e-14
133,122,7.537659e-14
133,123,7.423723e-14
133,124,6.583632e-14
133,125,5.954109e-14
133,126,5.890962e-14
133,127,5.317263e-14
133,128,5.133221e-14
133,129,4.588053e-14
133,130,5.010279e-14
133,131,4.315756e-14
133,132,4.098261e-14
133,133,3.304492e-14
133,134,3.330157e-14
133,135,3.073271e-14
133,136,3.052795e-14
133,137,2.957533e-14
133,138,2.742373e-14
133,139,2.454732e-14
133,140,2.341199e-14
133,141,2.143989e-14
133,142,2.152712e-14
133,143,1.823904e-14
133,144,1.835125e-14
133,145,1.581166e-14
133,146,1.446853e-14
133,147,1.346027e-14
133,148,1.493625e-14
133,149,1.308560e-14
133,150,1.106155e-14
133,151,1.061273e-14
133,152,1.157899e-14
133,153,1.098872e-14
133,154,8.780675e-15
133,155,8.637005e-15
133,156,8.397392e-15
133,157,5.576078e-15
133,158,6.565702e-15
133,159,4.851860e-15
133,160,6.479748e-15
133,161,5.413927e-15
133,162,4.791420e-15
133,163,4.761465e-15
133,164,4.246549e-15
133,165,2.676488e-15
133,166,2.134436e-15
133,167,2.071692e-15
133,168,2.045903e-15
133,169,1.505672e-15
133,170,1.164075e-15
133,171,7.049830e-16
133,172,7.773862e-16
133,173,4.636095e-16
133,174,4.982759e-16
133,175,4.611257e-16
133,176,3.521333e-16
133,177,4.845892e-16
133,178,4.099792e-16
133,179,4.881906e-16
133,180,2.798231e-16
133,181,1.798095e-16
133,182,4.826645e-16
133,183,2.549464e-16
133,184,1.190447e-16
133,185,1.926713e-16
133,186,1.048840e-16
133,187,1.921953e-16
133,188,2.160437e-16
133,189,2.125620e-16
133,190,1.511392e-16
133,191,1.002535e-16
133,192,1.200008e-16
133,193,6.277140e-17
133,194,6.365469e-17
133,195,6.381908e-17
133,196,1.176796e-17
133,197,5.144500e-17
133,198,1.538396e-16
133,199,1.709092e-17
133,200,3.569834e-17
133,201,0.000000e+00
134,0,0.000000e+00
134,1,2.394710e-12
134,2,3.646957e-12
134,3,3.805555e-12
134,4,5.438970e-12
134,5,9.684452e-12
134,6,1.477010e-11
134,7,1.632446e-11
134,8,1.918335e-11
134,9,2.470014e-11
134,10,3.074549e-11
134,11,2.979352e-11
134,12,2.725584e-11
134,13,2.274689e-11
134,14,1.595837e-11
134,15,1.069644e-11
134,16,6.724565e-12
134,17,5.407750e-12
134,18,3.569421e-12
134,19,2.957460e-12
134,20,2.570730e-12
134,21,2.053214e-12
134,22,1.896166e-12
134,23,1.633167e-12
134,24,1.523744e-12
134,25,1.420541e-12
134,26,1.212579e-12
134,27,1.045328e-12
134,28,8.962766e-13
134,29,8.141985e-13
134,30,6.889609e-13
134,31,6.576633e-13
134,32,6.063022e-13
134,33,5.082909e-13
134,34,4.460750e-13
134,35,4.526865e-13
134,36,4.502709e-13
134,37,3.695758e-13
134,38,3.414367e-13
134,39,3.092261e-13
134,40,3.269981e-13
134,41,3.147307e-13
134,42,2.983684e-13
134,43,2.697594e-13
134,44,2.580872e-13
134,45,2.398009e-13
134,46,2.058866e-13
134,47,1.687527e-13
134,48,1.648139e-13
134,49,1.583178e-13
134,50,1.605709e-13
134,51,1.675188e-13
134,52,1.399518e-13
134,53,1.516997e-13
134,54,1.489179e-13
134,55,1.560619e-13
134,56,1.530854e-13
134,57,1.625084e-13
134,58,1.639816e-13
134,59,1.573873e-13
134,60,1.560698e-13
134,61,1.451360e-13
134,62,1.324075e-13
134,63,1.187703e-13
134,64,1.275803e-13
134,65,1.271602e-13
134,66,1.456107e-13
134,67,1.368882e-13
134,68,1.198763e-13
134,69,1.202458e-13
134,70,1.163096e-13
134,71,1.108614e-13
134,72,1.075086e-13
134,73,9.897063e-14
134,74,8.873590e-14
134,75,8.549951e-14
134,76,7.533180e-14
134,77,8.535597e-14
134,78,7.022791e-14
134,79,6.099910e-14
134,80,6.098674e-14
134,81,6.057394e-14
134,82,5.624414e-14
134,83,5.163619e-14
134,84,5.162346e-14
134,85,4.524458e-14
134,86,5.248552e-14
134,87,5.638281e-14
134,88,6.746450e-14
134,89,6.038447e-14
134,90,8.265211e-14
134,91,8.855944e-14
134,92,7.881618e-14
134,93,8.757832e-14
134,94,9.656068e-14
134,95,1.003276e-13
134,96,9.877787e-14
134,97,9.734821e-14
134,98,1.058905e-13
134,99,1.070848e-13
134,100,1.068447e-13
134,101,1.095248e-13
134,102,9.755846e-14
134,103,1.015740e-13
134,104,1.017319e-13
134,105,1.005092e-13
134,106,1.150393e-13
134,107,1.078296e-13
134,108,1.130337e-13
134,109,1.120830e-13
134,110,1.089192e-13
134,111,1.173495e-13
134,112,1.087048e-13
134,113,1.052434e-13
134,114,1.112423e-13
134,115,1.037957e-13
134,116,1.040320e-13
134,117,1.071935e-13
134,118,9.540428e-14
134,119,8.975882e-14
134,120,9.118790e-14
134,121,8.322497e-14
134,122,7.641423e-14
134,123,7.489141e-14
134,124,6.635438e-14
134,125,6.048618e-14
134,126,5.958751e-14
134,127,5.383255e-14
134,128,5.193647e-14
134,129,4.648458e-14
134,130,5.046844e-14
134,131,4.353214e-14
134,132,4.156158e-14
134,133,3.330157e-14
134,134,3.406014e-14
134,135,3.110631e-14
134,136,3.093542e-14
134,137,3.003698e-14
134,138,2.773137e-14
134,139,2.507267e-14
134,140,2.369738e-14
134,141,2.180315e-14
134,142,2.152392e-14
134,143,1.829417e-14
134,144,1.857384e-14
134,145,1.618495e-14
134,146,1.455067e-14
134,147,1.359248e-14
134,148,1.507273e-14
134,149,1.324014e-14
134,150,1.111663e-14
134,151,1.064661e-14
134,152,1.155782e-14
134,153,1.111303e-14
134,154,8.921643e-15
134,155,8.667681e-15
134,156,8.476081e-15
134,157,5.646773e-15
134,158,6.746388e-15
134,159,4.894252e-15
134,160,6.660813e-15
134,161,5.558150e-15
134,162,4.904988e-15
134,163,4.938422e-15
134,164,4.534927e-15
134,165,2.739674e-15
134,166,2.238557e-15
134,167,2.170973e-15
134,168,2.137841e-15
134,169,1.556034e-15
134,170,1.236308e-15
134,171,7.353993e-16
134,172,8.742430e-16
134,173,5.220829e-16
134,174,5.434216e-16
134,175,4.961775e-16
134,176,3.766733e-16
134,177,5.202213e-16
134,178,4.475105e-16
134,179,5.468418e-16
134,180,2.967743e-16
134,181,1.977836e-16
134,182,5.292760e-16
134,183,2.789532e-16
134,184,1.305523e-16
134,185,2.090792e-16
134,186,1.194426e-16
134,187,2.162291e-16
134,188,2.379673e-16
134,189,2.302266e-16
134,190,1.701129e-16
134,191,1.013144e-16
134,192,1.331897e-16
134,193,6.416938e-17
134,194,7.188434e-17
134,195,7.108651e-17
134,196,1.275334e-17
134,197,4.896523e-17
134,198,1.299741e-16
134,199,1.897356e-17
134,200,3.182858e-17
134,201,0.000000e+00
135,0,0.000000e+00
135,1,1.614788e-12
135,2,2.445682e-12
135,3,2.619972e-12
135,4,3.447621e-12
135,5,5.890932e-12
135,6,9.038771e-12
135,7,9.488920e-12
135,8,1.136134e-11
135,9,1.537550e-11
135,10,2.012339e-11
135,11,1.886390e-11
135,12,1.708734e-11
135,13,1.438390e-11
135,14,9.882617e-12
135,15,6.810476e-12
135,16,4.218137e-12
135,17,3.692901e-12
135,18,2.684235e-12
135,19,2.369239e-12
135,20,2.029913e-12
135,21,1.615982e-12
135,22,1.486523e-12
135,23,1.258248e-12
135,24,1.180580e-12
135,25,1.100757e-12
135,26,9.081492e-13
135,27,7.692382e-13
135,28,6.456495e-13
135,29,5.793809e-13
135,30,4.885859e-13
135,31,4.628662e-13
135,32,4.324983e-13
135,33,3.405697e-13
135,34,3.017795e-13
135,35,3.132170e-13
135,36,3.169878e-13
135,37,2.470340e-13
135,38,2.304157e-13
135,39,2.024893e-13
135,40,2.251182e-13
135,41,2.159371e-13
135,42,2.019539e-13
135,43,1.785079e-13
135,44,1.709439e-13
135,45,1.600300e-13
135,46,1.359363e-13
135,47,1.030699e-13
135,48,1.010252e-13
135,49,9.967508e-14
135,50,1.031878e-13
135,51,1.138851e-13
135,52,9.433036e-14
135,53,1.080382e-13
135,54,1.093630e-13
135,55,1.162569e-13
135,56,1.164541e-13
135,57,1.280045e-13
135,58,1.300451e-13
135,59,1.241563e-13
135,60,1.235416e-13
135,61,1.149990e-13
135,62,1.042017e-13
135,63,9.338455e-14
135,64,1.022165e-13
135,65,1.025552e-13
135,66,1.196321e-13
135,67,1.152942e-13
135,68,9.796149e-14
135,69,9.996759e-14
135,70,9.610511e-14
135,71,9.129650e-14
135,72,8.835205e-14
135,73,8.009220e-14
135,74,7.129867e-14
135,75,6.737956e-14
135,76,5.703704e-14
135,77,6.377922e-14
135,78,4.976314e-14
135,79,4.115682e-14
135,80,4.033060e-14
135,81,3.927420e-14
135,82,3.609400e-14
135,83,3.057373e-14
135,84,3.090474e-14
135,85,2.615123e-14
135,86,3.327047e-14
135,87,3.538357e-14
135,88,4.587124e-14
135,89,4.019998e-14
135,90,6.020250e-14
135,91,6.614986e-14
135,92,5.706032e-14
135,93,6.673888e-14
135,94,7.430953e-14
135,95,7.800358e-14
135,96,7.717751e-14
135,97,7.720561e-14
135,98,8.635644e-14
135,99,8.782407e-14
135,100,8.714793e-14
135,101,9.168433e-14
135,102,8.172336e-14
135,103,8.596948e-14
135,104,8.655967e-14
135,105,8.726107e-14
135,106,9.939312e-14
135,107,9.556997e-14
135,108,9.960911e-14
135,109,9.981098e-14
135,110,9.817656e-14
135,111,1.057261e-13
135,112,9.784874e-14
135,113,9.571326e-14
135,114,1.009190e-13
135,115,9.540866e-14
135,116,9.492062e-14
135,117,9.937752e-14
135,118,8.866463e-14
135,119,8.240268e-14
135,120,8.333077e-14
135,121,7.692056e-14
135,122,7.058774e-14
135,123,7.001797e-14
135,124,6.212127e-14
135,125,5.545028e-14
135,126,5.512311e-14
135,127,4.986471e-14
135,128,4.836932e-14
135,129,4.289590e-14
135,130,4.685619e-14
135,131,4.074169e-14
135,132,3.838898e-14
135,133,3.073271e-14
135,134,3.110631e-14
135,135,2.931973e-14
135,136,2.889677e-14
135,137,2.738108e-14
135,138,2.590673e-14
135,139,2.302945e-14
135,140,2.167853e-14
135,141,2.012730e-14
135,142,2.013716e-14
135,143,1.700306e-14
135,144,1.725206e-14
135,145,1.476308e-14
135,146,1.332282e-14
135,147,1.280147e-14
135,148,1.411780e-14
135,149,1.234002e-14
135,150,1.033559e-14
135,151,9.967058e-15
135,152,1.104253e-14
135,153,1.041617e-14
135,154,8.402079e-15
135,155,8.132742e-15
135,156,7.638132e-15
135,157,5.178526e-15
135,158,6.156547e-15
135,159,4.677950e-15
135,160,6.104112e-15
135,161,4.989747e-15
135,162,4.648526e-15
135,163,4.492690e-15
135,164,4.058700e-15
135,165,2.624666e-15
135,166,2.085461e-15
135,167,2.062367e-15
135,168,1.937957e-15
135,169,1.483662e-15
135,170,1.086479e-15
135,171,7.065642e-16
135,172,7.321443e-16
135,173,4.619293e-16
135,174,5.069104e-16
135,175,4.504291e-16
135,176,3.540449e-16
135,177,4.955076e-16
135,178,4.240251e-16
135,179,4.912999e-16
135,180,2.798928e-16
135,181,1.933420e-16
135,182,4.809097e-16
135,183,2.614362e-16
135,184,1.284216e-16
135,185,1.922495e-16
135,186,1.057939e-16
135,187,1.969966e-16
135,188,2.292390e-16
135,189,2.144899e-16
135,190,1.555125e-16
135,191,1.011392e-16
135,192,1.257100e-16
135,193,5.815579e-17
135,194,7.125857e-17
135,195,6.500586e-17
135,196,1.278820e-17
135,197,4.968159e-17
135,198,1.347975e-16
135,199,1.827355e-17
135,200,3.272534e-17
135,201,0.000000e+00
136,0,0.000000e+00
136,1,1.983917e-12
136,2,2.973718e-12
136,3,3.166590e-12
136,4,4.288537e-12
136,5,7.394040e-12
136,6,1.129364e-11
136,7,1.187076e-11
136,8,1.409230e-11
136,9,1.870588e-11
136,10,2.426854e-11
136,11,2.282356e-11
136,12,2.051929e-11
136,13,1.707543e-11
136,14,1.163705e-11
136,15,7.626822e-12
136,16,4.638913e-12
136,17,4.056561e-12
136,18,2.821085e-12
136,19,2.535745e-12
136,20,2.245207e-12
136,21,1.810400e-12
136,22,1.680569e-12
136,23,1.436264e-12
136,24,1.345676e-12
136,25,1.256921e-12
136,26,1.049468e-12
136,27,8.936665e-13
136,28,7.567896e-13
136,29,6.821192e-13
136,30,5.732573e-13
136,31,5.448523e-13
136,32,5.075260e-13
136,33,4.095175e-13
136,34,3.606692e-13
136,35,3.711766e-13
136,36,3.753726e-13
136,37,2.981129e-13
136,38,2.776714e-13
136,39,2.499652e-13
136,40,2.730629e-13
136,41,2.624898e-13
136,42,2.472641e-13
136,43,2.207719e-13
136,44,2.124741e-13
136,45,1.984465e-13
136,46,1.720309e-13
136,47,1.368781e-13
136,48,1.353112e-13
136,49,1.320237e-13
136,50,1.340825e-13
136,51,1.436670e-13
136,52,1.209634e-13
136,53,1.337294e-13
136,54,1.328028e-13
136,55,1.389659e-13
136,56,1.372002e-13
136,57,1.470994e-13
136,58,1.476302e-13
136,59,1.416963e-13
136,60,1.394224e-13
136,61,1.298257e-13
136,62,1.177916e-13
136,63,1.052156e-13
136,64,1.144928e-13
136,65,1.151372e-13
136,66,1.328001e-13
136,67,1.266751e-13
136,68,1.095934e-13
136,69,1.102514e-13
136,70,1.072738e-13
136,71,1.021246e-13
136,72,9.927858e-14
136,73,9.113853e-14
136,74,8.199865e-14
136,75,7.856011e-14
136,76,6.820750e-14
136,77,7.681719e-14
136,78,6.260757e-14
136,79,5.415835e-14
136,80,5.327557e-14
136,81,5.251291e-14
136,82,4.750256e-14
136,83,4.186255e-14
136,84,4.150399e-14
136,85,3.612489e-14
136,86,4.313376e-14
136,87,4.558198e-14
136,88,5.596721e-14
136,89,4.913921e-14
136,90,7.016548e-14
136,91,7.607037e-14
136,92,6.619183e-14
136,93,7.541226e-14
136,94,8.288374e-14
136,95,8.678959e-14
136,96,8.537233e-14
136,97,8.519337e-14
136,98,9.334395e-14
136,99,9.439345e-14
136,100,9.347629e-14
136,101,9.680635e-14
136,102,8.675099e-14
136,103,8.991084e-14
136,104,9.020864e-14
136,105,9.041509e-14
136,106,1.022816e-13
136,107,9.726930e-14
136,108,1.012602e-13
136,109,1.010316e-13
136,110,9.886930e-14
136,111,1.061440e-13
136,112,9.820280e-14
136,113,9.538344e-14
136,114,1.007206e-13
136,115,9.446899e-14
136,116,9.435416e-14
136,117,9.832076e-14
136,118,8.767420e-14
136,119,8.168830e-14
136,120,8.274628e-14
136,121,7.603712e-14
136,122,6.991400e-14
136,123,6.909019e-14
136,124,6.120858e-14
136,125,5.508751e-14
136,126,5.459675e-14
136,127,4.938653e-14
136,128,4.786864e-14
136,129,4.256720e-14
136,130,4.638489e-14
136,131,4.021677e-14
136,132,3.816436e-14
136,133,3.052795e-14
136,134,3.093542e-14
136,135,2.889677e-14
136,136,2.876342e-14
136,137,2.738613e-14
136,138,2.559768e-14
136,139,2.288518e-14
136,140,2.169844e-14
136,141,1.999177e-14
136,142,1.988532e-14
136,143,1.694323e-14
136,144,1.717188e-14
136,145,1.479210e-14
136,146,1.339588e-14
136,147,1.267275e-14
136,148,1.397950e-14
136,149,1.223570e-14
136,150,1.043464e-14
136,151,9.950517e-15
136,152,1.093593e-14
136,153,1.037790e-14
136,154,8.332606e-15
136,155,8.073570e-15
136,156,7.716691e-15
136,157,5.259335e-15
136,158,6.224093e-15
136,159,4.678945e-15
136,160,6.161997e-15
136,161,5.113799e-15
136,162,4.675414e-15
136,163,4.569871e-15
136,164,4.211545e-15
136,165,2.616983e-15
136,166,2.176424e-15
136,167,2.144229e-15
136,168,2.001409e-15
136,169,1.536045e-15
136,170,1.175504e-15
136,171,7.949236e-16
136,172,8.444294e-16
136,173,5.431949e-16
136,174,5.878055e-16
136,175,5.265741e-16
136,176,4.079653e-16
136,177,5.690920e-16
136,178,4.866873e-16
136,179,5.778860e-16
136,180,3.234933e-16
136,181,2.201025e-16
136,182,5.642468e-16
136,183,3.018107e-16
136,184,1.456139e-16
136,185,2.239811e-16
136,186,1.249225e-16
136,187,2.295962e-16
136,188,2.616949e-16
136,189,2.482401e-16
136,190,1.821146e-16
136,191,1.147595e-16
136,192,1.441464e-16
136,193,6.840400e-17
136,194,8.083709e-17
136,195,7.610158e-17
136,196,1.433889e-17
136,197,5.632952e-17
136,198,1.534765e-16
136,199,2.098439e-17
136,200,3.714628e-17
136,201,0.000000e+00
137,0,0.000000e+00
137,1,2.077619e-12
137,2,3.147475e-12
137,3,3.349924e-12
137,4,4.600292e-12
137,5,8.033152e-12
137,6,1.214930e-11
137,7,1.285325e-11
137,8,1.517611e-11
137,9,2.014321e-11
137,10,2.565825e-11
137,11,2.417936e-11
137,12,2.159687e-11
137,13,1.788824e-11
137,14,1.206208e-11
137,15,7.894648e-12
137,16,4.828025e-12
137,17,4.217084e-12
137,18,2.956487e-12
137,19,2.650372e-12
137,20,2.355863e-12
137,21,1.904354e-12
137,22,1.776975e-12
137,23,1.521688e-12
137,24,1.430361e-12
137,25,1.334331e-12
137,26,1.122077e-12
137,27,9.589224e-13
137,28,8.157106e-13
137,29,7.394122e-13
137,30,6.263199e-13
137,31,5.948747e-13
137,32,5.521359e-13
137,33,4.509551e-13
137,34,3.952584e-13
137,35,4.084085e-13
137,36,4.115758e-13
137,37,3.287650e-13
137,38,3.060625e-13
137,39,2.752109e-13
137,40,2.996171e-13
137,41,2.871516e-13
137,42,2.709898e-13
137,43,2.443650e-13
137,44,2.366864e-13
137,45,2.211137e-13
137,46,1.928929e-13
137,47,1.566976e-13
137,48,1.537455e-13
137,49,1.480221e-13
137,50,1.490554e-13
137,51,1.569097e-13
137,52,1.290718e-13
137,53,1.386724e-13
137,54,1.353829e-13
137,55,1.398114e-13
137,56,1.363224e-13
137,57,1.458906e-13
137,58,1.476754e-13
137,59,1.432522e-13
137,60,1.411132e-13
137,61,1.302869e-13
137,62,1.183083e-13
137,63,1.050088e-13
137,64,1.145813e-13
137,65,1.163250e-13
137,66,1.344158e-13
137,67,1.270695e-13
137,68,1.101870e-13
137,69,1.109952e-13
137,70,1.079866e-13
137,71,1.028558e-13
137,72,1.001392e-13
137,73,9.277802e-14
137,74,8.426635e-14
137,75,8.058209e-14
137,76,7.121634e-14
137,77,8.190060e-14
137,78,6.730225e-14
137,79,5.926338e-14
137,80,5.856638e-14
137,81,5.855332e-14
137,82,5.288972e-14
137,83,4.878407e-14
137,84,4.756503e-14
137,85,4.187824e-14
137,86,4.920075e-14
137,87,5.207156e-14
137,88,6.298010e-14
137,89,5.575120e-14
137,90,7.757417e-14
137,91,8.333747e-14
137,92,7.420596e-14
137,93,8.192782e-14
137,94,9.019333e-14
137,95,9.369907e-14
137,96,9.186942e-14
137,97,9.086832e-14
137,98,9.798813e-14
137,99,9.839842e-14
137,100,9.808497e-14
137,101,9.964152e-14
137,102,8.859214e-14
137,103,9.221630e-14
137,104,9.196895e-14
137,105,9.074040e-14
137,106,1.034001e-13
137,107,9.674585e-14
137,108,1.008085e-13
137,109,9.995303e-14
137,110,9.673233e-14
137,111,1.039965e-13
137,112,9.657749e-14
137,113,9.296090e-14
137,114,9.843607e-14
137,115,9.149694e-14
137,116,9.180055e-14
137,117,9.433466e-14
137,118,8.392464e-14
137,119,7.928077e-14
137,120,8.035325e-14
137,121,7.358069e-14
137,122,6.739932e-14
137,123,6.599371e-14
137,124,5.843758e-14
137,125,5.348004e-14
137,126,5.261821e-14
137,127,4.756521e-14
137,128,4.583429e-14
137,129,4.116049e-14
137,130,4.473268e-14
137,131,3.853281e-14
137,132,3.673849e-14
137,133,2.957533e-14
137,134,3.003698e-14
137,135,2.738108e-14
137,136,2.738613e-14
137,137,2.681350e-14
137,138,2.447476e-14
137,139,2.214201e-14
137,140,2.121520e-14
137,141,1.930981e-14
137,142,1.918713e-14
137,143,1.641198e-14
137,144,1.652569e-14
137,145,1.438711e-14
137,146,1.316968e-14
137,147,1.208599e-14
137,148,1.341753e-14
137,149,1.178994e-14
137,150,1.009024e-14
137,151,9.567979e-15
137,152,1.033615e-14
137,153,9.926469e-15
137,154,7.944583e-15
137,155,7.789908e-15
137,156,7.720870e-15
137,157,5.170031e-15
137,158,6.062100e-15
137,159,4.441394e-15
137,160,6.002961e-15
137,161,5.076487e-15
137,162,4.459243e-15
137,163,4.455398e-15
137,164,4.117688e-15
137,165,2.457428e-15
137,166,2.106614e-15
137,167,2.077902e-15
137,168,1.975165e-15
137,169,1.487666e-15
137,170,1.213152e-15
137,171,8.198749e-16
137,172,9.241632e-16
137,173,5.678869e-16
137,174,6.141239e-16
137,175,5.539746e-16
137,176,4.270685e-16
137,177,5.948618e-16
137,178,5.086069e-16
137,179,6.030516e-16
137,180,3.380737e-16
137,181,2.286134e-16
137,182,5.897908e-16
137,183,3.160031e-16
137,184,1.514657e-16
137,185,2.339451e-16
137,186,1.305635e-16
137,187,2.400662e-16
137,188,2.728840e-16
137,189,2.595537e-16
137,190,1.899590e-16
137,191,1.202805e-16
137,192,1.506343e-16
137,193,7.221533e-17
137,194,8.469608e-17
137,195,7.979533e-17
137,196,1.497639e-17
137,197,5.939380e-17
137,198,1.636213e-16
137,199,2.172636e-17
137,200,3.941290e-17
137,201,0.000000e+00
138,0,0.000000e+00
138,1,1.381470e-12
138,2,2.082660e-12
138,3,2.236164e-12
138,4,2.938629e-12
138,5,4.973396e-12
138,6,7.567920e-12
138,7,7.833767e-12
138,8,9.440810e-12
138,9,1.293670e-11
138,10,1.697248e-11
138,11,1.578918e-11
138,12,1.416688e-11
138,13,1.174906e-11
138,14,7.888901e-12
138,15,5.232126e-12
138,16,3.170185e-12
138,17,2.872601e-12
138,18,2.020155e-12
138,19,1.830510e-12
138,20,1.626250e-12
138,21,1.312831e-12
138,22,1.232233e-12
138,23,1.052722e-12
138,24,9.976237e-13
138,25,9.380297e-13
138,26,7.779434e-13
138,27,6.619188e-13
138,28,5.567144e-13
138,29,5.009357e-13
138,30,4.237480e-13
138,31,4.032771e-13
138,32,3.749675e-13
138,33,2.966326e-13
138,34,2.633691e-13
138,35,2.733880e-13
138,36,2.770641e-13
138,37,2.172227e-13
138,38,2.018814e-13
138,39,1.768557e-13
138,40,1.962891e-13
138,41,1.895261e-13
138,42,1.770449e-13
138,43,1.573429e-13
138,44,1.505715e-13
138,45,1.406306e-13
138,46,1.191377e-13
138,47,9.041245e-14
138,48,8.828577e-14
138,49,8.690049e-14
138,50,9.027625e-14
138,51,9.976127e-14
138,52,8.164981e-14
138,53,9.360336e-14
138,54,9.393303e-14
138,55,1.002880e-13
138,56,1.000849e-13
138,57,1.104031e-13
138,58,1.128344e-13
138,59,1.076406e-13
138,60,1.072591e-13
138,61,9.957795e-14
138,62,9.026677e-14
138,63,8.109361e-14
138,64,8.831306e-14
138,65,8.862155e-14
138,66,1.038017e-13
138,67,9.979435e-14
138,68,8.483765e-14
138,69,8.691987e-14
138,70,8.315278e-14
138,71,7.905979e-14
138,72,7.640189e-14
138,73,6.925150e-14
138,74,6.128015e-14
138,75,5.768378e-14
138,76,4.896820e-14
138,77,5.524588e-14
138,78,4.264375e-14
138,79,3.486650e-14
138,80,3.427009e-14
138,81,3.352282e-14
138,82,3.116741e-14
138,83,2.703691e-14
138,84,2.749080e-14
138,85,2.319926e-14
138,86,2.966093e-14
138,87,3.196667e-14
138,88,4.149851e-14
138,89,3.660383e-14
138,90,5.442308e-14
138,91,5.958427e-14
138,92,5.202883e-14
138,93,6.038527e-14
138,94,6.740595e-14
138,95,7.039837e-14
138,96,6.970557e-14
138,97,6.945767e-14
138,98,7.768474e-14
138,99,7.897118e-14
138,100,7.863633e-14
138,101,8.241186e-14
138,102,7.312003e-14
138,103,7.739629e-14
138,104,7.782990e-14
138,105,7.796378e-14
138,106,8.937906e-14
138,107,8.553529e-14
138,108,8.942607e-14
138,109,8.929922e-14
138,110,8.765650e-14
138,111,9.448424e-14
138,112,8.758239e-14
138,113,8.564748e-14
138,114,9.027840e-14
138,115,8.532740e-14
138,116,8.490971e-14
138,117,8.850169e-14
138,118,7.888989e-14
138,119,7.374155e-14
138,120,7.453079e-14
138,121,6.874751e-14
138,122,6.297892e-14
138,123,6.227273e-14
138,124,5.526508e-14
138,125,4.955154e-14
138,126,4.916292e-14
138,127,4.443140e-14
138,128,4.299371e-14
138,129,3.828408e-14
138,130,4.175431e-14
138,131,3.624973e-14
138,132,3.420055e-14
138,133,2.742373e-14
138,134,2.773137e-14
138,135,2.590673e-14
138,136,2.559768e-14
138,137,2.447476e-14
138,138,2.305164e-14
138,139,2.049112e-14
138,140,1.934476e-14
138,141,1.791040e-14
138,142,1.793784e-14
138,143,1.510711e-14
138,144,1.533365e-14
138,145,1.315528e-14
138,146,1.186780e-14
138,147,1.133962e-14
138,148,1.253289e-14
138,149,1.099120e-14
138,150,9.130692e-15
138,151,8.810792e-15
138,152,9.735156e-15
138,153,9.216537e-15
138,154,7.434910e-15
138,155,7.215908e-15
138,156,6.817668e-15
138,157,4.592184e-15
138,158,5.459345e-15
138,159,4.106559e-15
138,160,5.411882e-15
138,161,4.416164e-15
138,162,4.077033e-15
138,163,3.967326e-15
138,164,3.562615e-15
138,165,2.299318e-15
138,166,1.810229e-15
138,167,1.783941e-15
138,168,1.708247e-15
138,169,1.285080e-15
138,170,9.531356e-16
138,171,5.927477e-16
138,172,6.363584e-16
138,173,3.874826e-16
138,174,4.229546e-16
138,175,3.783163e-16
138,176,2.959767e-16
138,177,4.128306e-16
138,178,3.533910e-16
138,179,4.116122e-16
138,180,2.335762e-16
138,181,1.600681e-16
138,182,4.031949e-16
138,183,2.178581e-16
138,184,1.062535e-16
138,185,1.607158e-16
138,186,8.887331e-17
138,187,1.650725e-16
138,188,1.904053e-16
138,189,1.792677e-16
138,190,1.301049e-16
138,191,8.408107e-17
138,192,1.048490e-16
138,193,4.912987e-17
138,194,5.857243e-17
138,195,5.451225e-17
138,196,1.058045e-17
138,197,4.141089e-17
138,198,1.131072e-16
138,199,1.512773e-17
138,200,2.737160e-17
138,201,0.000000e+00
139,0,0.000000e+00
139,1,1.854484e-12
139,2,2.822731e-12
139,3,2.924181e-12
139,4,4.269373e-12
139,5,7.722427e-12
139,6,1.168651e-11
139,7,1.298597e-11
139,8,1.510952e-11
139,9,1.938042e-11
139,10,2.379263e-11
139,11,2.313509e-11
139,12,2.111999e-11
139,13,1.746531e-11
139,14,1.212593e-11
139,15,7.916699e-12
139,16,4.916387e-12
139,17,3.930866e-12
139,18,2.481816e-12
139,19,2.036154e-12
139,20,1.799659e-12
139,21,1.449846e-12
139,22,1.361616e-12
139,23,1.189777e-12
139,24,1.120670e-12
139,25,1.052220e-12
139,26,9.048657e-13
139,27,7.854290e-13
139,28,6.765061e-13
139,29,6.175273e-13
139,30,5.251552e-13
139,31,5.016398e-13
139,32,4.619120e-13
139,33,3.904437e-13
139,34,3.427369e-13
139,35,3.475351e-13
139,36,3.428199e-13
139,37,2.843700e-13
139,38,2.616474e-13
139,39,2.359879e-13
139,40,2.495666e-13
139,41,2.405191e-13
139,42,2.271125e-13
139,43,2.062606e-13
139,44,1.971456e-13
139,45,1.838486e-13
139,46,1.583526e-13
139,47,1.326095e-13
139,48,1.309161e-13
139,49,1.250253e-13
139,50,1.259904e-13
139,51,1.302612e-13
139,52,1.089095e-13
139,53,1.169872e-13
139,54,1.150153e-13
139,55,1.193719e-13
139,56,1.165998e-13
139,57,1.227885e-13
139,58,1.228469e-13
139,59,1.183259e-13
139,60,1.175092e-13
139,61,1.090830e-13
139,62,1.004690e-13
139,63,9.013301e-14
139,64,9.652197e-14
139,65,9.606628e-14
139,66,1.098718e-13
139,67,1.032143e-13
139,68,9.043444e-14
139,69,9.087168e-14
139,70,8.818129e-14
139,71,8.417458e-14
139,72,8.151575e-14
139,73,7.498297e-14
139,74,6.751470e-14
139,75,6.512160e-14
139,76,5.727935e-14
139,77,6.425545e-14
139,78,5.338322e-14
139,79,4.650546e-14
139,80,4.649020e-14
139,81,4.597217e-14
139,82,4.256931e-14
139,83,3.934863e-14
139,84,3.917881e-14
139,85,3.445627e-14
139,86,3.948720e-14
139,87,4.218713e-14
139,88,5.036045e-14
139,89,4.517602e-14
139,90,6.125401e-14
139,91,6.551982e-14
139,92,5.820966e-14
139,93,6.477622e-14
139,94,7.112114e-14
139,95,7.409702e-14
139,96,7.290450e-14
139,97,7.202891e-14
139,98,7.803449e-14
139,99,7.883341e-14
139,100,7.862637e-14
139,101,8.031011e-14
139,102,7.189242e-14
139,103,7.460528e-14
139,104,7.476575e-14
139,105,7.411826e-14
139,106,8.441246e-14
139,107,7.938352e-14
139,108,8.286378e-14
139,109,8.240209e-14
139,110,8.012939e-14
139,111,8.620329e-14
139,112,7.985903e-14
139,113,7.720786e-14
139,114,8.166978e-14
139,115,7.619496e-14
139,116,7.631901e-14
139,117,7.880460e-14
139,118,7.017836e-14
139,119,6.592792e-14
139,120,6.690775e-14
139,121,6.117350e-14
139,122,5.622564e-14
139,123,5.520014e-14
139,124,4.888003e-14
139,125,4.446275e-14
139,126,4.382676e-14
139,127,3.962805e-14
139,128,3.834107e-14
139,129,3.424526e-14
139,130,3.723110e-14
139,131,3.212925e-14
139,132,3.066344e-14
139,133,2.454732e-14
139,134,2.507267e-14
139,135,2.302945e-14
139,136,2.288518e-14
139,137,2.214201e-14
139,138,2.049112e-14
139,139,1.858630e-14
139,140,1.756475e-14
139,141,1.613343e-14
139,142,1.592083e-14
139,143,1.357052e-14
139,144,1.377045e-14
139,145,1.196910e-14
139,146,1.085742e-14
139,147,1.006639e-14
139,148,1.116676e-14
139,149,9.810736e-15
139,150,8.321205e-15
139,151,7.946569e-15
139,152,8.619165e-15
139,153,8.289432e-15
139,154,6.631810e-15
139,155,6.465582e-15
139,156,6.313904e-15
139,157,4.247321e-15
139,158,5.041059e-15
139,159,3.701685e-15
139,160,5.004278e-15
139,161,4.198127e-15
139,162,3.716710e-15
139,163,3.732460e-15
139,164,3.465524e-15
139,165,2.063024e-15
139,166,1.745720e-15
139,167,1.714182e-15
139,168,1.645224e-15
139,169,1.226726e-15
139,170,9.886351e-16
139,171,6.418666e-16
139,172,7.434370e-16
139,173,4.538727e-16
139,174,4.813523e-16
139,175,4.378810e-16
139,176,3.346136e-16
139,177,4.662438e-16
139,178,4.023076e-16
139,179,4.755817e-16
139,180,2.623574e-16
139,181,1.780474e-16
139,182,4.628175e-16
139,183,2.503766e-16
139,184,1.182589e-16
139,185,1.826683e-16
139,186,1.041963e-16
139,187,1.917419e-16
139,188,2.152954e-16
139,189,2.037931e-16
139,190,1.496408e-16
139,191,9.181387e-17
139,192,1.202895e-16
139,193,5.549546e-17
139,194,6.911039e-17
139,195,6.355169e-17
139,196,1.184653e-17
139,197,4.467350e-17
139,198,1.179611e-16
139,199,1.674272e-17
139,200,2.901406e-17
139,201,0.000000e+00
140,0,0.000000e+00
140,1,1.531250e-12
140,2,2.343684e-12
140,3,2.524788e-12
140,4,3.432417e-12
140,5,5.962083e-12
140,6,9.011708e-12
140,7,9.494587e-12
140,8,1.130944e-11
140,9,1.516261e-11
140,10,1.936368e-11
140,11,1.833041e-11
140,12,1.646744e-11
140,13,1.373735e-11
140,14,9.309452e-12
140,15,6.097551e-12
140,16,3.726752e-12
140,17,3.249515e-12
140,18,2.193078e-12
140,19,1.944159e-12
140,20,1.749635e-12
140,21,1.419074e-12
140,22,1.344759e-12
140,23,1.159429e-12
140,24,1.101491e-12
140,25,1.032747e-12
140,26,8.748293e-13
140,27,7.472145e-13
140,28,6.412629e-13
140,29,5.848314e-13
140,30,5.003279e-13
140,31,4.740077e-13
140,32,4.404381e-13
140,33,3.623179e-13
140,34,3.204442e-13
140,35,3.338612e-13
140,36,3.338891e-13
140,37,2.716639e-13
140,38,2.558021e-13
140,39,2.290847e-13
140,40,2.496184e-13
140,41,2.406563e-13
140,42,2.252264e-13
140,43,2.069120e-13
140,44,2.003653e-13
140,45,1.913849e-13
140,46,1.715946e-13
140,47,1.459364e-13
140,48,1.480297e-13
140,49,1.426356e-13
140,50,1.421783e-13
140,51,1.474818e-13
140,52,1.241588e-13
140,53,1.305775e-13
140,54,1.271904e-13
140,55,1.277381e-13
140,56,1.234164e-13
140,57,1.286845e-13
140,58,1.281327e-13
140,59,1.248984e-13
140,60,1.230491e-13
140,61,1.116910e-13
140,62,1.028667e-13
140,63,9.243202e-14
140,64,9.949655e-14
140,65,1.005860e-13
140,66,1.150552e-13
140,67,1.096431e-13
140,68,9.424649e-14
140,69,9.617769e-14
140,70,9.310502e-14
140,71,8.916112e-14
140,72,8.721357e-14
140,73,8.162885e-14
140,74,7.502108e-14
140,75,7.173047e-14
140,76,6.454142e-14
140,77,7.248518e-14
140,78,6.118546e-14
140,79,5.581533e-14
140,80,5.546057e-14
140,81,5.464986e-14
140,82,4.861655e-14
140,83,4.598136e-14
140,84,4.466071e-14
140,85,4.081169e-14
140,86,4.638474e-14
140,87,4.774292e-14
140,88,5.606687e-14
140,89,5.013778e-14
140,90,6.629921e-14
140,91,6.984623e-14
140,92,6.297848e-14
140,93,6.888051e-14
140,94,7.520217e-14
140,95,7.752398e-14
140,96,7.633463e-14
140,97,7.540399e-14
140,98,8.101985e-14
140,99,8.076946e-14
140,100,8.050224e-14
140,101,8.059890e-14
140,102,7.198004e-14
140,103,7.485534e-14
140,104,7.423919e-14
140,105,7.348388e-14
140,106,8.267637e-14
140,107,7.791904e-14
140,108,7.990380e-14
140,109,7.971414e-14
140,110,7.661156e-14
140,111,8.216172e-14
140,112,7.641914e-14
140,113,7.300872e-14
140,114,7.758299e-14
140,115,7.176432e-14
140,116,7.196854e-14
140,117,7.398192e-14
140,118,6.569105e-14
140,119,6.220243e-14
140,120,6.278538e-14
140,121,5.795139e-14
140,122,5.298138e-14
140,123,5.196001e-14
140,124,4.598368e-14
140,125,4.202558e-14
140,126,4.145559e-14
140,127,3.750404e-14
140,128,3.620593e-14
140,129,3.245616e-14
140,130,3.550383e-14
140,131,3.051765e-14
140,132,2.900235e-14
140,133,2.341199e-14
140,134,2.369738e-14
140,135,2.167853e-14
140,136,2.169844e-14
140,137,2.121520e-14
140,138,1.934476e-14
140,139,1.756475e-14
140,140,1.709179e-14
140,141,1.532512e-14
140,142,1.538243e-14
140,143,1.319171e-14
140,144,1.317977e-14
140,145,1.137436e-14
140,146,1.075605e-14
140,147,9.630916e-15
140,148,1.069828e-14
140,149,9.391359e-15
140,150,8.268816e-15
140,151,7.765173e-15
140,152,8.388714e-15
140,153,8.019691e-15
140,154,6.338623e-15
140,155,6.302193e-15
140,156,6.326868e-15
140,157,4.245725e-15
140,158,4.860117e-15
140,159,3.652912e-15
140,160,4.893901e-15
140,161,4.183873e-15
140,162,3.665392e-15
140,163,3.630172e-15
140,164,3.370208e-15
140,165,1.983589e-15
140,166,1.783722e-15
140,167,1.803747e-15
140,168,1.669907e-15
140,169,1.292661e-15
140,170,1.092594e-15
140,171,8.345117e-16
140,172,8.903455e-16
140,173,5.489757e-16
140,174,6.242241e-16
140,175,5.536245e-16
140,176,4.345788e-16
140,177,6.145444e-16
140,178,5.178013e-16
140,179,5.930696e-16
140,180,3.477675e-16
140,181,2.386793e-16
140,182,5.885203e-16
140,183,3.247987e-16
140,184,1.584578e-16
140,185,2.344631e-16
140,186,1.258205e-16
140,187,2.359326e-16
140,188,2.809244e-16
140,189,2.619060e-16
140,190,1.880583e-16
140,191,1.305141e-16
140,192,1.521500e-16
140,193,7.223473e-17
140,194,9.410086e-17
140,195,7.890052e-17
140,196,1.579784e-17
140,197,6.628878e-17
140,198,1.924525e-16
140,199,2.253349e-17
140,200,4.527494e-17
140,201,0.000000e+00
141,0,0.000000e+00
141,1,1.401473e-12
141,2,2.103668e-12
141,3,2.234193e-12
141,4,3.019645e-12
141,5,5.284135e-12
141,6,7.991543e-12
141,7,8.368467e-12
141,8,9.774631e-12
141,9,1.316670e-11
141,10,1.697931e-11
141,11,1.594183e-11
141,12,1.438092e-11
141,13,1.209229e-11
141,14,8.195992e-12
141,15,5.543537e-12
141,16,3.377426e-12
141,17,2.918247e-12
141,18,2.019753e-12
141,19,1.741164e-12
141,20,1.510505e-12
141,21,1.206505e-12
141,22,1.135742e-12
141,23,9.803970e-13
141,24,9.370489e-13
141,25,8.841649e-13
141,26,7.398326e-13
141,27,6.340742e-13
141,28,5.359446e-13
141,29,4.861051e-13
141,30,4.127677e-13
141,31,3.911373e-13
141,32,3.641672e-13
141,33,2.928502e-13
141,34,2.561495e-13
141,35,2.674736e-13
141,36,2.695935e-13
141,37,2.127587e-13
141,38,1.969583e-13
141,39,1.757426e-13
141,40,1.941572e-13
141,41,1.852853e-13
141,42,1.748787e-13
141,43,1.561818e-13
141,44,1.523871e-13
141,45,1.430870e-13
141,46,1.241362e-13
141,47,1.009995e-13
141,48,1.000485e-13
141,49,9.682367e-14
141,50,9.933938e-14
141,51,1.053447e-13
141,52,8.598923e-14
141,53,9.342993e-14
141,54,9.263249e-14
141,55,9.531057e-14
141,56,9.324517e-14
141,57,1.008761e-13
141,58,1.021663e-13
141,59,9.892093e-14
141,60,9.759077e-14
141,61,9.054099e-14
141,62,8.183165e-14
141,63,7.232832e-14
141,64,7.965241e-14
141,65,8.133787e-14
141,66,9.428130e-14
141,67,8.947264e-14
141,68,7.663353e-14
141,69,7.743331e-14
141,70,7.548053e-14
141,71,7.188754e-14
141,72,6.951157e-14
141,73,6.393976e-14
141,74,5.824007e-14
141,75,5.498777e-14
141,76,4.783497e-14
141,77,5.457034e-14
141,78,4.413924e-14
141,79,3.809226e-14
141,80,3.729458e-14
141,81,3.720538e-14
141,82,3.383304e-14
141,83,3.031157e-14
141,84,2.963978e-14
141,85,2.552027e-14
141,86,3.094379e-14
141,87,3.282016e-14
141,88,4.091875e-14
141,89,3.614620e-14
141,90,5.158793e-14
141,91,5.601921e-14
141,92,4.949481e-14
141,93,5.566917e-14
141,94,6.162658e-14
141,95,6.437354e-14
141,96,6.312620e-14
141,97,6.257451e-14
141,98,6.785475e-14
141,99,6.840942e-14
141,100,6.774418e-14
141,101,6.953385e-14
141,102,6.187131e-14
141,103,6.475700e-14
141,104,6.467812e-14
141,105,6.422144e-14
141,106,7.315618e-14
141,107,6.907508e-14
141,108,7.202217e-14
141,109,7.158263e-14
141,110,6.972415e-14
141,111,7.490880e-14
141,112,6.947815e-14
141,113,6.727250e-14
141,114,7.104034e-14
141,115,6.651946e-14
141,116,6.646987e-14
141,117,6.877558e-14
141,118,6.127895e-14
141,119,5.750785e-14
141,120,5.828862e-14
141,121,5.347787e-14
141,122,4.906776e-14
141,123,4.826213e-14
141,124,4.278111e-14
141,125,3.877957e-14
141,126,3.828786e-14
141,127,3.464691e-14
141,128,3.347703e-14
141,129,2.992933e-14
141,130,3.257105e-14
141,131,2.818470e-14
141,132,2.671077e-14
141,133,2.143989e-14
141,134,2.180315e-14
141,135,2.012730e-14
141,136,1.999177e-14
141,137,1.930981e-14
141,138,1.791040e-14
141,139,1.613343e-14
141,140,1.532512e-14
141,141,1.409956e-14
141,142,1.398350e-14
141,143,1.188856e-14
141,144,1.203084e-14
141,145,1.040571e-14
141,146,9.483852e-15
141,147,8.853451e-15
141,148,9.798820e-15
141,149,8.604051e-15
141,150,7.290296e-15
141,151,6.947985e-15
141,152,7.594697e-15
141,153,7.257359e-15
141,154,5.829871e-15
141,155,5.679879e-15
141,156,5.504265e-15
141,157,3.711227e-15
141,158,4.373719e-15
141,159,3.262194e-15
141,160,4.364407e-15
141,161,3.626038e-15
141,162,3.274231e-15
141,163,3.225988e-15
141,164,2.975767e-15
141,165,1.817960e-15
141,166,1.527266e-15
141,167,1.520986e-15
141,168,1.428578e-15
141,169,1.086755e-15
141,170,8.610476e-16
141,171,5.867747e-16
141,172,6.535564e-16
141,173,3.983763e-16
141,174,4.368398e-16
141,175,3.874468e-16
141,176,3.030817e-16
141,177,4.255866e-16
141,178,3.649719e-16
141,179,4.245201e-16
141,180,2.394048e-16
141,181,1.666006e-16
141,182,4.145840e-16
141,183,2.254881e-16
141,184,1.106161e-16
141,185,1.647293e-16
141,186,9.172806e-17
141,187,1.705204e-16
141,188,1.979219e-16
141,189,1.840094e-16
141,190,1.347810e-16
141,191,8.627646e-17
141,192,1.085584e-16
141,193,4.932486e-17
141,194,6.265685e-17
141,195,5.659801e-17
141,196,1.101606e-17
141,197,4.209613e-17
141,198,1.123680e-16
141,199,1.574341e-17
141,200,2.748820e-17
141,201,0.000000e+00
142,0,0.000000e+00
142,1,4.609732e-13
142,2,7.303058e-13
142,3,8.897640e-13
142,4,7.971482e-13
142,5,9.491674e-13
142,6,1.395183e-12
142,7,7.268890e-13
142,8,1.409817e-12
142,9,3.425199e-12
142,10,5.386373e-12
142,11,4.349257e-12
142,12,3.704001e-12
142,13,3.190571e-12
142,14,1.816867e-12
142,15,1.359707e-12
142,16,7.444648e-13
142,17,1.103196e-12
142,18,8.774473e-13
142,19,9.083558e-13
142,20,8.485492e-13
142,21,6.880698e-13
142,22,6.828135e-13
142,23,5.777227e-13
142,24,5.749364e-13
142,25,5.509814e-13
142,26,4.461576e-13
142,27,3.714573e-13
142,28,3.085453e-13
142,29,2.782835e-13
142,30,2.427747e-13
142,31,2.297534e-13
142,32,2.171470e-13
142,33,1.588084e-13
142,34,1.464681e-13
142,35,1.626345e-13
142,36,1.681490e-13
142,37,1.263669e-13
142,38,1.240355e-13
142,39,1.013844e-13
142,40,1.227928e-13
142,41,1.195926e-13
142,42,1.077421e-13
142,43,9.842605e-14
142,44,9.488074e-14
142,45,9.245412e-14
142,46,8.236482e-14
142,47,6.162717e-14
142,48,6.095813e-14
142,49,6.134285e-14
142,50,6.462579e-14
142,51,7.288563e-14
142,52,5.941050e-14
142,53,6.808279e-14
142,54,6.915467e-14
142,55,7.247106e-14
142,56,7.283564e-14
142,57,8.141291e-14
142,58,8.406072e-14
142,59,8.061125e-14
142,60,8.062572e-14
142,61,7.251651e-14
142,62,6.647967e-14
142,63,6.063038e-14
142,64,6.604810e-14
142,65,6.689622e-14
142,66,7.919225e-14
142,67,7.824663e-14
142,68,6.404725e-14
142,69,6.874751e-14
142,70,6.437537e-14
142,71,6.183575e-14
142,72,6.024570e-14
142,73,5.567381e-14
142,74,5.037674e-14
142,75,4.685907e-14
142,76,4.104349e-14
142,77,4.577910e-14
142,78,3.559132e-14
142,79,3.106165e-14
142,80,3.121839e-14
142,81,3.006390e-14
142,82,2.713236e-14
142,83,2.499290e-14
142,84,2.502216e-14
142,85,2.284634e-14
142,86,2.852285e-14
142,87,2.922904e-14
142,88,3.673721e-14
142,89,3.302687e-14
142,90,4.607185e-14
142,91,4.900912e-14
142,92,4.449441e-14
142,93,5.050905e-14
142,94,5.626570e-14
142,95,5.756114e-14
142,96,5.753784e-14
142,97,5.693793e-14
142,98,6.396241e-14
142,99,6.417910e-14
142,100,6.431460e-14
142,101,6.629766e-14
142,102,5.823901e-14
142,103,6.289949e-14
142,104,6.229655e-14
142,105,6.236686e-14
142,106,7.097283e-14
142,107,6.860600e-14
142,108,7.043585e-14
142,109,7.056480e-14
142,110,6.860671e-14
142,111,7.374706e-14
142,112,6.875636e-14
142,113,6.674270e-14
142,114,7.044711e-14
142,115,6.651173e-14
142,116,6.596578e-14
142,117,6.869021e-14
142,118,6.102394e-14
142,119,5.751045e-14
142,120,5.765243e-14
142,121,5.396603e-14
142,122,4.900195e-14
142,123,4.851416e-14
142,124,4.311156e-14
142,125,3.864145e-14
142,126,3.838298e-14
142,127,3.473250e-14
142,128,3.348010e-14
142,129,2.992651e-14
142,130,3.287829e-14
142,131,2.850891e-14
142,132,2.659084e-14
142,133,2.152712e-14
142,134,2.152392e-14
142,135,2.013716e-14
142,136,1.988532e-14
142,137,1.918713e-14
142,138,1.793784e-14
142,139,1.592083e-14
142,140,1.538243e-14
142,141,1.398350e-14
142,142,1.440541e-14
142,143,1.204960e-14
142,144,1.203141e-14
142,145,1.017658e-14
142,146,9.537837e-15
142,147,8.971598e-15
142,148,9.891972e-15
142,149,8.688487e-15
142,150,7.348446e-15
142,151,7.038025e-15
142,152,7.805016e-15
142,153,7.300595e-15
142,154,5.841365e-15
142,155,5.790997e-15
142,156,5.533432e-15
142,157,3.682539e-15
142,158,4.231336e-15
142,159,3.287382e-15
142,160,4.258336e-15
142,161,3.504445e-15
142,162,3.249521e-15
142,163,3.075873e-15
142,164,2.702554e-15
142,165,1.800702e-15
142,166,1.435604e-15
142,167,1.475846e-15
142,168,1.359425e-15
142,169,1.065330e-15
142,170,8.005357e-16
142,171,5.974251e-16
142,172,5.721351e-16
142,173,3.417574e-16
142,174,4.194899e-16
142,175,3.551238e-16
142,176,2.943265e-16
142,177,4.209134e-16
142,178,3.492898e-16
142,179,3.822855e-16
142,180,2.382846e-16
142,181,1.701038e-16
142,182,3.850299e-16
142,183,2.183738e-16
142,184,1.127617e-16
142,185,1.558588e-16
142,186,7.814759e-17
142,187,1.508695e-16
142,188,1.934226e-16
142,189,1.751681e-16
142,190,1.229278e-16
142,191,9.505168e-17
142,192,1.014518e-16
142,193,4.727815e-17
142,194,6.592391e-17
142,195,4.998939e-17
142,196,1.119283e-17
142,197,4.892642e-17
142,198,1.464840e-16
142,199,1.611642e-17
142,200,3.397844e-17
142,201,0.000000e+00
143,0,0.000000e+00
143,1,1.045461e-12
143,2,1.579126e-12
143,3,1.730546e-12
143,4,2.207925e-12
143,5,3.730312e-12
143,6,5.645448e-12
143,7,5.596267e-12
143,8,6.698620e-12
143,9,9.321869e-12
143,10,1.237752e-11
143,11,1.125499e-11
143,12,9.868065e-12
143,13,8.298590e-12
143,14,5.427072e-12
143,15,3.664909e-12
143,16,2.200381e-12
143,17,2.125537e-12
143,18,1.646883e-12
143,19,1.547719e-12
143,20,1.357601e-12
143,21,1.096279e-12
143,22,1.023496e-12
143,23,8.628261e-13
143,24,8.175546e-13
143,25,7.610522e-13
143,26,6.265455e-13
143,27,5.261127e-13
143,28,4.439062e-13
143,29,4.015978e-13
143,30,3.416105e-13
143,31,3.214476e-13
143,32,3.025872e-13
143,33,2.375498e-13
143,34,2.088202e-13
143,35,2.230529e-13
143,36,2.267366e-13
143,37,1.763806e-13
143,38,1.679171e-13
143,39,1.474273e-13
143,40,1.677241e-13
143,41,1.602357e-13
143,42,1.487454e-13
143,43,1.347419e-13
143,44,1.318906e-13
143,45,1.275736e-13
143,46,1.151984e-13
143,47,9.399934e-14
143,48,9.603419e-14
143,49,9.362075e-14
143,50,9.331276e-14
143,51,9.917367e-14
143,52,8.201814e-14
143,53,8.756268e-14
143,54,8.639383e-14
143,55,8.608701e-14
143,56,8.339007e-14
143,57,8.874406e-14
143,58,8.852188e-14
143,59,8.606656e-14
143,60,8.500262e-14
143,61,7.651662e-14
143,62,6.966920e-14
143,63,6.206093e-14
143,64,6.851980e-14
143,65,7.004919e-14
143,66,8.192295e-14
143,67,7.929706e-14
143,68,6.619559e-14
143,69,6.850923e-14
143,70,6.607085e-14
143,71,6.265233e-14
143,72,6.167397e-14
143,73,5.731046e-14
143,74,5.266007e-14
143,75,4.947274e-14
143,76,4.357296e-14
143,77,4.953928e-14
143,78,4.040390e-14
143,79,3.625615e-14
143,80,3.529820e-14
143,81,3.476923e-14
143,82,3.007402e-14
143,83,2.762057e-14
143,84,2.648514e-14
143,85,2.396505e-14
143,86,2.856713e-14
143,87,2.898023e-14
143,88,3.590845e-14
143,89,3.141301e-14
143,90,4.472707e-14
143,91,4.801495e-14
143,92,4.250529e-14
143,93,4.769551e-14
143,94,5.272193e-14
143,95,5.468953e-14
143,96,5.373773e-14
143,97,5.370292e-14
143,98,5.843884e-14
143,99,5.835988e-14
143,100,5.807861e-14
143,101,5.899073e-14
143,102,5.252992e-14
143,103,5.499257e-14
143,104,5.481259e-14
143,105,5.487085e-14
143,106,6.172010e-14
143,107,5.897777e-14
143,108,6.023853e-14
143,109,6.060142e-14
143,110,5.853422e-14
143,111,6.292052e-14
143,112,5.856401e-14
143,113,5.619375e-14
143,114,5.978568e-14
143,115,5.561354e-14
143,116,5.562423e-14
143,117,5.759707e-14
143,118,5.124319e-14
143,119,4.825154e-14
143,120,4.852792e-14
143,121,4.515395e-14
143,122,4.116343e-14
143,123,4.065828e-14
143,124,3.599754e-14
143,125,3.254648e-14
143,126,3.225329e-14
143,127,2.920652e-14
143,128,2.821467e-14
143,129,2.519780e-14
143,130,2.769912e-14
143,131,2.386088e-14
143,132,2.251733e-14
143,133,1.823904e-14
143,134,1.829417e-14
143,135,1.700306e-14
143,136,1.694323e-14
143,137,1.641198e-14
143,138,1.510711e-14
143,139,1.357052e-14
143,140,1.319171e-14
143,141,1.188856e-14
143,142,1.204960e-14
143,143,1.035474e-14
143,144,1.026308e-14
143,145,8.788179e-15
143,146,8.369785e-15
143,147,7.548016e-15
143,148,8.385301e-15
143,149,7.303989e-15
143,150,6.450219e-15
143,151,6.094436e-15
143,152,6.627420e-15
143,153,6.263173e-15
143,154,4.965049e-15
143,155,4.936974e-15
143,156,4.914878e-15
143,157,3.312162e-15
143,158,3.757323e-15
143,159,2.885016e-15
143,160,3.763988e-15
143,161,3.212181e-15
143,162,2.867919e-15
143,163,2.783792e-15
143,164,2.541733e-15
143,165,1.559046e-15
143,166,1.381716e-15
143,167,1.400288e-15
143,168,1.275544e-15
143,169,1.010837e-15
143,170,8.236232e-16
143,171,6.483211e-16
143,172,6.526215e-16
143,173,4.134340e-16
143,174,4.767954e-16
143,175,4.258061e-16
143,176,3.342177e-16
143,177,4.734019e-16
143,178,3.974121e-16
143,179,4.466688e-16
143,180,2.678432e-16
143,181,1.820865e-16
143,182,4.470747e-16
143,183,2.471408e-16
143,184,1.213954e-16
143,185,1.788463e-16
143,186,9.447203e-17
143,187,1.787218e-16
143,188,2.150525e-16
143,189,2.005899e-16
143,190,1.418207e-16
143,191,1.023059e-16
143,192,1.163352e-16
143,193,5.602803e-17
143,194,7.082174e-17
143,195,6.007691e-17
143,196,1.225862e-17
143,197,5.295389e-17
143,198,1.582323e-16
143,199,1.701350e-17
143,200,3.677978e-17
143,201,0.000000e+00
144,0,0.000000e+00
144,1,1.151987e-12
144,2,1.728620e-12
144,3,1.851136e-12
144,4,2.482817e-12
144,5,4.280820e-12
144,6,6.470459e-12
144,7,6.706235e-12
144,8,7.951453e-12
144,9,1.069574e-11
144,10,1.391145e-11
144,11,1.299104e-11
144,12,1.159901e-11
144,13,9.674027e-12
144,14,6.491168e-12
144,15,4.254215e-12
144,16,2.558158e-12
144,17,2.302669e-12
144,18,1.603034e-12
144,19,1.455555e-12
144,20,1.297009e-12
144,21,1.049787e-12
144,22,9.882755e-13
144,23,8.483607e-13
144,24,8.044757e-13
144,25,7.533580e-13
144,26,6.287608e-13
144,27,5.346106e-13
144,28,4.529733e-13
144,29,4.097202e-13
144,30,3.473365e-13
144,31,3.288411e-13
144,32,3.062083e-13
144,33,2.457448e-13
144,34,2.163170e-13
144,35,2.258239e-13
144,36,2.279932e-13
144,37,1.804497e-13
144,38,1.691858e-13
144,39,1.514227e-13
144,40,1.664048e-13
144,41,1.602095e-13
144,42,1.505285e-13
144,43,1.352694e-13
144,44,1.304731e-13
144,45,1.230619e-13
144,46,1.075627e-13
144,47,8.669474e-14
144,48,8.627384e-14
144,49,8.422144e-14
144,50,8.505005e-14
144,51,9.054885e-14
144,52,7.527732e-14
144,53,8.226239e-14
144,54,8.115017e-14
144,55,8.382857e-14
144,56,8.224739e-14
144,57,8.853557e-14
144,58,8.960408e-14
144,59,8.683443e-14
144,60,8.553971e-14
144,61,7.898555e-14
144,62,7.182099e-14
144,63,6.395879e-14
144,64,6.976955e-14
144,65,7.072720e-14
144,66,8.158519e-14
144,67,7.795798e-14
144,68,6.684484e-14
144,69,6.764006e-14
144,70,6.556267e-14
144,71,6.250204e-14
144,72,6.081610e-14
144,73,5.596992e-14
144,74,5.066677e-14
144,75,4.807701e-14
144,76,4.192807e-14
144,77,4.729840e-14
144,78,3.838430e-14
144,79,3.332845e-14
144,80,3.265597e-14
144,81,3.204248e-14
144,82,2.880284e-14
144,83,2.584872e-14
144,84,2.530029e-14
144,85,2.213756e-14
144,86,2.661466e-14
144,87,2.792223e-14
144,88,3.453451e-14
144,89,3.041540e-14
144,90,4.317406e-14
144,91,4.662936e-14
144,92,4.099831e-14
144,93,4.635981e-14
144,94,5.113120e-14
144,95,5.331208e-14
144,96,5.249442e-14
144,97,5.231468e-14
144,98,5.717757e-14
144,99,5.752312e-14
144,100,5.712662e-14
144,101,5.863613e-14
144,102,5.232266e-14
144,103,5.462902e-14
144,104,5.459997e-14
144,105,5.454452e-14
144,106,6.179992e-14
144,107,5.873331e-14
144,108,6.089473e-14
144,109,6.079781e-14
144,110,5.922706e-14
144,111,6.361379e-14
144,112,5.904375e-14
144,113,5.712167e-14
144,114,6.041623e-14
144,115,5.653100e-14
144,116,5.647856e-14
144,117,5.860943e-14
144,118,5.223512e-14
144,119,4.895301e-14
144,120,4.949106e-14
144,121,4.561321e-14
144,122,4.182371e-14
144,123,4.124633e-14
144,124,3.652891e-14
144,125,3.302728e-14
144,126,3.267313e-14
144,127,2.958224e-14
144,128,2.862661e-14
144,129,2.554626e-14
144,130,2.786969e-14
144,131,2.415400e-14
144,132,2.284663e-14
144,133,1.835125e-14
144,134,1.857384e-14
144,135,1.725206e-14
144,136,1.717188e-14
144,137,1.652569e-14
144,138,1.533365e-14
144,139,1.377045e-14
144,140,1.317977e-14
144,141,1.203084e-14
144,142,1.203141e-14
144,143,1.026308e-14
144,144,1.036139e-14
144,145,8.909234e-15
144,146,8.221493e-15
144,147,7.629616e-15
144,148,8.439185e-15
144,149,7.401964e-15
144,150,6.356884e-15
144,151,6.036213e-15
144,152,6.601051e-15
144,153,6.283285e-15
144,154,5.036664e-15
144,155,4.921362e-15
144,156,4.778222e-15
144,157,3.251188e-15
144,158,3.787444e-15
144,159,2.870336e-15
144,160,3.781284e-15
144,161,3.165926e-15
144,162,2.884006e-15
144,163,2.805570e-15
144,164,2.603237e-15
144,165,1.590615e-15
144,166,1.378622e-15
144,167,1.390637e-15
144,168,1.265750e-15
144,169,9.939669e-16
144,170,7.899605e-16
144,171,5.892048e-16
144,172,6.181271e-16
144,173,3.921224e-16
144,174,4.406905e-16
144,175,3.880230e-16
144,176,3.062847e-16
144,177,4.322096e-16
144,178,3.687817e-16
144,179,4.218673e-16
144,180,2.430337e-16
144,181,1.698984e-16
144,182,4.147996e-16
144,183,2.291625e-16
144,184,1.129978e-16
144,185,1.653287e-16
144,186,9.044216e-17
144,187,1.696403e-16
144,188,2.009269e-16
144,189,1.852664e-16
144,190,1.346087e-16
144,191,8.969681e-17
144,192,1.091760e-16
144,193,4.978365e-17
144,194,6.612011e-17
144,195,5.676258e-17
144,196,1.130701e-17
144,197,4.443282e-17
144,198,1.220996e-16
144,199,1.599394e-17
144,200,2.947365e-17
144,201,0.000000e+00
145,0,0.000000e+00
145,1,1.474766e-12
145,2,2.201022e-12
145,3,2.283892e-12
145,4,3.317177e-12
145,5,5.985617e-12
145,6,9.045625e-12
145,7,9.900694e-12
145,8,1.144934e-11
145,9,1.457360e-11
145,10,1.806989e-11
145,11,1.737562e-11
145,12,1.564604e-11
145,13,1.292317e-11
145,14,8.846654e-12
145,15,5.730274e-12
145,16,3.511313e-12
145,17,2.857315e-12
145,18,1.895455e-12
145,19,1.620734e-12
145,20,1.429210e-12
145,21,1.153768e-12
145,22,1.072421e-12
145,23,9.290933e-13
145,24,8.680289e-13
145,25,8.094889e-13
145,26,6.888689e-13
145,27,5.938299e-13
145,28,5.082360e-13
145,29,4.618426e-13
145,30,3.891756e-13
145,31,3.699112e-13
145,32,3.409172e-13
145,33,2.853233e-13
145,34,2.475456e-13
145,35,2.519665e-13
145,36,2.510875e-13
145,37,2.042726e-13
145,38,1.881438e-13
145,39,1.726775e-13
145,40,1.829729e-13
145,41,1.751202e-13
145,42,1.667636e-13
145,43,1.501089e-13
145,44,1.451728e-13
145,45,1.355229e-13
145,46,1.182154e-13
145,47,1.003643e-13
145,48,1.003621e-13
145,49,9.631428e-14
145,50,9.585870e-14
145,51,9.860159e-14
145,52,8.242511e-14
145,53,8.684936e-14
145,54,8.371359e-14
145,55,8.524986e-14
145,56,8.148244e-14
145,57,8.478113e-14
145,58,8.387268e-14
145,59,8.060779e-14
145,60,7.901602e-14
145,61,7.372359e-14
145,62,6.688852e-14
145,63,5.881024e-14
145,64,6.414766e-14
145,65,6.480981e-14
145,66,7.452986e-14
145,67,6.955405e-14
145,68,6.143775e-14
145,69,6.059789e-14
145,70,5.979735e-14
145,71,5.695594e-14
145,72,5.543848e-14
145,73,5.115081e-14
145,74,4.638924e-14
145,75,4.479968e-14
145,76,3.941261e-14
145,77,4.531833e-14
145,78,3.773770e-14
145,79,3.290475e-14
145,80,3.234764e-14
145,81,3.234074e-14
145,82,2.942920e-14
145,83,2.679215e-14
145,84,2.612466e-14
145,85,2.247965e-14
145,86,2.598160e-14
145,87,2.794372e-14
145,88,3.368620e-14
145,89,2.965769e-14
145,90,4.157396e-14
145,91,4.507047e-14
145,92,3.948922e-14
145,93,4.370056e-14
145,94,4.796079e-14
145,95,5.034543e-14
145,96,4.912801e-14
145,97,4.875131e-14
145,98,5.210679e-14
145,99,5.249234e-14
145,100,5.217140e-14
145,101,5.315189e-14
145,102,4.765743e-14
145,103,4.886523e-14
145,104,4.899403e-14
145,105,4.847589e-14
145,106,5.513697e-14
145,107,5.132413e-14
145,108,5.381811e-14
145,109,5.334403e-14
145,110,5.182293e-14
145,111,5.569335e-14
145,112,5.160986e-14
145,113,4.969508e-14
145,114,5.265517e-14
145,115,4.883352e-14
145,116,4.914476e-14
145,117,5.052813e-14
145,118,4.508349e-14
145,119,4.233674e-14
145,120,4.311820e-14
145,121,3.917606e-14
145,122,3.609821e-14
145,123,3.532254e-14
145,124,3.122312e-14
145,125,2.863424e-14
145,126,2.811875e-14
145,127,2.546862e-14
145,128,2.459975e-14
145,129,2.204308e-14
145,130,2.387100e-14
145,131,2.060793e-14
145,132,1.975195e-14
145,133,1.581166e-14
145,134,1.618495e-14
145,135,1.476308e-14
145,136,1.479210e-14
145,137,1.438711e-14
145,138,1.315528e-14
145,139,1.196910e-14
145,140,1.137436e-14
145,141,1.040571e-14
145,142,1.017658e-14
145,143,8.788179e-15
145,144,8.909234e-15
145,145,7.829350e-15
145,146,7.084721e-15
145,147,6.496133e-15
145,148,7.215201e-15
145,149,6.329740e-15
145,150,5.449759e-15
145,151,5.156805e-15
145,152,5.539062e-15
145,153,5.372608e-15
145,154,4.315959e-15
145,155,4.176444e-15
145,156,4.155017e-15
145,157,2.831574e-15
145,158,3.344348e-15
145,159,2.441661e-15
145,160,3.303191e-15
145,161,2.807850e-15
145,162,2.480351e-15
145,163,2.491241e-15
145,164,2.377853e-15
145,165,1.365001e-15
145,166,1.229497e-15
145,167,1.214010e-15
145,168,1.124022e-15
145,169,8.617606e-16
145,170,7.140556e-16
145,171,5.021291e-16
145,172,5.774315e-16
145,173,3.688242e-16
145,174,3.897345e-16
145,175,3.533273e-16
145,176,2.688599e-16
145,177,3.752794e-16
145,178,3.261787e-16
145,179,3.870680e-16
145,180,2.103675e-16
145,181,1.442479e-16
145,182,3.744548e-16
145,183,2.019689e-16
145,184,9.602159e-17
145,185,1.474628e-16
145,186,8.544256e-17
145,187,1.568672e-16
145,188,1.753059e-16
145,189,1.645592e-16
145,190,1.225773e-16
145,191,7.274722e-17
145,192,9.784467e-17
145,193,4.421927e-17
145,194,5.573975e-17
145,195,5.253746e-17
145,196,9.628320e-18
145,197,3.483364e-17
145,198,8.822339e-17
145,199,1.355621e-17
145,200,2.214914e-17
145,201,0.000000e+00
146,0,0.000000e+00
146,1,1.216818e-12
146,2,1.845020e-12
146,3,1.974784e-12
146,4,2.703544e-12
146,5,4.748606e-12
146,6,7.181998e-12
146,7,7.477071e-12
146,8,8.724584e-12
146,9,1.132839e-11
146,10,1.455180e-11
146,11,1.360129e-11
146,12,1.202464e-11
146,13,1.007280e-11
146,14,6.729212e-12
146,15,4.490692e-12
146,16,2.724255e-12
146,17,2.403636e-12
146,18,1.814865e-12
146,19,1.651249e-12
146,20,1.428734e-12
146,21,1.153508e-12
146,22,1.068092e-12
146,23,9.052420e-13
146,24,8.467584e-13
146,25,7.797013e-13
146,26,6.541699e-13
146,27,5.521955e-13
146,28,4.744402e-13
146,29,4.329291e-13
146,30,3.679697e-13
146,31,3.463860e-13
146,32,3.259920e-13
146,33,2.670345e-13
146,34,2.333318e-13
146,35,2.460890e-13
146,36,2.470793e-13
146,37,1.998027e-13
146,38,1.897312e-13
146,39,1.721541e-13
146,40,1.888021e-13
146,41,1.807816e-13
146,42,1.693376e-13
146,43,1.556788e-13
146,44,1.528262e-13
146,45,1.483478e-13
146,46,1.359541e-13
146,47,1.170960e-13
146,48,1.214394e-13
146,49,1.168943e-13
146,50,1.142086e-13
146,51,1.177191e-13
146,52,9.910630e-14
146,53,1.019182e-13
146,54,9.918927e-14
146,55,9.605870e-14
146,56,9.153871e-14
146,57,9.381710e-14
146,58,9.203184e-14
146,59,9.102337e-14
146,60,8.954450e-14
146,61,7.994822e-14
146,62,7.339198e-14
146,63,6.553739e-14
146,64,7.122643e-14
146,65,7.258278e-14
146,66,8.256655e-14
146,67,7.885771e-14
146,68,6.691391e-14
146,69,6.789211e-14
146,70,6.607645e-14
146,71,6.240530e-14
146,72,6.185266e-14
146,73,5.810257e-14
146,74,5.410683e-14
146,75,5.128407e-14
146,76,4.633726e-14
146,77,5.218830e-14
146,78,4.472718e-14
146,79,4.166525e-14
146,80,4.051860e-14
146,81,3.999586e-14
146,82,3.400906e-14
146,83,3.227030e-14
146,84,3.037102e-14
146,85,2.819856e-14
146,86,3.156377e-14
146,87,3.149259e-14
146,88,3.712934e-14
146,89,3.245535e-14
146,90,4.371573e-14
146,91,4.619199e-14
146,92,4.107833e-14
146,93,4.495051e-14
146,94,4.886684e-14
146,95,5.062835e-14
146,96,4.950637e-14
146,97,4.941423e-14
146,98,5.235939e-14
146,99,5.187652e-14
146,100,5.140964e-14
146,101,5.071731e-14
146,102,4.574228e-14
146,103,4.676497e-14
146,104,4.658126e-14
146,105,4.637853e-14
146,106,5.131790e-14
146,107,4.853188e-14
146,108,4.880633e-14
146,109,4.936400e-14
146,110,4.691612e-14
146,111,5.042346e-14
146,112,4.691320e-14
146,113,4.417960e-14
146,114,4.747995e-14
146,115,4.327428e-14
146,116,4.363270e-14
146,117,4.470527e-14
146,118,3.971528e-14
146,119,3.769240e-14
146,120,3.791735e-14
146,121,3.523348e-14
146,122,3.213918e-14
146,123,3.160353e-14
146,124,2.786652e-14
146,125,2.553028e-14
146,126,2.526374e-14
146,127,2.286649e-14
146,128,2.212625e-14
146,129,1.979451e-14
146,130,2.184747e-14
146,131,1.865256e-14
146,132,1.777352e-14
146,133,1.446853e-14
146,134,1.455067e-14
146,135,1.332282e-14
146,136,1.339588e-14
146,137,1.316968e-14
146,138,1.186780e-14
146,139,1.085742e-14
146,140,1.075605e-14
146,141,9.483852e-15
146,142,9.537837e-15
146,143,8.369785e-15
146,144,8.221493e-15
146,145,7.084721e-15
146,146,7.065538e-15
146,147,5.929441e-15
146,148,6.667532e-15
146,149,5.784442e-15
146,150,5.366975e-15
146,151,4.983244e-15
146,152,5.299616e-15
146,153,5.074346e-15
146,154,3.947705e-15
146,155,4.001864e-15
146,156,4.203948e-15
146,157,2.834968e-15
146,158,3.137919e-15
146,159,2.394960e-15
146,160,3.181078e-15
146,161,2.820886e-15
146,162,2.405375e-15
146,163,2.393926e-15
146,164,2.257895e-15
146,165,1.262137e-15
146,166,1.262454e-15
146,167,1.288467e-15
146,168,1.163369e-15
146,169,9.285683e-16
146,170,8.383807e-16
146,171,7.100378e-16
146,172,7.369489e-16
146,173,4.686024e-16
146,174,5.368969e-16
146,175,4.844984e-16
146,176,3.759418e-16
146,177,5.323984e-16
146,178,4.470476e-16
146,179,5.035635e-16
146,180,3.013135e-16
146,181,2.021261e-16
146,182,5.047189e-16
146,183,2.798295e-16
146,184,1.349109e-16
146,185,2.012748e-16
146,186,1.068816e-16
146,187,2.017019e-16
146,188,2.408242e-16
146,189,2.257541e-16
146,190,1.593712e-16
146,191,1.147368e-16
146,192,1.307658e-16
146,193,6.369881e-17
146,194,8.144723e-17
146,195,6.844073e-17
146,196,1.369484e-17
146,197,5.985805e-17
146,198,1.807868e-16
146,199,1.880240e-17
146,200,4.183218e-17
146,201,0.000000e+00
147,0,0.000000e+00
147,1,4.199509e-13
147,2,5.989895e-13
147,3,7.130114e-13
147,4,6.176221e-13
147,5,7.243991e-13
147,6,1.039119e-12
147,7,3.307257e-13
147,8,6.306906e-13
147,9,1.953134e-12
147,10,3.719626e-12
147,11,2.699820e-12
147,12,2.130043e-12
147,13,1.968226e-12
147,14,1.000334e-12
147,15,8.703950e-13
147,16,4.223923e-13
147,17,7.590232e-13
147,18,7.259547e-13
147,19,7.792655e-13
147,20,6.896924e-13
147,21,5.503475e-13
147,22,5.282996e-13
147,23,4.428506e-13
147,24,4.367435e-13
147,25,4.142101e-13
147,26,3.231733e-13
147,27,2.656962e-13
147,28,2.138533e-13
147,29,1.892815e-13
147,30,1.611687e-13
147,31,1.494164e-13
147,32,1.421010e-13
147,33,9.611904e-14
147,34,8.671839e-14
147,35,9.938991e-14
147,36,1.071745e-13
147,37,7.234192e-14
147,38,7.045440e-14
147,39,6.042411e-14
147,40,7.552954e-14
147,41,7.221994e-14
147,42,6.734515e-14
147,43,5.799990e-14
147,44,5.783363e-14
147,45,5.629450e-14
147,46,5.079094e-14
147,47,3.771771e-14
147,48,3.741406e-14
147,49,3.940556e-14
147,50,4.206303e-14
147,51,4.780243e-14
147,52,3.847249e-14
147,53,4.394468e-14
147,54,4.342052e-14
147,55,4.509371e-14
147,56,4.463420e-14
147,57,5.124422e-14
147,58,5.337236e-14
147,59,5.087810e-14
147,60,4.962572e-14
147,61,4.657970e-14
147,62,4.096908e-14
147,63,3.565163e-14
147,64,4.091201e-14
147,65,4.311220e-14
147,66,5.124609e-14
147,67,5.049194e-14
147,68,4.207010e-14
147,69,4.330508e-14
147,70,4.209284e-14
147,71,4.088048e-14
147,72,3.959776e-14
147,73,3.658563e-14
147,74,3.369899e-14
147,75,3.140542e-14
147,76,2.723189e-14
147,77,3.115851e-14
147,78,2.416423e-14
147,79,2.051258e-14
147,80,2.021569e-14
147,81,1.965745e-14
147,82,1.782854e-14
147,83,1.491820e-14
147,84,1.435819e-14
147,85,1.213304e-14
147,86,1.634631e-14
147,87,1.704276e-14
147,88,2.206113e-14
147,89,1.932942e-14
147,90,2.881661e-14
147,91,3.170588e-14
147,92,2.796570e-14
147,93,3.210315e-14
147,94,3.555496e-14
147,95,3.703972e-14
147,96,3.659624e-14
147,97,3.636911e-14
147,98,4.052859e-14
147,99,4.076791e-14
147,100,4.019228e-14
147,101,4.195894e-14
147,102,3.691391e-14
147,103,3.954761e-14
147,104,3.901866e-14
147,105,3.914524e-14
147,106,4.445772e-14
147,107,4.272818e-14
147,108,4.444925e-14
147,109,4.407912e-14
147,110,4.330804e-14
147,111,4.627829e-14
147,112,4.302139e-14
147,113,4.197804e-14
147,114,4.399314e-14
147,115,4.171609e-14
147,116,4.138878e-14
147,117,4.329602e-14
147,118,3.867735e-14
147,119,3.601982e-14
147,120,3.639076e-14
147,121,3.371418e-14
147,122,3.086719e-14
147,123,3.053050e-14
147,124,2.713040e-14
147,125,2.432246e-14
147,126,2.408725e-14
147,127,2.190565e-14
147,128,2.113105e-14
147,129,1.887418e-14
147,130,2.057098e-14
147,131,1.805368e-14
147,132,1.675848e-14
147,133,1.346027e-14
147,134,1.359248e-14
147,135,1.280147e-14
147,136,1.267275e-14
147,137,1.208599e-14
147,138,1.133962e-14
147,139,1.006639e-14
147,140,9.630916e-15
147,141,8.853451e-15
147,142,8.971598e-15
147,143,7.548016e-15
147,144,7.629616e-15
147,145,6.496133e-15
147,146,5.929441e-15
147,147,5.770490e-15
147,148,6.293140e-15
147,149,5.546813e-15
147,150,4.659750e-15
147,151,4.435827e-15
147,152,4.954545e-15
147,153,4.666411e-15
147,154,3.804233e-15
147,155,3.671914e-15
147,156,3.428011e-15
147,157,2.363090e-15
147,158,2.745611e-15
147,159,2.158051e-15
147,160,2.766990e-15
147,161,2.238883e-15
147,162,2.188755e-15
147,163,2.020119e-15
147,164,1.871963e-15
147,165,1.218518e-15
147,166,1.025488e-15
147,167,1.080263e-15
147,168,9.156130e-16
147,169,7.611282e-16
147,170,5.645686e-16
147,171,4.683111e-16
147,172,4.537416e-16
147,173,2.904298e-16
147,174,3.500744e-16
147,175,2.852407e-16
147,176,2.401513e-16
147,177,3.464799e-16
147,178,2.957726e-16
147,179,3.258134e-16
147,180,1.916230e-16
147,181,1.466144e-16
147,182,3.187139e-16
147,183,1.817991e-16
147,184,9.724147e-17
147,185,1.280526e-16
147,186,6.820909e-17
147,187,1.311229e-16
147,188,1.673679e-16
147,189,1.449012e-16
147,190,1.070112e-16
147,191,7.378953e-17
147,192,8.764859e-17
147,193,3.517898e-17
147,194,5.686243e-17
147,195,4.394693e-17
147,196,9.636704e-18
147,197,3.528798e-17
147,198,8.989787e-17
147,199,1.390997e-17
147,200,2.247944e-17
147,201,0.000000e+00
148,0,0.000000e+00
148,1,6.347857e-13
148,2,9.576361e-13
148,3,1.074334e-12
148,4,1.242936e-12
148,5,1.960458e-12
148,6,2.939676e-12
148,7,2.606356e-12
148,8,3.213377e-12
148,9,4.957104e-12
148,10,7.153144e-12
148,11,6.192672e-12
148,12,5.366934e-12
148,13,4.620042e-12
148,14,2.920216e-12
148,15,2.092578e-12
148,16,1.210638e-12
148,17,1.310080e-12
148,18,1.055587e-12
148,19,1.023325e-12
148,20,8.955759e-13
148,21,7.155690e-13
148,22,6.760431e-13
148,23,5.702430e-13
148,24,5.490376e-13
148,25,5.156691e-13
148,26,4.152468e-13
148,27,3.460227e-13
148,28,2.857435e-13
148,29,2.560780e-13
148,30,2.170344e-13
148,31,2.031824e-13
148,32,1.913423e-13
148,33,1.415127e-13
148,34,1.252587e-13
148,35,1.367109e-13
148,36,1.420070e-13
148,37,1.041069e-13
148,38,9.915129e-14
148,39,8.640455e-14
148,40,1.013840e-13
148,41,9.673795e-14
148,42,9.011632e-14
148,43,7.905709e-14
148,44,7.736558e-14
148,45,7.390401e-14
148,46,6.488377e-14
148,47,4.865287e-14
148,48,4.829563e-14
148,49,4.880898e-14
148,50,5.091545e-14
148,51,5.681156e-14
148,52,4.559565e-14
148,53,5.147821e-14
148,54,5.117864e-14
148,55,5.291000e-14
148,56,5.211476e-14
148,57,5.835761e-14
148,58,6.015105e-14
148,59,5.762551e-14
148,60,5.694246e-14
148,61,5.254834e-14
148,62,4.674397e-14
148,63,4.121522e-14
148,64,4.665411e-14
148,65,4.832961e-14
148,66,5.755478e-14
148,67,5.610944e-14
148,68,4.673155e-14
148,69,4.825590e-14
148,70,4.671062e-14
148,71,4.481359e-14
148,72,4.370437e-14
148,73,4.011971e-14
148,74,3.660506e-14
148,75,3.412404e-14
148,76,2.944799e-14
148,77,3.370091e-14
148,78,2.620523e-14
148,79,2.216798e-14
148,80,2.162302e-14
148,81,2.106336e-14
148,82,1.890726e-14
148,83,1.622484e-14
148,84,1.573877e-14
148,85,1.336953e-14
148,86,1.741933e-14
148,87,1.828949e-14
148,88,2.391493e-14
148,89,2.082953e-14
148,90,3.133627e-14
148,91,3.447036e-14
148,92,3.015535e-14
148,93,3.468247e-14
148,94,3.865466e-14
148,95,4.034165e-14
148,96,3.984239e-14
148,97,3.976111e-14
148,98,4.410285e-14
148,99,4.450508e-14
148,100,4.402814e-14
148,101,4.583946e-14
148,102,4.050345e-14
148,103,4.305996e-14
148,104,4.288768e-14
148,105,4.304743e-14
148,106,4.893564e-14
148,107,4.698392e-14
148,108,4.875602e-14
148,109,4.869808e-14
148,110,4.765237e-14
148,111,5.117311e-14
148,112,4.758124e-14
148,113,4.628207e-14
148,114,4.882320e-14
148,115,4.602852e-14
148,116,4.582692e-14
148,117,4.773933e-14
148,118,4.261734e-14
148,119,3.982556e-14
148,120,4.020915e-14
148,121,3.725140e-14
148,122,3.405842e-14
148,123,3.370414e-14
148,124,2.987847e-14
148,125,2.685409e-14
148,126,2.661904e-14
148,127,2.415814e-14
148,128,2.331113e-14
148,129,2.081457e-14
148,130,2.274364e-14
148,131,1.984963e-14
148,132,1.854327e-14
148,133,1.493625e-14
148,134,1.507273e-14
148,135,1.411780e-14
148,136,1.397950e-14
148,137,1.341753e-14
148,138,1.253289e-14
148,139,1.116676e-14
148,140,1.069828e-14
148,141,9.798820e-15
148,142,9.891972e-15
148,143,8.385301e-15
148,144,8.439185e-15
148,145,7.215201e-15
148,146,6.667532e-15
148,147,6.293140e-15
148,148,6.954944e-15
148,149,6.088886e-15
148,150,5.159577e-15
148,151,4.926799e-15
148,152,5.441738e-15
148,153,5.151159e-15
148,154,4.169307e-15
148,155,4.051130e-15
148,156,3.885006e-15
148,157,2.651807e-15
148,158,3.068708e-15
148,159,2.383113e-15
148,160,3.076675e-15
148,161,2.535726e-15
148,162,2.400649e-15
148,163,2.262795e-15
148,164,2.089216e-15
148,165,1.327182e-15
148,166,1.140118e-15
148,167,1.180174e-15
148,168,1.033019e-15
148,169,8.392578e-16
148,170,6.467650e-16
148,171,5.181616e-16
148,172,5.169280e-16
148,173,3.291655e-16
148,174,3.861237e-16
148,175,3.284185e-16
148,176,2.669680e-16
148,177,3.821867e-16
148,178,3.260484e-16
148,179,3.612479e-16
148,180,2.125506e-16
148,181,1.552751e-16
148,182,3.556623e-16
148,183,2.010049e-16
148,184,1.035057e-16
148,185,1.425449e-16
148,186,7.656968e-17
148,187,1.462237e-16
148,188,1.810717e-16
148,189,1.610636e-16
148,190,1.172081e-16
148,191,8.096393e-17
148,192,9.649044e-17
148,193,4.116226e-17
148,194,6.111344e-17
148,195,4.926335e-17
148,196,1.040904e-17
148,197,3.980563e-17
148,198,1.069092e-16
148,199,1.455974e-17
148,200,2.609983e-17
148,201,0.000000e+00
149,0,0.000000e+00
149,1,4.779952e-13
149,2,6.958982e-13
149,3,7.952714e-13
149,4,8.378887e-13
149,5,1.216877e-12
149,6,1.739795e-12
149,7,1.288530e-12
149,8,1.695715e-12
149,9,3.143783e-12
149,10,4.822819e-12
149,11,3.932704e-12
149,12,3.258677e-12
149,13,2.743162e-12
149,14,1.505706e-12
149,15,1.012412e-12
149,16,5.052257e-13
149,17,7.740049e-13
149,18,6.371791e-13
149,19,6.918340e-13
149,20,6.418632e-13
149,21,5.229769e-13
149,22,5.153337e-13
149,23,4.405008e-13
149,24,4.358663e-13
149,25,4.149963e-13
149,26,3.331360e-13
149,27,2.787074e-13
149,28,2.280868e-13
149,29,2.047869e-13
149,30,1.756319e-13
149,31,1.644944e-13
149,32,1.541998e-13
149,33,1.114581e-13
149,34,1.008753e-13
149,35,1.114768e-13
149,36,1.166064e-13
149,37,8.372554e-14
149,38,7.962322e-14
149,39,6.784624e-14
149,40,8.131648e-14
149,41,7.839404e-14
149,42,7.305067e-14
149,43,6.417461e-14
149,44,6.298235e-14
149,45,5.968235e-14
149,46,5.182081e-14
149,47,3.833075e-14
149,48,3.711063e-14
149,49,3.806989e-14
149,50,4.032425e-14
149,51,4.562517e-14
149,52,3.625888e-14
149,53,4.167507e-14
149,54,4.102624e-14
149,55,4.339094e-14
149,56,4.325144e-14
149,57,4.954297e-14
149,58,5.193916e-14
149,59,4.975880e-14
149,60,4.873457e-14
149,61,4.557933e-14
149,62,4.064503e-14
149,63,3.545529e-14
149,64,4.008632e-14
149,65,4.176519e-14
149,66,4.951017e-14
149,67,4.805701e-14
149,68,4.051607e-14
149,69,4.179479e-14
149,70,4.043200e-14
149,71,3.920305e-14
149,72,3.790210e-14
149,73,3.485518e-14
149,74,3.190139e-14
149,75,2.990357e-14
149,76,2.592170e-14
149,77,2.988885e-14
149,78,2.336280e-14
149,79,1.970186e-14
149,80,1.960418e-14
149,81,1.927099e-14
149,82,1.776869e-14
149,83,1.546332e-14
149,84,1.505383e-14
149,85,1.286907e-14
149,86,1.678225e-14
149,87,1.782978e-14
149,88,2.275214e-14
149,89,2.026224e-14
149,90,2.939302e-14
149,91,3.207259e-14
149,92,2.856525e-14
149,93,3.227080e-14
149,94,3.571392e-14
149,95,3.712158e-14
149,96,3.676199e-14
149,97,3.635731e-14
149,98,4.023318e-14
149,99,4.047708e-14
149,100,4.006646e-14
149,101,4.147215e-14
149,102,3.648729e-14
149,103,3.908625e-14
149,104,3.861198e-14
149,105,3.842527e-14
149,106,4.383681e-14
149,107,4.181285e-14
149,108,4.364016e-14
149,109,4.315758e-14
149,110,4.226901e-14
149,111,4.520843e-14
149,112,4.205689e-14
149,113,4.095360e-14
149,114,4.294406e-14
149,115,4.061676e-14
149,116,4.035354e-14
149,117,4.197757e-14
149,118,3.745542e-14
149,119,3.510669e-14
149,120,3.547414e-14
149,121,3.277245e-14
149,122,2.999106e-14
149,123,2.956832e-14
149,124,2.624792e-14
149,125,2.368769e-14
149,126,2.338563e-14
149,127,2.123524e-14
149,128,2.046924e-14
149,129,1.835036e-14
149,130,1.995449e-14
149,131,1.747441e-14
149,132,1.628808e-14
149,133,1.308560e-14
149,134,1.324014e-14
149,135,1.234002e-14
149,136,1.223570e-14
149,137,1.178994e-14
149,138,1.099120e-14
149,139,9.810736e-15
149,140,9.391359e-15
149,141,8.604051e-15
149,142,8.688487e-15
149,143,7.303989e-15
149,144,7.401964e-15
149,145,6.329740e-15
149,146,5.784442e-15
149,147,5.546813e-15
149,148,6.088886e-15
149,149,5.395370e-15
149,150,4.493021e-15
149,151,4.284198e-15
149,152,4.747633e-15
149,153,4.505899e-15
149,154,3.668687e-15
149,155,3.555165e-15
149,156,3.356122e-15
149,157,2.300681e-15
149,158,2.677280e-15
149,159,2.074650e-15
149,160,2.696983e-15
149,161,2.198215e-15
149,162,2.109214e-15
149,163,1.976256e-15
149,164,1.835981e-15
149,165,1.168235e-15
149,166,9.971040e-16
149,167,1.044142e-15
149,168,9.001129e-16
149,169,7.369092e-16
149,170,5.628379e-16
149,171,4.546966e-16
149,172,4.584403e-16
149,173,2.889631e-16
149,174,3.419235e-16
149,175,2.836442e-16
149,176,2.357773e-16
149,177,3.383054e-16
149,178,2.899730e-16
149,179,3.199539e-16
149,180,1.869434e-16
149,181,1.411782e-16
149,182,3.130756e-16
149,183,1.787852e-16
149,184,9.384625e-17
149,185,1.255704e-16
149,186,6.774893e-17
149,187,1.299129e-16
149,188,1.627895e-16
149,189,1.423355e-16
149,190,1.049102e-16
149,191,7.116800e-17
149,192,8.625685e-17
149,193,3.506155e-17
149,194,5.577173e-17
149,195,4.341838e-17
149,196,9.378414e-18
149,197,3.406943e-17
149,198,8.646962e-17
149,199,1.330422e-17
149,200,2.167770e-17
149,201,0.000000e+00
150,0,0.000000e+00
150,1,8.764552e-13
150,2,1.305802e-12
150,3,1.435930e-12
150,4,1.843870e-12
150,5,3.126912e-12
150,6,4.760009e-12
150,7,4.650003e-12
150,8,5.505573e-12
150,9,7.499112e-12
150,10,1.016530e-11
150,11,9.221475e-12
150,12,8.053765e-12
150,13,6.861160e-12
150,14,4.536520e-12
150,15,3.003061e-12
150,16,1.804829e-12
150,17,1.752967e-12
150,18,1.372696e-12
150,19,1.314277e-12
150,20,1.147572e-12
150,21,9.279637e-13
150,22,8.563045e-13
150,23,7.212131e-13
150,24,6.770378e-13
150,25,6.240992e-13
150,26,5.112574e-13
150,27,4.269991e-13
150,28,3.615534e-13
150,29,3.265342e-13
150,30,2.767413e-13
150,31,2.571820e-13
150,32,2.427596e-13
150,33,1.908359e-13
150,34,1.673579e-13
150,35,1.790263e-13
150,36,1.825274e-13
150,37,1.420043e-13
150,38,1.353434e-13
150,39,1.230712e-13
150,40,1.384520e-13
150,41,1.320484e-13
150,42,1.237275e-13
150,43,1.125246e-13
150,44,1.113160e-13
150,45,1.083374e-13
150,46,1.011228e-13
150,47,8.711437e-14
150,48,9.116140e-14
150,49,8.897896e-14
150,50,8.740127e-14
150,51,9.087463e-14
150,52,7.697799e-14
150,53,7.939106e-14
150,54,7.712207e-14
150,55,7.427994e-14
150,56,7.062980e-14
150,57,7.293257e-14
150,58,7.129815e-14
150,59,7.028686e-14
150,60,6.806468e-14
150,61,6.140324e-14
150,62,5.581141e-14
150,63,4.908068e-14
150,64,5.433426e-14
150,65,5.637509e-14
150,66,6.451534e-14
150,67,6.214959e-14
150,68,5.275686e-14
150,69,5.345053e-14
150,70,5.276921e-14
150,71,5.048396e-14
150,72,4.983583e-14
150,73,4.717331e-14
150,74,4.447989e-14
150,75,4.234211e-14
150,76,3.827485e-14
150,77,4.322562e-14
150,78,3.723295e-14
150,79,3.485713e-14
150,80,3.388948e-14
150,81,3.348298e-14
150,82,2.829865e-14
150,83,2.615841e-14
150,84,2.424422e-14
150,85,2.233909e-14
150,86,2.549854e-14
150,87,2.519539e-14
150,88,2.966973e-14
150,89,2.570834e-14
150,90,3.490312e-14
150,91,3.703747e-14
150,92,3.273513e-14
150,93,3.596925e-14
150,94,3.870880e-14
150,95,4.022214e-14
150,96,3.908150e-14
150,97,3.921815e-14
150,98,4.151139e-14
150,99,4.085247e-14
150,100,4.019611e-14
150,101,3.967576e-14
150,102,3.587235e-14
150,103,3.650694e-14
150,104,3.607007e-14
150,105,3.610972e-14
150,106,3.957565e-14
150,107,3.751077e-14
150,108,3.764595e-14
150,109,3.787309e-14
150,110,3.625340e-14
150,111,3.860603e-14
150,112,3.591954e-14
150,113,3.384694e-14
150,114,3.619955e-14
150,115,3.310742e-14
150,116,3.330042e-14
150,117,3.440770e-14
150,118,3.060282e-14
150,119,2.877920e-14
150,120,2.896811e-14
150,121,2.693744e-14
150,122,2.470130e-14
150,123,2.433266e-14
150,124,2.148538e-14
150,125,1.958233e-14
150,126,1.937725e-14
150,127,1.760674e-14
150,128,1.709580e-14
150,129,1.524511e-14
150,130,1.679363e-14
150,131,1.442583e-14
150,132,1.367363e-14
150,133,1.106155e-14
150,134,1.111663e-14
150,135,1.033559e-14
150,136,1.043464e-14
150,137,1.009024e-14
150,138,9.130692e-15
150,139,8.321205e-15
150,140,8.268816e-15
150,141,7.290296e-15
150,142,7.348446e-15
150,143,6.450219e-15
150,144,6.356884e-15
150,145,5.449759e-15
150,146,5.366975e-15
150,147,4.659750e-15
150,148,5.159577e-15
150,149,4.493021e-15
150,150,4.245443e-15
150,151,3.873127e-15
150,152,4.178968e-15
150,153,3.963256e-15
150,154,3.094191e-15
150,155,3.108453e-15
150,156,3.171041e-15
150,157,2.197349e-15
150,158,2.420080e-15
150,159,1.904748e-15
150,160,2.478488e-15
150,161,2.168718e-15
150,162,1.923109e-15
150,163,1.858297e-15
150,164,1.790802e-15
150,165,1.014483e-15
150,166,1.025726e-15
150,167,1.068498e-15
150,168,9.088975e-16
150,169,7.614671e-16
150,170,6.629292e-16
150,171,6.008503e-16
150,172,5.994318e-16
150,173,3.941031e-16
150,174,4.593863e-16
150,175,4.028828e-16
150,176,3.190386e-16
150,177,4.548537e-16
150,178,3.836042e-16
150,179,4.295839e-16
150,180,2.558977e-16
150,181,1.783334e-16
150,182,4.280172e-16
150,183,2.389030e-16
150,184,1.188426e-16
150,185,1.707727e-16
150,186,9.081030e-17
150,187,1.722986e-16
150,188,2.098172e-16
150,189,1.919944e-16
150,190,1.375426e-16
150,191,9.799190e-17
150,192,1.125897e-16
150,193,5.207640e-17
150,194,7.119281e-17
150,195,5.843571e-17
150,196,1.197552e-17
150,197,5.002833e-17
150,198,1.454117e-16
150,199,1.669183e-17
150,200,3.421752e-17
150,201,0.000000e+00
151,0,0.000000e+00
151,1,6.992532e-13
151,2,1.053177e-12
151,3,1.135493e-12
151,4,1.519943e-12
151,5,2.624645e-12
151,6,3.945654e-12
151,7,4.046920e-12
151,8,4.771285e-12
151,9,6.407946e-12
151,10,8.319423e-12
151,11,7.732448e-12
151,12,6.830542e-12
151,13,5.663247e-12
151,14,3.747947e-12
151,15,2.347592e-12
151,16,1.395755e-12
151,17,1.302409e-12
151,18,8.989549e-13
151,19,8.445231e-13
151,20,7.727582e-13
151,21,6.357622e-13
151,22,6.038885e-13
151,23,5.184109e-13
151,24,4.927531e-13
151,25,4.611624e-13
151,26,3.865743e-13
151,27,3.277336e-13
151,28,2.805361e-13
151,29,2.554749e-13
151,30,2.173684e-13
151,31,2.051155e-13
151,32,1.915418e-13
151,33,1.553636e-13
151,34,1.367225e-13
151,35,1.439595e-13
151,36,1.441043e-13
151,37,1.162072e-13
151,38,1.095704e-13
151,39,9.760424e-14
151,40,1.083546e-13
151,41,1.042164e-13
151,42,9.683471e-14
151,43,8.872178e-14
151,44,8.592238e-14
151,45,8.323319e-14
151,46,7.585352e-14
151,47,6.398315e-14
151,48,6.605908e-14
151,49,6.394784e-14
151,50,6.297331e-14
151,51,6.562672e-14
151,52,5.553586e-14
151,53,5.847338e-14
151,54,5.733293e-14
151,55,5.673927e-14
151,56,5.463271e-14
151,57,5.659693e-14
151,58,5.556484e-14
151,59,5.404871e-14
151,60,5.339693e-14
151,61,4.798456e-14
151,62,4.428640e-14
151,63,3.985011e-14
151,64,4.333567e-14
151,65,4.385484e-14
151,66,5.081307e-14
151,67,4.902361e-14
151,68,4.140613e-14
151,69,4.268350e-14
151,70,4.144007e-14
151,71,3.951751e-14
151,72,3.899358e-14
151,73,3.642373e-14
151,74,3.346232e-14
151,75,3.185636e-14
151,76,2.828533e-14
151,77,3.151161e-14
151,78,2.647584e-14
151,79,2.416390e-14
151,80,2.359115e-14
151,81,2.299487e-14
151,82,1.995217e-14
151,83,1.849895e-14
151,84,1.779421e-14
151,85,1.642507e-14
151,86,1.867156e-14
151,87,1.882608e-14
151,88,2.260443e-14
151,89,1.987382e-14
151,90,2.718782e-14
151,91,2.886747e-14
151,92,2.543842e-14
151,93,2.850137e-14
151,94,3.115634e-14
151,95,3.232625e-14
151,96,3.180547e-14
151,97,3.183725e-14
151,98,3.442187e-14
151,99,3.435771e-14
151,100,3.411448e-14
151,101,3.444185e-14
151,102,3.102542e-14
151,103,3.203607e-14
151,104,3.195754e-14
151,105,3.224884e-14
151,106,3.579071e-14
151,107,3.436518e-14
151,108,3.480412e-14
151,109,3.520964e-14
151,110,3.398683e-14
151,111,3.646527e-14
151,112,3.389394e-14
151,113,3.240021e-14
151,114,3.456856e-14
151,115,3.203600e-14
151,116,3.206936e-14
151,117,3.331827e-14
151,118,2.967197e-14
151,119,2.782214e-14
151,120,2.796839e-14
151,121,2.607069e-14
151,122,2.382800e-14
151,123,2.359617e-14
151,124,2.085871e-14
151,125,1.881380e-14
151,126,1.868373e-14
151,127,1.695098e-14
151,128,1.644237e-14
151,129,1.462065e-14
151,130,1.613349e-14
151,131,1.389877e-14
151,132,1.312652e-14
151,133,1.061273e-14
151,134,1.064661e-14
151,135,9.967058e-15
151,136,9.950517e-15
151,137,9.567979e-15
151,138,8.810792e-15
151,139,7.946569e-15
151,140,7.765173e-15
151,141,6.947985e-15
151,142,7.038025e-15
151,143,6.094436e-15
151,144,6.036213e-15
151,145,5.156805e-15
151,146,4.983244e-15
151,147,4.435827e-15
151,148,4.926799e-15
151,149,4.284198e-15
151,150,3.873127e-15
151,151,3.655800e-15
151,152,3.941101e-15
151,153,3.729533e-15
151,154,2.940620e-15
151,155,2.925627e-15
151,156,2.937446e-15
151,157,2.011971e-15
151,158,2.253827e-15
151,159,1.756970e-15
151,160,2.267367e-15
151,161,1.963029e-15
151,162,1.760067e-15
151,163,1.701781e-15
151,164,1.588834e-15
151,165,9.466844e-16
151,166,8.901808e-16
151,167,9.140126e-16
151,168,8.029582e-16
151,169,6.562497e-16
151,170,5.467169e-16
151,171,4.663407e-16
151,172,4.614489e-16
151,173,3.015256e-16
151,174,3.491103e-16
151,175,3.108774e-16
151,176,2.436018e-16
151,177,3.476991e-16
151,178,2.922148e-16
151,179,3.262720e-16
151,180,1.949899e-16
151,181,1.343072e-16
151,182,3.258938e-16
151,183,1.827028e-16
151,184,8.969468e-17
151,185,1.301253e-16
151,186,6.924792e-17
151,187,1.314485e-16
151,188,1.589041e-16
151,189,1.464623e-16
151,190,1.042505e-16
151,191,7.456439e-17
151,192,8.582275e-17
151,193,4.013545e-17
151,194,5.460399e-17
151,195,4.443941e-17
151,196,9.102656e-18
151,197,3.833522e-17
151,198,1.125230e-16
151,199,1.249717e-17
151,200,2.637541e-17
151,201,0.000000e+00
152,0,0.000000e+00
152,1,3.460532e-13
152,2,5.106888e-13
152,3,6.254239e-13
152,4,5.429051e-13
152,5,6.452864e-13
152,6,9.734662e-13
152,7,3.638436e-13
152,8,6.770528e-13
152,9,1.777184e-12
152,10,3.351588e-12
152,11,2.477531e-12
152,12,1.985043e-12
152,13,1.824572e-12
152,14,9.847519e-13
152,15,7.451436e-13
152,16,3.842822e-13
152,17,7.004355e-13
152,18,6.665935e-13
152,19,7.316388e-13
152,20,6.486395e-13
152,21,5.244115e-13
152,22,4.981004e-13
152,23,4.123686e-13
152,24,4.008669e-13
152,25,3.755308e-13
152,26,2.940228e-13
152,27,2.392163e-13
152,28,1.957504e-13
152,29,1.744486e-13
152,30,1.493243e-13
152,31,1.377257e-13
152,32,1.327834e-13
152,33,9.198795e-14
152,34,8.459177e-14
152,35,9.630225e-14
152,36,1.015832e-13
152,37,7.249302e-14
152,38,7.132069e-14
152,39,6.026874e-14
152,40,7.513893e-14
152,41,7.244768e-14
152,42,6.601244e-14
152,43,5.884266e-14
152,44,5.834683e-14
152,45,5.834225e-14
152,46,5.442626e-14
152,47,4.251835e-14
152,48,4.476990e-14
152,49,4.559651e-14
152,50,4.657788e-14
152,51,5.190340e-14
152,52,4.347359e-14
152,53,4.814160e-14
152,54,4.811603e-14
152,55,4.775565e-14
152,56,4.697374e-14
152,57,5.121553e-14
152,58,5.145030e-14
152,59,4.966697e-14
152,60,4.876236e-14
152,61,4.399425e-14
152,62,3.973908e-14
152,63,3.553095e-14
152,64,3.981211e-14
152,65,4.129247e-14
152,66,4.855901e-14
152,67,4.832844e-14
152,68,3.946266e-14
152,69,4.158683e-14
152,70,3.998788e-14
152,71,3.842413e-14
152,72,3.771962e-14
152,73,3.496247e-14
152,74,3.238542e-14
152,75,3.009099e-14
152,76,2.626841e-14
152,77,2.915287e-14
152,78,2.341851e-14
152,79,2.087730e-14
152,80,2.026718e-14
152,81,1.949551e-14
152,82,1.663185e-14
152,83,1.446041e-14
152,84,1.379719e-14
152,85,1.260026e-14
152,86,1.590608e-14
152,87,1.572981e-14
152,88,2.000771e-14
152,89,1.739452e-14
152,90,2.532193e-14
152,91,2.734207e-14
152,92,2.396783e-14
152,93,2.774167e-14
152,94,3.052024e-14
152,95,3.163753e-14
152,96,3.135818e-14
152,97,3.150725e-14
152,98,3.510536e-14
152,99,3.507633e-14
152,100,3.451896e-14
152,101,3.561803e-14
152,102,3.169392e-14
152,103,3.362376e-14
152,104,3.330351e-14
152,105,3.385474e-14
152,106,3.767847e-14
152,107,3.685058e-14
152,108,3.736301e-14
152,109,3.770152e-14
152,110,3.679853e-14
152,111,3.934262e-14
152,112,3.658897e-14
152,113,3.540434e-14
152,114,3.743630e-14
152,115,3.527013e-14
152,116,3.497397e-14
152,117,3.678177e-14
152,118,3.278894e-14
152,119,3.050743e-14
152,120,3.058559e-14
152,121,2.874591e-14
152,122,2.623801e-14
152,123,2.614782e-14
152,124,2.320325e-14
152,125,2.060006e-14
152,126,2.057449e-14
152,127,1.868734e-14
152,128,1.812556e-14
152,129,1.607098e-14
152,130,1.774349e-14
152,131,1.546707e-14
152,132,1.434707e-14
152,133,1.157899e-14
152,134,1.155782e-14
152,135,1.104253e-14
152,136,1.093593e-14
152,137,1.033615e-14
152,138,9.735156e-15
152,139,8.619165e-15
152,140,8.388714e-15
152,141,7.594697e-15
152,142,7.805016e-15
152,143,6.627420e-15
152,144,6.601051e-15
152,145,5.539062e-15
152,146,5.299616e-15
152,147,4.954545e-15
152,148,5.441738e-15
152,149,4.747633e-15
152,150,4.178968e-15
152,151,3.941101e-15
152,152,4.405845e-15
152,153,4.093791e-15
152,154,3.265136e-15
152,155,3.221766e-15
152,156,3.067275e-15
152,157,2.114422e-15
152,158,2.379592e-15
152,159,1.927531e-15
152,160,2.426522e-15
152,161,2.006200e-15
152,162,1.924271e-15
152,163,1.770312e-15
152,164,1.618967e-15
152,165,1.052447e-15
152,166,9.229131e-16
152,167,9.724257e-16
152,168,8.273647e-16
152,169,6.956123e-16
152,170,5.370301e-16
152,171,4.751157e-16
152,172,4.363345e-16
152,173,2.839213e-16
152,174,3.482536e-16
152,175,2.941321e-16
152,176,2.422794e-16
152,177,3.492948e-16
152,178,2.919977e-16
152,179,3.172571e-16
152,180,1.956908e-16
152,181,1.416287e-16
152,182,3.181954e-16
152,183,1.813498e-16
152,184,9.422487e-17
152,185,1.281914e-16
152,186,6.553529e-17
152,187,1.268359e-16
152,188,1.624847e-16
152,189,1.448393e-16
152,190,1.028939e-16
152,191,7.776891e-17
152,192,8.530303e-17
152,193,3.800989e-17
152,194,5.615530e-17
152,195,4.265821e-17
152,196,9.450573e-18
152,197,3.967130e-17
152,198,1.155219e-16
152,199,1.330739e-17
152,200,2.715181e-17
152,201,0.000000e+00
153,0,0.000000e+00
153,1,6.310141e-13
153,2,9.540331e-13
153,3,1.032444e-12
153,4,1.343126e-12
153,5,2.253348e-12
153,6,3.363313e-12
153,7,3.347232e-12
153,8,3.981587e-12
153,9,5.509302e-12
153,10,7.325748e-12
153,11,6.748786e-12
153,12,5.984996e-12
153,13,4.981918e-12
153,14,3.265297e-12
153,15,2.072690e-12
153,16,1.189717e-12
153,17,1.137827e-12
153,18,7.368854e-13
153,19,6.895953e-13
153,20,6.461205e-13
153,21,5.297611e-13
153,22,5.177222e-13
153,23,4.529014e-13
153,24,4.391335e-13
153,25,4.171818e-13
153,26,3.498361e-13
153,27,2.978576e-13
153,28,2.542329e-13
153,29,2.313589e-13
153,30,1.973247e-13
153,31,1.867437e-13
153,32,1.740698e-13
153,33,1.395008e-13
153,34,1.241301e-13
153,35,1.311620e-13
153,36,1.321870e-13
153,37,1.056516e-13
153,38,9.978775e-14
153,39,8.969149e-14
153,40,9.907957e-14
153,41,9.609615e-14
153,42,8.962229e-14
153,43,8.135873e-14
153,44,7.865603e-14
153,45,7.612834e-14
153,46,6.881731e-14
153,47,5.821703e-14
153,48,5.996652e-14
153,49,5.882151e-14
153,50,5.919787e-14
153,51,6.213222e-14
153,52,5.278730e-14
153,53,5.649629e-14
153,54,5.512317e-14
153,55,5.528629e-14
153,56,5.322354e-14
153,57,5.557674e-14
153,58,5.511693e-14
153,59,5.302064e-14
153,60,5.220341e-14
153,61,4.772344e-14
153,62,4.359694e-14
153,63,3.924531e-14
153,64,4.266422e-14
153,65,4.334004e-14
153,66,5.003196e-14
153,67,4.826943e-14
153,68,4.129106e-14
153,69,4.221558e-14
153,70,4.114101e-14
153,71,3.969944e-14
153,72,3.896411e-14
153,73,3.629240e-14
153,74,3.338402e-14
153,75,3.191086e-14
153,76,2.836215e-14
153,77,3.131956e-14
153,78,2.615915e-14
153,79,2.343946e-14
153,80,2.314615e-14
153,81,2.236168e-14
153,82,1.992132e-14
153,83,1.817527e-14
153,84,1.771119e-14
153,85,1.598909e-14
153,86,1.846661e-14
153,87,1.905498e-14
153,88,2.276221e-14
153,89,2.016352e-14
153,90,2.731712e-14
153,91,2.911928e-14
153,92,2.572990e-14
153,93,2.894877e-14
153,94,3.154002e-14
153,95,3.271294e-14
153,96,3.234711e-14
153,97,3.220546e-14
153,98,3.507717e-14
153,99,3.521861e-14
153,100,3.476483e-14
153,101,3.549985e-14
153,102,3.183446e-14
153,103,3.311179e-14
153,104,3.289982e-14
153,105,3.310608e-14
153,106,3.695981e-14
153,107,3.543192e-14
153,108,3.633173e-14
153,109,3.638565e-14
153,110,3.540393e-14
153,111,3.786292e-14
153,112,3.516579e-14
153,113,3.387385e-14
153,114,3.587888e-14
153,115,3.350234e-14
153,116,3.345938e-14
153,117,3.483813e-14
153,118,3.109690e-14
153,119,2.901364e-14
153,120,2.931189e-14
153,121,2.715590e-14
153,122,2.490276e-14
153,123,2.463281e-14
153,124,2.179609e-14
153,125,1.964445e-14
153,126,1.948387e-14
153,127,1.771585e-14
153,128,1.715392e-14
153,129,1.527309e-14
153,130,1.673575e-14
153,131,1.456580e-14
153,132,1.368416e-14
153,133,1.098872e-14
153,134,1.111303e-14
153,135,1.041617e-14
153,136,1.037790e-14
153,137,9.926469e-15
153,138,9.216537e-15
153,139,8.289432e-15
153,140,8.019691e-15
153,141,7.257359e-15
153,142,7.300595e-15
153,143,6.263173e-15
153,144,6.283285e-15
153,145,5.372608e-15
153,146,5.074346e-15
153,147,4.666411e-15
153,148,5.151159e-15
153,149,4.505899e-15
153,150,3.963256e-15
153,151,3.729533e-15
153,152,4.093791e-15
153,153,3.896389e-15
153,154,3.110490e-15
153,155,3.039025e-15
153,156,2.972078e-15
153,157,2.057047e-15
153,158,2.343539e-15
153,159,1.838229e-15
153,160,2.371918e-15
153,161,1.989093e-15
153,162,1.867145e-15
153,163,1.764599e-15
153,164,1.681002e-15
153,165,1.012599e-15
153,166,9.401724e-16
153,167,9.813512e-16
153,168,8.401448e-16
153,169,6.961193e-16
153,170,5.670603e-16
153,171,4.902988e-16
153,172,4.888279e-16
153,173,3.180963e-16
153,174,3.722133e-16
153,175,3.198973e-16
153,176,2.573936e-16
153,177,3.688370e-16
153,178,3.134669e-16
153,179,3.480986e-16
153,180,2.052835e-16
153,181,1.480883e-16
153,182,3.440301e-16
153,183,1.956888e-16
153,184,9.869770e-17
153,185,1.373957e-16
153,186,7.383942e-17
153,187,1.408037e-16
153,188,1.733567e-16
153,189,1.552182e-16
153,190,1.126377e-16
153,191,7.830945e-17
153,192,9.265675e-17
153,193,4.024765e-17
153,194,6.096149e-17
153,195,4.761353e-17
153,196,9.949266e-18
153,197,3.893020e-17
153,198,1.069119e-16
153,199,1.385681e-17
153,200,2.582775e-17
153,201,0.000000e+00
154,0,0.000000e+00
154,1,3.915426e-13
154,2,5.633426e-13
154,3,6.346226e-13
154,4,6.869989e-13
154,5,1.036976e-12
154,6,1.485043e-12
154,7,1.111559e-12
154,8,1.349330e-12
154,9,2.366401e-12
154,10,3.716614e-12
154,11,2.998791e-12
154,12,2.471491e-12
154,13,2.153810e-12
154,14,1.206190e-12
154,15,8.598724e-13
154,16,4.319931e-13
154,17,6.160636e-13
154,18,5.280833e-13
154,19,5.571551e-13
154,20,4.974233e-13
154,21,3.996824e-13
154,22,3.873843e-13
154,23,3.301901e-13
154,24,3.248984e-13
154,25,3.081129e-13
154,26,2.438947e-13
154,27,2.025790e-13
154,28,1.641350e-13
154,29,1.464803e-13
154,30,1.237546e-13
154,31,1.147945e-13
154,32,1.080631e-13
154,33,7.587165e-14
154,34,6.686465e-14
154,35,7.534450e-14
154,36,7.975110e-14
154,37,5.479000e-14
154,38,5.228710e-14
154,39,4.592516e-14
154,40,5.568558e-14
154,41,5.288108e-14
154,42,4.987873e-14
154,43,4.245922e-14
154,44,4.251548e-14
154,45,4.107976e-14
154,46,3.668695e-14
154,47,2.840208e-14
154,48,2.885703e-14
154,49,2.999159e-14
154,50,3.147043e-14
154,51,3.500672e-14
154,52,2.813584e-14
154,53,3.144672e-14
154,54,3.052068e-14
154,55,3.123503e-14
154,56,3.027438e-14
154,57,3.423120e-14
154,58,3.535932e-14
154,59,3.364133e-14
154,60,3.260434e-14
154,61,3.093468e-14
154,62,2.698030e-14
154,63,2.302985e-14
154,64,2.690456e-14
154,65,2.858938e-14
154,66,3.407893e-14
154,67,3.320345e-14
154,68,2.794424e-14
154,69,2.823200e-14
154,70,2.791680e-14
154,71,2.707341e-14
154,72,2.626072e-14
154,73,2.400875e-14
154,74,2.221903e-14
154,75,2.067282e-14
154,76,1.772160e-14
154,77,2.050160e-14
154,78,1.589049e-14
154,79,1.317563e-14
154,80,1.275426e-14
154,81,1.243943e-14
154,82,1.131393e-14
154,83,9.149312e-15
154,84,8.685188e-15
154,85,6.965984e-15
154,86,9.619065e-15
154,87,1.035016e-14
154,88,1.378458e-14
154,89,1.191253e-14
154,90,1.850558e-14
154,91,2.075469e-14
154,92,1.790428e-14
154,93,2.064740e-14
154,94,2.291864e-14
154,95,2.416591e-14
154,96,2.381934e-14
154,97,2.375542e-14
154,98,2.618792e-14
154,99,2.645882e-14
154,100,2.591365e-14
154,101,2.718137e-14
154,102,2.400414e-14
154,103,2.551924e-14
154,104,2.524030e-14
154,105,2.538744e-14
154,106,2.876837e-14
154,107,2.756812e-14
154,108,2.884211e-14
154,109,2.856527e-14
154,110,2.815490e-14
154,111,3.005883e-14
154,112,2.793363e-14
154,113,2.724955e-14
154,114,2.858018e-14
154,115,2.705334e-14
154,116,2.691486e-14
154,117,2.812650e-14
154,118,2.522584e-14
154,119,2.338790e-14
154,120,2.373138e-14
154,121,2.186416e-14
154,122,2.008869e-14
154,123,1.987317e-14
154,124,1.761204e-14
154,125,1.583776e-14
154,126,1.566006e-14
154,127,1.429163e-14
154,128,1.378354e-14
154,129,1.231984e-14
154,130,1.338793e-14
154,131,1.182365e-14
154,132,1.095652e-14
154,133,8.780675e-15
154,134,8.921643e-15
154,135,8.402079e-15
154,136,8.332606e-15
154,137,7.944583e-15
154,138,7.434910e-15
154,139,6.631810e-15
154,140,6.338623e-15
154,141,5.829871e-15
154,142,5.841365e-15
154,143,4.965049e-15
154,144,5.036664e-15
154,145,4.315959e-15
154,146,3.947705e-15
154,147,3.804233e-15
154,148,4.169307e-15
154,149,3.668687e-15
154,150,3.094191e-15
154,151,2.940620e-15
154,152,3.265136e-15
154,153,3.110490e-15
154,154,2.558187e-15
154,155,2.437713e-15
154,156,2.306466e-15
154,157,1.623037e-15
154,158,1.875931e-15
154,159,1.486718e-15
154,160,1.893541e-15
154,161,1.540881e-15
154,162,1.534019e-15
154,163,1.402538e-15
154,164,1.353110e-15
154,165,8.440691e-16
154,166,7.694459e-16
154,167,8.226349e-16
154,168,6.664818e-16
154,169,5.745830e-16
154,170,4.439758e-16
154,171,3.991978e-16
154,172,3.944114e-16
154,173,2.595367e-16
154,174,3.080839e-16
154,175,2.538281e-16
154,176,2.107297e-16
154,177,3.047176e-16
154,178,2.628627e-16
154,179,2.877042e-16
154,180,1.667758e-16
154,181,1.280706e-16
154,182,2.802216e-16
154,183,1.614586e-16
154,184,8.540807e-17
154,185,1.121247e-16
154,186,6.129811e-17
154,187,1.179236e-16
154,188,1.484849e-16
154,189,1.276693e-16
154,190,9.500964e-17
154,191,6.340516e-17
154,192,7.852507e-17
154,193,3.039318e-17
154,194,5.179205e-17
154,195,3.987091e-17
154,196,8.600374e-18
154,197,2.998769e-17
154,198,7.303517e-17
154,199,1.199563e-17
154,200,1.870110e-17
154,201,0.000000e+00
155,0,0.000000e+00
155,1,3.222602e-13
155,2,4.905440e-13
155,3,5.731247e-13
155,4,5.845844e-13
155,5,8.528455e-13
155,6,1.246900e-12
155,7,8.427642e-13
155,8,1.098381e-12
155,9,2.053056e-12
155,10,3.275288e-12
155,11,2.570475e-12
155,12,2.068196e-12
155,13,1.829331e-12
155,14,9.944414e-13
155,15,7.786686e-13
155,16,4.237716e-13
155,17,6.311289e-13
155,18,6.129389e-13
155,19,6.482918e-13
155,20,5.592466e-13
155,21,4.474565e-13
155,22,4.229179e-13
155,23,3.521254e-13
155,24,3.411894e-13
155,25,3.180452e-13
155,26,2.509775e-13
155,27,2.060082e-13
155,28,1.682802e-13
155,29,1.504791e-13
155,30,1.296402e-13
155,31,1.193948e-13
155,32,1.141516e-13
155,33,8.076992e-14
155,34,7.315751e-14
155,35,8.277044e-14
155,36,8.704554e-14
155,37,6.160400e-14
155,38,6.010532e-14
155,39,5.128944e-14
155,40,6.280919e-14
155,41,5.996152e-14
155,42,5.490630e-14
155,43,4.890518e-14
155,44,4.899475e-14
155,45,4.812135e-14
155,46,4.407209e-14
155,47,3.438484e-14
155,48,3.488603e-14
155,49,3.504064e-14
155,50,3.534077e-14
155,51,3.899815e-14
155,52,3.108361e-14
155,53,3.411601e-14
155,54,3.353595e-14
155,55,3.333051e-14
155,56,3.252894e-14
155,57,3.645843e-14
155,58,3.755712e-14
155,59,3.670414e-14
155,60,3.611233e-14
155,61,3.279800e-14
155,62,2.933305e-14
155,63,2.562571e-14
155,64,2.923814e-14
155,65,3.078400e-14
155,66,3.636506e-14
155,67,3.579628e-14
155,68,2.948301e-14
155,69,3.070233e-14
155,70,2.974851e-14
155,71,2.856107e-14
155,72,2.799712e-14
155,73,2.598486e-14
155,74,2.429340e-14
155,75,2.255817e-14
155,76,1.980693e-14
155,77,2.265927e-14
155,78,1.818480e-14
155,79,1.611824e-14
155,80,1.580557e-14
155,81,1.543902e-14
155,82,1.333214e-14
155,83,1.186238e-14
155,84,1.106111e-14
155,85,9.844434e-15
155,86,1.259200e-14
155,87,1.263838e-14
155,88,1.616911e-14
155,89,1.411980e-14
155,90,2.054177e-14
155,91,2.231843e-14
155,92,1.974470e-14
155,93,2.234310e-14
155,94,2.458405e-14
155,95,2.556139e-14
155,96,2.518220e-14
155,97,2.516372e-14
155,98,2.762072e-14
155,99,2.752900e-14
155,100,2.720597e-14
155,101,2.772928e-14
155,102,2.454765e-14
155,103,2.614553e-14
155,104,2.577771e-14
155,105,2.583657e-14
155,106,2.899075e-14
155,107,2.789833e-14
155,108,2.850574e-14
155,109,2.851657e-14
155,110,2.769154e-14
155,111,2.959838e-14
155,112,2.759198e-14
155,113,2.657522e-14
155,114,2.806883e-14
155,115,2.633023e-14
155,116,2.620356e-14
155,117,2.725823e-14
155,118,2.430161e-14
155,119,2.281365e-14
155,120,2.293746e-14
155,121,2.140826e-14
155,122,1.953677e-14
155,123,1.931809e-14
155,124,1.712652e-14
155,125,1.541581e-14
155,126,1.527928e-14
155,127,1.389505e-14
155,128,1.342842e-14
155,129,1.200685e-14
155,130,1.317404e-14
155,131,1.147909e-14
155,132,1.066804e-14
155,133,8.637005e-15
155,134,8.667681e-15
155,135,8.132742e-15
155,136,8.073570e-15
155,137,7.789908e-15
155,138,7.215908e-15
155,139,6.465582e-15
155,140,6.302193e-15
155,141,5.679879e-15
155,142,5.790997e-15
155,143,4.936974e-15
155,144,4.921362e-15
155,145,4.176444e-15
155,146,4.001864e-15
155,147,3.671914e-15
155,148,4.051130e-15
155,149,3.555165e-15
155,150,3.108453e-15
155,151,2.925627e-15
155,152,3.221766e-15
155,153,3.039025e-15
155,154,2.437713e-15
155,155,2.427123e-15
155,156,2.346295e-15
155,157,1.613564e-15
155,158,1.816176e-15
155,159,1.439884e-15
155,160,1.847675e-15
155,161,1.542139e-15
155,162,1.455792e-15
155,163,1.357955e-15
155,164,1.266715e-15
155,165,7.871494e-16
155,166,7.207490e-16
155,167,7.674481e-16
155,168,6.463490e-16
155,169,5.457861e-16
155,170,4.400229e-16
155,171,3.926899e-16
155,172,3.827299e-16
155,173,2.436133e-16
155,174,2.945990e-16
155,175,2.488605e-16
155,176,2.051152e-16
155,177,2.950068e-16
155,178,2.502644e-16
155,179,2.696173e-16
155,180,1.635982e-16
155,181,1.201956e-16
155,182,2.683163e-16
155,183,1.545424e-16
155,184,8.026131e-17
155,185,1.079974e-16
155,186,5.661071e-17
155,187,1.098159e-16
155,188,1.394737e-16
155,189,1.229161e-16
155,190,8.813462e-17
155,191,6.413194e-17
155,192,7.379964e-17
155,193,3.143303e-17
155,194,4.862945e-17
155,195,3.714030e-17
155,196,8.152999e-18
155,197,3.208263e-17
155,198,8.889540e-17
155,199,1.117536e-17
155,200,2.139872e-17
155,201,0.000000e+00
156,0,0.000000e+00
156,1,7.719204e-13
156,2,1.198794e-12
156,3,1.271286e-12
156,4,1.813551e-12
156,5,3.263218e-12
156,6,4.875837e-12
156,7,5.240637e-12
156,8,6.037430e-12
156,9,7.738620e-12
156,10,9.580610e-12
156,11,9.131043e-12
156,12,8.128056e-12
156,13,6.747630e-12
156,14,4.544777e-12
156,15,2.925106e-12
156,16,1.786242e-12
156,17,1.515895e-12
156,18,1.038559e-12
156,19,9.155002e-13
156,20,8.174454e-13
156,21,6.671871e-13
156,22,6.287415e-13
156,23,5.413239e-13
156,24,5.100839e-13
156,25,4.736337e-13
156,26,4.060573e-13
156,27,3.470379e-13
156,28,3.016323e-13
156,29,2.780694e-13
156,30,2.375913e-13
156,31,2.248742e-13
156,32,2.097439e-13
156,33,1.775016e-13
156,34,1.543912e-13
156,35,1.611403e-13
156,36,1.591905e-13
156,37,1.323744e-13
156,38,1.250544e-13
156,39,1.134044e-13
156,40,1.225620e-13
156,41,1.173897e-13
156,42,1.100562e-13
156,43,1.022282e-13
156,44,9.994572e-14
156,45,9.708964e-14
156,46,8.924856e-14
156,47,7.888003e-14
156,48,8.185297e-14
156,49,7.782570e-14
156,50,7.561906e-14
156,51,7.625301e-14
156,52,6.427735e-14
156,53,6.475747e-14
156,54,6.221512e-14
156,55,5.963263e-14
156,56,5.594230e-14
156,57,5.584897e-14
156,58,5.426450e-14
156,59,5.368674e-14
156,60,5.311539e-14
156,61,4.695442e-14
156,62,4.355579e-14
156,63,3.926403e-14
156,64,4.248358e-14
156,65,4.309335e-14
156,66,4.915881e-14
156,67,4.666476e-14
156,68,3.978150e-14
156,69,4.063097e-14
156,70,3.955394e-14
156,71,3.746486e-14
156,72,3.733944e-14
156,73,3.518803e-14
156,74,3.276138e-14
156,75,3.119674e-14
156,76,2.840192e-14
156,77,3.189856e-14
156,78,2.744999e-14
156,79,2.578695e-14
156,80,2.500614e-14
156,81,2.459020e-14
156,82,2.105249e-14
156,83,2.048306e-14
156,84,1.941597e-14
156,85,1.812581e-14
156,86,1.968636e-14
156,87,1.984319e-14
156,88,2.314508e-14
156,89,2.040140e-14
156,90,2.685705e-14
156,91,2.810094e-14
156,92,2.520810e-14
156,93,2.708582e-14
156,94,2.969027e-14
156,95,3.053907e-14
156,96,2.992014e-14
156,97,2.967914e-14
156,98,3.105749e-14
156,99,3.070908e-14
156,100,3.068815e-14
156,101,2.999126e-14
156,102,2.696796e-14
156,103,2.753236e-14
156,104,2.740666e-14
156,105,2.719256e-14
156,106,3.013819e-14
156,107,2.830861e-14
156,108,2.840149e-14
156,109,2.880131e-14
156,110,2.712962e-14
156,111,2.925138e-14
156,112,2.732486e-14
156,113,2.549621e-14
156,114,2.761489e-14
156,115,2.489670e-14
156,116,2.525836e-14
156,117,2.560970e-14
156,118,2.274791e-14
156,119,2.174083e-14
156,120,2.190323e-14
156,121,2.032322e-14
156,122,1.847239e-14
156,123,1.808887e-14
156,124,1.589893e-14
156,125,1.476017e-14
156,126,1.454189e-14
156,127,1.319504e-14
156,128,1.269391e-14
156,129,1.142738e-14
156,130,1.262619e-14
156,131,1.073760e-14
156,132,1.026434e-14
156,133,8.397392e-15
156,134,8.476081e-15
156,135,7.638132e-15
156,136,7.716691e-15
156,137,7.720870e-15
156,138,6.817668e-15
156,139,6.313904e-15
156,140,6.326868e-15
156,141,5.504265e-15
156,142,5.533432e-15
156,143,4.914878e-15
156,144,4.778222e-15
156,145,4.155017e-15
156,146,4.203948e-15
156,147,3.428011e-15
156,148,3.885006e-15
156,149,3.356122e-15
156,150,3.171041e-15
156,151,2.937446e-15
156,152,3.067275e-15
156,153,2.972078e-15
156,154,2.306466e-15
156,155,2.346295e-15
156,156,2.579060e-15
156,157,1.725146e-15
156,158,1.879337e-15
156,159,1.426440e-15
156,160,1.898718e-15
156,161,1.720151e-15
156,162,1.446958e-15
156,163,1.441272e-15
156,164,1.384874e-15
156,165,7.427733e-16
156,166,7.917742e-16
156,167,8.171396e-16
156,168,7.240813e-16
156,169,5.875826e-16
156,170,5.485585e-16
156,171,4.864158e-16
156,172,5.060932e-16
156,173,3.223585e-16
156,174,3.713703e-16
156,175,3.341087e-16
156,176,2.598801e-16
156,177,3.689284e-16
156,178,3.101020e-16
156,179,3.469283e-16
156,180,2.082661e-16
156,181,1.405764e-16
156,182,3.479592e-16
156,183,1.950405e-16
156,184,9.395821e-17
156,185,1.388859e-16
156,186,7.370226e-17
156,187,1.394567e-16
156,188,1.673875e-16
156,189,1.560644e-16
156,190,1.102544e-16
156,191,7.956909e-17
156,192,9.076473e-17
156,193,4.366523e-17
156,194,5.836379e-17
156,195,4.737892e-17
156,196,9.574935e-18
156,197,4.148512e-17
156,198,1.246836e-16
156,199,1.303440e-17
156,200,2.892243e-17
156,201,0.000000e+00
157,0,0.000000e+00
157,1,6.198045e-13
157,2,9.165644e-13
157,3,9.737455e-13
157,4,1.364070e-12
157,5,2.439736e-12
157,6,3.633879e-12
157,7,3.743996e-12
157,8,4.241723e-12
157,9,5.442231e-12
157,10,7.020522e-12
157,11,6.496801e-12
157,12,5.654764e-12
157,13,4.712838e-12
157,14,3.081229e-12
157,15,1.945062e-12
157,16,1.140555e-12
157,17,1.036901e-12
157,18,7.530919e-13
157,19,7.062009e-13
157,20,6.279348e-13
157,21,5.144171e-13
157,22,4.825028e-13
157,23,4.154616e-13
157,24,3.924666e-13
157,25,3.640331e-13
157,26,3.038672e-13
157,27,2.575979e-13
157,28,2.200692e-13
157,29,2.007012e-13
157,30,1.699355e-13
157,31,1.588903e-13
157,32,1.482358e-13
157,33,1.208739e-13
157,34,1.035482e-13
157,35,1.098901e-13
157,36,1.103566e-13
157,37,8.776770e-14
157,38,8.224957e-14
157,39,7.620257e-14
157,40,8.316236e-14
157,41,7.894287e-14
157,42,7.461126e-14
157,43,6.766551e-14
157,44,6.666513e-14
157,45,6.464269e-14
157,46,5.972692e-14
157,47,5.257234e-14
157,48,5.531491e-14
157,49,5.357709e-14
157,50,5.206156e-14
157,51,5.314291e-14
157,52,4.443935e-14
157,53,4.488868e-14
157,54,4.267204e-14
157,55,4.029888e-14
157,56,3.720209e-14
157,57,3.756909e-14
157,58,3.640923e-14
157,59,3.587255e-14
157,60,3.483781e-14
157,61,3.143328e-14
157,62,2.832147e-14
157,63,2.452056e-14
157,64,2.747126e-14
157,65,2.871729e-14
157,66,3.311037e-14
157,67,3.140827e-14
157,68,2.684954e-14
157,69,2.663429e-14
157,70,2.673528e-14
157,71,2.544920e-14
157,72,2.533266e-14
157,73,2.384858e-14
157,74,2.250515e-14
157,75,2.132369e-14
157,76,1.920466e-14
157,77,2.205757e-14
157,78,1.894198e-14
157,79,1.748125e-14
157,80,1.670080e-14
157,81,1.655343e-14
157,82,1.397206e-14
157,83,1.295480e-14
157,84,1.184036e-14
157,85,1.062681e-14
157,86,1.200678e-14
157,87,1.213834e-14
157,88,1.457652e-14
157,89,1.249362e-14
157,90,1.753979e-14
157,91,1.894253e-14
157,92,1.647863e-14
157,93,1.805823e-14
157,94,1.959762e-14
157,95,2.058187e-14
157,96,1.985043e-14
157,97,2.000272e-14
157,98,2.076851e-14
157,99,2.054748e-14
157,100,2.018734e-14
157,101,1.988259e-14
157,102,1.801652e-14
157,103,1.818958e-14
157,104,1.804761e-14
157,105,1.805276e-14
157,106,1.981854e-14
157,107,1.859904e-14
157,108,1.879472e-14
157,109,1.891942e-14
157,110,1.806049e-14
157,111,1.929224e-14
157,112,1.799500e-14
157,113,1.685062e-14
157,114,1.813224e-14
157,115,1.642481e-14
157,116,1.666333e-14
157,117,1.702486e-14
157,118,1.524084e-14
157,119,1.435570e-14
157,120,1.452869e-14
157,121,1.340821e-14
157,122,1.231107e-14
157,123,1.207644e-14
157,124,1.059920e-14
157,125,9.805853e-15
157,126,9.635797e-15
157,127,8.814859e-15
157,128,8.520182e-15
157,129,7.649642e-15
157,130,8.398499e-15
157,131,7.245274e-15
157,132,6.875745e-15
157,133,5.576078e-15
157,134,5.646773e-15
157,135,5.178526e-15
157,136,5.259335e-15
157,137,5.170031e-15
157,138,4.592184e-15
157,139,4.247321e-15
157,140,4.245725e-15
157,141,3.711227e-15
157,142,3.682539e-15
157,143,3.312162e-15
157,144,3.251188e-15
157,145,2.831574e-15
157,146,2.834968e-15
157,147,2.363090e-15
157,148,2.651807e-15
157,149,2.300681e-15
157,150,2.197349e-15
157,151,2.011971e-15
157,152,2.114422e-15
157,153,2.057047e-15
157,154,1.623037e-15
157,155,1.613564e-15
157,156,1.725146e-15
157,157,1.224301e-15
157,158,1.323172e-15
157,159,1.041239e-15
157,160,1.345691e-15
157,161,1.201756e-15
157,162,1.079341e-15
157,163,1.034430e-15
157,164,1.048547e-15
157,165,5.547324e-16
157,166,6.315600e-16
157,167,6.694235e-16
157,168,5.409272e-16
157,169,4.733156e-16
157,170,4.298884e-16
157,171,4.164584e-16
157,172,4.243226e-16
157,173,2.841329e-16
157,174,3.270012e-16
157,175,2.889822e-16
157,176,2.269117e-16
157,177,3.245534e-16
157,178,2.776679e-16
157,179,3.062661e-16
157,180,1.795365e-16
157,181,1.269046e-16
157,182,3.031992e-16
157,183,1.721814e-16
157,184,8.514292e-17
157,185,1.205241e-16
157,186,6.604379e-17
157,187,1.259541e-16
157,188,1.520676e-16
157,189,1.369766e-16
157,190,9.904030e-17
157,191,6.790268e-17
157,192,8.241746e-17
157,193,3.604509e-17
157,194,5.330060e-17
157,195,4.321432e-17
157,196,8.773958e-18
157,197,3.410387e-17
157,198,9.408357e-17
157,199,1.165483e-17
157,200,2.271912e-17
157,201,0.000000e+00
158,0,0.000000e+00
158,1,8.023835e-13
158,2,1.211547e-12
158,3,1.241013e-12
158,4,1.884825e-12
158,5,3.468408e-12
158,6,5.161620e-12
158,7,5.727158e-12
158,8,6.478007e-12
158,9,8.052012e-12
158,10,9.731801e-12
158,11,9.464536e-12
158,12,8.499903e-12
158,13,6.903979e-12
158,14,4.659136e-12
158,15,2.835839e-12
158,16,1.666185e-12
158,17,1.305177e-12
158,18,7.353618e-13
158,19,6.103119e-13
158,20,5.778310e-13
158,21,4.783391e-13
158,22,4.670909e-13
158,23,4.223132e-13
158,24,4.029257e-13
158,25,3.820977e-13
158,26,3.352948e-13
158,27,2.938920e-13
158,28,2.562877e-13
158,29,2.364212e-13
158,30,2.002303e-13
158,31,1.919094e-13
158,32,1.765065e-13
158,33,1.537907e-13
158,34,1.326799e-13
158,35,1.345570e-13
158,36,1.320882e-13
158,37,1.116095e-13
158,38,1.027324e-13
158,39,9.595019e-14
158,40,9.920450e-14
158,41,9.535568e-14
158,42,9.094877e-14
158,43,8.298063e-14
158,44,7.978979e-14
158,45,7.488621e-14
158,46,6.579859e-14
158,47,5.795789e-14
158,48,5.831957e-14
158,49,5.535001e-14
158,50,5.428758e-14
158,51,5.449878e-14
158,52,4.648524e-14
158,53,4.802131e-14
158,54,4.595575e-14
158,55,4.609747e-14
158,56,4.350191e-14
158,57,4.363163e-14
158,58,4.245273e-14
158,59,4.116120e-14
158,60,4.030849e-14
158,61,3.740023e-14
158,62,3.435025e-14
158,63,3.046517e-14
158,64,3.267038e-14
158,65,3.282052e-14
158,66,3.701310e-14
158,67,3.410996e-14
158,68,3.069014e-14
158,69,2.971285e-14
158,70,2.977596e-14
158,71,2.840422e-14
158,72,2.789114e-14
158,73,2.582258e-14
158,74,2.355353e-14
158,75,2.301183e-14
158,76,2.040884e-14
158,77,2.285750e-14
158,78,1.963361e-14
158,79,1.748753e-14
158,80,1.694134e-14
158,81,1.659750e-14
158,82,1.492515e-14
158,83,1.382329e-14
158,84,1.338913e-14
158,85,1.163603e-14
158,86,1.262383e-14
158,87,1.356657e-14
158,88,1.596222e-14
158,89,1.400040e-14
158,90,1.896149e-14
158,91,2.039188e-14
158,92,1.764918e-14
158,93,1.936902e-14
158,94,2.110411e-14
158,95,2.223154e-14
158,96,2.168257e-14
158,97,2.160150e-14
158,98,2.250345e-14
158,99,2.261889e-14
158,100,2.238792e-14
158,101,2.252069e-14
158,102,2.052345e-14
158,103,2.047898e-14
158,104,2.059101e-14
158,105,2.054253e-14
158,106,2.295305e-14
158,107,2.130820e-14
158,108,2.215925e-14
158,109,2.212095e-14
158,110,2.140212e-14
158,111,2.294338e-14
158,112,2.127635e-14
158,113,2.025413e-14
158,114,2.165032e-14
158,115,1.980614e-14
158,116,2.008951e-14
158,117,2.058375e-14
158,118,1.844506e-14
158,119,1.723311e-14
158,120,1.762769e-14
158,121,1.594797e-14
158,122,1.475920e-14
158,123,1.445558e-14
158,124,1.269611e-14
158,125,1.174346e-14
158,126,1.151765e-14
158,127,1.048861e-14
158,128,1.015841e-14
158,129,9.094087e-15
158,130,9.853192e-15
158,131,8.529905e-15
158,132,8.214035e-15
158,133,6.565702e-15
158,134,6.746388e-15
158,135,6.156547e-15
158,136,6.224093e-15
158,137,6.062100e-15
158,138,5.459345e-15
158,139,5.041059e-15
158,140,4.860117e-15
158,141,4.373719e-15
158,142,4.231336e-15
158,143,3.757323e-15
158,144,3.787444e-15
158,145,3.344348e-15
158,146,3.137919e-15
158,147,2.745611e-15
158,148,3.068708e-15
158,149,2.677280e-15
158,150,2.420080e-15
158,151,2.253827e-15
158,152,2.379592e-15
158,153,2.343539e-15
158,154,1.875931e-15
158,155,1.816176e-15
158,156,1.879337e-15
158,157,1.323172e-15
158,158,1.526601e-15
158,159,1.133580e-15
158,160,1.505962e-15
158,161,1.323929e-15
158,162,1.182476e-15
158,163,1.166237e-15
158,164,1.185637e-15
158,165,6.282400e-16
158,166,6.630594e-16
158,167,6.774806e-16
158,168,5.740468e-16
158,169,4.760274e-16
158,170,4.198438e-16
158,171,3.625145e-16
158,172,3.934842e-16
158,173,2.649908e-16
158,174,2.895120e-16
158,175,2.581396e-16
158,176,1.997905e-16
158,177,2.820791e-16
158,178,2.449052e-16
158,179,2.808312e-16
158,180,1.565740e-16
158,181,1.100352e-16
158,182,2.734175e-16
158,183,1.531357e-16
158,184,7.356235e-17
158,185,1.080805e-16
158,186,6.172711e-17
158,187,1.152261e-16
158,188,1.330967e-16
158,189,1.218150e-16
158,190,9.027991e-17
158,191,5.593226e-17
158,192,7.335408e-17
158,193,3.193229e-17
158,194,4.639084e-17
158,195,3.911487e-17
158,196,7.488837e-18
158,197,2.703796e-17
158,198,6.890207e-17
158,199,1.021151e-17
158,200,1.726794e-17
158,201,0.000000e+00
159,0,0.000000e+00
159,1,3.149436e-13
159,2,4.518895e-13
159,3,5.065927e-13
159,4,6.034401e-13
159,5,9.972291e-13
159,6,1.440217e-12
159,7,1.197722e-12
159,8,1.364813e-12
159,9,2.073335e-12
159,10,3.076989e-12
159,11,2.533401e-12
159,12,2.053383e-12
159,13,1.772595e-12
159,14,9.941326e-13
159,15,6.178320e-13
159,16,3.029065e-13
159,17,4.481834e-13
159,18,3.856008e-13
159,19,4.223944e-13
159,20,3.797236e-13
159,21,3.108231e-13
159,22,2.990498e-13
159,23,2.546535e-13
159,24,2.479030e-13
159,25,2.320228e-13
159,26,1.838607e-13
159,27,1.513819e-13
159,28,1.242242e-13
159,29,1.115746e-13
159,30,9.443245e-14
159,31,8.620719e-14
159,32,8.147670e-14
159,33,5.824042e-14
159,34,5.030754e-14
159,35,5.742833e-14
159,36,5.971852e-14
159,37,4.206234e-14
159,38,4.061253e-14
159,39,3.640577e-14
159,40,4.391916e-14
159,41,4.134021e-14
159,42,3.859354e-14
159,43,3.370686e-14
159,44,3.413303e-14
159,45,3.432267e-14
159,46,3.266972e-14
159,47,2.838966e-14
159,48,3.108472e-14
159,49,3.141094e-14
159,50,3.104969e-14
159,51,3.278660e-14
159,52,2.711761e-14
159,53,2.809637e-14
159,54,2.669681e-14
159,55,2.495258e-14
159,56,2.288667e-14
159,57,2.404817e-14
159,58,2.348721e-14
159,59,2.266984e-14
159,60,2.172634e-14
159,61,1.990681e-14
159,62,1.745079e-14
159,63,1.467944e-14
159,64,1.748571e-14
159,65,1.893858e-14
159,66,2.263495e-14
159,67,2.219259e-14
159,68,1.834355e-14
159,69,1.861937e-14
159,70,1.873715e-14
159,71,1.813194e-14
159,72,1.794677e-14
159,73,1.662695e-14
159,74,1.587682e-14
159,75,1.471400e-14
159,76,1.281531e-14
159,77,1.471325e-14
159,78,1.198207e-14
159,79,1.056104e-14
159,80,9.927137e-15
159,81,9.622457e-15
159,82,8.024571e-15
159,83,6.713285e-15
159,84,5.927678e-15
159,85,4.987530e-15
159,86,6.473920e-15
159,87,6.523916e-15
159,88,8.678160e-15
159,89,7.237252e-15
159,90,1.137593e-14
159,91,1.275255e-14
159,92,1.074693e-14
159,93,1.239988e-14
159,94,1.359881e-14
159,95,1.444749e-14
159,96,1.407724e-14
159,97,1.434836e-14
159,98,1.544126e-14
159,99,1.536781e-14
159,100,1.491853e-14
159,101,1.527349e-14
159,102,1.371483e-14
159,103,1.425481e-14
159,104,1.407270e-14
159,105,1.438395e-14
159,106,1.578968e-14
159,107,1.530982e-14
159,108,1.556021e-14
159,109,1.567063e-14
159,110,1.533603e-14
159,111,1.628134e-14
159,112,1.519838e-14
159,113,1.455876e-14
159,114,1.545770e-14
159,115,1.441430e-14
159,116,1.441371e-14
159,117,1.509007e-14
159,118,1.357676e-14
159,119,1.253201e-14
159,120,1.266021e-14
159,121,1.180060e-14
159,122,1.085209e-14
159,123,1.080453e-14
159,124,9.517281e-15
159,125,8.555470e-15
159,126,8.486354e-15
159,127,7.802042e-15
159,128,7.565234e-15
159,129,6.736425e-15
159,130,7.394879e-15
159,131,6.540364e-15
159,132,6.023970e-15
159,133,4.851860e-15
159,134,4.894252e-15
159,135,4.677950e-15
159,136,4.678945e-15
159,137,4.441394e-15
159,138,4.106559e-15
159,139,3.701685e-15
159,140,3.652912e-15
159,141,3.262194e-15
159,142,3.287382e-15
159,143,2.885016e-15
159,144,2.870336e-15
159,145,2.441661e-15
159,146,2.394960e-15
159,147,2.158051e-15
159,148,2.383113e-15
159,149,2.074650e-15
159,150,1.904748e-15
159,151,1.756970e-15
159,152,1.927531e-15
159,153,1.838229e-15
159,154,1.486718e-15
159,155,1.439884e-15
159,156,1.426440e-15
159,157,1.041239e-15
159,158,1.133580e-15
159,159,9.526997e-16
159,160,1.172937e-15
159,161,9.929611e-16
159,162,9.910309e-16
159,163,8.862562e-16
159,164,9.004757e-16
159,165,5.217967e-16
159,166,5.627409e-16
159,167,6.208274e-16
159,168,4.667333e-16
159,169,4.341251e-16
159,170,3.633966e-16
159,171,3.792992e-16
159,172,3.641653e-16
159,173,2.470672e-16
159,174,2.967504e-16
159,175,2.500589e-16
159,176,2.044575e-16
159,177,2.962366e-16
159,178,2.543333e-16
159,179,2.724051e-16
159,180,1.620656e-16
159,181,1.213780e-16
159,182,2.690162e-16
159,183,1.566726e-16
159,184,8.142715e-17
159,185,1.075113e-16
159,186,5.807840e-17
159,187,1.128217e-16
159,188,1.425295e-16
159,189,1.232372e-16
159,190,8.987397e-17
159,191,6.297406e-17
159,192,7.570006e-17
159,193,3.025912e-17
159,194,5.123500e-17
159,195,3.866205e-17
159,196,8.372958e-18
159,197,3.094373e-17
159,198,8.123810e-17
159,199,1.116905e-17
159,200,2.008400e-17
159,201,0.000000e+00
160,0,0.000000e+00
160,1,6.804659e-13
160,2,1.011526e-12
160,3,1.072764e-12
160,4,1.485879e-12
160,5,2.648317e-12
160,6,3.954715e-12
160,7,4.084625e-12
160,8,4.666061e-12
160,9,6.058784e-12
160,10,7.836467e-12
160,11,7.259409e-12
160,12,6.374683e-12
160,13,5.357079e-12
160,14,3.541174e-12
160,15,2.278257e-12
160,16,1.377746e-12
160,17,1.255519e-12
160,18,9.286054e-13
160,19,8.645044e-13
160,20,7.504629e-13
160,21,6.077809e-13
160,22,5.636050e-13
160,23,4.814072e-13
160,24,4.519132e-13
160,25,4.160090e-13
160,26,3.443503e-13
160,27,2.907845e-13
160,28,2.457483e-13
160,29,2.226294e-13
160,30,1.880605e-13
160,31,1.747223e-13
160,32,1.625748e-13
160,33,1.301930e-13
160,34,1.130081e-13
160,35,1.192253e-13
160,36,1.200499e-13
160,37,9.351526e-14
160,38,8.726115e-14
160,39,8.059184e-14
160,40,8.842361e-14
160,41,8.406161e-14
160,42,7.997560e-14
160,43,7.172309e-14
160,44,7.137295e-14
160,45,6.885401e-14
160,46,6.329190e-14
160,47,5.635314e-14
160,48,5.911945e-14
160,49,5.765599e-14
160,50,5.645866e-14
160,51,5.769347e-14
160,52,4.837766e-14
160,53,4.917554e-14
160,54,4.661958e-14
160,55,4.467728e-14
160,56,4.163261e-14
160,57,4.274347e-14
160,58,4.179439e-14
160,59,4.101603e-14
160,60,3.948090e-14
160,61,3.655836e-14
160,62,3.286050e-14
160,63,2.817430e-14
160,64,3.172088e-14
160,65,3.323239e-14
160,66,3.791291e-14
160,67,3.579059e-14
160,68,3.117387e-14
160,69,3.063351e-14
160,70,3.080793e-14
160,71,2.960060e-14
160,72,2.900493e-14
160,73,2.706430e-14
160,74,2.567160e-14
160,75,2.447408e-14
160,76,2.194093e-14
160,77,2.520314e-14
160,78,2.171916e-14
160,79,1.972487e-14
160,80,1.911886e-14
160,81,1.908143e-14
160,82,1.654366e-14
160,83,1.496997e-14
160,84,1.375705e-14
160,85,1.213294e-14
160,86,1.400412e-14
160,87,1.445891e-14
160,88,1.720099e-14
160,89,1.492492e-14
160,90,2.072776e-14
160,91,2.245845e-14
160,92,1.957309e-14
160,93,2.137277e-14
160,94,2.301033e-14
160,95,2.424579e-14
160,96,2.350908e-14
160,97,2.345139e-14
160,98,2.452289e-14
160,99,2.435521e-14
160,100,2.380058e-14
160,101,2.362525e-14
160,102,2.135462e-14
160,103,2.166817e-14
160,104,2.141627e-14
160,105,2.123844e-14
160,106,2.348317e-14
160,107,2.187487e-14
160,108,2.245909e-14
160,109,2.228586e-14
160,110,2.145241e-14
160,111,2.282491e-14
160,112,2.119820e-14
160,113,2.004034e-14
160,114,2.132254e-14
160,115,1.949058e-14
160,116,1.969781e-14
160,117,2.019673e-14
160,118,1.808245e-14
160,119,1.693986e-14
160,120,1.727266e-14
160,121,1.574534e-14
160,122,1.456775e-14
160,123,1.424036e-14
160,124,1.254253e-14
160,125,1.157927e-14
160,126,1.136202e-14
160,127,1.037943e-14
160,128,1.005467e-14
160,129,9.016057e-15
160,130,9.803435e-15
160,131,8.524869e-15
160,132,8.072193e-15
160,133,6.479748e-15
160,134,6.660813e-15
160,135,6.104112e-15
160,136,6.161997e-15
160,137,6.002961e-15
160,138,5.411882e-15
160,139,5.004278e-15
160,140,4.893901e-15
160,141,4.364407e-15
160,142,4.258336e-15
160,143,3.763988e-15
160,144,3.781284e-15
160,145,3.303191e-15
160,146,3.181078e-15
160,147,2.766990e-15
160,148,3.076675e-15
160,149,2.696983e-15
160,150,2.478488e-15
160,151,2.267367e-15
160,152,2.426522e-15
160,153,2.371918e-15
160,154,1.893541e-15
160,155,1.847675e-15
160,156,1.898718e-15
160,157,1.345691e-15
160,158,1.505962e-15
160,159,1.172937e-15
160,160,1.555375e-15
160,161,1.339389e-15
160,162,1.226338e-15
160,163,1.183194e-15
160,164,1.204550e-15
160,165,6.429416e-16
160,166,6.946873e-16
160,167,7.382241e-16
160,168,6.042997e-16
160,169,5.165462e-16
160,170,4.628248e-16
160,171,4.292398e-16
160,172,4.541541e-16
160,173,2.962145e-16
160,174,3.398974e-16
160,175,2.935107e-16
160,176,2.342303e-16
160,177,3.352261e-16
160,178,2.889106e-16
160,179,3.205610e-16
160,180,1.848958e-16
160,181,1.345960e-16
160,182,3.143420e-16
160,183,1.785585e-16
160,184,9.003322e-17
160,185,1.249373e-16
160,186,6.917582e-17
160,187,1.317014e-16
160,188,1.597375e-16
160,189,1.418941e-16
160,190,1.042211e-16
160,191,6.919114e-17
160,192,8.622316e-17
160,193,3.591997e-17
160,194,5.562836e-17
160,195,4.476849e-17
160,196,9.182259e-18
160,197,3.372845e-17
160,198,8.759352e-17
160,199,1.247205e-17
160,200,2.175297e-17
160,201,0.000000e+00
161,0,0.000000e+00
161,1,8.887537e-13
161,2,1.327981e-12
161,3,1.366849e-12
161,4,2.076633e-12
161,5,3.852602e-12
161,6,5.778586e-12
161,7,6.454029e-12
161,8,7.336574e-12
161,9,9.036775e-12
161,10,1.090558e-11
161,11,1.064104e-11
161,12,9.570876e-12
161,13,7.888104e-12
161,14,5.420612e-12
161,15,3.402649e-12
161,16,2.092900e-12
161,17,1.640948e-12
161,18,1.047454e-12
161,19,8.818966e-13
161,20,7.851589e-13
161,21,6.423876e-13
161,22,5.994964e-13
161,23,5.239491e-13
161,24,4.874029e-13
161,25,4.501120e-13
161,26,3.917407e-13
161,27,3.391641e-13
161,28,2.965464e-13
161,29,2.730111e-13
161,30,2.313167e-13
161,31,2.190713e-13
161,32,2.025036e-13
161,33,1.764010e-13
161,34,1.522292e-13
161,35,1.549316e-13
161,36,1.512114e-13
161,37,1.281967e-13
161,38,1.194927e-13
161,39,1.117403e-13
161,40,1.163608e-13
161,41,1.112711e-13
161,42,1.059627e-13
161,43,9.780574e-14
161,44,9.522702e-14
161,45,9.120744e-14
161,46,8.299606e-14
161,47,7.600278e-14
161,48,7.875425e-14
161,49,7.469490e-14
161,50,7.185456e-14
161,51,7.081649e-14
161,52,6.108760e-14
161,53,6.045077e-14
161,54,5.714857e-14
161,55,5.450737e-14
161,56,5.033880e-14
161,57,4.863652e-14
161,58,4.591023e-14
161,59,4.522869e-14
161,60,4.394005e-14
161,61,3.986444e-14
161,62,3.705752e-14
161,63,3.269372e-14
161,64,3.533445e-14
161,65,3.575361e-14
161,66,3.995531e-14
161,67,3.697954e-14
161,68,3.299796e-14
161,69,3.230657e-14
161,70,3.245287e-14
161,71,3.102226e-14
161,72,3.081786e-14
161,73,2.913341e-14
161,74,2.741730e-14
161,75,2.686791e-14
161,76,2.456148e-14
161,77,2.760551e-14
161,78,2.482768e-14
161,79,2.344651e-14
161,80,2.285427e-14
161,81,2.265358e-14
161,82,1.963129e-14
161,83,1.874100e-14
161,84,1.758039e-14
161,85,1.617845e-14
161,86,1.699013e-14
161,87,1.733113e-14
161,88,1.936142e-14
161,89,1.705474e-14
161,90,2.177070e-14
161,91,2.285999e-14
161,92,2.009696e-14
161,93,2.120075e-14
161,94,2.262624e-14
161,95,2.371005e-14
161,96,2.294408e-14
161,97,2.282278e-14
161,98,2.308851e-14
161,99,2.274899e-14
161,100,2.245157e-14
161,101,2.156107e-14
161,102,1.992483e-14
161,103,1.934286e-14
161,104,1.928494e-14
161,105,1.912199e-14
161,106,2.072283e-14
161,107,1.902656e-14
161,108,1.911962e-14
161,109,1.928703e-14
161,110,1.814115e-14
161,111,1.934965e-14
161,112,1.793274e-14
161,113,1.649393e-14
161,114,1.790670e-14
161,115,1.581778e-14
161,116,1.623974e-14
161,117,1.642171e-14
161,118,1.465852e-14
161,119,1.386494e-14
161,120,1.413256e-14
161,121,1.282878e-14
161,122,1.186314e-14
161,123,1.157379e-14
161,124,1.010365e-14
161,125,9.530467e-15
161,126,9.305898e-15
161,127,8.462290e-15
161,128,8.247552e-15
161,129,7.383138e-15
161,130,8.071842e-15
161,131,6.872440e-15
161,132,6.702267e-15
161,133,5.413927e-15
161,134,5.558150e-15
161,135,4.989747e-15
161,136,5.113799e-15
161,137,5.076487e-15
161,138,4.416164e-15
161,139,4.198127e-15
161,140,4.183873e-15
161,141,3.626038e-15
161,142,3.504445e-15
161,143,3.212181e-15
161,144,3.165926e-15
161,145,2.807850e-15
161,146,2.820886e-15
161,147,2.238883e-15
161,148,2.535726e-15
161,149,2.198215e-15
161,150,2.168718e-15
161,151,1.963029e-15
161,152,2.006200e-15
161,153,1.989093e-15
161,154,1.540881e-15
161,155,1.542139e-15
161,156,1.720151e-15
161,157,1.201756e-15
161,158,1.323929e-15
161,159,9.929611e-16
161,160,1.339389e-15
161,161,1.269063e-15
161,162,1.038845e-15
161,163,1.071012e-15
161,164,1.105067e-15
161,165,5.265102e-16
161,166,6.317414e-16
161,167,6.506725e-16
161,168,5.497002e-16
161,169,4.586076e-16
161,170,4.424088e-16
161,171,4.071423e-16
161,172,4.385575e-16
161,173,2.929909e-16
161,174,3.249860e-16
161,175,2.927830e-16
161,176,2.246843e-16
161,177,3.185329e-16
161,178,2.723979e-16
161,179,3.113238e-16
161,180,1.779885e-16
161,181,1.221851e-16
161,182,3.068486e-16
161,183,1.708718e-16
161,184,8.167010e-17
161,185,1.211730e-16
161,186,6.759655e-17
161,187,1.264897e-16
161,188,1.473295e-16
161,189,1.362976e-16
161,190,9.919025e-17
161,191,6.533848e-17
161,192,8.095880e-17
161,193,3.680258e-17
161,194,5.133028e-17
161,195,4.288245e-17
161,196,8.317892e-18
161,197,3.278224e-17
161,198,9.104697e-17
161,199,1.133412e-17
161,200,2.189500e-17
161,201,0.000000e+00
162,0,0.000000e+00
162,1,3.722454e-13
162,2,5.229009e-13
162,3,5.703604e-13
162,4,6.954634e-13
162,5,1.154366e-12
162,6,1.627561e-12
162,7,1.394617e-12
162,8,1.553367e-12
162,9,2.339336e-12
162,10,3.385179e-12
162,11,2.837600e-12
162,12,2.318648e-12
162,13,1.968413e-12
162,14,1.086853e-12
162,15,6.235243e-13
162,16,2.756342e-13
162,17,4.275311e-13
162,18,3.217494e-13
162,19,3.654030e-13
162,20,3.465561e-13
162,21,2.867148e-13
162,22,2.881240e-13
162,23,2.525274e-13
162,24,2.511178e-13
162,25,2.382405e-13
162,26,1.923448e-13
162,27,1.607781e-13
162,28,1.329559e-13
162,29,1.205682e-13
162,30,1.023327e-13
162,31,9.445448e-14
162,32,8.843738e-14
162,33,6.546981e-14
162,34,5.680988e-14
162,35,6.391774e-14
162,36,6.610357e-14
162,37,4.769354e-14
162,38,4.569434e-14
162,39,4.211845e-14
162,40,4.892295e-14
162,41,4.647760e-14
162,42,4.428538e-14
162,43,3.867983e-14
162,44,3.905632e-14
162,45,3.862422e-14
162,46,3.633468e-14
162,47,3.237352e-14
162,48,3.448198e-14
162,49,3.474752e-14
162,50,3.458863e-14
162,51,3.583131e-14
162,52,2.995123e-14
162,53,3.074293e-14
162,54,2.864214e-14
162,55,2.714170e-14
162,56,2.474802e-14
162,57,2.574167e-14
162,58,2.530266e-14
162,59,2.433183e-14
162,60,2.305073e-14
162,61,2.172793e-14
162,62,1.902347e-14
162,63,1.589382e-14
162,64,1.892481e-14
162,65,2.062917e-14
162,66,2.424220e-14
162,67,2.340579e-14
162,68,2.011337e-14
162,69,1.988262e-14
162,70,2.036766e-14
162,71,2.002822e-14
162,72,1.973432e-14
162,73,1.837216e-14
162,74,1.766989e-14
162,75,1.671128e-14
162,76,1.474353e-14
162,77,1.682550e-14
162,78,1.401913e-14
162,79,1.240636e-14
162,80,1.183813e-14
162,81,1.148240e-14
162,82,9.995016e-15
162,83,8.437398e-15
162,84,7.595820e-15
162,85,6.388606e-15
162,86,7.855733e-15
162,87,8.225233e-15
162,88,1.028035e-14
162,89,8.768730e-15
162,90,1.291549e-14
162,91,1.436601e-14
162,92,1.221942e-14
162,93,1.370724e-14
162,94,1.486659e-14
162,95,1.578383e-14
162,96,1.544283e-14
162,97,1.551196e-14
162,98,1.640476e-14
162,99,1.635093e-14
162,100,1.575281e-14
162,101,1.605037e-14
162,102,1.443622e-14
162,103,1.486317e-14
162,104,1.453414e-14
162,105,1.475118e-14
162,106,1.613618e-14
162,107,1.540629e-14
162,108,1.584779e-14
162,109,1.573446e-14
162,110,1.542548e-14
162,111,1.626092e-14
162,112,1.516047e-14
162,113,1.448635e-14
162,114,1.529810e-14
162,115,1.422156e-14
162,116,1.426454e-14
162,117,1.487878e-14
162,118,1.345037e-14
162,119,1.235618e-14
162,120,1.260745e-14
162,121,1.158906e-14
162,122,1.072534e-14
162,123,1.062243e-14
162,124,9.337869e-15
162,125,8.501730e-15
162,126,8.369063e-15
162,127,7.740291e-15
162,128,7.486307e-15
162,129,6.702183e-15
162,130,7.281902e-15
162,131,6.519790e-15
162,132,5.984592e-15
162,133,4.791420e-15
162,134,4.904988e-15
162,135,4.648526e-15
162,136,4.675414e-15
162,137,4.459243e-15
162,138,4.077033e-15
162,139,3.716710e-15
162,140,3.665392e-15
162,141,3.274231e-15
162,142,3.249521e-15
162,143,2.867919e-15
162,144,2.884006e-15
162,145,2.480351e-15
162,146,2.405375e-15
162,147,2.188755e-15
162,148,2.400649e-15
162,149,2.109214e-15
162,150,1.923109e-15
162,151,1.760067e-15
162,152,1.924271e-15
162,153,1.867145e-15
162,154,1.534019e-15
162,155,1.455792e-15
162,156,1.446958e-15
162,157,1.079341e-15
162,158,1.182476e-15
162,159,9.910309e-16
162,160,1.226338e-15
162,161,1.038845e-15
162,162,1.065636e-15
162,163,9.378959e-16
162,164,9.988051e-16
162,165,5.561960e-16
162,166,6.325179e-16
162,167,7.074318e-16
162,168,5.109624e-16
162,169,4.871994e-16
162,170,4.141679e-16
162,171,4.471043e-16
162,172,4.356908e-16
162,173,2.982979e-16
162,174,3.565555e-16
162,175,2.955659e-16
162,176,2.439798e-16
162,177,3.539068e-16
162,178,3.054612e-16
162,179,3.301317e-16
162,180,1.930378e-16
162,181,1.476499e-16
162,182,3.231010e-16
162,183,1.889069e-16
162,184,9.876942e-17
162,185,1.290171e-16
162,186,7.052517e-17
162,187,1.364285e-16
162,188,1.723237e-16
162,189,1.476427e-16
162,190,1.093796e-16
162,191,7.407130e-17
162,192,9.126062e-17
162,193,3.520572e-17
162,194,6.277926e-17
162,195,4.657033e-17
162,196,1.006279e-17
162,197,3.547439e-17
162,198,8.807746e-17
162,199,1.369417e-17
162,200,2.235886e-17
162,201,0.000000e+00
163,0,0.000000e+00
163,1,7.370240e-13
163,2,1.088516e-12
163,3,1.119181e-12
163,4,1.691717e-12
163,5,3.131578e-12
163,6,4.686347e-12
163,7,5.190835e-12
163,8,5.875081e-12
163,9,7.264659e-12
163,10,8.863920e-12
163,11,8.590212e-12
163,12,7.693092e-12
163,13,6.331154e-12
163,14,4.314826e-12
163,15,2.697310e-12
163,16,1.640049e-12
163,17,1.301840e-12
163,18,8.335165e-13
163,19,7.124261e-13
163,20,6.342675e-13
163,21,5.190222e-13
163,22,4.852077e-13
163,23,4.258982e-13
163,24,3.975217e-13
163,25,3.684019e-13
163,26,3.172213e-13
163,27,2.745792e-13
163,28,2.377680e-13
163,29,2.177070e-13
163,30,1.837213e-13
163,31,1.732815e-13
163,32,1.594987e-13
163,33,1.367917e-13
163,34,1.178356e-13
163,35,1.199975e-13
163,36,1.175596e-13
163,37,9.772110e-14
163,38,9.012534e-14
163,39,8.496837e-14
163,40,8.840847e-14
163,41,8.445391e-14
163,42,8.090645e-14
163,43,7.361825e-14
163,44,7.175641e-14
163,45,6.848584e-14
163,46,6.192654e-14
163,47,5.693061e-14
163,48,5.909682e-14
163,49,5.652715e-14
163,50,5.460152e-14
163,51,5.403421e-14
163,52,4.635028e-14
163,53,4.622551e-14
163,54,4.327517e-14
163,55,4.147748e-14
163,56,3.802951e-14
163,57,3.713435e-14
163,58,3.518675e-14
163,59,3.423952e-14
163,60,3.308919e-14
163,61,3.071712e-14
163,62,2.813597e-14
163,63,2.440994e-14
163,64,2.684295e-14
163,65,2.743703e-14
163,66,3.093394e-14
163,67,2.859690e-14
163,68,2.576827e-14
163,69,2.484829e-14
163,70,2.532455e-14
163,71,2.444654e-14
163,72,2.411722e-14
163,73,2.262713e-14
163,74,2.131223e-14
163,75,2.091987e-14
163,76,1.893537e-14
163,77,2.144340e-14
163,78,1.914966e-14
163,79,1.765122e-14
163,80,1.723975e-14
163,81,1.711087e-14
163,82,1.511492e-14
163,83,1.398999e-14
163,84,1.306841e-14
163,85,1.165404e-14
163,86,1.250342e-14
163,87,1.304885e-14
163,88,1.480459e-14
163,89,1.300676e-14
163,90,1.713593e-14
163,91,1.837405e-14
163,92,1.589201e-14
163,93,1.704935e-14
163,94,1.813347e-14
163,95,1.924497e-14
163,96,1.861163e-14
163,97,1.852790e-14
163,98,1.890111e-14
163,99,1.883629e-14
163,100,1.843258e-14
163,101,1.811730e-14
163,102,1.670345e-14
163,103,1.634463e-14
163,104,1.627654e-14
163,105,1.618048e-14
163,106,1.767804e-14
163,107,1.627149e-14
163,108,1.672128e-14
163,109,1.663317e-14
163,110,1.595234e-14
163,111,1.695161e-14
163,112,1.566310e-14
163,113,1.468066e-14
163,114,1.570905e-14
163,115,1.415856e-14
163,116,1.443677e-14
163,117,1.475409e-14
163,118,1.324676e-14
163,119,1.236021e-14
163,120,1.267321e-14
163,121,1.141136e-14
163,122,1.063304e-14
163,123,1.039329e-14
163,124,9.094764e-15
163,125,8.485211e-15
163,126,8.285046e-15
163,127,7.567686e-15
163,128,7.371928e-15
163,129,6.588847e-15
163,130,7.134935e-15
163,131,6.184730e-15
163,132,5.964609e-15
163,133,4.761465e-15
163,134,4.938422e-15
163,135,4.492690e-15
163,136,4.569871e-15
163,137,4.455398e-15
163,138,3.967326e-15
163,139,3.732460e-15
163,140,3.630172e-15
163,141,3.225988e-15
163,142,3.075873e-15
163,143,2.783792e-15
163,144,2.805570e-15
163,145,2.491241e-15
163,146,2.393926e-15
163,147,2.020119e-15
163,148,2.262795e-15
163,149,1.976256e-15
163,150,1.858297e-15
163,151,1.701781e-15
163,152,1.770312e-15
163,153,1.764599e-15
163,154,1.402538e-15
163,155,1.357955e-15
163,156,1.441272e-15
163,157,1.034430e-15
163,158,1.166237e-15
163,159,8.862562e-16
163,160,1.183194e-15
163,161,1.071012e-15
163,162,9.378959e-16
163,163,9.474497e-16
163,164,9.917247e-16
163,165,4.877756e-16
163,166,5.627254e-16
163,167,5.888253e-16
163,168,4.810630e-16
163,169,4.103634e-16
163,170,3.783243e-16
163,171,3.497276e-16
163,172,3.798641e-16
163,173,2.541940e-16
163,174,2.823295e-16
163,175,2.493123e-16
163,176,1.938494e-16
163,177,2.766278e-16
163,178,2.395696e-16
163,179,2.708328e-16
163,180,1.521375e-16
163,181,1.089980e-16
163,182,2.640816e-16
163,183,1.489175e-16
163,184,7.300727e-17
163,185,1.041428e-16
163,186,5.932135e-17
163,187,1.117543e-16
163,188,1.313644e-16
163,189,1.180581e-16
163,190,8.752741e-17
163,191,5.541620e-17
163,192,7.195461e-17
163,193,3.013738e-17
163,194,4.607990e-17
163,195,3.799065e-17
163,196,7.470263e-18
163,197,2.677705e-17
163,198,6.789399e-17
163,199,1.007154e-17
163,200,1.706442e-17
163,201,0.000000e+00
164,0,0.000000e+00
164,1,9.389288e-13
164,2,1.382970e-12
164,3,1.399945e-12
164,4,2.189566e-12
164,5,4.091371e-12
164,6,6.069140e-12
164,7,6.783606e-12
164,8,7.595186e-12
164,9,9.268458e-12
164,10,1.114001e-11
164,11,1.090408e-11
164,12,9.779499e-12
164,13,7.981472e-12
164,14,5.417541e-12
164,15,3.233595e-12
164,16,1.904665e-12
164,17,1.457490e-12
164,18,7.875968e-13
164,19,6.459921e-13
164,20,6.147360e-13
164,21,5.112026e-13
164,22,4.976286e-13
164,23,4.548807e-13
164,24,4.308328e-13
164,25,4.052664e-13
164,26,3.577233e-13
164,27,3.143455e-13
164,28,2.751999e-13
164,29,2.540791e-13
164,30,2.139270e-13
164,31,2.033269e-13
164,32,1.853129e-13
164,33,1.636668e-13
164,34,1.393636e-13
164,35,1.406642e-13
164,36,1.370023e-13
164,37,1.163530e-13
164,38,1.064175e-13
164,39,1.029003e-13
164,40,1.039904e-13
164,41,9.959057e-14
164,42,9.659295e-14
164,43,8.792686e-14
164,44,8.530534e-14
164,45,8.069796e-14
164,46,7.294936e-14
164,47,6.938371e-14
164,48,7.194281e-14
164,49,6.885171e-14
164,50,6.661891e-14
164,51,6.472470e-14
164,52,5.621442e-14
164,53,5.539754e-14
164,54,5.112988e-14
164,55,4.906377e-14
164,56,4.415252e-14
164,57,4.189259e-14
164,58,3.904186e-14
164,59,3.760949e-14
164,60,3.585937e-14
164,61,3.403708e-14
164,62,3.106294e-14
164,63,2.664013e-14
164,64,2.919129e-14
164,65,2.993121e-14
164,66,3.330937e-14
164,67,2.999740e-14
164,68,2.826302e-14
164,69,2.620443e-14
164,70,2.755385e-14
164,71,2.693613e-14
164,72,2.657686e-14
164,73,2.505350e-14
164,74,2.375214e-14
164,75,2.380060e-14
164,76,2.175321e-14
164,77,2.455287e-14
164,78,2.241427e-14
164,79,2.066262e-14
164,80,2.020191e-14
164,81,1.998971e-14
164,82,1.793897e-14
164,83,1.655466e-14
164,84,1.550984e-14
164,85,1.352912e-14
164,86,1.404042e-14
164,87,1.508445e-14
164,88,1.659549e-14
164,89,1.458845e-14
164,90,1.856217e-14
164,91,1.989378e-14
164,92,1.706244e-14
164,93,1.800457e-14
164,94,1.889130e-14
164,95,2.021718e-14
164,96,1.943059e-14
164,97,1.929561e-14
164,98,1.905653e-14
164,99,1.897376e-14
164,100,1.838893e-14
164,101,1.785039e-14
164,102,1.672971e-14
164,103,1.575428e-14
164,104,1.563859e-14
164,105,1.547820e-14
164,106,1.670957e-14
164,107,1.491175e-14
164,108,1.556556e-14
164,109,1.525289e-14
164,110,1.466248e-14
164,111,1.540839e-14
164,112,1.422028e-14
164,113,1.315101e-14
164,114,1.410214e-14
164,115,1.244859e-14
164,116,1.290015e-14
164,117,1.303261e-14
164,118,1.180659e-14
164,119,1.089198e-14
164,120,1.140127e-14
164,121,9.937518e-15
164,122,9.443291e-15
164,123,9.130548e-15
164,124,7.912575e-15
164,125,7.610636e-15
164,126,7.318090e-15
164,127,6.765896e-15
164,128,6.598361e-15
164,129,5.929571e-15
164,130,6.299939e-15
164,131,5.532324e-15
164,132,5.410981e-15
164,133,4.246549e-15
164,134,4.534927e-15
164,135,4.058700e-15
164,136,4.211545e-15
164,137,4.117688e-15
164,138,3.562615e-15
164,139,3.465524e-15
164,140,3.370208e-15
164,141,2.975767e-15
164,142,2.702554e-15
164,143,2.541733e-15
164,144,2.603237e-15
164,145,2.377853e-15
164,146,2.257895e-15
164,147,1.871963e-15
164,148,2.089216e-15
164,149,1.835981e-15
164,150,1.790802e-15
164,151,1.588834e-15
164,152,1.618967e-15
164,153,1.681002e-15
164,154,1.353110e-15
164,155,1.266715e-15
164,156,1.384874e-15
164,157,1.048547e-15
164,158,1.185637e-15
164,159,9.004757e-16
164,160,1.204550e-15
164,161,1.105067e-15
164,162,9.988051e-16
164,163,9.917247e-16
164,164,1.135569e-15
164,165,5.079948e-16
164,166,6.651556e-16
164,167,7.102401e-16
164,168,5.388862e-16
164,169,4.850412e-16
164,170,4.587642e-16
164,171,4.565361e-16
164,172,4.986385e-16
164,173,3.427139e-16
164,174,3.794456e-16
164,175,3.293296e-16
164,176,2.583371e-16
164,177,3.692632e-16
164,178,3.234823e-16
164,179,3.664179e-16
164,180,2.017902e-16
164,181,1.485372e-16
164,182,3.537798e-16
164,183,2.013195e-16
164,184,9.941211e-17
164,185,1.392115e-16
164,186,8.073650e-17
164,187,1.518442e-16
164,188,1.788110e-16
164,189,1.581067e-16
164,190,1.193877e-16
164,191,7.239816e-17
164,192,9.768040e-17
164,193,3.881809e-17
164,194,6.425095e-17
164,195,5.187221e-17
164,196,1.014921e-17
164,197,3.388463e-17
164,198,7.891867e-17
164,199,1.375110e-17
164,200,2.069336e-17
164,201,0.000000e+00
165,0,0.000000e+00
165,1,1.697938e-13
165,2,2.316491e-13
165,3,2.558026e-13
165,4,2.851591e-13
165,5,4.448768e-13
165,6,6.247167e-13
165,7,4.511274e-13
165,8,4.990653e-13
165,9,8.459282e-13
165,10,1.394837e-12
165,11,1.087929e-12
165,12,8.617512e-13
165,13,7.694045e-13
165,14,4.022666e-13
165,15,2.801548e-13
165,16,1.168157e-13
165,17,2.014712e-13
165,18,1.795973e-13
165,19,1.994569e-13
165,20,1.778972e-13
165,21,1.427683e-13
165,22,1.397479e-13
165,23,1.207116e-13
165,24,1.197136e-13
165,25,1.135339e-13
165,26,8.857311e-14
165,27,7.308146e-14
165,28,5.869007e-14
165,29,5.218684e-14
165,30,4.362522e-14
165,31,3.975309e-14
165,32,3.749756e-14
165,33,2.524565e-14
165,34,2.162897e-14
165,35,2.535272e-14
165,36,2.729648e-14
165,37,1.767800e-14
165,38,1.700388e-14
165,39,1.593547e-14
165,40,1.937774e-14
165,41,1.816689e-14
165,42,1.752644e-14
165,43,1.450581e-14
165,44,1.479947e-14
165,45,1.448436e-14
165,46,1.344194e-14
165,47,1.115364e-14
165,48,1.176183e-14
165,49,1.244125e-14
165,50,1.283263e-14
165,51,1.394312e-14
165,52,1.140173e-14
165,53,1.227414e-14
165,54,1.153031e-14
165,55,1.124134e-14
165,56,1.042426e-14
165,57,1.152843e-14
165,58,1.167310e-14
165,59,1.101261e-14
165,60,1.037360e-14
165,61,1.011526e-14
165,62,8.530668e-15
165,63,6.910297e-15
165,64,8.541261e-15
165,65,9.462736e-15
165,66,1.134103e-14
165,67,1.105193e-14
165,68,9.412649e-15
165,69,9.171471e-15
165,70,9.479054e-15
165,71,9.359877e-15
165,72,9.122293e-15
165,73,8.404387e-15
165,74,8.007770e-15
165,75,7.497961e-15
165,76,6.470773e-15
165,77,7.514758e-15
165,78,5.984009e-15
165,79,5.008307e-15
165,80,4.760044e-15
165,81,4.588415e-15
165,82,4.089462e-15
165,83,3.090450e-15
165,84,2.738060e-15
165,85,2.025774e-15
165,86,2.919898e-15
165,87,3.146736e-15
165,88,4.276568e-15
165,89,3.557220e-15
165,90,5.821063e-15
165,91,6.734579e-15
165,92,5.595211e-15
165,93,6.527613e-15
165,94,7.136250e-15
165,95,7.686395e-15
165,96,7.494671e-15
165,97,7.570413e-15
165,98,8.198224e-15
165,99,8.268051e-15
165,100,7.926768e-15
165,101,8.349411e-15
165,102,7.459208e-15
165,103,7.785717e-15
165,104,7.647720e-15
165,105,7.796240e-15
165,106,8.658802e-15
165,107,8.323028e-15
165,108,8.720326e-15
165,109,8.612257e-15
165,110,8.572629e-15
165,111,9.057072e-15
165,112,8.411932e-15
165,113,8.194500e-15
165,114,8.566722e-15
165,115,8.109240e-15
165,116,8.080745e-15
165,117,8.509767e-15
165,118,7.697647e-15
165,119,7.020494e-15
165,120,7.167479e-15
165,121,6.571226e-15
165,122,6.093882e-15
165,123,6.053790e-15
165,124,5.342044e-15
165,125,4.802411e-15
165,126,4.739837e-15
165,127,4.370980e-15
165,128,4.228443e-15
165,129,3.771239e-15
165,130,4.078961e-15
165,131,3.671251e-15
165,132,3.362272e-15
165,133,2.676488e-15
165,134,2.739674e-15
165,135,2.624666e-15
165,136,2.616983e-15
165,137,2.457428e-15
165,138,2.299318e-15
165,139,2.063024e-15
165,140,1.983589e-15
165,141,1.817960e-15
165,142,1.800702e-15
165,143,1.559046e-15
165,144,1.590615e-15
165,145,1.365001e-15
165,146,1.262137e-15
165,147,1.218518e-15
165,148,1.327182e-15
165,149,1.168235e-15
165,150,1.014483e-15
165,151,9.466844e-16
165,152,1.052447e-15
165,153,1.012599e-15
165,154,8.440691e-16
165,155,7.871494e-16
165,156,7.427733e-16
165,157,5.547324e-16
165,158,6.282400e-16
165,159,5.217967e-16
165,160,6.429416e-16
165,161,5.265102e-16
165,162,5.561960e-16
165,163,4.877756e-16
165,164,5.079948e-16
165,165,3.002551e-16
165,166,3.127216e-16
165,167,3.472715e-16
165,168,2.521577e-16
165,169,2.383121e-16
165,170,1.899641e-16
165,171,1.988653e-16
165,172,1.928561e-16
165,173,1.331196e-16
165,174,1.587671e-16
165,175,1.296045e-16
165,176,1.078907e-16
165,177,1.569980e-16
165,178,1.365259e-16
165,179,1.478243e-16
165,180,8.502247e-17
165,181,6.662532e-17
165,182,1.433330e-16
165,183,8.377137e-17
165,184,4.455432e-17
165,185,5.717432e-17
165,186,3.170275e-17
165,187,6.130740e-17
165,188,7.764206e-17
165,189,6.553410e-17
165,190,4.925541e-17
165,191,3.232948e-17
165,192,4.100023e-17
165,193,1.504008e-17
165,194,2.789458e-17
165,195,2.096322e-17
165,196,4.524916e-18
165,197,1.506481e-17
165,198,3.485641e-17
165,199,6.196323e-18
165,200,9.167177e-18
165,201,0.000000e+00
166,0,0.000000e+00
166,1,4.364028e-13
166,2,6.157067e-13
166,3,6.418019e-13
166,4,9.145827e-13
166,5,1.660439e-12
166,6,2.400011e-12
166,7,2.426677e-12
166,8,2.647745e-12
166,9,3.388274e-12
166,10,4.368193e-12
166,11,3.973939e-12
166,12,3.373039e-12
166,13,2.778470e-12
166,14,1.703515e-12
166,15,9.616311e-13
166,16,5.012277e-13
166,17,5.039103e-13
166,18,3.412135e-13
166,19,3.526893e-13
166,20,3.311739e-13
166,21,2.765395e-13
166,22,2.707999e-13
166,23,2.402144e-13
166,24,2.320040e-13
166,25,2.169825e-13
166,26,1.804644e-13
166,27,1.534776e-13
166,28,1.298336e-13
166,29,1.189194e-13
166,30,9.996805e-14
166,31,9.261330e-14
166,32,8.592899e-14
166,33,6.904037e-14
166,34,5.840980e-14
166,35,6.290346e-14
166,36,6.332811e-14
166,37,4.875606e-14
166,38,4.555953e-14
166,39,4.384859e-14
166,40,4.785541e-14
166,41,4.505458e-14
166,42,4.360188e-14
166,43,3.877766e-14
166,44,3.901861e-14
166,45,3.790844e-14
166,46,3.560625e-14
166,47,3.342666e-14
166,48,3.576332e-14
166,49,3.504076e-14
166,50,3.386252e-14
166,51,3.379705e-14
166,52,2.866451e-14
166,53,2.811924e-14
166,54,2.571338e-14
166,55,2.351506e-14
166,56,2.075093e-14
166,57,2.018561e-14
166,58,1.896979e-14
166,59,1.855311e-14
166,60,1.722592e-14
166,61,1.626441e-14
166,62,1.426005e-14
166,63,1.148938e-14
166,64,1.374406e-14
166,65,1.510054e-14
166,66,1.731340e-14
166,67,1.606646e-14
166,68,1.439418e-14
166,69,1.344756e-14
166,70,1.446958e-14
166,71,1.417463e-14
166,72,1.411043e-14
166,73,1.330366e-14
166,74,1.311429e-14
166,75,1.267084e-14
166,76,1.142973e-14
166,77,1.327933e-14
166,78,1.181908e-14
166,79,1.087371e-14
166,80,1.029222e-14
166,81,1.020798e-14
166,82,8.661476e-15
166,83,7.592173e-15
166,84,6.606091e-15
166,85,5.617277e-15
166,86,6.262777e-15
166,87,6.515925e-15
166,88,7.680147e-15
166,89,6.441328e-15
166,90,9.173763e-15
166,91,1.021969e-14
166,92,8.512398e-15
166,93,9.128012e-15
166,94,9.606026e-15
166,95,1.042505e-14
166,96,9.924773e-15
166,97,1.007012e-14
166,98,9.861739e-15
166,99,9.685845e-15
166,100,9.154206e-15
166,101,8.868278e-15
166,102,8.264050e-15
166,103,7.872872e-15
166,104,7.664676e-15
166,105,7.746306e-15
166,106,8.070610e-15
166,107,7.388477e-15
166,108,7.514051e-15
166,109,7.422575e-15
166,110,7.154139e-15
166,111,7.395342e-15
166,112,6.886241e-15
166,113,6.275408e-15
166,114,6.737310e-15
166,115,5.932888e-15
166,116,6.135909e-15
166,117,6.271020e-15
166,118,5.757930e-15
166,119,5.230369e-15
166,120,5.438947e-15
166,121,4.857958e-15
166,122,4.603909e-15
166,123,4.512114e-15
166,124,3.887059e-15
166,125,3.711547e-15
166,126,3.577396e-15
166,127,3.376624e-15
166,128,3.283032e-15
166,129,2.962727e-15
166,130,3.181598e-15
166,131,2.879168e-15
166,132,2.683656e-15
166,133,2.134436e-15
166,134,2.238557e-15
166,135,2.085461e-15
166,136,2.176424e-15
166,137,2.106614e-15
166,138,1.810229e-15
166,139,1.745720e-15
166,140,1.783722e-15
166,141,1.527266e-15
166,142,1.435604e-15
166,143,1.381716e-15
166,144,1.378622e-15
166,145,1.229497e-15
166,146,1.262454e-15
166,147,1.025488e-15
166,148,1.140118e-15
166,149,9.971040e-16
166,150,1.025726e-15
166,151,8.901808e-16
166,152,9.229131e-16
166,153,9.401724e-16
166,154,7.694459e-16
166,155,7.207490e-16
166,156,7.917742e-16
166,157,6.315600e-16
166,158,6.630594e-16
166,159,5.627409e-16
166,160,6.946873e-16
166,161,6.317414e-16
166,162,6.325179e-16
166,163,5.627254e-16
166,164,6.651556e-16
166,165,3.127216e-16
166,166,4.471162e-16
166,167,5.024231e-16
166,168,3.414904e-16
166,169,3.426111e-16
166,170,3.166204e-16
166,171,3.606647e-16
166,172,3.625826e-16
166,173,2.545706e-16
166,174,2.955767e-16
166,175,2.510590e-16
166,176,2.021368e-16
166,177,2.918357e-16
166,178,2.536575e-16
166,179,2.772283e-16
166,180,1.588618e-16
166,181,1.193943e-16
166,182,2.704028e-16
166,183,1.568223e-16
166,184,8.009831e-17
166,185,1.073007e-16
166,186,6.018565e-17
166,187,1.154380e-16
166,188,1.417751e-16
166,189,1.228094e-16
166,190,9.144026e-17
166,191,5.962401e-17
166,192,7.615677e-17
166,193,2.969467e-17
166,194,5.148032e-17
166,195,3.961280e-17
166,196,8.233710e-18
166,197,2.847933e-17
166,198,6.956289e-17
166,199,1.098909e-17
166,200,1.781832e-17
166,201,0.000000e+00
167,0,0.000000e+00
167,1,2.921725e-13
167,2,3.912446e-13
167,3,4.321729e-13
167,4,5.117895e-13
167,5,8.667052e-13
167,6,1.169274e-12
167,7,8.580745e-13
167,8,8.623900e-13
167,9,1.404146e-12
167,10,2.202726e-12
167,11,1.646385e-12
167,12,1.170491e-12
167,13,1.036779e-12
167,14,4.035539e-13
167,15,1.834132e-13
167,16,4.528815e-15
167,17,2.192049e-13
167,18,2.259951e-13
167,19,3.000107e-13
167,20,2.775652e-13
167,21,2.298768e-13
167,22,2.303647e-13
167,23,2.004705e-13
167,24,2.008059e-13
167,25,1.882183e-13
167,26,1.469358e-13
167,27,1.204186e-13
167,28,9.697676e-14
167,29,8.760398e-14
167,30,7.427016e-14
167,31,6.578301e-14
167,32,6.194116e-14
167,33,4.203222e-14
167,34,3.550834e-14
167,35,4.317692e-14
167,36,4.563009e-14
167,37,2.928693e-14
167,38,2.875770e-14
167,39,2.747439e-14
167,40,3.397793e-14
167,41,3.128816e-14
167,42,3.022155e-14
167,43,2.595256e-14
167,44,2.769614e-14
167,45,2.832754e-14
167,46,2.840156e-14
167,47,2.725367e-14
167,48,3.011263e-14
167,49,3.058974e-14
167,50,2.971762e-14
167,51,3.012324e-14
167,52,2.489523e-14
167,53,2.409613e-14
167,54,2.144372e-14
167,55,1.852325e-14
167,56,1.560685e-14
167,57,1.572199e-14
167,58,1.493372e-14
167,59,1.456424e-14
167,60,1.297363e-14
167,61,1.245327e-14
167,62,1.032231e-14
167,63,7.453681e-15
167,64,1.035332e-14
167,65,1.255390e-14
167,66,1.498845e-14
167,67,1.445853e-14
167,68,1.243717e-14
167,69,1.184388e-14
167,70,1.302533e-14
167,71,1.314191e-14
167,72,1.308028e-14
167,73,1.244678e-14
167,74,1.283962e-14
167,75,1.207710e-14
167,76,1.095060e-14
167,77,1.301448e-14
167,78,1.131961e-14
167,79,1.039780e-14
167,80,9.827475e-15
167,81,9.679255e-15
167,82,8.083675e-15
167,83,6.788083e-15
167,84,5.517131e-15
167,85,4.536212e-15
167,86,5.638942e-15
167,87,5.745547e-15
167,88,7.129896e-15
167,89,5.906481e-15
167,90,8.877768e-15
167,91,1.009568e-14
167,92,8.472724e-15
167,93,9.100458e-15
167,94,9.588879e-15
167,95,1.039619e-14
167,96,9.921948e-15
167,97,1.004669e-14
167,98,9.955193e-15
167,99,9.640970e-15
167,100,9.012815e-15
167,101,8.736319e-15
167,102,7.938016e-15
167,103,7.939067e-15
167,104,7.443050e-15
167,105,7.542026e-15
167,106,7.785937e-15
167,107,7.259839e-15
167,108,7.328089e-15
167,109,7.119857e-15
167,110,6.906245e-15
167,111,6.998373e-15
167,112,6.606965e-15
167,113,6.012352e-15
167,114,6.350878e-15
167,115,5.682875e-15
167,116,5.813040e-15
167,117,5.982560e-15
167,118,5.537707e-15
167,119,5.005955e-15
167,120,5.189412e-15
167,121,4.712683e-15
167,122,4.449041e-15
167,123,4.365798e-15
167,124,3.770865e-15
167,125,3.591152e-15
167,126,3.447077e-15
167,127,3.316225e-15
167,128,3.193265e-15
167,129,2.916093e-15
167,130,3.129100e-15
167,131,2.928999e-15
167,132,2.584284e-15
167,133,2.071692e-15
167,134,2.170973e-15
167,135,2.062367e-15
167,136,2.144229e-15
167,137,2.077902e-15
167,138,1.783941e-15
167,139,1.714182e-15
167,140,1.803747e-15
167,141,1.520986e-15
167,142,1.475846e-15
167,143,1.400288e-15
167,144,1.390637e-15
167,145,1.214010e-15
167,146,1.288467e-15
167,147,1.080263e-15
167,148,1.180174e-15
167,149,1.044142e-15
167,150,1.068498e-15
167,151,9.140126e-16
167,152,9.724257e-16
167,153,9.813512e-16
167,154,8.226349e-16
167,155,7.674481e-16
167,156,8.171396e-16
167,157,6.694235e-16
167,158,6.774806e-16
167,159,6.208274e-16
167,160,7.382241e-16
167,161,6.506725e-16
167,162,7.074318e-16
167,163,5.888253e-16
167,164,7.102401e-16
167,165,3.472715e-16
167,166,5.024231e-16
167,167,5.941330e-16
167,168,3.764120e-16
167,169,4.011849e-16
167,170,3.625457e-16
167,171,4.430316e-16
167,172,4.323912e-16
167,173,2.987721e-16
167,174,3.611327e-16
167,175,2.965484e-16
167,176,2.459751e-16
167,177,3.594738e-16
167,178,3.115048e-16
167,179,3.320318e-16
167,180,1.940856e-16
167,181,1.514362e-16
167,182,3.244203e-16
167,183,1.917115e-16
167,184,1.015781e-16
167,185,1.292826e-16
167,186,7.115316e-17
167,187,1.386947e-16
167,188,1.770023e-16
167,189,1.489581e-16
167,190,1.110146e-16
167,191,7.507365e-17
167,192,9.347971e-17
167,193,3.435051e-17
167,194,6.532269e-17
167,195,4.763409e-17
167,196,1.042809e-17
167,197,3.564386e-17
167,198,8.578440e-17
167,199,1.395463e-17
167,200,2.213501e-17
167,201,0.000000e+00
168,0,0.000000e+00
168,1,3.553776e-13
168,2,5.236584e-13
168,3,5.421587e-13
168,4,8.013942e-13
168,5,1.469150e-12
168,6,2.160011e-12
168,7,2.299933e-12
168,8,2.569985e-12
168,9,3.202303e-12
168,10,3.989771e-12
168,11,3.777029e-12
168,12,3.319123e-12
168,13,2.739618e-12
168,14,1.798216e-12
168,15,1.073708e-12
168,16,6.236312e-13
168,17,5.381026e-13
168,18,3.375391e-13
168,19,3.088845e-13
168,20,2.847812e-13
168,21,2.362436e-13
168,22,2.282804e-13
168,23,2.023716e-13
168,24,1.925005e-13
168,25,1.790112e-13
168,26,1.532966e-13
168,27,1.314758e-13
168,28,1.137793e-13
168,29,1.047739e-13
168,30,8.872388e-14
168,31,8.306197e-14
168,32,7.653204e-14
168,33,6.456989e-14
168,34,5.548097e-14
168,35,5.796352e-14
168,36,5.708068e-14
168,37,4.679803e-14
168,38,4.349420e-14
168,39,4.129966e-14
168,40,4.361866e-14
168,41,4.170857e-14
168,42,3.990660e-14
168,43,3.626814e-14
168,44,3.583401e-14
168,45,3.490292e-14
168,46,3.252428e-14
168,47,3.058065e-14
168,48,3.252907e-14
168,49,3.144020e-14
168,50,3.036515e-14
168,51,3.000240e-14
168,52,2.566775e-14
168,53,2.523607e-14
168,54,2.339455e-14
168,55,2.174786e-14
168,56,1.957663e-14
168,57,1.887177e-14
168,58,1.780498e-14
168,59,1.748438e-14
168,60,1.670816e-14
168,61,1.533266e-14
168,62,1.391462e-14
168,63,1.192464e-14
168,64,1.333931e-14
168,65,1.398144e-14
168,66,1.575197e-14
168,67,1.461265e-14
168,68,1.305630e-14
168,69,1.258062e-14
168,70,1.298507e-14
168,71,1.259191e-14
168,72,1.255719e-14
168,73,1.187360e-14
168,74,1.147133e-14
168,75,1.114782e-14
168,76,1.021975e-14
168,77,1.156649e-14
168,78,1.043208e-14
168,79,9.746588e-15
168,80,9.433959e-15
168,81,9.294856e-15
168,82,8.018930e-15
168,83,7.453531e-15
168,84,6.800841e-15
168,85,6.129214e-15
168,86,6.530077e-15
168,87,6.743532e-15
168,88,7.612551e-15
168,89,6.609059e-15
168,90,8.613644e-15
168,91,9.215376e-15
168,92,7.974768e-15
168,93,8.460446e-15
168,94,8.931535e-15
168,95,9.450754e-15
168,96,9.132822e-15
168,97,9.135247e-15
168,98,9.143582e-15
168,99,9.019618e-15
168,100,8.690816e-15
168,101,8.333798e-15
168,102,7.730863e-15
168,103,7.492179e-15
168,104,7.364374e-15
168,105,7.347436e-15
168,106,7.808317e-15
168,107,7.178397e-15
168,108,7.226251e-15
168,109,7.216401e-15
168,110,6.838120e-15
168,111,7.192323e-15
168,112,6.694353e-15
168,113,6.114241e-15
168,114,6.615271e-15
168,115,5.818991e-15
168,116,5.998779e-15
168,117,6.059826e-15
168,118,5.480906e-15
168,119,5.110430e-15
168,120,5.264615e-15
168,121,4.746156e-15
168,122,4.439419e-15
168,123,4.323203e-15
168,124,3.749115e-15
168,125,3.566269e-15
168,126,3.468509e-15
168,127,3.218233e-15
168,128,3.126072e-15
168,129,2.812983e-15
168,130,3.059941e-15
168,131,2.687190e-15
168,132,2.549941e-15
168,133,2.045903e-15
168,134,2.137841e-15
168,135,1.937957e-15
168,136,2.001409e-15
168,137,1.975165e-15
168,138,1.708247e-15
168,139,1.645224e-15
168,140,1.669907e-15
168,141,1.428578e-15
168,142,1.359425e-15
168,143,1.275544e-15
168,144,1.265750e-15
168,145,1.124022e-15
168,146,1.163369e-15
168,147,9.156130e-16
168,148,1.033019e-15
168,149,9.001129e-16
168,150,9.088975e-16
168,151,8.029582e-16
168,152,8.273647e-16
168,153,8.401448e-16
168,154,6.664818e-16
168,155,6.463490e-16
168,156,7.240813e-16
168,157,5.409272e-16
168,158,5.740468e-16
168,159,4.667333e-16
168,160,6.042997e-16
168,161,5.497002e-16
168,162,5.109624e-16
168,163,4.810630e-16
168,164,5.388862e-16
168,165,2.521577e-16
168,166,3.414904e-16
168,167,3.764120e-16
168,168,2.808216e-16
168,169,2.601275e-16
168,170,2.497383e-16
168,171,2.647816e-16
168,172,2.738549e-16
168,173,1.846799e-16
168,174,2.140144e-16
168,175,1.845647e-16
168,176,1.469377e-16
168,177,2.117722e-16
168,178,1.825968e-16
168,179,2.003135e-16
168,180,1.160353e-16
168,181,8.510379e-17
168,182,1.967065e-16
168,183,1.136149e-16
168,184,5.710058e-17
168,185,7.804455e-17
168,186,4.330246e-17
168,187,8.288513e-17
168,188,1.013299e-16
168,189,8.904329e-17
168,190,6.549362e-17
168,191,4.382145e-17
168,192,5.455701e-17
168,193,2.225099e-17
168,194,3.693904e-17
168,195,2.843293e-17
168,196,5.871910e-18
168,197,2.142453e-17
168,198,5.550528e-17
168,199,7.830508e-18
168,200,1.381022e-17
168,201,0.000000e+00
169,0,0.000000e+00
169,1,2.093475e-13
169,2,2.885428e-13
169,3,3.180478e-13
169,4,3.920172e-13
169,5,6.777121e-13
169,6,9.366146e-13
169,7,7.560188e-13
169,8,7.831997e-13
169,9,1.161728e-12
169,10,1.746157e-12
169,11,1.375918e-12
169,12,1.033216e-12
169,13,9.026830e-13
169,14,4.245758e-13
169,15,2.343288e-13
169,16,7.490805e-14
169,17,1.955038e-13
169,18,1.894978e-13
169,19,2.295715e-13
169,20,2.076282e-13
169,21,1.717433e-13
169,22,1.691757e-13
169,23,1.464770e-13
169,24,1.450661e-13
169,25,1.354472e-13
169,26,1.066803e-13
169,27,8.764493e-14
169,28,7.145430e-14
169,29,6.464970e-14
169,30,5.487248e-14
169,31,4.894473e-14
169,32,4.607454e-14
169,33,3.237085e-14
169,34,2.719840e-14
169,35,3.238022e-14
169,36,3.378305e-14
169,37,2.267450e-14
169,38,2.204721e-14
169,39,2.092381e-14
169,40,2.523093e-14
169,41,2.332896e-14
169,42,2.235398e-14
169,43,1.936048e-14
169,44,2.034580e-14
169,45,2.078404e-14
169,46,2.059966e-14
169,47,1.946383e-14
169,48,2.161408e-14
169,49,2.181246e-14
169,50,2.107586e-14
169,51,2.140175e-14
169,52,1.765232e-14
169,53,1.714210e-14
169,54,1.542662e-14
169,55,1.332230e-14
169,56,1.132128e-14
169,57,1.138213e-14
169,58,1.082297e-14
169,59,1.066074e-14
169,60,9.678718e-15
169,61,9.053776e-15
169,62,7.599880e-15
169,63,5.659712e-15
169,64,7.582876e-15
169,65,8.997919e-15
169,66,1.072916e-14
169,67,1.036046e-14
169,68,8.780816e-15
169,69,8.436728e-15
169,70,9.132484e-15
169,71,9.074419e-15
169,72,9.093236e-15
169,73,8.637058e-15
169,74,8.804395e-15
169,75,8.220790e-15
169,76,7.419604e-15
169,77,8.784966e-15
169,78,7.595202e-15
169,79,6.978878e-15
169,80,6.526335e-15
169,81,6.416665e-15
169,82,5.263405e-15
169,83,4.454830e-15
169,84,3.598752e-15
169,85,2.986925e-15
169,86,3.701995e-15
169,87,3.694404e-15
169,88,4.676264e-15
169,89,3.830965e-15
169,90,5.876238e-15
169,91,6.684617e-15
169,92,5.578601e-15
169,93,6.061841e-15
169,94,6.435333e-15
169,95,6.974292e-15
169,96,6.634812e-15
169,97,6.787814e-15
169,98,6.763915e-15
169,99,6.551861e-15
169,100,6.150200e-15
169,101,5.955494e-15
169,102,5.432919e-15
169,103,5.427479e-15
169,104,5.154757e-15
169,105,5.256724e-15
169,106,5.441164e-15
169,107,5.132660e-15
169,108,5.118981e-15
169,109,5.068124e-15
169,110,4.896488e-15
169,111,5.016205e-15
169,112,4.737603e-15
169,113,4.313493e-15
169,114,4.603215e-15
169,115,4.114430e-15
169,116,4.205662e-15
169,117,4.332109e-15
169,118,3.990319e-15
169,119,3.630514e-15
169,120,3.729344e-15
169,121,3.430041e-15
169,122,3.215153e-15
169,123,3.171626e-15
169,124,2.740541e-15
169,125,2.584114e-15
169,126,2.500026e-15
169,127,2.388693e-15
169,128,2.309295e-15
169,129,2.095557e-15
169,130,2.272456e-15
169,131,2.095835e-15
169,132,1.867074e-15
169,133,1.505672e-15
169,134,1.556034e-15
169,135,1.483662e-15
169,136,1.536045e-15
169,137,1.487666e-15
169,138,1.285080e-15
169,139,1.226726e-15
169,140,1.292661e-15
169,141,1.086755e-15
169,142,1.065330e-15
169,143,1.010837e-15
169,144,9.939669e-16
169,145,8.617606e-16
169,146,9.285683e-16
169,147,7.611282e-16
169,148,8.392578e-16
169,149,7.369092e-16
169,150,7.614671e-16
169,151,6.562497e-16
169,152,6.956123e-16
169,153,6.961193e-16
169,154,5.745830e-16
169,155,5.457861e-16
169,156,5.875826e-16
169,157,4.733156e-16
169,158,4.760274e-16
169,159,4.341251e-16
169,160,5.165462e-16
169,161,4.586076e-16
169,162,4.871994e-16
169,163,4.103634e-16
169,164,4.850412e-16
169,165,2.383121e-16
169,166,3.426111e-16
169,167,4.011849e-16
169,168,2.601275e-16
169,169,2.737348e-16
169,170,2.487010e-16
169,171,2.998362e-16
169,172,2.916107e-16
169,173,2.014514e-16
169,174,2.427795e-16
169,175,2.018442e-16
169,176,1.663384e-16
169,177,2.421935e-16
169,178,2.095983e-16
169,179,2.226422e-16
169,180,1.311606e-16
169,181,1.007647e-16
169,182,2.184905e-16
169,183,1.290816e-16
169,184,6.769828e-17
169,185,8.720422e-17
169,186,4.775754e-17
169,187,9.317276e-17
169,188,1.184216e-16
169,189,1.005134e-16
169,190,7.419459e-17
169,191,5.083618e-17
169,192,6.276149e-17
169,193,2.374145e-17
169,194,4.363077e-17
169,195,3.208650e-17
169,196,6.988950e-18
169,197,2.447118e-17
169,198,6.077813e-17
169,199,9.240223e-18
169,200,1.544554e-17
169,201,0.000000e+00
170,0,0.000000e+00
170,1,3.162692e-13
170,2,4.578486e-13
170,3,4.820169e-13
170,4,6.867247e-13
170,5,1.254263e-12
170,6,1.828603e-12
170,7,1.858319e-12
170,8,2.039311e-12
170,9,2.569498e-12
170,10,3.317188e-12
170,11,3.035213e-12
170,12,2.590039e-12
170,13,2.176509e-12
170,14,1.374763e-12
170,15,8.284908e-13
170,16,4.708840e-13
170,17,4.515593e-13
170,18,3.343512e-13
170,19,3.289051e-13
170,20,2.921294e-13
170,21,2.406460e-13
170,22,2.284436e-13
170,23,1.981765e-13
170,24,1.880683e-13
170,25,1.726960e-13
170,26,1.438833e-13
170,27,1.212416e-13
170,28,1.035459e-13
170,29,9.505843e-14
170,30,8.055484e-14
170,31,7.395693e-14
170,32,6.880874e-14
170,33,5.594510e-14
170,34,4.758065e-14
170,35,5.137650e-14
170,36,5.131086e-14
170,37,4.024927e-14
170,38,3.788117e-14
170,39,3.632672e-14
170,40,3.954493e-14
170,41,3.732437e-14
170,42,3.582522e-14
170,43,3.249938e-14
170,44,3.293867e-14
170,45,3.260851e-14
170,46,3.139554e-14
170,47,3.006698e-14
170,48,3.257262e-14
170,49,3.168014e-14
170,50,3.027147e-14
170,51,2.988480e-14
170,52,2.530192e-14
170,53,2.420831e-14
170,54,2.208921e-14
170,55,1.955145e-14
170,56,1.707472e-14
170,57,1.624306e-14
170,58,1.512204e-14
170,59,1.519251e-14
170,60,1.420251e-14
170,61,1.289717e-14
170,62,1.148691e-14
170,63,9.387667e-15
170,64,1.105790e-14
170,65,1.216623e-14
170,66,1.372853e-14
170,67,1.279001e-14
170,68,1.128584e-14
170,69,1.073013e-14
170,70,1.138153e-14
170,71,1.108672e-14
170,72,1.117337e-14
170,73,1.073959e-14
170,74,1.077350e-14
170,75,1.033936e-14
170,76,9.648607e-15
170,77,1.116963e-14
170,78,1.024481e-14
170,79,9.825981e-15
170,80,9.396449e-15
170,81,9.371901e-15
170,82,7.801291e-15
170,83,7.255889e-15
170,84,6.302544e-15
170,85,5.727752e-15
170,86,6.146374e-15
170,87,6.145937e-15
170,88,6.909639e-15
170,89,5.893262e-15
170,90,7.743834e-15
170,91,8.323853e-15
170,92,7.210849e-15
170,93,7.431155e-15
170,94,7.721731e-15
170,95,8.215085e-15
170,96,7.802474e-15
170,97,7.842605e-15
170,98,7.511108e-15
170,99,7.222162e-15
170,100,6.837556e-15
170,101,6.201467e-15
170,102,5.813599e-15
170,103,5.469256e-15
170,104,5.238267e-15
170,105,5.175488e-15
170,106,5.218958e-15
170,107,4.658720e-15
170,108,4.490021e-15
170,109,4.469295e-15
170,110,4.067236e-15
170,111,4.163539e-15
170,112,3.916953e-15
170,113,3.296766e-15
170,114,3.665190e-15
170,115,2.963197e-15
170,116,3.174743e-15
170,117,3.070797e-15
170,118,2.819549e-15
170,119,2.660580e-15
170,120,2.773369e-15
170,121,2.476851e-15
170,122,2.349469e-15
170,123,2.241164e-15
170,124,1.895135e-15
170,125,1.940341e-15
170,126,1.840729e-15
170,127,1.762828e-15
170,128,1.710151e-15
170,129,1.572855e-15
170,130,1.714282e-15
170,131,1.522472e-15
170,132,1.427331e-15
170,133,1.164075e-15
170,134,1.236308e-15
170,135,1.086479e-15
170,136,1.175504e-15
170,137,1.213152e-15
170,138,9.531356e-16
170,139,9.886351e-16
170,140,1.092594e-15
170,141,8.610476e-16
170,142,8.005357e-16
170,143,8.236232e-16
170,144,7.899605e-16
170,145,7.140556e-16
170,146,8.383807e-16
170,147,5.645686e-16
170,148,6.467650e-16
170,149,5.628379e-16
170,150,6.629292e-16
170,151,5.467169e-16
170,152,5.370301e-16
170,153,5.670603e-16
170,154,4.439758e-16
170,155,4.400229e-16
170,156,5.485585e-16
170,157,4.298884e-16
170,158,4.198438e-16
170,159,3.633966e-16
170,160,4.628248e-16
170,161,4.424088e-16
170,162,4.141679e-16
170,163,3.783243e-16
170,164,4.587642e-16
170,165,1.899641e-16
170,166,3.166204e-16
170,167,3.625457e-16
170,168,2.497383e-16
170,169,2.487010e-16
170,170,2.508994e-16
170,171,2.892842e-16
170,172,2.947329e-16
170,173,1.995416e-16
170,174,2.351166e-16
170,175,2.009633e-16
170,176,1.616561e-16
170,177,2.336989e-16
170,178,2.012232e-16
170,179,2.178628e-16
170,180,1.278078e-16
170,181,9.457013e-17
170,182,2.146245e-16
170,183,1.248010e-16
170,184,6.347995e-17
170,185,8.537091e-17
170,186,4.686349e-17
170,187,9.036689e-17
170,188,1.121289e-16
170,189,9.771734e-17
170,190,7.159735e-17
170,191,4.893021e-17
170,192,6.002152e-17
170,193,2.423013e-17
170,194,4.102301e-17
170,195,3.110249e-17
170,196,6.545233e-18
170,197,2.401629e-17
170,198,6.266627e-17
170,199,8.681161e-18
170,200,1.554085e-17
170,201,0.000000e+00
171,0,0.000000e+00
171,1,1.431967e-13
171,2,1.840993e-13
171,3,2.217274e-13
171,4,2.057733e-13
171,5,3.060472e-13
171,6,3.546148e-13
171,7,-1.402612e-15
171,8,-8.974310e-14
171,9,1.558945e-13
171,10,6.451853e-13
171,11,2.036112e-13
171,12,-8.355148e-14
171,13,2.911283e-14
171,14,-2.268795e-13
171,15,-1.810977e-13
171,16,-1.923511e-13
171,17,3.733348e-14
171,18,1.146914e-13
171,19,1.919771e-13
171,20,1.757283e-13
171,21,1.457911e-13
171,22,1.481385e-13
171,23,1.260937e-13
171,24,1.285086e-13
171,25,1.192321e-13
171,26,9.030120e-14
171,27,7.116975e-14
171,28,5.688268e-14
171,29,5.177011e-14
171,30,4.454699e-14
171,31,3.794870e-14
171,32,3.671356e-14
171,33,2.257499e-14
171,34,1.887200e-14
171,35,2.602890e-14
171,36,2.817507e-14
171,37,1.685712e-14
171,38,1.772605e-14
171,39,1.708373e-14
171,40,2.261581e-14
171,41,2.073090e-14
171,42,1.975676e-14
171,43,1.732431e-14
171,44,1.919293e-14
171,45,2.075834e-14
171,46,2.228630e-14
171,47,2.210216e-14
171,48,2.525315e-14
171,49,2.560635e-14
171,50,2.456060e-14
171,51,2.467897e-14
171,52,2.048886e-14
171,53,1.911690e-14
171,54,1.689554e-14
171,55,1.353120e-14
171,56,1.093094e-14
171,57,1.046131e-14
171,58,9.625045e-15
171,59,9.799246e-15
171,60,8.567803e-15
171,61,7.635870e-15
171,62,6.261654e-15
171,63,4.312784e-15
171,64,6.517047e-15
171,65,8.440159e-15
171,66,1.009545e-14
171,67,1.001430e-14
171,68,8.226099e-15
171,69,8.080282e-15
171,70,8.963786e-15
171,71,9.107092e-15
171,72,9.338217e-15
171,73,9.201443e-15
171,74,9.866536e-15
171,75,9.177339e-15
171,76,8.657112e-15
171,77,1.019657e-14
171,78,9.179559e-15
171,79,8.971310e-15
171,80,8.471094e-15
171,81,8.311847e-15
171,82,6.623249e-15
171,83,5.881060e-15
171,84,4.667024e-15
171,85,4.240939e-15
171,86,4.932115e-15
171,87,4.658048e-15
171,88,5.482211e-15
171,89,4.518979e-15
171,90,6.285834e-15
171,91,6.922072e-15
171,92,5.961618e-15
171,93,6.132965e-15
171,94,6.322097e-15
171,95,6.740225e-15
171,96,6.388379e-15
171,97,6.499935e-15
171,98,6.146911e-15
171,99,5.698452e-15
171,100,5.185659e-15
171,101,4.545555e-15
171,102,4.192059e-15
171,103,4.082978e-15
171,104,3.597620e-15
171,105,3.681711e-15
171,106,3.337756e-15
171,107,3.134501e-15
171,108,2.735715e-15
171,109,2.712612e-15
171,110,2.412530e-15
171,111,2.243082e-15
171,112,2.223627e-15
171,113,1.646259e-15
171,114,1.855663e-15
171,115,1.368914e-15
171,116,1.502939e-15
171,117,1.451783e-15
171,118,1.421042e-15
171,119,1.284257e-15
171,120,1.327168e-15
171,121,1.292397e-15
171,122,1.227684e-15
171,123,1.197626e-15
171,124,9.715315e-16
171,125,1.051593e-15
171,126,9.746822e-16
171,127,1.042089e-15
171,128,9.941432e-16
171,129,9.474514e-16
171,130,1.057198e-15
171,131,1.052762e-15
171,132,8.278764e-16
171,133,7.049830e-16
171,134,7.353993e-16
171,135,7.065642e-16
171,136,7.949236e-16
171,137,8.198749e-16
171,138,5.927477e-16
171,139,6.418666e-16
171,140,8.345117e-16
171,141,5.867747e-16
171,142,5.974251e-16
171,143,6.483211e-16
171,144,5.892048e-16
171,145,5.021291e-16
171,146,7.100378e-16
171,147,4.683111e-16
171,148,5.181616e-16
171,149,4.546966e-16
171,150,6.008503e-16
171,151,4.663407e-16
171,152,4.751157e-16
171,153,4.902988e-16
171,154,3.991978e-16
171,155,3.926899e-16
171,156,4.864158e-16
171,157,4.164584e-16
171,158,3.625145e-16
171,159,3.792992e-16
171,160,4.292398e-16
171,161,4.071423e-16
171,162,4.471043e-16
171,163,3.497276e-16
171,164,4.565361e-16
171,165,1.988653e-16
171,166,3.606647e-16
171,167,4.430316e-16
171,168,2.647816e-16
171,169,2.998362e-16
171,170,2.892842e-16
171,171,3.781647e-16
171,172,3.603334e-16
171,173,2.473826e-16
171,174,3.056726e-16
171,175,2.513268e-16
171,176,2.091597e-16
171,177,3.062799e-16
171,178,2.626477e-16
171,179,2.769431e-16
171,180,1.663882e-16
171,181,1.281682e-16
171,182,2.735106e-16
171,183,1.624606e-16
171,184,8.597212e-17
171,185,1.094499e-16
171,186,5.858719e-17
171,187,1.149521e-16
171,188,1.490614e-16
171,189,1.259993e-16
171,190,9.241581e-17
171,191,6.580105e-17
171,192,7.816304e-17
171,193,2.981734e-17
171,194,5.570349e-17
171,195,3.963392e-17
171,196,8.830745e-18
171,197,3.211501e-17
171,198,8.287282e-17
171,199,1.180486e-17
171,200,2.065752e-17
171,201,0.000000e+00
172,0,0.000000e+00
172,1,3.196172e-13
172,2,4.518943e-13
172,3,4.830052e-13
172,4,6.615547e-13
172,5,1.216138e-12
172,6,1.722484e-12
172,7,1.625528e-12
172,8,1.699169e-12
172,9,2.274126e-12
172,10,3.045977e-12
172,11,2.644412e-12
172,12,2.164788e-12
172,13,1.853170e-12
172,14,1.059054e-12
172,15,6.030683e-13
172,16,2.984396e-13
172,17,3.630761e-13
172,18,2.766899e-13
172,19,2.944956e-13
172,20,2.661061e-13
172,21,2.205643e-13
172,22,2.190329e-13
172,23,1.940805e-13
172,24,1.925376e-13
172,25,1.803530e-13
172,26,1.472409e-13
172,27,1.239852e-13
172,28,1.036166e-13
172,29,9.538908e-14
172,30,8.150842e-14
172,31,7.337277e-14
172,32,6.833598e-14
172,33,5.271681e-14
172,34,4.415632e-14
172,35,5.003777e-14
172,36,5.053018e-14
172,37,3.702838e-14
172,38,3.473619e-14
172,39,3.340056e-14
172,40,3.832245e-14
172,41,3.537837e-14
172,42,3.426393e-14
172,43,3.065291e-14
172,44,3.223475e-14
172,45,3.232141e-14
172,46,3.189025e-14
172,47,3.151141e-14
172,48,3.444108e-14
172,49,3.366194e-14
172,50,3.233472e-14
172,51,3.174064e-14
172,52,2.619278e-14
172,53,2.442744e-14
172,54,2.183409e-14
172,55,1.840054e-14
172,56,1.532808e-14
172,57,1.458649e-14
172,58,1.348209e-14
172,59,1.377883e-14
172,60,1.241511e-14
172,61,1.148781e-14
172,62,9.875359e-15
172,63,7.305471e-15
172,64,9.644649e-15
172,65,1.155113e-14
172,66,1.332398e-14
172,67,1.236293e-14
172,68,1.081779e-14
172,69,1.012243e-14
172,70,1.130814e-14
172,71,1.126449e-14
172,72,1.127417e-14
172,73,1.092672e-14
172,74,1.147498e-14
172,75,1.084761e-14
172,76,1.015166e-14
172,77,1.208334e-14
172,78,1.107784e-14
172,79,1.063125e-14
172,80,1.005903e-14
172,81,1.013376e-14
172,82,8.394021e-15
172,83,7.659905e-15
172,84,6.351188e-15
172,85,5.569186e-15
172,86,6.184170e-15
172,87,6.210601e-15
172,88,7.182966e-15
172,89,6.076877e-15
172,90,8.239366e-15
172,91,9.053287e-15
172,92,7.853899e-15
172,93,7.948729e-15
172,94,8.254026e-15
172,95,8.883085e-15
172,96,8.320804e-15
172,97,8.324073e-15
172,98,7.628068e-15
172,99,7.201558e-15
172,100,6.654720e-15
172,101,5.821891e-15
172,102,5.433132e-15
172,103,5.091528e-15
172,104,4.665770e-15
172,105,4.529674e-15
172,106,4.381216e-15
172,107,3.735964e-15
172,108,3.551827e-15
172,109,3.387275e-15
172,110,2.995551e-15
172,111,2.880167e-15
172,112,2.773627e-15
172,113,2.093949e-15
172,114,2.347570e-15
172,115,1.688649e-15
172,116,1.921423e-15
172,117,1.710215e-15
172,118,1.651045e-15
172,119,1.564424e-15
172,120,1.707658e-15
172,121,1.445846e-15
172,122,1.434666e-15
172,123,1.295219e-15
172,124,1.046058e-15
172,125,1.250819e-15
172,126,1.104661e-15
172,127,1.145195e-15
172,128,1.092305e-15
172,129,1.064590e-15
172,130,1.125731e-15
172,131,1.063881e-15
172,132,9.428427e-16
172,133,7.773862e-16
172,134,8.742430e-16
172,135,7.321443e-16
172,136,8.444294e-16
172,137,9.241632e-16
172,138,6.363584e-16
172,139,7.434370e-16
172,140,8.903455e-16
172,141,6.535564e-16
172,142,5.721351e-16
172,143,6.526215e-16
172,144,6.181271e-16
172,145,5.774315e-16
172,146,7.369489e-16
172,147,4.537416e-16
172,148,5.169280e-16
172,149,4.584403e-16
172,150,5.994318e-16
172,151,4.614489e-16
172,152,4.363345e-16
172,153,4.888279e-16
172,154,3.944114e-16
172,155,3.827299e-16
172,156,5.060932e-16
172,157,4.243226e-16
172,158,3.934842e-16
172,159,3.641653e-16
172,160,4.541541e-16
172,161,4.385575e-16
172,162,4.356908e-16
172,163,3.798641e-16
172,164,4.986385e-16
172,165,1.928561e-16
172,166,3.625826e-16
172,167,4.323912e-16
172,168,2.738549e-16
172,169,2.916107e-16
172,170,2.947329e-16
172,171,3.603334e-16
172,172,3.678661e-16
172,173,2.478145e-16
172,174,2.959590e-16
172,175,2.479014e-16
172,176,2.022778e-16
172,177,2.946255e-16
172,178,2.547500e-16
172,179,2.728184e-16
172,180,1.595590e-16
172,181,1.217974e-16
172,182,2.675885e-16
172,183,1.571753e-16
172,184,8.178861e-17
172,185,1.063700e-16
172,186,5.868488e-17
172,187,1.139606e-16
172,188,1.435320e-16
172,189,1.224131e-16
172,190,9.062396e-17
172,191,6.148723e-17
172,192,7.636416e-17
172,193,2.904306e-17
172,194,5.293485e-17
172,195,3.920466e-17
172,196,8.437863e-18
172,197,2.962277e-17
172,198,7.374237e-17
172,199,1.117507e-17
172,200,1.871619e-17
172,201,0.000000e+00
173,0,0.000000e+00
173,1,2.496507e-13
173,2,3.478297e-13
173,3,3.642795e-13
173,4,5.190413e-13
173,5,9.507909e-13
173,6,1.356548e-12
173,7,1.337263e-12
173,8,1.427409e-12
173,9,1.820841e-12
173,10,2.365152e-12
173,11,2.109334e-12
173,12,1.739030e-12
173,13,1.437205e-12
173,14,8.363568e-13
173,15,4.453787e-13
173,16,2.135172e-13
173,17,2.440078e-13
173,18,1.763462e-13
173,19,1.963542e-13
173,20,1.852189e-13
173,21,1.561348e-13
173,22,1.541294e-13
173,23,1.369248e-13
173,24,1.330716e-13
173,25,1.236530e-13
173,26,1.022385e-13
173,27,8.637433e-14
173,28,7.299872e-14
173,29,6.717281e-14
173,30,5.672132e-14
173,31,5.177403e-14
173,32,4.815081e-14
173,33,3.836280e-14
173,34,3.208980e-14
173,35,3.544098e-14
173,36,3.571818e-14
173,37,2.708389e-14
173,38,2.560132e-14
173,39,2.509508e-14
173,40,2.763944e-14
173,41,2.579723e-14
173,42,2.505186e-14
173,43,2.244348e-14
173,44,2.300811e-14
173,45,2.278490e-14
173,46,2.213762e-14
173,47,2.163615e-14
173,48,2.355236e-14
173,49,2.306696e-14
173,50,2.200120e-14
173,51,2.160270e-14
173,52,1.831224e-14
173,53,1.731116e-14
173,54,1.550013e-14
173,55,1.343568e-14
173,56,1.136923e-14
173,57,1.061208e-14
173,58,9.675980e-15
173,59,9.689917e-15
173,60,8.725224e-15
173,61,8.151135e-15
173,62,7.055389e-15
173,63,5.348706e-15
173,64,6.748166e-15
173,65,7.809928e-15
173,66,8.867100e-15
173,67,8.149772e-15
173,68,7.354442e-15
173,69,6.691628e-15
173,70,7.513876e-15
173,71,7.447969e-15
173,72,7.512460e-15
173,73,7.251493e-15
173,74,7.488479e-15
173,75,7.226198e-15
173,76,6.717822e-15
173,77,7.912457e-15
173,78,7.310627e-15
173,79,6.985973e-15
173,80,6.597201e-15
173,81,6.589209e-15
173,82,5.439491e-15
173,83,4.904952e-15
173,84,4.089522e-15
173,85,3.572568e-15
173,86,3.862450e-15
173,87,3.897659e-15
173,88,4.414820e-15
173,89,3.674445e-15
173,90,5.005964e-15
173,91,5.532635e-15
173,92,4.641765e-15
173,93,4.718616e-15
173,94,4.817266e-15
173,95,5.259980e-15
173,96,4.905819e-15
173,97,4.995754e-15
173,98,4.527515e-15
173,99,4.284052e-15
173,100,3.933023e-15
173,101,3.455941e-15
173,102,3.321216e-15
173,103,2.934964e-15
173,104,2.716534e-15
173,105,2.714826e-15
173,106,2.520776e-15
173,107,2.138899e-15
173,108,2.019960e-15
173,109,1.952738e-15
173,110,1.752110e-15
173,111,1.658015e-15
173,112,1.583816e-15
173,113,1.161261e-15
173,114,1.329294e-15
173,115,9.027820e-16
173,116,1.072572e-15
173,117,9.762375e-16
173,118,9.757589e-16
173,119,8.610398e-16
173,120,9.626688e-16
173,121,7.959396e-16
173,122,8.204226e-16
173,123,7.611080e-16
173,124,5.928971e-16
173,125,7.224988e-16
173,126,6.321679e-16
173,127,6.745923e-16
173,128,6.568213e-16
173,129,6.282076e-16
173,130,6.577649e-16
173,131,6.416283e-16
173,132,5.765056e-16
173,133,4.636095e-16
173,134,5.220829e-16
173,135,4.619293e-16
173,136,5.431949e-16
173,137,5.678869e-16
173,138,3.874826e-16
173,139,4.538727e-16
173,140,5.489757e-16
173,141,3.983763e-16
173,142,3.417574e-16
173,143,4.134340e-16
173,144,3.921224e-16
173,145,3.688242e-16
173,146,4.686024e-16
173,147,2.904298e-16
173,148,3.291655e-16
173,149,2.889631e-16
173,150,3.941031e-16
173,151,3.015256e-16
173,152,2.839213e-16
173,153,3.180963e-16
173,154,2.595367e-16
173,155,2.436133e-16
173,156,3.223585e-16
173,157,2.841329e-16
173,158,2.649908e-16
173,159,2.470672e-16
173,160,2.962145e-16
173,161,2.929909e-16
173,162,2.982979e-16
173,163,2.541940e-16
173,164,3.427139e-16
173,165,1.331196e-16
173,166,2.545706e-16
173,167,2.987721e-16
173,168,1.846799e-16
173,169,2.014514e-16
173,170,1.995416e-16
173,171,2.473826e-16
173,172,2.478145e-16
173,173,1.737570e-16
173,174,2.044199e-16
173,175,1.727836e-16
173,176,1.397549e-16
173,177,2.026472e-16
173,178,1.758478e-16
173,179,1.899924e-16
173,180,1.099463e-16
173,181,8.319327e-17
173,182,1.858487e-16
173,183,1.087265e-16
173,184,5.588648e-17
173,185,7.378772e-17
173,186,4.112885e-17
173,187,7.940907e-17
173,188,9.864039e-17
173,189,8.475552e-17
173,190,6.292661e-17
173,191,4.180778e-17
173,192,5.277278e-17
173,193,2.032941e-17
173,194,3.631456e-17
173,195,2.735174e-17
173,196,5.768401e-18
173,197,2.007136e-17
173,198,4.948619e-17
173,199,7.629969e-18
173,200,1.262135e-17
173,201,0.000000e+00
174,0,0.000000e+00
174,1,1.609792e-13
174,2,2.119477e-13
174,3,2.388909e-13
174,4,2.712902e-13
174,5,4.524226e-13
174,6,5.902175e-13
174,7,3.546156e-13
174,8,3.181279e-13
174,9,5.801255e-13
174,10,1.034396e-12
174,11,6.809482e-13
174,12,3.979985e-13
174,13,3.933390e-13
174,14,6.985703e-14
174,15,1.253829e-15
174,16,-6.878137e-14
174,17,8.594853e-14
174,18,1.177820e-13
174,19,1.721249e-13
174,20,1.588095e-13
174,21,1.318642e-13
174,22,1.330497e-13
174,23,1.151350e-13
174,24,1.159157e-13
174,25,1.077052e-13
174,26,8.360357e-14
174,27,6.747176e-14
174,28,5.470763e-14
174,29,4.989594e-14
174,30,4.255101e-14
174,31,3.705006e-14
174,32,3.528461e-14
174,33,2.370851e-14
174,34,1.972238e-14
174,35,2.515788e-14
174,36,2.673409e-14
174,37,1.712209e-14
174,38,1.732765e-14
174,39,1.705639e-14
174,40,2.115453e-14
174,41,1.944334e-14
174,42,1.879377e-14
174,43,1.650356e-14
174,44,1.789797e-14
174,45,1.877630e-14
174,46,1.962565e-14
174,47,1.954576e-14
174,48,2.196624e-14
174,49,2.213352e-14
174,50,2.124825e-14
174,51,2.116870e-14
174,52,1.767125e-14
174,53,1.650216e-14
174,54,1.453446e-14
174,55,1.189443e-14
174,56,9.660495e-15
174,57,9.191906e-15
174,58,8.436731e-15
174,59,8.506401e-15
174,60,7.398616e-15
174,61,6.815062e-15
174,62,5.604276e-15
174,63,3.862692e-15
174,64,5.656848e-15
174,65,7.206382e-15
174,66,8.485811e-15
174,67,8.210526e-15
174,68,6.996033e-15
174,69,6.626000e-15
174,70,7.482219e-15
174,71,7.610958e-15
174,72,7.741352e-15
174,73,7.600866e-15
174,74,8.129790e-15
174,75,7.653884e-15
174,76,7.212960e-15
174,77,8.544309e-15
174,78,7.752069e-15
174,79,7.508379e-15
174,80,7.110570e-15
174,81,7.016814e-15
174,82,5.683244e-15
174,83,5.031131e-15
174,84,4.028479e-15
174,85,3.565556e-15
174,86,4.098826e-15
174,87,3.976444e-15
174,88,4.617117e-15
174,89,3.814188e-15
174,90,5.282537e-15
174,91,5.857858e-15
174,92,5.007361e-15
174,93,5.108346e-15
174,94,5.230692e-15
174,95,5.632478e-15
174,96,5.300699e-15
174,97,5.378756e-15
174,98,4.997588e-15
174,99,4.649002e-15
174,100,4.219258e-15
174,101,3.691579e-15
174,102,3.436575e-15
174,103,3.253950e-15
174,104,2.866208e-15
174,105,2.896794e-15
174,106,2.622262e-15
174,107,2.356041e-15
174,108,2.116521e-15
174,109,2.036909e-15
174,110,1.815244e-15
174,111,1.651522e-15
174,112,1.632991e-15
174,113,1.169624e-15
174,114,1.314067e-15
174,115,9.122305e-16
174,116,1.046050e-15
174,117,9.745806e-16
174,118,9.846380e-16
174,119,8.709518e-16
174,120,9.415328e-16
174,121,8.578381e-16
174,122,8.504209e-16
174,123,8.059645e-16
174,124,6.353620e-16
174,125,7.485236e-16
174,126,6.649914e-16
174,127,7.348110e-16
174,128,6.988524e-16
174,129,6.797821e-16
174,130,7.329392e-16
174,131,7.519355e-16
174,132,5.959365e-16
174,133,4.982759e-16
174,134,5.434216e-16
174,135,5.069104e-16
174,136,5.878055e-16
174,137,6.141239e-16
174,138,4.229546e-16
174,139,4.813523e-16
174,140,6.242241e-16
174,141,4.368398e-16
174,142,4.194899e-16
174,143,4.767954e-16
174,144,4.406905e-16
174,145,3.897345e-16
174,146,5.368969e-16
174,147,3.500744e-16
174,148,3.861237e-16
174,149,3.419235e-16
174,150,4.593863e-16
174,151,3.491103e-16
174,152,3.482536e-16
174,153,3.722133e-16
174,154,3.080839e-16
174,155,2.945990e-16
174,156,3.713703e-16
174,157,3.270012e-16
174,158,2.895120e-16
174,159,2.967504e-16
174,160,3.398974e-16
174,161,3.249860e-16
174,162,3.565555e-16
174,163,2.823295e-16
174,164,3.794456e-16
174,165,1.587671e-16
174,166,2.955767e-16
174,167,3.611327e-16
174,168,2.140144e-16
174,169,2.427795e-16
174,170,2.351166e-16
174,171,3.056726e-16
174,172,2.959590e-16
174,173,2.044199e-16
174,174,2.495987e-16
174,175,2.054347e-16
174,176,1.702649e-16
174,177,2.490108e-16
174,178,2.146344e-16
174,179,2.279008e-16
174,180,1.349682e-16
174,181,1.043606e-16
174,182,2.239352e-16
174,183,1.325870e-16
174,184,6.999849e-17
174,185,8.934756e-17
174,186,4.853222e-17
174,187,9.480442e-17
174,188,1.217930e-16
174,189,1.028542e-16
174,190,7.605108e-17
174,191,5.277513e-17
174,192,6.411255e-17
174,193,2.410892e-17
174,194,4.536234e-17
174,195,3.267921e-17
174,196,7.188638e-18
174,197,2.546497e-17
174,198,6.386603e-17
174,199,9.613581e-18
174,200,1.614348e-17
174,201,0.000000e+00
175,0,0.000000e+00
175,1,2.169848e-13
175,2,3.050537e-13
175,3,3.256519e-13
175,4,4.559140e-13
175,5,8.337131e-13
175,6,1.185458e-12
175,7,1.135459e-12
175,8,1.208548e-12
175,9,1.557435e-12
175,10,2.064718e-12
175,11,1.802498e-12
175,12,1.453364e-12
175,13,1.204179e-12
175,14,6.719775e-13
175,15,3.394739e-13
175,16,1.519324e-13
175,17,2.066656e-13
175,18,1.617536e-13
175,19,1.894553e-13
175,20,1.781668e-13
175,21,1.514150e-13
175,22,1.491539e-13
175,23,1.310415e-13
175,24,1.274798e-13
175,25,1.179664e-13
175,26,9.664841e-14
175,27,8.085108e-14
175,28,6.818741e-14
175,29,6.268969e-14
175,30,5.319980e-14
175,31,4.814812e-14
175,32,4.493471e-14
175,33,3.514706e-14
175,34,2.942711e-14
175,35,3.305452e-14
175,36,3.328237e-14
175,37,2.499520e-14
175,38,2.378688e-14
175,39,2.292652e-14
175,40,2.579968e-14
175,41,2.404328e-14
175,42,2.304050e-14
175,43,2.070316e-14
175,44,2.134743e-14
175,45,2.157718e-14
175,46,2.129294e-14
175,47,2.077508e-14
175,48,2.300716e-14
175,49,2.255929e-14
175,50,2.137126e-14
175,51,2.104562e-14
175,52,1.772734e-14
175,53,1.668740e-14
175,54,1.496657e-14
175,55,1.267020e-14
175,56,1.061694e-14
175,57,9.838816e-15
175,58,8.868075e-15
175,59,8.962760e-15
175,60,8.097764e-15
175,61,7.311709e-15
175,62,6.345202e-15
175,63,4.788237e-15
175,64,6.146217e-15
175,65,7.197473e-15
175,66,8.304030e-15
175,67,7.765948e-15
175,68,6.762687e-15
175,69,6.353486e-15
175,70,7.054565e-15
175,71,6.940429e-15
175,72,7.083386e-15
175,73,6.867555e-15
175,74,7.148377e-15
175,75,6.799975e-15
175,76,6.328001e-15
175,77,7.462942e-15
175,78,6.884646e-15
175,79,6.646983e-15
175,80,6.231612e-15
175,81,6.206415e-15
175,82,4.989876e-15
175,83,4.562761e-15
175,84,3.738339e-15
175,85,3.354786e-15
175,86,3.643506e-15
175,87,3.567718e-15
175,88,4.103485e-15
175,89,3.385857e-15
175,90,4.672351e-15
175,91,5.140965e-15
175,92,4.313704e-15
175,93,4.415747e-15
175,94,4.527639e-15
175,95,4.919402e-15
175,96,4.585543e-15
175,97,4.723080e-15
175,98,4.308994e-15
175,99,4.040636e-15
175,100,3.712715e-15
175,101,3.207885e-15
175,102,3.083461e-15
175,103,2.760034e-15
175,104,2.546784e-15
175,105,2.585238e-15
175,106,2.352592e-15
175,107,2.075042e-15
175,108,1.848718e-15
175,109,1.856488e-15
175,110,1.630852e-15
175,111,1.547732e-15
175,112,1.503315e-15
175,113,1.066934e-15
175,114,1.261954e-15
175,115,8.411301e-16
175,116,9.963201e-16
175,117,9.062600e-16
175,118,9.016945e-16
175,119,8.167638e-16
175,120,8.735688e-16
175,121,7.845114e-16
175,122,7.807004e-16
175,123,7.386935e-16
175,124,5.763842e-16
175,125,6.813454e-16
175,126,6.095105e-16
175,127,6.525231e-16
175,128,6.370611e-16
175,129,6.050790e-16
175,130,6.643593e-16
175,131,6.329276e-16
175,132,5.542693e-16
175,133,4.611257e-16
175,134,4.961775e-16
175,135,4.504291e-16
175,136,5.265741e-16
175,137,5.539746e-16
175,138,3.783163e-16
175,139,4.378810e-16
175,140,5.536245e-16
175,141,3.874468e-16
175,142,3.551238e-16
175,143,4.258061e-16
175,144,3.880230e-16
175,145,3.533273e-16
175,146,4.844984e-16
175,147,2.852407e-16
175,148,3.284185e-16
175,149,2.836442e-16
175,150,4.028828e-16
175,151,3.108774e-16
175,152,2.941321e-16
175,153,3.198973e-16
175,154,2.538281e-16
175,155,2.488605e-16
175,156,3.341087e-16
175,157,2.889822e-16
175,158,2.581396e-16
175,159,2.500589e-16
175,160,2.935107e-16
175,161,2.927830e-16
175,162,2.955659e-16
175,163,2.493123e-16
175,164,3.293296e-16
175,165,1.296045e-16
175,166,2.510590e-16
175,167,2.965484e-16
175,168,1.845647e-16
175,169,2.018442e-16
175,170,2.009633e-16
175,171,2.513268e-16
175,172,2.479014e-16
175,173,1.727836e-16
175,174,2.054347e-16
175,175,1.748673e-16
175,176,1.409956e-16
175,177,2.049251e-16
175,178,1.768607e-16
175,179,1.890846e-16
175,180,1.111816e-16
175,181,8.340283e-17
175,182,1.862108e-16
175,183,1.093457e-16
175,184,5.615175e-17
175,185,7.403757e-17
175,186,4.078530e-17
175,187,7.919963e-17
175,188,9.903843e-17
175,189,8.522942e-17
175,190,6.258440e-17
175,191,4.290251e-17
175,192,5.293477e-17
175,193,2.072332e-17
175,194,3.659100e-17
175,195,2.734487e-17
175,196,5.831792e-18
175,197,2.096460e-17
175,198,5.378005e-17
175,199,7.607879e-18
175,200,1.345805e-17
175,201,0.000000e+00
176,0,0.000000e+00
176,1,1.134463e-13
176,2,1.516745e-13
176,3,1.700966e-13
176,4,1.999372e-13
176,5,3.422391e-13
176,6,4.507606e-13
176,7,3.074945e-13
176,8,2.885654e-13
176,9,4.788393e-13
176,10,7.845143e-13
176,11,5.473194e-13
176,12,3.418778e-13
176,13,3.138439e-13
176,14,7.418189e-14
176,15,6.012072e-15
176,16,-4.324686e-14
176,17,6.081988e-14
176,18,8.104445e-14
176,19,1.191291e-13
176,20,1.108045e-13
176,21,9.320245e-14
176,22,9.398821e-14
176,23,8.138383e-14
176,24,8.173507e-14
176,25,7.594676e-14
176,26,5.941194e-14
176,27,4.825718e-14
176,28,3.937535e-14
176,29,3.603651e-14
176,30,3.093830e-14
176,31,2.714027e-14
176,32,2.579803e-14
176,33,1.789149e-14
176,34,1.503827e-14
176,35,1.866357e-14
176,36,1.951915e-14
176,37,1.295094e-14
176,38,1.296517e-14
176,39,1.248177e-14
176,40,1.531678e-14
176,41,1.413056e-14
176,42,1.355907e-14
176,43,1.203223e-14
176,44,1.294646e-14
176,45,1.354331e-14
176,46,1.398653e-14
176,47,1.385930e-14
176,48,1.555320e-14
176,49,1.555441e-14
176,50,1.482162e-14
176,51,1.473598e-14
176,52,1.228688e-14
176,53,1.146485e-14
176,54,1.011966e-14
176,55,8.277045e-15
176,56,6.747238e-15
176,57,6.392900e-15
176,58,5.847950e-15
176,59,5.946746e-15
176,60,5.226751e-15
176,61,4.764076e-15
176,62,3.994542e-15
176,63,2.814128e-15
176,64,4.017764e-15
176,65,5.043002e-15
176,66,5.917207e-15
176,67,5.722046e-15
176,68,4.863642e-15
176,69,4.643606e-15
176,70,5.179625e-15
176,71,5.225264e-15
176,72,5.324214e-15
176,73,5.196466e-15
176,74,5.527854e-15
176,75,5.184378e-15
176,76,4.852345e-15
176,77,5.731201e-15
176,78,5.188439e-15
176,79,5.019777e-15
176,80,4.716054e-15
176,81,4.664437e-15
176,82,3.741489e-15
176,83,3.335928e-15
176,84,2.659195e-15
176,85,2.366925e-15
176,86,2.715222e-15
176,87,2.615277e-15
176,88,3.065744e-15
176,89,2.533958e-15
176,90,3.539531e-15
176,91,3.915778e-15
176,92,3.342771e-15
176,93,3.409795e-15
176,94,3.506728e-15
176,95,3.772867e-15
176,96,3.550269e-15
176,97,3.616859e-15
176,98,3.355643e-15
176,99,3.112170e-15
176,100,2.842507e-15
176,101,2.472387e-15
176,102,2.306194e-15
176,103,2.185622e-15
176,104,1.940506e-15
176,105,1.967613e-15
176,106,1.780894e-15
176,107,1.613369e-15
176,108,1.431382e-15
176,109,1.402252e-15
176,110,1.244203e-15
176,111,1.145746e-15
176,112,1.134568e-15
176,113,8.113696e-16
176,114,9.238457e-16
176,115,6.433267e-16
176,116,7.342977e-16
176,117,6.856954e-16
176,118,6.878931e-16
176,119,6.155633e-16
176,120,6.554237e-16
176,121,6.102505e-16
176,122,5.971253e-16
176,123,5.710941e-16
176,124,4.516242e-16
176,125,5.229167e-16
176,126,4.687539e-16
176,127,5.132435e-16
176,128,4.919270e-16
176,129,4.755851e-16
176,130,5.183770e-16
176,131,5.227995e-16
176,132,4.186793e-16
176,133,3.521333e-16
176,134,3.766733e-16
176,135,3.540449e-16
176,136,4.079653e-16
176,137,4.270685e-16
176,138,2.959767e-16
176,139,3.346136e-16
176,140,4.345788e-16
176,141,3.030817e-16
176,142,2.943265e-16
176,143,3.342177e-16
176,144,3.062847e-16
176,145,2.688599e-16
176,146,3.759418e-16
176,147,2.401513e-16
176,148,2.669680e-16
176,149,2.357773e-16
176,150,3.190386e-16
176,151,2.436018e-16
176,152,2.422794e-16
176,153,2.573936e-16
176,154,2.107297e-16
176,155,2.051152e-16
176,156,2.598801e-16
176,157,2.269117e-16
176,158,1.997905e-16
176,159,2.044575e-16
176,160,2.342303e-16
176,161,2.246843e-16
176,162,2.439798e-16
176,163,1.938494e-16
176,164,2.583371e-16
176,165,1.078907e-16
176,166,2.021368e-16
176,167,2.459751e-16
176,168,1.469377e-16
176,169,1.663384e-16
176,170,1.616561e-16
176,171,2.091597e-16
176,172,2.022778e-16
176,173,1.397549e-16
176,174,1.702649e-16
176,175,1.409956e-16
176,176,1.167564e-16
176,177,1.702199e-16
176,178,1.467223e-16
176,179,1.552648e-16
176,180,9.239709e-17
176,181,7.092125e-17
176,182,1.529563e-16
176,183,9.066054e-17
176,184,4.759621e-17
176,185,6.111145e-17
176,186,3.310397e-17
176,187,6.473797e-17
176,188,8.296253e-17
176,189,7.041542e-17
176,190,5.177040e-17
176,191,3.613736e-17
176,192,4.379776e-17
176,193,1.671112e-17
176,194,3.091735e-17
176,195,2.229981e-17
176,196,4.905840e-18
176,197,1.753995e-17
176,198,4.452126e-17
176,199,6.512217e-18
176,200,1.119023e-17
176,201,0.000000e+00
177,0,0.000000e+00
177,1,1.343464e-13
177,2,1.740929e-13
177,3,2.033156e-13
177,4,2.128478e-13
177,5,3.467655e-13
177,6,4.310950e-13
177,7,1.754239e-13
177,8,1.184027e-13
177,9,3.558071e-13
177,10,7.622561e-13
177,11,4.084453e-13
177,12,1.453158e-13
177,13,1.798065e-13
177,14,-8.655004e-14
177,15,-1.077729e-13
177,16,-1.334884e-13
177,17,4.441183e-14
177,18,9.491771e-14
177,19,1.577870e-13
177,20,1.466087e-13
177,21,1.231461e-13
177,22,1.252383e-13
177,23,1.076913e-13
177,24,1.094966e-13
177,25,1.017104e-13
177,26,7.775500e-14
177,27,6.215357e-14
177,28,4.973094e-14
177,29,4.522889e-14
177,30,3.894010e-14
177,31,3.336228e-14
177,32,3.188178e-14
177,33,2.029263e-14
177,34,1.704469e-14
177,35,2.260251e-14
177,36,2.409412e-14
177,37,1.468414e-14
177,38,1.510138e-14
177,39,1.450353e-14
177,40,1.891271e-14
177,41,1.725978e-14
177,42,1.649031e-14
177,43,1.445711e-14
177,44,1.596874e-14
177,45,1.712630e-14
177,46,1.818707e-14
177,47,1.820976e-14
177,48,2.069805e-14
177,49,2.091347e-14
177,50,1.995928e-14
177,51,1.991756e-14
177,52,1.651375e-14
177,53,1.532644e-14
177,54,1.342486e-14
177,55,1.071848e-14
177,56,8.557387e-15
177,57,8.133121e-15
177,58,7.395724e-15
177,59,7.512630e-15
177,60,6.462659e-15
177,61,5.879377e-15
177,62,4.800169e-15
177,63,3.155487e-15
177,64,4.940144e-15
177,65,6.505240e-15
177,66,7.777256e-15
177,67,7.642835e-15
177,68,6.382188e-15
177,69,6.164505e-15
177,70,6.958832e-15
177,71,7.109321e-15
177,72,7.251010e-15
177,73,7.122006e-15
177,74,7.710847e-15
177,75,7.186682e-15
177,76,6.761548e-15
177,77,8.035298e-15
177,78,7.270020e-15
177,79,7.056850e-15
177,80,6.657283e-15
177,81,6.567926e-15
177,82,5.261383e-15
177,83,4.653159e-15
177,84,3.654620e-15
177,85,3.258540e-15
177,86,3.814733e-15
177,87,3.656292e-15
177,88,4.309599e-15
177,89,3.561050e-15
177,90,5.003935e-15
177,91,5.554137e-15
177,92,4.757407e-15
177,93,4.857159e-15
177,94,4.982923e-15
177,95,5.355649e-15
177,96,5.050898e-15
177,97,5.135353e-15
177,98,4.789966e-15
177,99,4.431855e-15
177,100,4.026265e-15
177,101,3.504960e-15
177,102,3.237829e-15
177,103,3.131012e-15
177,104,2.727873e-15
177,105,2.771771e-15
177,106,2.487895e-15
177,107,2.279889e-15
177,108,2.009726e-15
177,109,1.942491e-15
177,110,1.725143e-15
177,111,1.558836e-15
177,112,1.557149e-15
177,113,1.105723e-15
177,114,1.240072e-15
177,115,8.683869e-16
177,116,9.837913e-16
177,117,9.223281e-16
177,118,9.365763e-16
177,119,8.322882e-16
177,120,8.831799e-16
177,121,8.379343e-16
177,122,8.183819e-16
177,123,7.821571e-16
177,124,6.203026e-16
177,125,7.165817e-16
177,126,6.397679e-16
177,127,7.137718e-16
177,128,6.780261e-16
177,129,6.605542e-16
177,130,7.235283e-16
177,131,7.441867e-16
177,132,5.722726e-16
177,133,4.845892e-16
177,134,5.202213e-16
177,135,4.955076e-16
177,136,5.690920e-16
177,137,5.948618e-16
177,138,4.128306e-16
177,139,4.662438e-16
177,140,6.145444e-16
177,141,4.255866e-16
177,142,4.209134e-16
177,143,4.734019e-16
177,144,4.322096e-16
177,145,3.752794e-16
177,146,5.323984e-16
177,147,3.464799e-16
177,148,3.821867e-16
177,149,3.383054e-16
177,150,4.548537e-16
177,151,3.476991e-16
177,152,3.492948e-16
177,153,3.688370e-16
177,154,3.047176e-16
177,155,2.950068e-16
177,156,3.689284e-16
177,157,3.245534e-16
177,158,2.820791e-16
177,159,2.962366e-16
177,160,3.352261e-16
177,161,3.185329e-16
177,162,3.539068e-16
177,163,2.766278e-16
177,164,3.692632e-16
177,165,1.569980e-16
177,166,2.918357e-16
177,167,3.594738e-16
177,168,2.117722e-16
177,169,2.421935e-16
177,170,2.336989e-16
177,171,3.062799e-16
177,172,2.946255e-16
177,173,2.026472e-16
177,174,2.490108e-16
177,175,2.049251e-16
177,176,1.702199e-16
177,177,2.494763e-16
177,178,2.146380e-16
177,179,2.262223e-16
177,180,1.349142e-16
177,181,1.045186e-16
177,182,2.228250e-16
177,183,1.324650e-16
177,184,7.016071e-17
177,185,8.897385e-17
177,186,4.810974e-17
177,187,9.440642e-17
177,188,1.218967e-16
177,189,1.026690e-16
177,190,7.564412e-17
177,191,5.311754e-17
177,192,6.412115e-17
177,193,2.401943e-17
177,194,4.554968e-17
177,195,3.251762e-17
177,196,7.226923e-18
177,197,2.572058e-17
177,198,6.494939e-17
177,199,9.603073e-18
177,200,1.636623e-17
177,201,0.000000e+00
178,0,0.000000e+00
178,1,1.328991e-13
178,2,1.753082e-13
178,3,1.987508e-13
178,4,2.259303e-13
178,5,3.846352e-13
178,6,4.995931e-13
178,7,2.924069e-13
178,8,2.482632e-13
178,9,4.631020e-13
178,10,8.497963e-13
178,11,5.342027e-13
178,12,2.861472e-13
178,13,2.940443e-13
178,14,2.339626e-14
178,15,-1.385374e-14
178,16,-6.874725e-14
178,17,6.821761e-14
178,18,1.057973e-13
178,19,1.528385e-13
178,20,1.373347e-13
178,21,1.136914e-13
178,22,1.138294e-13
178,23,9.817941e-14
178,24,9.905838e-14
178,25,9.193619e-14
178,26,7.032517e-14
178,27,5.648776e-14
178,28,4.509938e-14
178,29,4.087041e-14
178,30,3.491517e-14
178,31,2.992456e-14
178,32,2.848304e-14
178,33,1.818644e-14
178,34,1.485827e-14
178,35,1.969477e-14
178,36,2.111144e-14
178,37,1.264380e-14
178,38,1.285704e-14
178,39,1.264199e-14
178,40,1.623335e-14
178,41,1.468185e-14
178,42,1.416704e-14
178,43,1.221242e-14
178,44,1.353269e-14
178,45,1.441954e-14
178,46,1.525251e-14
178,47,1.528094e-14
178,48,1.741266e-14
178,49,1.767484e-14
178,50,1.688394e-14
178,51,1.686138e-14
178,52,1.383072e-14
178,53,1.281292e-14
178,54,1.114163e-14
178,55,8.813910e-15
178,56,6.887213e-15
178,57,6.611076e-15
178,58,6.033365e-15
178,59,6.101327e-15
178,60,5.181927e-15
178,61,4.815197e-15
178,62,3.780564e-15
178,63,2.269741e-15
178,64,3.854470e-15
178,65,5.248974e-15
178,66,6.355948e-15
178,67,6.188557e-15
178,68,5.181513e-15
178,69,4.857665e-15
178,70,5.619739e-15
178,71,5.741459e-15
178,72,5.848939e-15
178,73,5.727956e-15
178,74,6.234963e-15
178,75,5.777424e-15
178,76,5.406509e-15
178,77,6.549142e-15
178,78,5.861614e-15
178,79,5.605750e-15
178,80,5.239837e-15
178,81,5.189637e-15
178,82,4.132147e-15
178,83,3.571719e-15
178,84,2.704736e-15
178,85,2.284413e-15
178,86,2.793598e-15
178,87,2.686665e-15
178,88,3.290216e-15
178,89,2.651956e-15
178,90,3.953741e-15
178,91,4.509615e-15
178,92,3.793403e-15
178,93,3.908703e-15
178,94,4.025344e-15
178,95,4.396925e-15
178,96,4.088306e-15
178,97,4.199617e-15
178,98,3.890109e-15
178,99,3.598011e-15
178,100,3.246605e-15
178,101,2.841814e-15
178,102,2.627418e-15
178,103,2.527974e-15
178,104,2.207985e-15
178,105,2.241189e-15
178,106,2.036166e-15
178,107,1.831987e-15
178,108,1.659643e-15
178,109,1.588564e-15
178,110,1.437925e-15
178,111,1.300461e-15
178,112,1.304212e-15
178,113,9.416256e-16
178,114,1.048381e-15
178,115,7.449592e-16
178,116,8.502328e-16
178,117,7.927097e-16
178,118,8.147457e-16
178,119,7.154323e-16
178,120,7.733215e-16
178,121,7.078949e-16
178,122,7.049461e-16
178,123,6.659424e-16
178,124,5.263197e-16
178,125,6.173088e-16
178,126,5.410051e-16
178,127,6.099238e-16
178,128,5.794624e-16
178,129,5.670982e-16
178,130,6.069896e-16
178,131,6.329770e-16
178,132,4.904136e-16
178,133,4.099792e-16
178,134,4.475105e-16
178,135,4.240251e-16
178,136,4.866873e-16
178,137,5.086069e-16
178,138,3.533910e-16
178,139,4.023076e-16
178,140,5.178013e-16
178,141,3.649719e-16
178,142,3.492898e-16
178,143,3.974121e-16
178,144,3.687817e-16
178,145,3.261787e-16
178,146,4.470476e-16
178,147,2.957726e-16
178,148,3.260484e-16
178,149,2.899730e-16
178,150,3.836042e-16
178,151,2.922148e-16
178,152,2.919977e-16
178,153,3.134669e-16
178,154,2.628627e-16
178,155,2.502644e-16
178,156,3.101020e-16
178,157,2.776679e-16
178,158,2.449052e-16
178,159,2.543333e-16
178,160,2.889106e-16
178,161,2.723979e-16
178,162,3.054612e-16
178,163,2.395696e-16
178,164,3.234823e-16
178,165,1.365259e-16
178,166,2.536575e-16
178,167,3.115048e-16
178,168,1.825968e-16
178,169,2.095983e-16
178,170,2.012232e-16
178,171,2.626477e-16
178,172,2.547500e-16
178,173,1.758478e-16
178,174,2.146344e-16
178,175,1.768607e-16
178,176,1.467223e-16
178,177,2.146380e-16
178,178,1.856842e-16
178,179,1.955569e-16
178,180,1.158126e-16
178,181,8.995464e-17
178,182,1.920584e-16
178,183,1.142602e-16
178,184,6.045339e-17
178,185,7.663847e-17
178,186,4.181911e-17
178,187,8.200178e-17
178,188,1.054097e-16
178,189,8.859383e-17
178,190,6.546586e-17
178,191,4.530859e-17
178,192,5.560822e-17
178,193,2.059040e-17
178,194,3.928289e-17
178,195,2.833249e-17
178,196,6.250615e-18
178,197,2.179636e-17
178,198,5.392097e-17
178,199,8.237684e-18
178,200,1.373111e-17
178,201,0.000000e+00
179,0,0.000000e+00
179,1,2.109149e-13
179,2,2.851833e-13
179,3,3.062048e-13
179,4,3.982671e-13
179,5,6.992304e-13
179,6,9.705940e-13
179,7,8.375453e-13
179,8,8.666464e-13
179,9,1.197047e-12
179,10,1.711933e-12
179,11,1.407952e-12
179,12,1.086939e-12
179,13,9.377860e-13
179,14,4.752795e-13
179,15,2.434486e-13
179,16,8.392019e-14
179,17,1.726900e-13
179,18,1.494008e-13
179,19,1.846770e-13
179,20,1.729590e-13
179,21,1.440387e-13
179,22,1.437495e-13
179,23,1.265199e-13
179,24,1.248622e-13
179,25,1.161980e-13
179,26,9.366253e-14
179,27,7.770744e-14
179,28,6.472389e-14
179,29,5.938342e-14
179,30,5.022743e-14
179,31,4.513751e-14
179,32,4.242218e-14
179,33,3.184627e-14
179,34,2.664050e-14
179,35,3.096877e-14
179,36,3.203334e-14
179,37,2.288244e-14
179,38,2.223611e-14
179,39,2.210097e-14
179,40,2.529012e-14
179,41,2.353462e-14
179,42,2.293169e-14
179,43,2.040207e-14
179,44,2.135219e-14
179,45,2.154245e-14
179,46,2.161917e-14
179,47,2.129697e-14
179,48,2.334319e-14
179,49,2.318684e-14
179,50,2.229826e-14
179,51,2.203673e-14
179,52,1.865552e-14
179,53,1.758402e-14
179,54,1.563957e-14
179,55,1.335759e-14
179,56,1.119757e-14
179,57,1.056823e-14
179,58,9.730282e-15
179,59,9.728432e-15
179,60,8.637617e-15
179,61,8.092429e-15
179,62,6.867303e-15
179,63,5.109846e-15
179,64,6.715458e-15
179,65,8.029054e-15
179,66,9.187251e-15
179,67,8.643802e-15
179,68,7.680055e-15
179,69,7.083483e-15
179,70,7.962016e-15
179,71,8.022160e-15
179,72,8.096119e-15
179,73,7.906721e-15
179,74,8.262817e-15
179,75,7.928901e-15
179,76,7.462125e-15
179,77,8.751980e-15
179,78,8.031561e-15
179,79,7.740534e-15
179,80,7.366458e-15
179,81,7.295227e-15
179,82,6.035697e-15
179,83,5.397366e-15
179,84,4.482679e-15
179,85,3.952774e-15
179,86,4.359551e-15
179,87,4.339576e-15
179,88,4.890088e-15
179,89,4.082669e-15
179,90,5.476142e-15
179,91,6.022455e-15
179,92,5.134527e-15
179,93,5.215114e-15
179,94,5.312637e-15
179,95,5.733280e-15
179,96,5.384818e-15
179,97,5.437371e-15
179,98,4.997390e-15
179,99,4.703450e-15
179,100,4.292672e-15
179,101,3.781866e-15
179,102,3.574592e-15
179,103,3.260413e-15
179,104,2.939345e-15
179,105,2.939953e-15
179,106,2.705089e-15
179,107,2.341919e-15
179,108,2.183045e-15
179,109,2.081114e-15
179,110,1.864668e-15
179,111,1.726882e-15
179,112,1.666283e-15
179,113,1.216895e-15
179,114,1.367028e-15
179,115,9.399171e-16
179,116,1.097671e-15
179,117,1.010987e-15
179,118,1.012969e-15
179,119,8.906219e-16
179,120,9.904106e-16
179,121,8.411052e-16
179,122,8.565503e-16
179,123,7.984110e-16
179,124,6.257232e-16
179,125,7.571852e-16
179,126,6.660255e-16
179,127,7.204180e-16
179,128,6.905084e-16
179,129,6.677767e-16
179,130,7.022375e-16
179,131,7.072773e-16
179,132,6.002688e-16
179,133,4.881906e-16
179,134,5.468418e-16
179,135,4.912999e-16
179,136,5.778860e-16
179,137,6.030516e-16
179,138,4.116122e-16
179,139,4.755817e-16
179,140,5.930696e-16
179,141,4.245201e-16
179,142,3.822855e-16
179,143,4.466688e-16
179,144,4.218673e-16
179,145,3.870680e-16
179,146,5.035635e-16
179,147,3.258134e-16
179,148,3.612479e-16
179,149,3.199539e-16
179,150,4.295839e-16
179,151,3.262720e-16
179,152,3.172571e-16
179,153,3.480986e-16
179,154,2.877042e-16
179,155,2.696173e-16
179,156,3.469283e-16
179,157,3.062661e-16
179,158,2.808312e-16
179,159,2.724051e-16
179,160,3.205610e-16
179,161,3.113238e-16
179,162,3.301317e-16
179,163,2.708328e-16
179,164,3.664179e-16
179,165,1.478243e-16
179,166,2.772283e-16
179,167,3.320318e-16
179,168,2.003135e-16
179,169,2.226422e-16
179,170,2.178628e-16
179,171,2.769431e-16
179,172,2.728184e-16
179,173,1.899924e-16
179,174,2.279008e-16
179,175,1.890846e-16
179,176,1.552648e-16
179,177,2.262223e-16
179,178,1.955569e-16
179,179,2.104863e-16
179,180,1.228182e-16
179,181,9.429777e-17
179,182,2.059997e-16
179,183,1.209724e-16
179,184,6.318762e-17
179,185,8.195630e-17
179,186,4.509430e-17
179,187,8.737230e-17
179,188,1.105251e-16
179,189,9.405668e-17
179,190,6.994585e-17
179,191,4.727441e-17
179,192,5.851334e-17
179,193,2.220252e-17
179,194,4.090310e-17
179,195,3.008385e-17
179,196,6.472150e-18
179,197,2.265943e-17
179,198,5.599153e-17
179,199,8.705994e-18
179,200,1.425384e-17
179,201,0.000000e+00
180,0,0.000000e+00
180,1,7.656170e-14
180,2,1.004890e-13
180,3,1.156723e-13
180,4,1.235815e-13
180,5,1.997642e-13
180,6,2.518620e-13
180,7,1.194964e-13
180,8,9.485391e-14
180,9,2.271343e-13
180,10,4.493366e-13
180,11,2.633328e-13
180,12,1.225925e-13
180,13,1.342239e-13
180,14,-1.583339e-14
180,15,-3.951040e-14
180,16,-6.014689e-14
180,17,3.157156e-14
180,18,5.299352e-14
180,19,8.553743e-14
180,20,8.053960e-14
180,21,6.743723e-14
180,22,6.879927e-14
180,23,5.921766e-14
180,24,5.992792e-14
180,25,5.571039e-14
180,26,4.323712e-14
180,27,3.470290e-14
180,28,2.821583e-14
180,29,2.587399e-14
180,30,2.222909e-14
180,31,1.937738e-14
180,32,1.858024e-14
180,33,1.250134e-14
180,34,1.059820e-14
180,35,1.353573e-14
180,36,1.431239e-14
180,37,9.315653e-15
180,38,9.526097e-15
180,39,9.155457e-15
180,40,1.149219e-14
180,41,1.064450e-14
180,42,1.019448e-14
180,43,9.074819e-15
180,44,9.836739e-15
180,45,1.038163e-14
180,46,1.087621e-14
180,47,1.079651e-14
180,48,1.213911e-14
180,49,1.216391e-14
180,50,1.164068e-14
180,51,1.159629e-14
180,52,9.723996e-15
180,53,9.082657e-15
180,54,8.043003e-15
180,55,6.590314e-15
180,56,5.408186e-15
180,57,5.106895e-15
180,58,4.678341e-15
180,59,4.755913e-15
180,60,4.190356e-15
180,61,3.772182e-15
180,62,3.183576e-15
180,63,2.304346e-15
180,64,3.254321e-15
180,65,4.065300e-15
180,66,4.764667e-15
180,67,4.651013e-15
180,68,3.927237e-15
180,69,3.817922e-15
180,70,4.217653e-15
180,71,4.270211e-15
180,72,4.363657e-15
180,73,4.280306e-15
180,74,4.548448e-15
180,75,4.283091e-15
180,76,4.033658e-15
180,77,4.714949e-15
180,78,4.283264e-15
180,79,4.188652e-15
180,80,3.964063e-15
180,81,3.900271e-15
180,82,3.139152e-15
180,83,2.819638e-15
180,84,2.289068e-15
180,85,2.087120e-15
180,86,2.355964e-15
180,87,2.259900e-15
180,88,2.601290e-15
180,89,2.167401e-15
180,90,2.931544e-15
180,91,3.196423e-15
180,92,2.758026e-15
180,93,2.802902e-15
180,94,2.878264e-15
180,95,3.063604e-15
180,96,2.910269e-15
180,97,2.944885e-15
180,98,2.749419e-15
180,99,2.548599e-15
180,100,2.327219e-15
180,101,2.020724e-15
180,102,1.881136e-15
180,103,1.788671e-15
180,104,1.581306e-15
180,105,1.607149e-15
180,106,1.440457e-15
180,107,1.323165e-15
180,108,1.150950e-15
180,109,1.135192e-15
180,110,9.955868e-16
180,111,9.130261e-16
180,112,9.047287e-16
180,113,6.386988e-16
180,114,7.324995e-16
180,115,5.036276e-16
180,116,5.731741e-16
180,117,5.377976e-16
180,118,5.349240e-16
180,119,4.809328e-16
180,120,5.074180e-16
180,121,4.827703e-16
180,122,4.668126e-16
180,123,4.506056e-16
180,124,3.562022e-16
180,125,4.097327e-16
180,126,3.726148e-16
180,127,4.059635e-16
180,128,3.878654e-16
180,129,3.739679e-16
180,130,4.135575e-16
180,131,4.161107e-16
180,132,3.293274e-16
180,133,2.798231e-16
180,134,2.967743e-16
180,135,2.798928e-16
180,136,3.234933e-16
180,137,3.380737e-16
180,138,2.335762e-16
180,139,2.623574e-16
180,140,3.477675e-16
180,141,2.394048e-16
180,142,2.382846e-16
180,143,2.678432e-16
180,144,2.430337e-16
180,145,2.103675e-16
180,146,3.013135e-16
180,147,1.916230e-16
180,148,2.125506e-16
180,149,1.869434e-16
180,150,2.558977e-16
180,151,1.949899e-16
180,152,1.956908e-16
180,153,2.052835e-16
180,154,1.667758e-16
180,155,1.635982e-16
180,156,2.082661e-16
180,157,1.795365e-16
180,158,1.565740e-16
180,159,1.620656e-16
180,160,1.848958e-16
180,161,1.779885e-16
180,162,1.930378e-16
180,163,1.521375e-16
180,164,2.017902e-16
180,165,8.502247e-17
180,166,1.588618e-16
180,167,1.940856e-16
180,168,1.160353e-16
180,169,1.311606e-16
180,170,1.278078e-16
180,171,1.663882e-16
180,172,1.595590e-16
180,173,1.099463e-16
180,174,1.349682e-16
180,175,1.111816e-16
180,176,9.239709e-17
180,177,1.349142e-16
180,178,1.158126e-16
180,179,1.228182e-16
180,180,7.347646e-17
180,181,5.638634e-17
180,182,1.211838e-16
180,183,7.175382e-17
180,184,3.778811e-17
180,185,4.847305e-17
180,186,2.602303e-17
180,187,5.087512e-17
180,188,6.559118e-17
180,189,5.570136e-17
180,190,4.091230e-17
180,191,2.888438e-17
180,192,3.446601e-17
180,193,1.325284e-17
180,194,2.448754e-17
180,195,1.750134e-17
180,196,3.873592e-18
180,197,1.407693e-17
180,198,3.625145e-17
180,199,5.202337e-18
180,200,9.043322e-18
180,201,0.000000e+00
181,0,0.000000e+00
181,1,2.204228e-14
181,2,1.968219e-14
181,3,3.262794e-14
181,4,-5.347375e-15
181,5,-4.205230e-14
181,6,-1.067135e-13
181,7,-2.734839e-13
181,8,-3.402526e-13
181,9,-2.905186e-13
181,10,-1.790601e-13
181,11,-3.420924e-13
181,12,-4.094954e-13
181,13,-2.999159e-13
181,14,-3.048617e-13
181,15,-2.035552e-13
181,16,-1.551148e-13
181,17,-4.546897e-14
181,18,6.182422e-15
181,19,4.239999e-14
181,20,3.982609e-14
181,21,3.292895e-14
181,22,3.570332e-14
181,23,3.004946e-14
181,24,3.276112e-14
181,25,3.070667e-14
181,26,2.123341e-14
181,27,1.579934e-14
181,28,1.137032e-14
181,29,1.010861e-14
181,30,8.899006e-15
181,31,6.769420e-15
181,32,6.828713e-15
181,33,2.049419e-15
181,34,1.730001e-15
181,35,4.372460e-15
181,36,5.419602e-15
181,37,1.588739e-15
181,38,2.297947e-15
181,39,2.287076e-15
181,40,4.360916e-15
181,41,3.809639e-15
181,42,3.699047e-15
181,43,3.025811e-15
181,44,3.882893e-15
181,45,4.554033e-15
181,46,5.383176e-15
181,47,5.604833e-15
181,48,6.514121e-15
181,49,6.844124e-15
181,50,6.633558e-15
181,51,6.712188e-15
181,52,5.485479e-15
181,53,5.024366e-15
181,54,4.260170e-15
181,55,3.207685e-15
181,56,2.402302e-15
181,57,2.403909e-15
181,58,2.248861e-15
181,59,2.278030e-15
181,60,1.807545e-15
181,61,1.728549e-15
181,62,1.267855e-15
181,63,6.195434e-16
181,64,1.417517e-15
181,65,2.169500e-15
181,66,2.670214e-15
181,67,2.727423e-15
181,68,2.231521e-15
181,69,2.171931e-15
181,70,2.516897e-15
181,71,2.678037e-15
181,72,2.706227e-15
181,73,2.684945e-15
181,74,3.001445e-15
181,75,2.771104e-15
181,76,2.628186e-15
181,77,3.150377e-15
181,78,2.803573e-15
181,79,2.715624e-15
181,80,2.586511e-15
181,81,2.535599e-15
181,82,2.054863e-15
181,83,1.749787e-15
181,84,1.329742e-15
181,85,1.157103e-15
181,86,1.456899e-15
181,87,1.396275e-15
181,88,1.670545e-15
181,89,1.384774e-15
181,90,1.967749e-15
181,91,2.209190e-15
181,92,1.922185e-15
181,93,1.953001e-15
181,94,1.998927e-15
181,95,2.136546e-15
181,96,2.033713e-15
181,97,2.034982e-15
181,98,1.927197e-15
181,99,1.772656e-15
181,100,1.592045e-15
181,101,1.408500e-15
181,102,1.257730e-15
181,103,1.285565e-15
181,104,1.069259e-15
181,105,1.077725e-15
181,106,9.667921e-16
181,107,8.948264e-16
181,108,8.078847e-16
181,109,7.375291e-16
181,110,6.704177e-16
181,111,5.756593e-16
181,112,5.863334e-16
181,113,4.241349e-16
181,114,4.421549e-16
181,115,3.285587e-16
181,116,3.576164e-16
181,117,3.447705e-16
181,118,3.579022e-16
181,119,3.081851e-16
181,120,3.336443e-16
181,121,3.166646e-16
181,122,3.103881e-16
181,123,2.952070e-16
181,124,2.372155e-16
181,125,2.745486e-16
181,126,2.409197e-16
181,127,2.788824e-16
181,128,2.575441e-16
181,129,2.584680e-16
181,130,2.748350e-16
181,131,3.056212e-16
181,132,2.126271e-16
181,133,1.798095e-16
181,134,1.977836e-16
181,135,1.933420e-16
181,136,2.201025e-16
181,137,2.286134e-16
181,138,1.600681e-16
181,139,1.780474e-16
181,140,2.386793e-16
181,141,1.666006e-16
181,142,1.701038e-16
181,143,1.820865e-16
181,144,1.698984e-16
181,145,1.442479e-16
181,146,2.021261e-16
181,147,1.466144e-16
181,148,1.552751e-16
181,149,1.411782e-16
181,150,1.783334e-16
181,151,1.343072e-16
181,152,1.416287e-16
181,153,1.480883e-16
181,154,1.280706e-16
181,155,1.201956e-16
181,156,1.405764e-16
181,157,1.269046e-16
181,158,1.100352e-16
181,159,1.213780e-16
181,160,1.345960e-16
181,161,1.221851e-16
181,162,1.476499e-16
181,163,1.089980e-16
181,164,1.485372e-16
181,165,6.662532e-17
181,166,1.193943e-16
181,167,1.514362e-16
181,168,8.510379e-17
181,169,1.007647e-16
181,170,9.457013e-17
181,171,1.281682e-16
181,172,1.217974e-16
181,173,8.319327e-17
181,174,1.043606e-16
181,175,8.340283e-17
181,176,7.092125e-17
181,177,1.045186e-16
181,178,8.995464e-17
181,179,9.429777e-17
181,180,5.638634e-17
181,181,4.491027e-17
181,182,9.256832e-17
181,183,5.544603e-17
181,184,3.006845e-17
181,185,3.705456e-17
181,186,1.987527e-17
181,187,3.919698e-17
181,188,5.168440e-17
181,189,4.278486e-17
181,190,3.178496e-17
181,191,2.239908e-17
181,192,2.687021e-17
181,193,9.643057e-18
181,194,1.942942e-17
181,195,1.347031e-17
181,196,3.070642e-18
181,197,1.068920e-17
181,198,2.619238e-17
181,199,4.157062e-18
181,200,6.693912e-18
181,201,0.000000e+00
182,0,0.000000e+00
182,1,1.920405e-13
182,2,2.598870e-13
182,3,2.815358e-13
182,4,3.619351e-13
182,5,6.345269e-13
182,6,8.725917e-13
182,7,7.369332e-13
182,8,7.585541e-13
182,9,1.073026e-12
182,10,1.537299e-12
182,11,1.243023e-12
182,12,9.366113e-13
182,13,8.004691e-13
182,14,3.745674e-13
182,15,1.605460e-13
182,16,3.431228e-14
182,17,1.377446e-13
182,18,1.227740e-13
182,19,1.650455e-13
182,20,1.587991e-13
182,21,1.340084e-13
182,22,1.354243e-13
182,23,1.190729e-13
182,24,1.181711e-13
182,25,1.101181e-13
182,26,8.876666e-14
182,27,7.346206e-14
182,28,6.119800e-14
182,29,5.632170e-14
182,30,4.789180e-14
182,31,4.301365e-14
182,32,4.051385e-14
182,33,3.034557e-14
182,34,2.563634e-14
182,35,2.990251e-14
182,36,3.077249e-14
182,37,2.207364e-14
182,38,2.156683e-14
182,39,2.101863e-14
182,40,2.438537e-14
182,41,2.275883e-14
182,42,2.198764e-14
182,43,1.971543e-14
182,44,2.067308e-14
182,45,2.103286e-14
182,46,2.119062e-14
182,47,2.092620e-14
182,48,2.307528e-14
182,49,2.283986e-14
182,50,2.186014e-14
182,51,2.158410e-14
182,52,1.828476e-14
182,53,1.719708e-14
182,54,1.530778e-14
182,55,1.299061e-14
182,56,1.087436e-14
182,57,1.016648e-14
182,58,9.270769e-15
182,59,9.310861e-15
182,60,8.291492e-15
182,61,7.636826e-15
182,62,6.567050e-15
182,63,4.938751e-15
182,64,6.480063e-15
182,65,7.726619e-15
182,66,8.875062e-15
182,67,8.411273e-15
182,68,7.389176e-15
182,69,6.960273e-15
182,70,7.740520e-15
182,71,7.781031e-15
182,72,7.892272e-15
182,73,7.695019e-15
182,74,8.056099e-15
182,75,7.711793e-15
182,76,7.248893e-15
182,77,8.464391e-15
182,78,7.782963e-15
182,79,7.551933e-15
182,80,7.179556e-15
182,81,7.104088e-15
182,82,5.826733e-15
182,83,5.266692e-15
182,84,4.386546e-15
182,85,3.940436e-15
182,86,4.318412e-15
182,87,4.262775e-15
182,88,4.799239e-15
182,89,4.028155e-15
182,90,5.359889e-15
182,91,5.841819e-15
182,92,5.000408e-15
182,93,5.066354e-15
182,94,5.173442e-15
182,95,5.551113e-15
182,96,5.244748e-15
182,97,5.296147e-15
182,98,4.879944e-15
182,99,4.575360e-15
182,100,4.194606e-15
182,101,3.667131e-15
182,102,3.466372e-15
182,103,3.180583e-15
182,104,2.867072e-15
182,105,2.883150e-15
182,106,2.626717e-15
182,107,2.316059e-15
182,108,2.101710e-15
182,109,2.038316e-15
182,110,1.805047e-15
182,111,1.674587e-15
182,112,1.624279e-15
182,113,1.166424e-15
182,114,1.331077e-15
182,115,9.051834e-16
182,116,1.053575e-15
182,117,9.730529e-16
182,118,9.692718e-16
182,119,8.626624e-16
182,120,9.407525e-16
182,121,8.293883e-16
182,122,8.293481e-16
182,123,7.828178e-16
182,124,6.138462e-16
182,125,7.312409e-16
182,126,6.517040e-16
182,127,7.025348e-16
182,128,6.752719e-16
182,129,6.502857e-16
182,130,6.988646e-16
182,131,6.948614e-16
182,132,5.851203e-16
182,133,4.826645e-16
182,134,5.292760e-16
182,135,4.809097e-16
182,136,5.642468e-16
182,137,5.897908e-16
182,138,4.031949e-16
182,139,4.628175e-16
182,140,5.885203e-16
182,141,4.145840e-16
182,142,3.850299e-16
182,143,4.470747e-16
182,144,4.147996e-16
182,145,3.744548e-16
182,146,5.047189e-16
182,147,3.187139e-16
182,148,3.556623e-16
182,149,3.130756e-16
182,150,4.280172e-16
182,151,3.258938e-16
182,152,3.181954e-16
182,153,3.440301e-16
182,154,2.802216e-16
182,155,2.683163e-16
182,156,3.479592e-16
182,157,3.031992e-16
182,158,2.734175e-16
182,159,2.690162e-16
182,160,3.143420e-16
182,161,3.068486e-16
182,162,3.231010e-16
182,163,2.640816e-16
182,164,3.537798e-16
182,165,1.433330e-16
182,166,2.704028e-16
182,167,3.244203e-16
182,168,1.967065e-16
182,169,2.184905e-16
182,170,2.146245e-16
182,171,2.735106e-16
182,172,2.675885e-16
182,173,1.858487e-16
182,174,2.239352e-16
182,175,1.862108e-16
182,176,1.529563e-16
182,177,2.228250e-16
182,178,1.920584e-16
182,179,2.059997e-16
182,180,1.211838e-16
182,181,9.256832e-17
182,182,2.023603e-16
182,183,1.189348e-16
182,184,6.203545e-17
182,185,8.057946e-17
182,186,4.402601e-17
182,187,8.546789e-17
182,188,1.083858e-16
182,189,9.249824e-17
182,190,6.842360e-17
182,191,4.692206e-17
182,192,5.736708e-17
182,193,2.203050e-17
182,194,4.021866e-17
182,195,2.939140e-17
182,196,6.362195e-18
182,197,2.268674e-17
182,198,5.725430e-17
182,199,8.536808e-18
182,200,1.442500e-17
182,201,0.000000e+00
183,0,0.000000e+00
183,1,8.193358e-14
183,2,1.112485e-13
183,3,1.222266e-13
183,4,1.548554e-13
183,5,2.726152e-13
183,6,3.558118e-13
183,7,2.762287e-13
183,8,2.693690e-13
183,9,4.188215e-13
183,10,6.075689e-13
183,11,4.676088e-13
183,12,3.260981e-13
183,13,2.765230e-13
183,14,8.935006e-14
183,15,2.181462e-15
183,16,-3.922265e-14
183,17,2.727045e-14
183,18,1.592086e-14
183,19,4.176505e-14
183,20,4.919535e-14
183,21,4.395742e-14
183,22,5.062942e-14
183,23,4.716358e-14
183,24,4.994195e-14
183,25,4.798328e-14
183,26,3.904110e-14
183,27,3.253645e-14
183,28,2.719103e-14
183,29,2.535026e-14
183,30,2.204916e-14
183,31,1.967587e-14
183,32,1.833393e-14
183,33,1.358744e-14
183,34,1.154595e-14
183,35,1.393257e-14
183,36,1.416328e-14
183,37,1.014230e-14
183,38,1.006795e-14
183,39,9.715446e-15
183,40,1.136784e-14
183,41,1.065997e-14
183,42,1.019207e-14
183,43,9.231390e-15
183,44,9.667832e-15
183,45,1.009259e-14
183,46,1.034334e-14
183,47,1.053562e-14
183,48,1.170981e-14
183,49,1.162523e-14
183,50,1.112425e-14
183,51,1.086550e-14
183,52,9.200180e-15
183,53,8.587631e-15
183,54,7.545086e-15
183,55,6.298401e-15
183,56,5.117326e-15
183,57,4.685354e-15
183,58,4.228574e-15
183,59,4.215537e-15
183,60,3.722126e-15
183,61,3.402310e-15
183,62,2.944385e-15
183,63,2.180654e-15
183,64,2.928045e-15
183,65,3.583393e-15
183,66,4.170506e-15
183,67,3.991251e-15
183,68,3.489591e-15
183,69,3.348091e-15
183,70,3.737256e-15
183,71,3.833965e-15
183,72,3.898271e-15
183,73,3.815684e-15
183,74,4.031437e-15
183,75,3.849412e-15
183,76,3.625384e-15
183,77,4.171765e-15
183,78,3.816173e-15
183,79,3.691959e-15
183,80,3.517096e-15
183,81,3.410061e-15
183,82,2.819047e-15
183,83,2.575622e-15
183,84,2.138142e-15
183,85,1.915629e-15
183,86,2.099516e-15
183,87,2.081641e-15
183,88,2.363584e-15
183,89,2.008845e-15
183,90,2.599588e-15
183,91,2.816790e-15
183,92,2.434024e-15
183,93,2.457854e-15
183,94,2.516172e-15
183,95,2.681306e-15
183,96,2.559681e-15
183,97,2.584949e-15
183,98,2.385704e-15
183,99,2.218307e-15
183,100,2.041795e-15
183,101,1.769030e-15
183,102,1.662449e-15
183,103,1.566223e-15
183,104,1.376806e-15
183,105,1.408012e-15
183,106,1.264063e-15
183,107,1.146872e-15
183,108,1.023018e-15
183,109,9.952589e-16
183,110,8.898310e-16
183,111,8.068785e-16
183,112,8.098131e-16
183,113,5.774115e-16
183,114,6.570404e-16
183,115,4.563050e-16
183,116,5.243176e-16
183,117,4.869523e-16
183,118,4.947643e-16
183,119,4.371851e-16
183,120,4.730646e-16
183,121,4.336747e-16
183,122,4.286559e-16
183,123,4.089320e-16
183,124,3.189297e-16
183,125,3.788171e-16
183,126,3.356376e-16
183,127,3.748216e-16
183,128,3.579504e-16
183,129,3.478762e-16
183,130,3.750678e-16
183,131,3.871459e-16
183,132,3.082053e-16
183,133,2.549464e-16
183,134,2.789532e-16
183,135,2.614362e-16
183,136,3.018107e-16
183,137,3.160031e-16
183,138,2.178581e-16
183,139,2.503766e-16
183,140,3.247987e-16
183,141,2.254881e-16
183,142,2.183738e-16
183,143,2.471408e-16
183,144,2.291625e-16
183,145,2.019689e-16
183,146,2.798295e-16
183,147,1.817991e-16
183,148,2.010049e-16
183,149,1.787852e-16
183,150,2.389030e-16
183,151,1.827028e-16
183,152,1.813498e-16
183,153,1.956888e-16
183,154,1.614586e-16
183,155,1.545424e-16
183,156,1.950405e-16
183,157,1.721814e-16
183,158,1.531357e-16
183,159,1.566726e-16
183,160,1.785585e-16
183,161,1.708718e-16
183,162,1.889069e-16
183,163,1.489175e-16
183,164,2.013195e-16
183,165,8.377137e-17
183,166,1.568223e-16
183,167,1.917115e-16
183,168,1.136149e-16
183,169,1.290816e-16
183,170,1.248010e-16
183,171,1.624606e-16
183,172,1.571753e-16
183,173,1.087265e-16
183,174,1.325870e-16
183,175,1.093457e-16
183,176,9.066054e-17
183,177,1.324650e-16
183,178,1.142602e-16
183,179,1.209724e-16
183,180,7.175382e-17
183,181,5.544603e-17
183,182,1.189348e-16
183,183,7.089076e-17
183,184,3.721956e-17
183,185,4.749931e-17
183,186,2.580474e-17
183,187,5.048058e-17
183,188,6.478626e-17
183,189,5.474030e-17
183,190,4.040782e-17
183,191,2.805665e-17
183,192,3.415471e-17
183,193,1.285358e-17
183,194,2.448391e-17
183,195,1.738005e-17
183,196,3.831352e-18
183,197,1.354026e-17
183,198,3.392143e-17
183,199,5.097248e-18
183,200,8.581117e-18
183,201,0.000000e+00
184,0,0.000000e+00
184,1,1.541495e-14
184,2,1.479513e-14
184,3,2.364564e-14
184,4,2.412243e-16
184,5,-1.945332e-14
184,6,-5.805048e-14
184,7,-1.683982e-13
184,8,-2.122966e-13
184,9,-1.778610e-13
184,10,-1.002273e-13
184,11,-2.114261e-13
184,12,-2.599973e-13
184,13,-1.896684e-13
184,14,-1.972297e-13
184,15,-1.322217e-13
184,16,-1.014513e-13
184,17,-2.830914e-14
184,18,6.119344e-15
184,19,3.026427e-14
184,20,2.802027e-14
184,21,2.319404e-14
184,22,2.485437e-14
184,23,2.090101e-14
184,24,2.264115e-14
184,25,2.115647e-14
184,26,1.462139e-14
184,27,1.088415e-14
184,28,7.804862e-15
184,29,6.906939e-15
184,30,6.054309e-15
184,31,4.565538e-15
184,32,4.586352e-15
184,33,1.311039e-15
184,34,1.054675e-15
184,35,2.839613e-15
184,36,3.534762e-15
184,37,9.296751e-16
184,38,1.384316e-15
184,39,1.367957e-15
184,40,2.764012e-15
184,41,2.376159e-15
184,42,2.298322e-15
184,43,1.831779e-15
184,44,2.416242e-15
184,45,2.883063e-15
184,46,3.440336e-15
184,47,3.586943e-15
184,48,4.214409e-15
184,49,4.442497e-15
184,50,4.291879e-15
184,51,4.349584e-15
184,52,3.513972e-15
184,53,3.206527e-15
184,54,2.702161e-15
184,55,1.985659e-15
184,56,1.442492e-15
184,57,1.455912e-15
184,58,1.359514e-15
184,59,1.383593e-15
184,60,1.075996e-15
184,61,1.026385e-15
184,62,7.175428e-16
184,63,2.822761e-16
184,64,8.204423e-16
184,65,1.329844e-15
184,66,1.671721e-15
184,67,1.712179e-15
184,68,1.377880e-15
184,69,1.342038e-15
184,70,1.576021e-15
184,71,1.676959e-15
184,72,1.697590e-15
184,73,1.682211e-15
184,74,1.898927e-15
184,75,1.737882e-15
184,76,1.637584e-15
184,77,1.988685e-15
184,78,1.756063e-15
184,79,1.689959e-15
184,80,1.595630e-15
184,81,1.565468e-15
184,82,1.252417e-15
184,83,1.052668e-15
184,84,7.695287e-16
184,85,6.545502e-16
184,86,8.585597e-16
184,87,8.166446e-16
184,88,1.012635e-15
184,89,8.245601e-16
184,90,1.224668e-15
184,91,1.395839e-15
184,92,1.200862e-15
184,93,1.228678e-15
184,94,1.262744e-15
184,95,1.360370e-15
184,96,1.287360e-15
184,97,1.299675e-15
184,98,1.228711e-15
184,99,1.126663e-15
184,100,1.007566e-15
184,101,8.903681e-16
184,102,7.933187e-16
184,103,8.145184e-16
184,104,6.757552e-16
184,105,6.845827e-16
184,106,6.137880e-16
184,107,5.704168e-16
184,108,5.137985e-16
184,109,4.708833e-16
184,110,4.303767e-16
184,111,3.690045e-16
184,112,3.796797e-16
184,113,2.746492e-16
184,114,2.876194e-16
184,115,2.148527e-16
184,116,2.343274e-16
184,117,2.253086e-16
184,118,2.355063e-16
184,119,2.028781e-16
184,120,2.186130e-16
184,121,2.090262e-16
184,122,2.049764e-16
184,123,1.949423e-16
184,124,1.565192e-16
184,125,1.807055e-16
184,126,1.580341e-16
184,127,1.842421e-16
184,128,1.704307e-16
184,129,1.710523e-16
184,130,1.822724e-16
184,131,2.026367e-16
184,132,1.402392e-16
184,133,1.190447e-16
184,134,1.305523e-16
184,135,1.284216e-16
184,136,1.456139e-16
184,137,1.514657e-16
184,138,1.062535e-16
184,139,1.182589e-16
184,140,1.584578e-16
184,141,1.106161e-16
184,142,1.127617e-16
184,143,1.213954e-16
184,144,1.129978e-16
184,145,9.602159e-17
184,146,1.349109e-16
184,147,9.724147e-17
184,148,1.035057e-16
184,149,9.384625e-17
184,150,1.188426e-16
184,151,8.969468e-17
184,152,9.422487e-17
184,153,9.869770e-17
184,154,8.540807e-17
184,155,8.026131e-17
184,156,9.395821e-17
184,157,8.514292e-17
184,158,7.356235e-17
184,159,8.142715e-17
184,160,9.003322e-17
184,161,8.167010e-17
184,162,9.876942e-17
184,163,7.300727e-17
184,164,9.941211e-17
184,165,4.455432e-17
184,166,8.009831e-17
184,167,1.015781e-16
184,168,5.710058e-17
184,169,6.769828e-17
184,170,6.347995e-17
184,171,8.597212e-17
184,172,8.178861e-17
184,173,5.588648e-17
184,174,6.999849e-17
184,175,5.615175e-17
184,176,4.759621e-17
184,177,7.016071e-17
184,178,6.045339e-17
184,179,6.318762e-17
184,180,3.778811e-17
184,181,3.006845e-17
184,182,6.203545e-17
184,183,3.721956e-17
184,184,2.016525e-17
184,185,2.483478e-17
184,186,1.335264e-17
184,187,2.636705e-17
184,188,3.471641e-17
184,189,2.871546e-17
184,190,2.131031e-17
184,191,1.501696e-17
184,192,1.807585e-17
184,193,6.472453e-18
184,194,1.304216e-17
184,195,9.076653e-18
184,196,2.066869e-18
184,197,7.172446e-18
184,198,1.755716e-17
184,199,2.774708e-18
184,200,4.491305e-18
184,201,0.000000e+00
185,0,0.000000e+00
185,1,6.867626e-14
185,2,9.265299e-14
185,3,1.016806e-13
185,4,1.249314e-13
185,5,2.150025e-13
185,6,2.906408e-13
185,7,2.248333e-13
185,8,2.241826e-13
185,9,3.368623e-13
185,10,5.122008e-13
185,11,3.918030e-13
185,12,2.791793e-13
185,13,2.468976e-13
185,14,1.001178e-13
185,15,3.918301e-14
185,16,-1.042153e-15
185,17,4.579077e-14
185,18,4.648937e-14
185,19,6.430412e-14
185,20,6.089546e-14
185,21,5.100458e-14
185,22,5.158047e-14
185,23,4.503393e-14
185,24,4.493423e-14
185,25,4.183622e-14
185,26,3.331620e-14
185,27,2.731419e-14
185,28,2.258101e-14
185,29,2.076371e-14
185,30,1.768077e-14
185,31,1.574388e-14
185,32,1.491670e-14
185,33,1.083444e-14
185,34,9.124082e-15
185,35,1.092431e-14
185,36,1.135775e-14
185,37,7.898834e-15
185,38,7.801500e-15
185,39,7.600317e-15
185,40,9.003935e-15
185,41,8.377552e-15
185,42,8.097752e-15
185,43,7.225850e-15
185,44,7.657774e-15
185,45,7.849400e-15
185,46,7.986555e-15
185,47,7.867717e-15
185,48,8.705169e-15
185,49,8.653100e-15
185,50,8.290261e-15
185,51,8.223416e-15
185,52,6.929456e-15
185,53,6.511300e-15
185,54,5.789677e-15
185,55,4.869822e-15
185,56,4.059187e-15
185,57,3.829453e-15
185,58,3.524670e-15
185,59,3.561890e-15
185,60,3.167669e-15
185,61,2.904106e-15
185,62,2.474860e-15
185,63,1.837703e-15
185,64,2.465937e-15
185,65,2.986638e-15
185,66,3.450456e-15
185,67,3.292176e-15
185,68,2.859168e-15
185,69,2.707900e-15
185,70,3.007968e-15
185,71,3.026062e-15
185,72,3.074446e-15
185,73,3.001029e-15
185,74,3.147655e-15
185,75,2.996323e-15
185,76,2.809407e-15
185,77,3.286158e-15
185,78,2.999264e-15
185,79,2.909051e-15
185,80,2.753048e-15
185,81,2.721341e-15
185,82,2.218442e-15
185,83,1.991761e-15
185,84,1.640038e-15
185,85,1.472013e-15
185,86,1.633804e-15
185,87,1.599098e-15
185,88,1.826533e-15
185,89,1.522488e-15
185,90,2.054271e-15
185,91,2.247614e-15
185,92,1.923794e-15
185,93,1.953853e-15
185,94,2.002294e-15
185,95,2.147268e-15
185,96,2.030003e-15
185,97,2.052924e-15
185,98,1.897342e-15
185,99,1.772992e-15
185,100,1.620743e-15
185,101,1.417451e-15
185,102,1.333115e-15
185,103,1.233565e-15
185,104,1.108569e-15
185,105,1.118261e-15
185,106,1.016778e-15
185,107,9.060225e-16
185,108,8.153187e-16
185,109,7.954582e-16
185,110,7.046660e-16
185,111,6.534873e-16
185,112,6.379984e-16
185,113,4.589847e-16
185,114,5.240910e-16
185,115,3.602303e-16
185,116,4.158006e-16
185,117,3.864315e-16
185,118,3.839936e-16
185,119,3.423258e-16
185,120,3.705137e-16
185,121,3.325807e-16
185,122,3.292263e-16
185,123,3.131676e-16
185,124,2.465208e-16
185,125,2.898460e-16
185,126,2.602933e-16
185,127,2.806832e-16
185,128,2.694676e-16
185,129,2.593343e-16
185,130,2.802129e-16
185,131,2.797712e-16
185,132,2.316957e-16
185,133,1.926713e-16
185,134,2.090792e-16
185,135,1.922495e-16
185,136,2.239811e-16
185,137,2.339451e-16
185,138,1.607158e-16
185,139,1.826683e-16
185,140,2.344631e-16
185,141,1.647293e-16
185,142,1.558588e-16
185,143,1.788463e-16
185,144,1.653287e-16
185,145,1.474628e-16
185,146,2.012748e-16
185,147,1.280526e-16
185,148,1.425449e-16
185,149,1.255704e-16
185,150,1.707727e-16
185,151,1.301253e-16
185,152,1.281914e-16
185,153,1.373957e-16
185,154,1.121247e-16
185,155,1.079974e-16
185,156,1.388859e-16
185,157,1.205241e-16
185,158,1.080805e-16
185,159,1.075113e-16
185,160,1.249373e-16
185,161,1.211730e-16
185,162,1.290171e-16
185,163,1.041428e-16
185,164,1.392115e-16
185,165,5.717432e-17
185,166,1.073007e-16
185,167,1.292826e-16
185,168,7.804455e-17
185,169,8.720422e-17
185,170,8.537091e-17
185,171,1.094499e-16
185,172,1.063700e-16
185,173,7.378772e-17
185,174,8.934756e-17
185,175,7.403757e-17
185,176,6.111145e-17
185,177,8.897385e-17
185,178,7.663847e-17
185,179,8.195630e-17
185,180,4.847305e-17
185,181,3.705456e-17
185,182,8.057946e-17
185,183,4.749931e-17
185,184,2.483478e-17
185,185,3.218317e-17
185,186,1.746784e-17
185,187,3.396656e-17
185,188,4.329082e-17
185,189,3.692378e-17
185,190,2.724201e-17
185,191,1.883039e-17
185,192,2.285063e-17
185,193,8.811412e-18
185,194,1.608172e-17
185,195,1.168417e-17
185,196,2.544626e-18
185,197,9.121104e-18
185,198,2.314449e-17
185,199,3.420100e-18
185,200,5.815544e-18
185,201,0.000000e+00
186,0,0.000000e+00
186,1,5.568246e-14
186,2,7.694236e-14
186,3,8.085171e-14
186,4,1.138051e-13
186,5,2.074633e-13
186,6,2.932513e-13
186,7,2.810625e-13
186,8,2.970058e-13
186,9,3.849171e-13
186,10,5.072132e-13
186,11,4.428059e-13
186,12,3.576513e-13
186,13,2.948806e-13
186,14,1.632115e-13
186,15,8.167153e-14
186,16,3.451120e-14
186,17,4.732437e-14
186,18,3.485488e-14
186,19,4.170876e-14
186,20,4.012414e-14
186,21,3.398278e-14
186,22,3.400908e-14
186,23,3.035508e-14
186,24,2.976760e-14
186,25,2.777252e-14
186,26,2.278557e-14
186,27,1.919938e-14
186,28,1.608943e-14
186,29,1.478752e-14
186,30,1.246781e-14
186,31,1.131897e-14
186,32,1.052784e-14
186,33,8.213237e-15
186,34,6.845982e-15
186,35,7.673371e-15
186,36,7.797516e-15
186,37,5.756709e-15
186,38,5.454966e-15
186,39,5.371247e-15
186,40,5.998898e-15
186,41,5.577772e-15
186,42,5.430044e-15
186,43,4.831118e-15
186,44,5.001650e-15
186,45,4.974452e-15
186,46,4.874568e-15
186,47,4.797986e-15
186,48,5.244087e-15
186,49,5.161605e-15
186,50,4.928461e-15
186,51,4.841868e-15
186,52,4.081972e-15
186,53,3.848619e-15
186,54,3.414667e-15
186,55,2.935424e-15
186,56,2.449035e-15
186,57,2.288602e-15
186,58,2.081616e-15
186,59,2.073824e-15
186,60,1.840648e-15
186,61,1.741207e-15
186,62,1.482122e-15
186,63,1.083042e-15
186,64,1.420909e-15
186,65,1.685971e-15
186,66,1.935035e-15
186,67,1.778622e-15
186,68,1.609359e-15
186,69,1.453344e-15
186,70,1.659215e-15
186,71,1.657511e-15
186,72,1.669095e-15
186,73,1.612163e-15
186,74,1.681114e-15
186,75,1.619888e-15
186,76,1.505123e-15
186,77,1.791251e-15
186,78,1.648057e-15
186,79,1.566547e-15
186,80,1.478819e-15
186,81,1.477962e-15
186,82,1.221700e-15
186,83,1.090195e-15
186,84,8.983761e-16
186,85,7.699248e-16
186,86,8.477617e-16
186,87,8.625497e-16
186,88,9.884663e-16
186,89,8.188079e-16
186,90,1.136078e-15
186,91,1.268260e-15
186,92,1.059520e-15
186,93,1.079342e-15
186,94,1.101760e-15
186,95,1.208543e-15
186,96,1.124926e-15
186,97,1.145444e-15
186,98,1.036730e-15
186,99,9.803865e-16
186,100,8.964971e-16
186,101,7.918081e-16
186,102,7.567210e-16
186,103,6.739867e-16
186,104,6.176680e-16
186,105,6.164023e-16
186,106,5.734983e-16
186,107,4.833848e-16
186,108,4.638575e-16
186,109,4.400321e-16
186,110,3.995025e-16
186,111,3.734254e-16
186,112,3.586039e-16
186,113,2.645957e-16
186,114,2.981703e-16
186,115,2.047817e-16
186,116,2.430158e-16
186,117,2.211193e-16
186,118,2.235432e-16
186,119,1.953565e-16
186,120,2.206551e-16
186,121,1.797675e-16
186,122,1.872872e-16
186,123,1.722230e-16
186,124,1.341404e-16
186,125,1.653294e-16
186,126,1.427555e-16
186,127,1.546449e-16
186,128,1.494329e-16
186,129,1.444690e-16
186,130,1.490772e-16
186,131,1.487951e-16
186,132,1.312451e-16
186,133,1.048840e-16
186,134,1.194426e-16
186,135,1.057939e-16
186,136,1.249225e-16
186,137,1.305635e-16
186,138,8.887331e-17
186,139,1.041963e-16
186,140,1.258205e-16
186,141,9.172806e-17
186,142,7.814759e-17
186,143,9.447203e-17
186,144,9.044216e-17
186,145,8.544256e-17
186,146,1.068816e-16
186,147,6.820909e-17
186,148,7.656968e-17
186,149,6.774893e-17
186,150,9.081030e-17
186,151,6.924792e-17
186,152,6.553529e-17
186,153,7.383942e-17
186,154,6.129811e-17
186,155,5.661071e-17
186,156,7.370226e-17
186,157,6.604379e-17
186,158,6.172711e-17
186,159,5.807840e-17
186,160,6.917582e-17
186,161,6.759655e-17
186,162,7.052517e-17
186,163,5.932135e-17
186,164,8.073650e-17
186,165,3.170275e-17
186,166,6.018565e-17
186,167,7.115316e-17
186,168,4.330246e-17
186,169,4.775754e-17
186,170,4.686349e-17
186,171,5.858719e-17
186,172,5.868488e-17
186,173,4.112885e-17
186,174,4.853222e-17
186,175,4.078530e-17
186,176,3.310397e-17
186,177,4.810974e-17
186,178,4.181911e-17
186,179,4.509430e-17
186,180,2.602303e-17
186,181,1.987527e-17
186,182,4.402601e-17
186,183,2.580474e-17
186,184,1.335264e-17
186,185,1.746784e-17
186,186,9.767750e-18
186,187,1.888063e-17
186,188,2.353379e-17
186,189,2.009184e-17
186,190,1.498023e-17
186,191,9.899831e-18
186,192,1.257033e-17
186,193,4.751008e-18
186,194,8.671717e-18
186,195,6.506861e-18
186,196,1.378182e-18
186,197,4.721070e-18
186,198,1.142989e-17
186,199,1.822893e-18
186,200,2.941907e-18
186,201,0.000000e+00
187,0,0.000000e+00
187,1,9.028977e-14
187,2,1.237853e-13
187,3,1.329384e-13
187,4,1.795105e-13
187,5,3.257503e-13
187,6,4.547135e-13
187,7,4.095097e-13
187,8,4.232793e-13
187,9,5.715383e-13
187,10,7.868804e-13
187,11,6.563986e-13
187,12,5.076984e-13
187,13,4.259077e-13
187,14,2.135921e-13
187,15,1.008982e-13
187,16,3.290800e-14
187,17,7.078237e-14
187,18,6.071062e-14
187,19,7.711750e-14
187,20,7.261092e-14
187,21,6.133750e-14
187,22,6.128475e-14
187,23,5.415725e-14
187,24,5.359889e-14
187,25,4.992570e-14
187,26,4.000279e-14
187,27,3.328150e-14
187,28,2.740978e-14
187,29,2.502247e-14
187,30,2.119965e-14
187,31,1.888897e-14
187,32,1.763226e-14
187,33,1.300425e-14
187,34,1.078483e-14
187,35,1.258352e-14
187,36,1.292656e-14
187,37,8.981348e-15
187,38,8.619308e-15
187,39,8.435502e-15
187,40,9.822466e-15
187,41,9.027366e-15
187,42,8.749202e-15
187,43,7.694917e-15
187,44,8.120766e-15
187,45,8.246290e-15
187,46,8.250155e-15
187,47,8.183970e-15
187,48,9.087585e-15
187,49,9.035243e-15
187,50,8.601349e-15
187,51,8.492144e-15
187,52,7.069329e-15
187,53,6.616349e-15
187,54,5.813308e-15
187,55,4.843517e-15
187,56,3.930208e-15
187,57,3.702006e-15
187,58,3.352823e-15
187,59,3.356354e-15
187,60,2.919252e-15
187,61,2.760627e-15
187,62,2.284121e-15
187,63,1.543917e-15
187,64,2.219917e-15
187,65,2.779023e-15
187,66,3.263031e-15
187,67,3.049930e-15
187,68,2.687830e-15
187,69,2.444468e-15
187,70,2.826461e-15
187,71,2.845999e-15
187,72,2.871312e-15
187,73,2.776877e-15
187,74,2.955967e-15
187,75,2.799518e-15
187,76,2.594628e-15
187,77,3.131443e-15
187,78,2.849789e-15
187,79,2.699303e-15
187,80,2.528960e-15
187,81,2.526596e-15
187,82,2.055145e-15
187,83,1.804784e-15
187,84,1.425758e-15
187,85,1.197776e-15
187,86,1.384540e-15
187,87,1.388973e-15
187,88,1.651432e-15
187,89,1.348613e-15
187,90,1.960963e-15
187,91,2.223759e-15
187,92,1.849906e-15
187,93,1.896458e-15
187,94,1.942579e-15
187,95,2.140544e-15
187,96,1.985383e-15
187,97,2.035692e-15
187,98,1.852353e-15
187,99,1.737044e-15
187,100,1.581154e-15
187,101,1.392775e-15
187,102,1.315079e-15
187,103,1.205908e-15
187,104,1.084679e-15
187,105,1.088764e-15
187,106,1.006983e-15
187,107,8.656269e-16
187,108,8.202036e-16
187,109,7.755041e-16
187,110,7.078859e-16
187,111,6.524469e-16
187,112,6.375356e-16
187,113,4.685853e-16
187,114,5.225627e-16
187,115,3.658931e-16
187,116,4.279627e-16
187,117,3.923523e-16
187,118,4.018560e-16
187,119,3.507644e-16
187,120,3.906793e-16
187,121,3.307343e-16
187,122,3.404775e-16
187,123,3.151919e-16
187,124,2.469884e-16
187,125,2.991702e-16
187,126,2.578921e-16
187,127,2.852032e-16
187,128,2.741632e-16
187,129,2.670437e-16
187,130,2.779504e-16
187,131,2.834933e-16
187,132,2.373358e-16
187,133,1.921953e-16
187,134,2.162291e-16
187,135,1.969966e-16
187,136,2.295962e-16
187,137,2.400662e-16
187,138,1.650725e-16
187,139,1.917419e-16
187,140,2.359326e-16
187,141,1.705204e-16
187,142,1.508695e-16
187,143,1.787218e-16
187,144,1.696403e-16
187,145,1.568672e-16
187,146,2.017019e-16
187,147,1.311229e-16
187,148,1.462237e-16
187,149,1.299129e-16
187,150,1.722986e-16
187,151,1.314485e-16
187,152,1.268359e-16
187,153,1.408037e-16
187,154,1.179236e-16
187,155,1.098159e-16
187,156,1.394567e-16
187,157,1.259541e-16
187,158,1.152261e-16
187,159,1.128217e-16
187,160,1.317014e-16
187,161,1.264897e-16
187,162,1.364285e-16
187,163,1.117543e-16
187,164,1.518442e-16
187,165,6.130740e-17
187,166,1.154380e-16
187,167,1.386947e-16
187,168,8.288513e-17
187,169,9.317276e-17
187,170,9.036689e-17
187,171,1.149521e-16
187,172,1.139606e-16
187,173,7.940907e-17
187,174,9.480442e-17
187,175,7.919963e-17
187,176,6.473797e-17
187,177,9.440642e-17
187,178,8.200178e-17
187,179,8.737230e-17
187,180,5.087512e-17
187,181,3.919698e-17
187,182,8.546789e-17
187,183,5.048058e-17
187,184,2.636705e-17
187,185,3.396656e-17
187,186,1.888063e-17
187,187,3.676366e-17
187,188,4.632153e-17
187,189,3.922072e-17
187,190,2.915482e-17
187,191,1.957138e-17
187,192,2.465959e-17
187,193,9.175631e-18
187,194,1.714799e-17
187,195,1.268173e-17
187,196,2.731308e-18
187,197,9.345832e-18
187,198,2.265017e-17
187,199,3.583701e-18
187,200,5.828997e-18
187,201,0.000000e+00
188,0,0.000000e+00
188,1,5.376817e-14
188,2,6.625529e-14
188,3,8.074690e-14
188,4,6.965833e-14
188,5,1.013752e-13
188,6,1.074337e-13
188,7,-4.986030e-14
188,8,-1.003205e-13
188,9,-1.342064e-14
188,10,1.808316e-13
188,11,-8.895047e-15
188,12,-1.227411e-13
188,13,-5.531830e-14
188,14,-1.423843e-13
188,15,-9.148469e-14
188,16,-9.069813e-14
188,17,5.773666e-15
188,18,4.652808e-14
188,19,7.750300e-14
188,20,6.791809e-14
188,21,5.536668e-14
188,22,5.581623e-14
188,23,4.755529e-14
188,24,4.898621e-14
188,25,4.546258e-14
188,26,3.325817e-14
188,27,2.592470e-14
188,28,1.990271e-14
188,29,1.777764e-14
188,30,1.523083e-14
188,31,1.243670e-14
188,32,1.205119e-14
188,33,6.163264e-15
188,34,4.857923e-15
188,35,7.842956e-15
188,36,8.936554e-15
188,37,4.187648e-15
188,38,4.642470e-15
188,39,4.755385e-15
188,40,6.905158e-15
188,41,6.090211e-15
188,42,5.927742e-15
188,43,4.898471e-15
188,44,5.769365e-15
188,45,6.419673e-15
188,46,7.162266e-15
188,47,7.280540e-15
188,48,8.437521e-15
188,49,8.768004e-15
188,50,8.448579e-15
188,51,8.519569e-15
188,52,6.910331e-15
188,53,6.360961e-15
188,54,5.450305e-15
188,55,4.150519e-15
188,56,3.116850e-15
188,57,3.088805e-15
188,58,2.867912e-15
188,59,2.898988e-15
188,60,2.362722e-15
188,61,2.242019e-15
188,62,1.627883e-15
188,63,7.943993e-16
188,64,1.724811e-15
188,65,2.584411e-15
188,66,3.199148e-15
188,67,3.188401e-15
188,68,2.610541e-15
188,69,2.444389e-15
188,70,2.886894e-15
188,71,3.011435e-15
188,72,3.057094e-15
188,73,3.024692e-15
188,74,3.359626e-15
188,75,3.079827e-15
188,76,2.903200e-15
188,77,3.547546e-15
188,78,3.139958e-15
188,79,2.998569e-15
188,80,2.812034e-15
188,81,2.769643e-15
188,82,2.207353e-15
188,83,1.858794e-15
188,84,1.355738e-15
188,85,1.117571e-15
188,86,1.452877e-15
188,87,1.381225e-15
188,88,1.727320e-15
188,89,1.377373e-15
188,90,2.102767e-15
188,91,2.429637e-15
188,92,2.054787e-15
188,93,2.125016e-15
188,94,2.183792e-15
188,95,2.384389e-15
188,96,2.215595e-15
188,97,2.270120e-15
188,98,2.123267e-15
188,99,1.955535e-15
188,100,1.746032e-15
188,101,1.538520e-15
188,102,1.396317e-15
188,103,1.387884e-15
188,104,1.178031e-15
188,105,1.194825e-15
188,106,1.082548e-15
188,107,9.838833e-16
188,108,8.968356e-16
188,109,8.354552e-16
188,110,7.648202e-16
188,111,6.726915e-16
188,112,6.841771e-16
188,113,4.973782e-16
188,114,5.347332e-16
188,115,3.909593e-16
188,116,4.382975e-16
188,117,4.131034e-16
188,118,4.313567e-16
188,119,3.732981e-16
188,120,4.052840e-16
188,121,3.749013e-16
188,122,3.737169e-16
188,123,3.518966e-16
188,124,2.798299e-16
188,125,3.280862e-16
188,126,2.849770e-16
188,127,3.290629e-16
188,128,3.081940e-16
188,129,3.059598e-16
188,130,3.243551e-16
188,131,3.518527e-16
188,132,2.574649e-16
188,133,2.160437e-16
188,134,2.379673e-16
188,135,2.292390e-16
188,136,2.616949e-16
188,137,2.728840e-16
188,138,1.904053e-16
188,139,2.152954e-16
188,140,2.809244e-16
188,141,1.979219e-16
188,142,1.934226e-16
188,143,2.150525e-16
188,144,2.009269e-16
188,145,1.753059e-16
188,146,2.408242e-16
188,147,1.673679e-16
188,148,1.810717e-16
188,149,1.627895e-16
188,150,2.098172e-16
188,151,1.589041e-16
188,152,1.624847e-16
188,153,1.733567e-16
188,154,1.484849e-16
188,155,1.394737e-16
188,156,1.673875e-16
188,157,1.520676e-16
188,158,1.330967e-16
188,159,1.425295e-16
188,160,1.597375e-16
188,161,1.473295e-16
188,162,1.723237e-16
188,163,1.313644e-16
188,164,1.788110e-16
188,165,7.764206e-17
188,166,1.417751e-16
188,167,1.770023e-16
188,168,1.013299e-16
188,169,1.184216e-16
188,170,1.121289e-16
188,171,1.490614e-16
188,172,1.435320e-16
188,173,9.864039e-17
188,174,1.217930e-16
188,175,9.903843e-17
188,176,8.296253e-17
188,177,1.218967e-16
188,178,1.054097e-16
188,179,1.105251e-16
188,180,6.559118e-17
188,181,5.168440e-17
188,182,1.083858e-16
188,183,6.478626e-17
188,184,3.471641e-17
188,185,4.329082e-17
188,186,2.353379e-17
188,187,4.632153e-17
188,188,6.023028e-17
188,189,5.009770e-17
188,190,3.715510e-17
188,191,2.583373e-17
188,192,3.157530e-17
188,193,1.141440e-17
188,194,2.250758e-17
188,195,1.601603e-17
188,196,3.578513e-18
188,197,1.234854e-17
188,198,3.013260e-17
188,199,4.746003e-18
188,200,7.724357e-18
188,201,0.000000e+00
189,0,0.000000e+00
189,1,7.411634e-14
189,2,9.970134e-14
189,3,1.105155e-13
189,4,1.342173e-13
189,5,2.325843e-13
189,6,3.114944e-13
189,7,2.311203e-13
189,8,2.245709e-13
189,9,3.480602e-13
189,10,5.424824e-13
189,11,4.000557e-13
189,12,2.706972e-13
189,13,2.416275e-13
189,14,8.170681e-14
189,15,2.457994e-14
189,16,-1.399033e-14
189,17,4.458002e-14
189,18,5.134243e-14
189,19,7.328531e-14
189,20,6.861535e-14
189,21,5.764822e-14
189,22,5.816893e-14
189,23,5.062465e-14
189,24,5.070451e-14
189,25,4.716487e-14
189,26,3.711783e-14
189,27,3.029525e-14
189,28,2.477962e-14
189,29,2.268413e-14
189,30,1.938025e-14
189,31,1.707485e-14
189,32,1.617271e-14
189,33,1.137797e-14
189,34,9.529194e-15
189,35,1.166832e-14
189,36,1.217817e-14
189,37,8.164321e-15
189,38,8.101967e-15
189,39,7.847651e-15
189,40,9.517261e-15
189,41,8.781347e-15
189,42,8.458333e-15
189,43,7.489932e-15
189,44,8.029125e-15
189,45,8.332602e-15
189,46,8.555764e-15
189,47,8.479197e-15
189,48,9.483207e-15
189,49,9.473463e-15
189,50,9.040099e-15
189,51,8.977449e-15
189,52,7.494518e-15
189,53,7.003385e-15
189,54,6.180382e-15
189,55,5.091500e-15
189,56,4.157059e-15
189,57,3.930769e-15
189,58,3.592093e-15
189,59,3.635950e-15
189,60,3.190826e-15
189,61,2.931171e-15
189,62,2.452579e-15
189,63,1.724109e-15
189,64,2.454449e-15
189,65,3.071275e-15
189,66,3.601505e-15
189,67,3.456902e-15
189,68,2.965505e-15
189,69,2.805960e-15
189,70,3.151635e-15
189,71,3.180513e-15
189,72,3.235032e-15
189,73,3.154149e-15
189,74,3.351064e-15
189,75,3.157291e-15
189,76,2.952283e-15
189,77,3.496152e-15
189,78,3.172191e-15
189,79,3.060642e-15
189,80,2.879546e-15
189,81,2.852350e-15
189,82,2.301008e-15
189,83,2.046184e-15
189,84,1.638860e-15
189,85,1.447034e-15
189,86,1.652920e-15
189,87,1.608530e-15
189,88,1.881331e-15
189,89,1.553690e-15
189,90,2.171418e-15
189,91,2.408543e-15
189,92,2.047718e-15
189,93,2.088932e-15
189,94,2.145566e-15
189,95,2.316738e-15
189,96,2.177701e-15
189,97,2.216772e-15
189,98,2.048718e-15
189,99,1.906363e-15
189,100,1.738875e-15
189,101,1.518373e-15
189,102,1.420736e-15
189,103,1.333450e-15
189,104,1.187926e-15
189,105,1.201550e-15
189,106,1.091683e-15
189,107,9.774546e-16
189,108,8.795140e-16
189,109,8.546259e-16
189,110,7.622133e-16
189,111,7.017636e-16
189,112,6.918696e-16
189,113,4.974763e-16
189,114,5.642700e-16
189,115,3.922970e-16
189,116,4.506828e-16
189,117,4.192986e-16
189,118,4.217574e-16
189,119,3.749289e-16
189,120,4.040896e-16
189,121,3.672685e-16
189,122,3.635311e-16
189,123,3.453853e-16
189,124,2.724103e-16
189,125,3.189886e-16
189,126,2.840804e-16
189,127,3.111212e-16
189,128,2.981386e-16
189,129,2.885323e-16
189,130,3.114118e-16
189,131,3.148152e-16
189,132,2.548876e-16
189,133,2.125620e-16
189,134,2.302266e-16
189,135,2.144899e-16
189,136,2.482401e-16
189,137,2.595537e-16
189,138,1.792677e-16
189,139,2.037931e-16
189,140,2.619060e-16
189,141,1.840094e-16
189,142,1.751681e-16
189,143,2.005899e-16
189,144,1.852664e-16
189,145,1.645592e-16
189,146,2.257541e-16
189,147,1.449012e-16
189,148,1.610636e-16
189,149,1.423355e-16
189,150,1.919944e-16
189,151,1.464623e-16
189,152,1.448393e-16
189,153,1.552182e-16
189,154,1.276693e-16
189,155,1.229161e-16
189,156,1.560644e-16
189,157,1.369766e-16
189,158,1.218150e-16
189,159,1.232372e-16
189,160,1.418941e-16
189,161,1.362976e-16
189,162,1.476427e-16
189,163,1.180581e-16
189,164,1.581067e-16
189,165,6.553410e-17
189,166,1.228094e-16
189,167,1.489581e-16
189,168,8.904329e-17
189,169,1.005134e-16
189,170,9.771734e-17
189,171,1.259993e-16
189,172,1.224131e-16
189,173,8.475552e-17
189,174,1.028542e-16
189,175,8.522942e-17
189,176,7.041542e-17
189,177,1.026690e-16
189,178,8.859383e-17
189,179,9.405668e-17
189,180,5.570136e-17
189,181,4.278486e-17
189,182,9.249824e-17
189,183,5.474030e-17
189,184,2.871546e-17
189,185,3.692378e-17
189,186,2.009184e-17
189,187,3.922072e-17
189,188,5.009770e-17
189,189,4.252033e-17
189,190,3.135408e-17
189,191,2.170278e-17
189,192,2.647126e-17
189,193,1.006596e-17
189,194,1.863965e-17
189,195,1.350970e-17
189,196,2.957575e-18
189,197,1.049707e-17
189,198,2.642511e-17
189,199,3.931277e-18
189,200,6.668782e-18
189,201,0.000000e+00
190,0,0.000000e+00
190,1,5.805916e-14
190,2,7.665229e-14
190,3,8.411432e-14
190,4,1.024442e-13
190,5,1.751738e-13
190,6,2.317022e-13
190,7,1.672069e-13
190,8,1.604034e-13
190,9,2.561166e-13
190,10,4.014674e-13
190,11,2.916728e-13
190,12,1.921205e-13
190,13,1.664540e-13
190,14,4.494963e-14
190,15,-1.854209e-16
190,16,-2.585258e-14
190,17,2.207666e-14
190,18,2.636909e-14
190,19,4.554162e-14
190,20,4.549471e-14
190,21,3.874857e-14
190,22,4.035619e-14
190,23,3.580243e-14
190,24,3.634274e-14
190,25,3.412448e-14
190,26,2.689589e-14
190,27,2.207727e-14
190,28,1.797037e-14
190,29,1.645962e-14
190,30,1.396407e-14
190,31,1.233167e-14
190,32,1.163385e-14
190,33,8.124120e-15
190,34,6.771980e-15
190,35,8.331170e-15
190,36,8.780793e-15
190,37,5.783970e-15
190,38,5.719049e-15
190,39,5.658616e-15
190,40,6.857426e-15
190,41,6.320840e-15
190,42,6.164414e-15
190,43,5.418500e-15
190,44,5.828776e-15
190,45,5.983764e-15
190,46,6.136903e-15
190,47,6.129417e-15
190,48,6.802126e-15
190,49,6.820780e-15
190,50,6.552513e-15
190,51,6.498822e-15
190,52,5.437704e-15
190,53,5.089414e-15
190,54,4.455858e-15
190,55,3.713259e-15
190,56,3.022733e-15
190,57,2.868268e-15
190,58,2.631708e-15
190,59,2.632204e-15
190,60,2.273008e-15
190,61,2.156347e-15
190,62,1.777426e-15
190,63,1.217203e-15
190,64,1.766663e-15
190,65,2.235888e-15
190,66,2.618845e-15
190,67,2.484540e-15
190,68,2.184882e-15
190,69,2.018707e-15
190,70,2.317777e-15
190,71,2.367228e-15
190,72,2.387241e-15
190,73,2.328044e-15
190,74,2.481316e-15
190,75,2.361792e-15
190,76,2.212713e-15
190,77,2.635599e-15
190,78,2.399310e-15
190,79,2.299659e-15
190,80,2.181260e-15
190,81,2.164810e-15
190,82,1.781981e-15
190,83,1.567312e-15
190,84,1.267407e-15
190,85,1.094836e-15
190,86,1.253634e-15
190,87,1.254074e-15
190,88,1.450716e-15
190,89,1.205074e-15
190,90,1.672089e-15
190,91,1.864386e-15
190,92,1.583009e-15
190,93,1.609840e-15
190,94,1.644127e-15
190,95,1.783448e-15
190,96,1.677029e-15
190,97,1.693213e-15
190,98,1.557285e-15
190,99,1.459766e-15
190,100,1.325585e-15
190,101,1.172472e-15
190,102,1.095251e-15
190,103,1.021850e-15
190,104,9.044661e-16
190,105,9.051797e-16
190,106,8.307074e-16
190,107,7.224075e-16
190,108,6.791744e-16
190,109,6.342587e-16
190,110,5.757596e-16
190,111,5.223668e-16
190,112,5.107338e-16
190,113,3.739879e-16
190,114,4.107099e-16
190,115,2.884917e-16
190,116,3.332410e-16
190,117,3.087841e-16
190,118,3.145681e-16
190,119,2.733360e-16
190,120,3.053513e-16
190,121,2.606681e-16
190,122,2.661963e-16
190,123,2.475319e-16
190,124,1.946447e-16
190,125,2.356913e-16
190,126,2.047820e-16
190,127,2.267887e-16
190,128,2.153469e-16
190,129,2.112356e-16
190,130,2.199306e-16
190,131,2.288635e-16
190,132,1.858042e-16
190,133,1.511392e-16
190,134,1.701129e-16
190,135,1.555125e-16
190,136,1.821146e-16
190,137,1.899590e-16
190,138,1.301049e-16
190,139,1.496408e-16
190,140,1.880583e-16
190,141,1.347810e-16
190,142,1.229278e-16
190,143,1.418207e-16
190,144,1.346087e-16
190,145,1.225773e-16
190,146,1.593712e-16
190,147,1.070112e-16
190,148,1.172081e-16
190,149,1.049102e-16
190,150,1.375426e-16
190,151,1.042505e-16
190,152,1.028939e-16
190,153,1.126377e-16
190,154,9.500964e-17
190,155,8.813462e-17
190,156,1.102544e-16
190,157,9.904030e-17
190,158,9.027991e-17
190,159,8.987397e-17
190,160,1.042211e-16
190,161,9.919025e-17
190,162,1.093796e-16
190,163,8.752741e-17
190,164,1.193877e-16
190,165,4.925541e-17
190,166,9.144026e-17
190,167,1.110146e-16
190,168,6.549362e-17
190,169,7.419459e-17
190,170,7.159735e-17
190,171,9.241581e-17
190,172,9.062396e-17
190,173,6.292661e-17
190,174,7.605108e-17
190,175,6.258440e-17
190,176,5.177040e-17
190,177,7.564412e-17
190,178,6.546586e-17
190,179,6.994585e-17
190,180,4.091230e-17
190,181,3.178496e-17
190,182,6.842360e-17
190,183,4.040782e-17
190,184,2.131031e-17
190,185,2.724201e-17
190,186,1.498023e-17
190,187,2.915482e-17
190,188,3.715510e-17
190,189,3.135408e-17
190,190,2.337123e-17
190,191,1.582812e-17
190,192,1.961879e-17
190,193,7.284855e-18
190,194,1.380140e-17
190,195,1.003493e-17
190,196,2.185916e-18
190,197,7.546448e-18
190,198,1.836501e-17
190,199,2.930941e-18
190,200,4.711707e-18
190,201,0.000000e+00
191,0,0.000000e+00
191,1,8.276597e-15
191,2,7.756112e-15
191,3,1.516325e-14
191,4,-3.935668e-15
191,5,-2.302704e-14
191,6,-5.333573e-14
191,7,-1.334238e-13
191,8,-1.621927e-13
191,9,-1.399391e-13
191,10,-8.511828e-14
191,11,-1.630463e-13
191,12,-1.957236e-13
191,13,-1.425832e-13
191,14,-1.439234e-13
191,15,-9.785448e-14
191,16,-7.301614e-14
191,17,-1.896684e-14
191,18,6.128098e-15
191,19,2.394485e-14
191,20,2.237282e-14
191,21,1.879603e-14
191,22,1.977565e-14
191,23,1.629780e-14
191,24,1.730966e-14
191,25,1.601571e-14
191,26,1.135761e-14
191,27,8.417189e-15
191,28,6.359906e-15
191,29,5.740969e-15
191,30,5.106778e-15
191,31,4.028317e-15
191,32,4.075859e-15
191,33,1.729278e-15
191,34,1.519857e-15
191,35,2.853165e-15
191,36,3.274739e-15
191,37,1.473130e-15
191,38,1.834131e-15
191,39,1.666828e-15
191,40,2.751169e-15
191,41,2.492496e-15
191,42,2.313913e-15
191,43,2.019659e-15
191,44,2.410064e-15
191,45,2.820531e-15
191,46,3.245958e-15
191,47,3.293351e-15
191,48,3.861456e-15
191,49,3.964022e-15
191,50,3.791480e-15
191,51,3.823894e-15
191,52,3.161154e-15
191,53,2.910177e-15
191,54,2.544656e-15
191,55,1.938581e-15
191,56,1.516148e-15
191,57,1.453641e-15
191,58,1.329119e-15
191,59,1.379056e-15
191,60,1.176277e-15
191,61,1.005555e-15
191,62,8.118364e-16
191,63,5.281332e-16
191,64,9.036586e-16
191,65,1.249006e-15
191,66,1.520671e-15
191,67,1.569368e-15
191,68,1.232046e-15
191,69,1.275530e-15
191,70,1.395256e-15
191,71,1.437112e-15
191,72,1.482247e-15
191,73,1.471328e-15
191,74,1.612741e-15
191,75,1.478973e-15
191,76,1.402766e-15
191,77,1.641288e-15
191,78,1.469657e-15
191,79,1.459420e-15
191,80,1.378419e-15
191,81,1.340750e-15
191,82,1.047556e-15
191,83,9.362982e-16
191,84,7.257006e-16
191,85,6.849873e-16
191,86,8.136291e-16
191,87,7.442952e-16
191,88,8.812119e-16
191,89,7.294612e-16
191,90,1.003065e-15
191,91,1.090302e-15
191,92,9.563249e-16
191,93,9.761010e-16
191,94,1.007175e-15
191,95,1.055884e-15
191,96,1.012840e-15
191,97,1.027322e-15
191,98,9.821169e-16
191,99,8.943678e-16
191,100,8.122037e-16
191,101,6.955733e-16
191,102,6.300199e-16
191,103,6.394753e-16
191,104,5.426899e-16
191,105,5.606999e-16
191,106,4.874366e-16
191,107,4.787086e-16
191,108,3.881018e-16
191,109,3.898136e-16
191,110,3.355267e-16
191,111,2.979385e-16
191,112,3.070627e-16
191,113,2.085456e-16
191,114,2.395035e-16
191,115,1.666879e-16
191,116,1.821911e-16
191,117,1.753729e-16
191,118,1.751911e-16
191,119,1.606166e-16
191,120,1.591277e-16
191,121,1.734471e-16
191,122,1.593323e-16
191,123,1.585501e-16
191,124,1.268257e-16
191,125,1.389894e-16
191,126,1.296980e-16
191,127,1.448874e-16
191,128,1.365680e-16
191,129,1.327612e-16
191,130,1.534743e-16
191,131,1.578484e-16
191,132,1.123997e-16
191,133,1.002535e-16
191,134,1.013144e-16
191,135,1.011392e-16
191,136,1.147595e-16
191,137,1.202805e-16
191,138,8.408107e-17
191,139,9.181387e-17
191,140,1.305141e-16
191,141,8.627646e-17
191,142,9.505168e-17
191,143,1.023059e-16
191,144,8.969681e-17
191,145,7.274722e-17
191,146,1.147368e-16
191,147,7.378953e-17
191,148,8.096393e-17
191,149,7.116800e-17
191,150,9.799190e-17
191,151,7.456439e-17
191,152,7.776891e-17
191,153,7.830945e-17
191,154,6.340516e-17
191,155,6.413194e-17
191,156,7.956909e-17
191,157,6.790268e-17
191,158,5.593226e-17
191,159,6.297406e-17
191,160,6.919114e-17
191,161,6.533848e-17
191,162,7.407130e-17
191,163,5.541620e-17
191,164,7.239816e-17
191,165,3.232948e-17
191,166,5.962401e-17
191,167,7.507365e-17
191,168,4.382145e-17
191,169,5.083618e-17
191,170,4.893021e-17
191,171,6.580105e-17
191,172,6.148723e-17
191,173,4.180778e-17
191,174,5.277513e-17
191,175,4.290251e-17
191,176,3.613736e-17
191,177,5.311754e-17
191,178,4.530859e-17
191,179,4.727441e-17
191,180,2.888438e-17
191,181,2.239908e-17
191,182,4.692206e-17
191,183,2.805665e-17
191,184,1.501696e-17
191,185,1.883039e-17
191,186,9.899831e-18
191,187,1.957138e-17
191,188,2.583373e-17
191,189,2.170278e-17
191,190,1.582812e-17
191,191,1.161958e-17
191,192,1.344143e-17
191,193,5.113087e-18
191,194,9.731249e-18
191,195,6.735746e-18
191,196,1.539673e-18
191,197,5.713682e-18
191,198,1.503890e-17
191,199,2.066339e-18
191,200,3.712343e-18
191,201,0.000000e+00
192,0,0.000000e+00
192,1,4.376293e-14
192,2,5.822427e-14
192,3,6.503002e-14
192,4,7.862879e-14
192,5,1.389448e-13
192,6,1.844312e-13
192,7,1.310283e-13
192,8,1.222483e-13
192,9,1.967771e-13
192,10,3.139815e-13
192,11,2.207952e-13
192,12,1.392869e-13
192,13,1.268060e-13
192,14,3.121712e-14
192,15,4.952755e-15
192,16,-1.506887e-14
192,17,2.417150e-14
192,18,3.225268e-14
192,19,4.648255e-14
192,20,4.237947e-14
192,21,3.549450e-14
192,22,3.555683e-14
192,23,3.086914e-14
192,24,3.106598e-14
192,25,2.885646e-14
192,26,2.224393e-14
192,27,1.805471e-14
192,28,1.442703e-14
192,29,1.306337e-14
192,30,1.117262e-14
192,31,9.627231e-15
192,32,9.078261e-15
192,33,5.949606e-15
192,34,4.904937e-15
192,35,6.285946e-15
192,36,6.637886e-15
192,37,4.049533e-15
192,38,4.040492e-15
192,39,3.917287e-15
192,40,4.990199e-15
192,41,4.500961e-15
192,42,4.335555e-15
192,43,3.736428e-15
192,44,4.124504e-15
192,45,4.369309e-15
192,46,4.570140e-15
192,47,4.611347e-15
192,48,5.242562e-15
192,49,5.301352e-15
192,50,5.039787e-15
192,51,5.008301e-15
192,52,4.101779e-15
192,53,3.790922e-15
192,54,3.277511e-15
192,55,2.592319e-15
192,56,2.008494e-15
192,57,1.917830e-15
192,58,1.726638e-15
192,59,1.736496e-15
192,60,1.455180e-15
192,61,1.376457e-15
192,62,1.079545e-15
192,63,6.168821e-16
192,64,1.087990e-15
192,65,1.498743e-15
192,66,1.821066e-15
192,67,1.756797e-15
192,68,1.487575e-15
192,69,1.379871e-15
192,70,1.617511e-15
192,71,1.656092e-15
192,72,1.677483e-15
192,73,1.630843e-15
192,74,1.789667e-15
192,75,1.659093e-15
192,76,1.541135e-15
192,77,1.885962e-15
192,78,1.691672e-15
192,79,1.603078e-15
192,80,1.495695e-15
192,81,1.489885e-15
192,82,1.189576e-15
192,83,1.022987e-15
192,84,7.650480e-16
192,85,6.313048e-16
192,86,7.840826e-16
192,87,7.669830e-16
192,88,9.494869e-16
192,89,7.665941e-16
192,90,1.165360e-15
192,91,1.340437e-15
192,92,1.119132e-15
192,93,1.150913e-15
192,94,1.183848e-15
192,95,1.303701e-15
192,96,1.209578e-15
192,97,1.243003e-15
192,98,1.144378e-15
192,99,1.060537e-15
192,100,9.594235e-16
192,101,8.429214e-16
192,102,7.793310e-16
192,103,7.492306e-16
192,104,6.537443e-16
192,105,6.605928e-16
192,106,6.044091e-16
192,107,5.360465e-16
192,108,4.968689e-16
192,109,4.673055e-16
192,110,4.280269e-16
192,111,3.854233e-16
192,112,3.858501e-16
192,113,2.812083e-16
192,114,3.084548e-16
192,115,2.213946e-16
192,116,2.531715e-16
192,117,2.353050e-16
192,118,2.444012e-16
192,119,2.127695e-16
192,120,2.329201e-16
192,121,2.079835e-16
192,122,2.101720e-16
192,123,1.964649e-16
192,124,1.553292e-16
192,125,1.840480e-16
192,126,1.586560e-16
192,127,1.803147e-16
192,128,1.713898e-16
192,129,1.686979e-16
192,130,1.777515e-16
192,131,1.870435e-16
192,132,1.453062e-16
192,133,1.200008e-16
192,134,1.331897e-16
192,135,1.257100e-16
192,136,1.441464e-16
192,137,1.506343e-16
192,138,1.048490e-16
192,139,1.202895e-16
192,140,1.521500e-16
192,141,1.085584e-16
192,142,1.014518e-16
192,143,1.163352e-16
192,144,1.091760e-16
192,145,9.784467e-17
192,146,1.307658e-16
192,147,8.764859e-17
192,148,9.649044e-17
192,149,8.625685e-17
192,150,1.125897e-16
192,151,8.582275e-17
192,152,8.530303e-17
192,153,9.265675e-17
192,154,7.852507e-17
192,155,7.379964e-17
192,156,9.076473e-17
192,157,8.241746e-17
192,158,7.335408e-17
192,159,7.570006e-17
192,160,8.622316e-17
192,161,8.095880e-17
192,162,9.126062e-17
192,163,7.195461e-17
192,164,9.768040e-17
192,165,4.100023e-17
192,166,7.615677e-17
192,167,9.347971e-17
192,168,5.455701e-17
192,169,6.276149e-17
192,170,6.002152e-17
192,171,7.816304e-17
192,172,7.636416e-17
192,173,5.277278e-17
192,174,6.411255e-17
192,175,5.293477e-17
192,176,4.379776e-17
192,177,6.412115e-17
192,178,5.560822e-17
192,179,5.851334e-17
192,180,3.446601e-17
192,181,2.687021e-17
192,182,5.736708e-17
192,183,3.415471e-17
192,184,1.807585e-17
192,185,2.285063e-17
192,186,1.257033e-17
192,187,2.465959e-17
192,188,3.157530e-17
192,189,2.647126e-17
192,190,1.961879e-17
192,191,1.344143e-17
192,192,1.670785e-17
192,193,6.100425e-18
192,194,1.176323e-17
192,195,8.510060e-18
192,196,1.874617e-18
192,197,6.429691e-18
192,198,1.563369e-17
192,199,2.454133e-18
192,200,4.016910e-18
192,201,0.000000e+00
193,0,0.000000e+00
193,1,2.642249e-14
193,2,3.769354e-14
193,3,4.023805e-14
193,4,5.593133e-14
193,5,1.004077e-13
193,6,1.429230e-13
193,7,1.387333e-13
193,8,1.493472e-13
193,9,1.909772e-13
193,10,2.525336e-13
193,11,2.235974e-13
193,12,1.819778e-13
193,13,1.489136e-13
193,14,8.458967e-14
193,15,4.125853e-14
193,16,1.805087e-14
193,17,2.394788e-14
193,18,1.757804e-14
193,19,2.107848e-14
193,20,2.073246e-14
193,21,1.788246e-14
193,22,1.785111e-14
193,23,1.573393e-14
193,24,1.528492e-14
193,25,1.419812e-14
193,26,1.188379e-14
193,27,9.993298e-15
193,28,8.626523e-15
193,29,8.017570e-15
193,30,6.828267e-15
193,31,6.307296e-15
193,32,5.932745e-15
193,33,4.859602e-15
193,34,4.108446e-15
193,35,4.516924e-15
193,36,4.517184e-15
193,37,3.593480e-15
193,38,3.433155e-15
193,39,3.289379e-15
193,40,3.608600e-15
193,41,3.424188e-15
193,42,3.279737e-15
193,43,3.006363e-15
193,44,3.046077e-15
193,45,3.044916e-15
193,46,2.965118e-15
193,47,2.835537e-15
193,48,3.101515e-15
193,49,3.007254e-15
193,50,2.850837e-15
193,51,2.812278e-15
193,52,2.403766e-15
193,53,2.284015e-15
193,54,2.082032e-15
193,55,1.811844e-15
193,56,1.570326e-15
193,57,1.456144e-15
193,58,1.338028e-15
193,59,1.370896e-15
193,60,1.275298e-15
193,61,1.126837e-15
193,62,1.013810e-15
193,63,8.364188e-16
193,64,9.853267e-16
193,65,1.094198e-15
193,66,1.230234e-15
193,67,1.153314e-15
193,68,1.006060e-15
193,69,9.638665e-16
193,70,1.025177e-15
193,71,9.927951e-16
193,72,1.019412e-15
193,73,9.885722e-16
193,74,9.934571e-16
193,75,9.521059e-16
193,76,8.864355e-16
193,77,1.011399e-15
193,78,9.330757e-16
193,79,9.139353e-16
193,80,8.544115e-16
193,81,8.463654e-16
193,82,6.785811e-16
193,83,6.374878e-16
193,84,5.441457e-16
193,85,5.099368e-16
193,86,5.306672e-16
193,87,5.108187e-16
193,88,5.705140e-16
193,89,4.762945e-16
193,90,6.205745e-16
193,91,6.588360e-16
193,92,5.629740e-16
193,93,5.733547e-16
193,94,5.910066e-16
193,95,6.275366e-16
193,96,5.924364e-16
193,97,6.082299e-16
193,98,5.584480e-16
193,99,5.228283e-16
193,100,4.855858e-16
193,101,4.144348e-16
193,102,4.029240e-16
193,103,3.534807e-16
193,104,3.349501e-16
193,105,3.419322e-16
193,106,3.088509e-16
193,107,2.783951e-16
193,108,2.369270e-16
193,109,2.506263e-16
193,110,2.140465e-16
193,111,2.092521e-16
193,112,2.016797e-16
193,113,1.411967e-16
193,114,1.742670e-16
193,115,1.137530e-16
193,116,1.339317e-16
193,117,1.228261e-16
193,118,1.173375e-16
193,119,1.098892e-16
193,120,1.136673e-16
193,121,1.070149e-16
193,122,1.024595e-16
193,123,9.989597e-17
193,124,7.797779e-17
193,125,8.934312e-17
193,126,8.368321e-17
193,127,8.549452e-17
193,128,8.467032e-17
193,129,7.869357e-17
193,130,8.937882e-17
193,131,8.075095e-17
193,132,7.409631e-17
193,133,6.277140e-17
193,134,6.416938e-17
193,135,5.815579e-17
193,136,6.840400e-17
193,137,7.221533e-17
193,138,4.912987e-17
193,139,5.549546e-17
193,140,7.223473e-17
193,141,4.932486e-17
193,142,4.727815e-17
193,143,5.602803e-17
193,144,4.978365e-17
193,145,4.421927e-17
193,146,6.369881e-17
193,147,3.517898e-17
193,148,4.116226e-17
193,149,3.506155e-17
193,150,5.207640e-17
193,151,4.013545e-17
193,152,3.800989e-17
193,153,4.024765e-17
193,154,3.039318e-17
193,155,3.143303e-17
193,156,4.366523e-17
193,157,3.604509e-17
193,158,3.193229e-17
193,159,3.025912e-17
193,160,3.591997e-17
193,161,3.680258e-17
193,162,3.520572e-17
193,163,3.013738e-17
193,164,3.881809e-17
193,165,1.504008e-17
193,166,2.969467e-17
193,167,3.435051e-17
193,168,2.225099e-17
193,169,2.374145e-17
193,170,2.423013e-17
193,171,2.981734e-17
193,172,2.904306e-17
193,173,2.032941e-17
193,174,2.410892e-17
193,175,2.072332e-17
193,176,1.671112e-17
193,177,2.401943e-17
193,178,2.059040e-17
193,179,2.220252e-17
193,180,1.325284e-17
193,181,9.643057e-18
193,182,2.203050e-17
193,183,1.285358e-17
193,184,6.472453e-18
193,185,8.811412e-18
193,186,4.751008e-18
193,187,9.175631e-18
193,188,1.141440e-17
193,189,1.006596e-17
193,190,7.284855e-18
193,191,5.113087e-18
193,192,6.100425e-18
193,193,2.583985e-18
193,194,4.210483e-18
193,195,3.162646e-18
193,196,6.674972e-19
193,197,2.555006e-18
193,198,6.950482e-18
193,199,8.850142e-19
193,200,1.689560e-18
193,201,0.000000e+00
194,0,0.000000e+00
194,1,8.265163e-15
194,2,1.054589e-14
194,3,1.223073e-14
194,4,1.465250e-14
194,5,2.641271e-14
194,6,1.672559e-14
194,7,-7.314668e-15
194,8,-2.092685e-14
194,9,7.540357e-15
194,10,9.256842e-15
194,11,-1.079384e-14
194,12,-2.994799e-14
194,13,-3.026818e-14
194,14,-5.230265e-14
194,15,-6.284494e-14
194,16,-5.484328e-14
194,17,-2.968321e-14
194,18,-3.934344e-14
194,19,-2.975960e-14
194,20,-1.737326e-14
194,21,-1.192993e-14
194,22,-4.925912e-15
194,23,-1.231829e-15
194,24,2.142767e-15
194,25,3.669281e-15
194,26,3.642944e-15
194,27,3.376729e-15
194,28,3.028730e-15
194,29,3.200493e-15
194,30,3.201132e-15
194,31,2.858517e-15
194,32,2.454067e-15
194,33,1.883474e-15
194,34,1.727989e-15
194,35,2.374725e-15
194,36,2.233529e-15
194,37,1.738351e-15
194,38,1.863979e-15
194,39,1.736021e-15
194,40,2.027999e-15
194,41,1.993569e-15
194,42,1.823439e-15
194,43,1.782331e-15
194,44,1.821132e-15
194,45,2.091458e-15
194,46,2.288449e-15
194,47,2.656741e-15
194,48,3.005233e-15
194,49,2.990499e-15
194,50,2.876628e-15
194,51,2.680332e-15
194,52,2.324271e-15
194,53,2.117306e-15
194,54,1.776808e-15
194,55,1.442139e-15
194,56,1.058547e-15
194,57,8.336639e-16
194,58,6.742587e-16
194,59,6.092634e-16
194,60,5.054775e-16
194,61,4.501791e-16
194,62,4.299396e-16
194,63,3.187598e-16
194,64,4.495060e-16
194,65,5.955163e-16
194,66,7.270782e-16
194,67,7.242476e-16
194,68,6.556147e-16
194,69,6.844261e-16
194,70,7.771819e-16
194,71,8.784595e-16
194,72,9.037614e-16
194,73,9.028027e-16
194,74,9.816021e-16
194,75,9.596550e-16
194,76,9.314882e-16
194,77,1.003019e-15
194,78,9.317584e-16
194,79,9.108017e-16
194,80,9.046497e-16
194,81,8.194736e-16
194,82,7.213852e-16
194,83,6.971407e-16
194,84,6.140550e-16
194,85,5.608501e-16
194,86,5.830040e-16
194,87,6.018084e-16
194,88,6.479699e-16
194,89,5.932288e-16
194,90,6.402733e-16
194,91,6.543638e-16
194,92,5.997239e-16
194,93,5.848688e-16
194,94,5.936529e-16
194,95,6.056667e-16
194,96,6.118816e-16
194,97,6.000945e-16
194,98,5.571630e-16
194,99,5.096396e-16
194,100,4.789668e-16
194,101,4.040100e-16
194,102,3.751100e-16
194,103,3.808585e-16
194,104,3.049700e-16
194,105,3.263157e-16
194,106,2.749952e-16
194,107,2.698059e-16
194,108,2.303471e-16
194,109,2.187536e-16
194,110,1.999212e-16
194,111,1.625174e-16
194,112,1.808379e-16
194,113,1.224482e-16
194,114,1.361185e-16
194,115,9.643398e-17
194,116,1.084397e-16
194,117,1.016279e-16
194,118,1.114956e-16
194,119,9.426675e-17
194,120,1.030613e-16
194,121,1.021393e-16
194,122,9.988131e-17
194,123,9.702928e-17
194,124,7.300987e-17
194,125,9.043822e-17
194,126,7.743037e-17
194,127,9.719603e-17
194,128,9.012739e-17
194,129,9.057442e-17
194,130,9.732451e-17
194,131,1.124040e-16
194,132,7.792854e-17
194,133,6.365469e-17
194,134,7.188434e-17
194,135,7.125857e-17
194,136,8.083709e-17
194,137,8.469608e-17
194,138,5.857243e-17
194,139,6.911039e-17
194,140,9.410086e-17
194,141,6.265685e-17
194,142,6.592391e-17
194,143,7.082174e-17
194,144,6.612011e-17
194,145,5.573975e-17
194,146,8.144723e-17
194,147,5.686243e-17
194,148,6.111344e-17
194,149,5.577173e-17
194,150,7.119281e-17
194,151,5.460399e-17
194,152,5.615530e-17
194,153,6.096149e-17
194,154,5.179205e-17
194,155,4.862945e-17
194,156,5.836379e-17
194,157,5.330060e-17
194,158,4.639084e-17
194,159,5.123500e-17
194,160,5.562836e-17
194,161,5.133028e-17
194,162,6.277926e-17
194,163,4.607990e-17
194,164,6.425095e-17
194,165,2.789458e-17
194,166,5.148032e-17
194,167,6.532269e-17
194,168,3.693904e-17
194,169,4.363077e-17
194,170,4.102301e-17
194,171,5.570349e-17
194,172,5.293485e-17
194,173,3.631456e-17
194,174,4.536234e-17
194,175,3.659100e-17
194,176,3.091735e-17
194,177,4.554968e-17
194,178,3.928289e-17
194,179,4.090310e-17
194,180,2.448754e-17
194,181,1.942942e-17
194,182,4.021866e-17
194,183,2.448391e-17
194,184,1.304216e-17
194,185,1.608172e-17
194,186,8.671717e-18
194,187,1.714799e-17
194,188,2.250758e-17
194,189,1.863965e-17
194,190,1.380140e-17
194,191,9.731249e-18
194,192,1.176323e-17
194,193,4.210483e-18
194,194,8.824203e-18
194,195,5.900419e-18
194,196,1.343617e-18
194,197,4.660007e-18
194,198,1.143089e-17
194,199,1.784923e-18
194,200,2.922178e-18
194,201,0.000000e+00
195,0,0.000000e+00
195,1,3.050930e-14
195,2,4.183969e-14
195,3,4.525271e-14
195,4,5.910065e-14
195,5,1.038020e-13
195,6,1.462084e-13
195,7,1.201534e-13
195,8,1.206395e-13
195,9,1.583401e-13
195,10,2.474438e-13
195,11,1.960962e-13
195,12,1.474807e-13
195,13,1.341296e-13
195,14,6.891624e-14
195,15,4.731240e-14
195,16,1.817400e-14
195,17,2.839889e-14
195,18,2.849169e-14
195,19,3.166675e-14
195,20,2.720249e-14
195,21,2.197493e-14
195,22,2.117615e-14
195,23,1.852155e-14
195,24,1.814655e-14
195,25,1.680542e-14
195,26,1.317106e-14
195,27,1.077342e-14
195,28,8.836715e-15
195,29,7.978579e-15
195,30,6.643301e-15
195,31,5.817675e-15
195,32,5.491391e-15
195,33,3.829167e-15
195,34,2.953108e-15
195,35,3.698723e-15
195,36,3.965366e-15
195,37,2.582165e-15
195,38,2.510310e-15
195,39,2.678735e-15
195,40,3.076366e-15
195,41,2.787506e-15
195,42,2.750789e-15
195,43,2.334538e-15
195,44,2.480196e-15
195,45,2.539851e-15
195,46,2.605859e-15
195,47,2.539065e-15
195,48,2.875690e-15
195,49,2.931221e-15
195,50,2.832115e-15
195,51,2.844172e-15
195,52,2.324189e-15
195,53,2.179747e-15
195,54,1.918109e-15
195,55,1.552789e-15
195,56,1.225829e-15
195,57,1.192160e-15
195,58,1.114332e-15
195,59,1.117091e-15
195,60,9.699370e-16
195,61,9.146461e-16
195,62,6.912508e-16
195,63,4.219369e-16
195,64,6.690229e-16
195,65,8.873774e-16
195,66,1.069064e-15
195,67,1.009646e-15
195,68,8.570903e-16
195,69,7.429078e-16
195,70,8.902145e-16
195,71,8.934702e-16
195,72,9.122195e-16
195,73,9.029198e-16
195,74,9.616977e-16
195,75,8.909382e-16
195,76,8.413727e-16
195,77,1.038702e-15
195,78,9.232630e-16
195,79,8.691021e-16
195,80,8.046986e-16
195,81,7.970157e-16
195,82,6.341278e-16
195,83,5.359264e-16
195,84,3.950665e-16
195,85,3.053721e-16
195,86,3.821761e-16
195,87,3.664052e-16
195,88,4.638317e-16
195,89,3.498496e-16
195,90,5.633817e-16
195,91,6.694275e-16
195,92,5.437658e-16
195,93,5.783738e-16
195,94,5.940211e-16
195,95,6.668441e-16
195,96,5.958687e-16
195,97,6.303745e-16
195,98,5.748606e-16
195,99,5.370096e-16
195,100,4.749432e-16
195,101,4.174504e-16
195,102,3.961909e-16
195,103,3.604803e-16
195,104,3.238600e-16
195,105,3.293855e-16
195,106,3.051005e-16
195,107,2.619927e-16
195,108,2.467095e-16
195,109,2.375067e-16
195,110,2.181879e-16
195,111,2.018682e-16
195,112,2.001423e-16
195,113,1.471856e-16
195,114,1.667922e-16
195,115,1.161823e-16
195,116,1.380623e-16
195,117,1.249773e-16
195,118,1.297920e-16
195,119,1.130520e-16
195,120,1.254227e-16
195,121,1.070733e-16
195,122,1.108929e-16
195,123,1.021261e-16
195,124,7.924951e-17
195,125,9.703275e-17
195,126,8.336441e-17
195,127,9.394756e-17
195,128,9.000969e-17
195,129,8.745941e-17
195,130,9.128480e-17
195,131,9.387125e-17
195,132,7.799378e-17
195,133,6.381908e-17
195,134,7.108651e-17
195,135,6.500586e-17
195,136,7.610158e-17
195,137,7.979533e-17
195,138,5.451225e-17
195,139,6.355169e-17
195,140,7.890052e-17
195,141,5.659801e-17
195,142,4.998939e-17
195,143,6.007691e-17
195,144,5.676258e-17
195,145,5.253746e-17
195,146,6.844073e-17
195,147,4.394693e-17
195,148,4.926335e-17
195,149,4.341838e-17
195,150,5.843571e-17
195,151,4.443941e-17
195,152,4.265821e-17
195,153,4.761353e-17
195,154,3.987091e-17
195,155,3.714030e-17
195,156,4.737892e-17
195,157,4.321432e-17
195,158,3.911487e-17
195,159,3.866205e-17
195,160,4.476849e-17
195,161,4.288245e-17
195,162,4.657033e-17
195,163,3.799065e-17
195,164,5.187221e-17
195,165,2.096322e-17
195,166,3.961280e-17
195,167,4.763409e-17
195,168,2.843293e-17
195,169,3.208650e-17
195,170,3.110249e-17
195,171,3.963392e-17
195,172,3.920466e-17
195,173,2.735174e-17
195,174,3.267921e-17
195,175,2.734487e-17
195,176,2.229981e-17
195,177,3.251762e-17
195,178,2.833249e-17
195,179,3.008385e-17
195,180,1.750134e-17
195,181,1.347031e-17
195,182,2.939140e-17
195,183,1.738005e-17
195,184,9.076653e-18
195,185,1.168417e-17
195,186,6.506861e-18
195,187,1.268173e-17
195,188,1.601603e-17
195,189,1.350970e-17
195,190,1.003493e-17
195,191,6.735746e-18
195,192,8.510060e-18
195,193,3.162646e-18
195,194,5.900419e-18
195,195,4.433005e-18
195,196,9.440326e-19
195,197,3.221662e-18
195,198,7.805202e-18
195,199,1.227221e-18
195,200,2.009946e-18
195,201,0.000000e+00
196,0,0.000000e+00
196,1,1.927252e-15
196,2,2.163571e-15
196,3,3.063363e-15
196,4,1.464049e-15
196,5,1.326977e-15
196,6,-9.656929e-16
196,7,-1.140395e-14
196,8,-1.560510e-14
196,9,-1.166680e-14
196,10,-3.171465e-15
196,11,-1.486986e-14
196,12,-2.095448e-14
196,13,-1.509451e-14
196,14,-1.747658e-14
196,15,-1.197805e-14
196,16,-9.435072e-15
196,17,-2.236814e-15
196,18,1.206530e-15
196,19,3.600012e-15
196,20,3.223955e-15
196,21,2.687503e-15
196,22,2.801864e-15
196,23,2.356762e-15
196,24,2.509787e-15
196,25,2.332336e-15
196,26,1.623031e-15
196,27,1.220725e-15
196,28,8.775231e-16
196,29,7.729541e-16
196,30,6.755002e-16
196,31,5.092311e-16
196,32,5.022630e-16
196,33,1.529775e-16
196,34,1.127567e-16
196,35,2.972552e-16
196,36,3.619454e-16
196,37,8.713788e-17
196,38,1.262888e-16
196,39,1.175121e-16
196,40,2.610161e-16
196,41,2.160709e-16
196,42,2.043049e-16
196,43,1.549081e-16
196,44,2.161124e-16
196,45,2.687481e-16
196,46,3.249336e-16
196,47,3.418132e-16
196,48,4.140667e-16
196,49,4.374458e-16
196,50,4.162259e-16
196,51,4.215822e-16
196,52,3.307865e-16
196,53,2.974812e-16
196,54,2.460637e-16
196,55,1.672669e-16
196,56,1.086156e-16
196,57,1.104424e-16
196,58,9.915158e-17
196,59,1.020756e-16
196,60,7.292342e-17
196,61,6.882982e-17
196,62,3.875783e-17
196,63,-6.184805e-18
196,64,4.926667e-17
196,65,1.015941e-16
196,66,1.378866e-16
196,67,1.430686e-16
196,68,1.090491e-16
196,69,1.064200e-16
196,70,1.306632e-16
196,71,1.391468e-16
196,72,1.423216e-16
196,73,1.401240e-16
196,74,1.637392e-16
196,75,1.454676e-16
196,76,1.348873e-16
196,77,1.709476e-16
196,78,1.479879e-16
196,79,1.398606e-16
196,80,1.286126e-16
196,81,1.270682e-16
196,82,9.695963e-17
196,83,7.840921e-17
196,84,4.937582e-17
196,85,3.767538e-17
196,86,5.909975e-17
196,87,5.441300e-17
196,88,7.668655e-17
196,89,5.914292e-17
196,90,1.019619e-16
196,91,1.215498e-16
196,92,1.012970e-16
196,93,1.055098e-16
196,94,1.097344e-16
196,95,1.210626e-16
196,96,1.124191e-16
196,97,1.164593e-16
196,98,1.093965e-16
196,99,9.925308e-17
196,100,8.809472e-17
196,101,7.723139e-17
196,102,6.847218e-17
196,103,7.163248e-17
196,104,5.900795e-17
196,105,6.064358e-17
196,106,5.419975e-17
196,107,5.099575e-17
196,108,4.544212e-17
196,109,4.224867e-17
196,110,3.912269e-17
196,111,3.346144e-17
196,112,3.538090e-17
196,113,2.539177e-17
196,114,2.699835e-17
196,115,2.035152e-17
196,116,2.233332e-17
196,117,2.129897e-17
196,118,2.276308e-17
196,119,1.966312e-17
196,120,2.086813e-17
196,121,2.048280e-17
196,122,2.008136e-17
196,123,1.910275e-17
196,124,1.529305e-17
196,125,1.752014e-17
196,126,1.512445e-17
196,127,1.805848e-17
196,128,1.680088e-17
196,129,1.686659e-17
196,130,1.811203e-17
196,131,2.008517e-17
196,132,1.373655e-17
196,133,1.176796e-17
196,134,1.275334e-17
196,135,1.278820e-17
196,136,1.433889e-17
196,137,1.497639e-17
196,138,1.058045e-17
196,139,1.184653e-17
196,140,1.579784e-17
196,141,1.101606e-17
196,142,1.119283e-17
196,143,1.225862e-17
196,144,1.130701e-17
196,145,9.628320e-18
196,146,1.369484e-17
196,147,9.636704e-18
196,148,1.040904e-17
196,149,9.378414e-18
196,150,1.197552e-17
196,151,9.102656e-18
196,152,9.450573e-18
196,153,9.949266e-18
196,154,8.600374e-18
196,155,8.152999e-18
196,156,9.574935e-18
196,157,8.773958e-18
196,158,7.488837e-18
196,159,8.372958e-18
196,160,9.182259e-18
196,161,8.317892e-18
196,162,1.006279e-17
196,163,7.470263e-18
196,164,1.014921e-17
196,165,4.524916e-18
196,166,8.233710e-18
196,167,1.042809e-17
196,168,5.871910e-18
196,169,6.988950e-18
196,170,6.545233e-18
196,171,8.830745e-18
196,172,8.437863e-18
196,173,5.768401e-18
196,174,7.188638e-18
196,175,5.831792e-18
196,176,4.905840e-18
196,177,7.226923e-18
196,178,6.250615e-18
196,179,6.472150e-18
196,180,3.873592e-18
196,181,3.070642e-18
196,182,6.362195e-18
196,183,3.831352e-18
196,184,2.066869e-18
196,185,2.544626e-18
196,186,1.378182e-18
196,187,2.731308e-18
196,188,3.578513e-18
196,189,2.957575e-18
196,190,2.185916e-18
196,191,1.539673e-18
196,192,1.874617e-18
196,193,6.674972e-19
196,194,1.343617e-18
196,195,9.440326e-19
196,196,2.143383e-19
196,197,7.378596e-19
196,198,1.802411e-18
196,199,2.804874e-19
196,200,4.620774e-19
196,201,0.000000e+00
197,0,0.000000e+00
197,1,2.712638e-15
197,2,2.584043e-15
197,3,6.319344e-15
197,4,-2.987766e-15
197,5,-1.300563e-14
197,6,-2.789001e-14
197,7,-6.576684e-14
197,8,-7.863918e-14
197,9,-7.015594e-14
197,10,-4.602569e-14
197,11,-8.252246e-14
197,12,-9.762457e-14
197,13,-7.198195e-14
197,14,-7.086552e-14
197,15,-4.915891e-14
197,16,-3.586078e-14
197,17,-9.518365e-15
197,18,2.736953e-15
197,19,1.148372e-14
197,20,1.086671e-14
197,21,9.253523e-15
197,22,9.687132e-15
197,23,7.865353e-15
197,24,8.263195e-15
197,25,7.588519e-15
197,26,5.453907e-15
197,27,3.998736e-15
197,28,3.105329e-15
197,29,2.843313e-15
197,30,2.546995e-15
197,31,2.042808e-15
197,32,2.083552e-15
197,33,9.968921e-16
197,34,8.886045e-16
197,35,1.534585e-15
197,36,1.703980e-15
197,37,8.964171e-16
197,38,1.078078e-15
197,39,9.379502e-16
197,40,1.475797e-15
197,41,1.363149e-15
197,42,1.233373e-15
197,43,1.112603e-15
197,44,1.290909e-15
197,45,1.518710e-15
197,46,1.732614e-15
197,47,1.736373e-15
197,48,2.054566e-15
197,49,2.080893e-15
197,50,1.973554e-15
197,51,1.985652e-15
197,52,1.649864e-15
197,53,1.520640e-15
197,54,1.351307e-15
197,55,1.029959e-15
197,56,8.191516e-16
197,57,7.626695e-16
197,58,6.837880e-16
197,59,7.189134e-16
197,60,6.359332e-16
197,61,5.061417e-16
197,62,4.292880e-16
197,63,3.109434e-16
197,64,4.820594e-16
197,65,6.349885e-16
197,66,7.740627e-16
197,67,8.061571e-16
197,68,6.134350e-16
197,69,6.639048e-16
197,70,7.018044e-16
197,71,7.077575e-16
197,72,7.431213e-16
197,73,7.380624e-16
197,74,8.003114e-16
197,75,7.304405e-16
197,76,6.932739e-16
197,77,7.992031e-16
197,78,7.184381e-16
197,79,7.269906e-16
197,80,6.827152e-16
197,81,6.606083e-16
197,82,5.010673e-16
197,83,4.640420e-16
197,84,3.646297e-16
197,85,3.622945e-16
197,86,4.150942e-16
197,87,3.679553e-16
197,88,4.330033e-16
197,89,3.578604e-16
197,90,4.811817e-16
197,91,5.103211e-16
197,92,4.499476e-16
197,93,4.607447e-16
197,94,4.792134e-16
197,95,4.948784e-16
197,96,4.778898e-16
197,97,4.899142e-16
197,98,4.714442e-16
197,99,4.257176e-16
197,100,3.895823e-16
197,101,3.249901e-16
197,102,2.978102e-16
197,103,3.006852e-16
197,104,2.591854e-16
197,105,2.733493e-16
197,106,2.313692e-16
197,107,2.378926e-16
197,108,1.767039e-16
197,109,1.919810e-16
197,110,1.584260e-16
197,111,1.442351e-16
197,112,1.503229e-16
197,113,9.669985e-17
197,114,1.201077e-16
197,115,7.919936e-17
197,116,8.716381e-17
197,117,8.370680e-17
197,118,8.120611e-17
197,119,7.809284e-17
197,120,7.211111e-17
197,121,8.755491e-17
197,122,7.677105e-17
197,123,7.901997e-17
197,124,6.287150e-17
197,125,6.630495e-17
197,126,6.473155e-17
197,127,7.072244e-17
197,128,6.758682e-17
197,129,6.417863e-17
197,130,7.881016e-17
197,131,7.684677e-17
197,132,5.554244e-17
197,133,5.144500e-17
197,134,4.896523e-17
197,135,4.968159e-17
197,136,5.632952e-17
197,137,5.939380e-17
197,138,4.141089e-17
197,139,4.467350e-17
197,140,6.628878e-17
197,141,4.209613e-17
197,142,4.892642e-17
197,143,5.295389e-17
197,144,4.443282e-17
197,145,3.483364e-17
197,146,5.985805e-17
197,147,3.528798e-17
197,148,3.980563e-17
197,149,3.406943e-17
197,150,5.002833e-17
197,151,3.833522e-17
197,152,3.967130e-17
197,153,3.893020e-17
197,154,2.998769e-17
197,155,3.208263e-17
197,156,4.148512e-17
197,157,3.410387e-17
197,158,2.703796e-17
197,159,3.094373e-17
197,160,3.372845e-17
197,161,3.278224e-17
197,162,3.547439e-17
197,163,2.677705e-17
197,164,3.388463e-17
197,165,1.506481e-17
197,166,2.847933e-17
197,167,3.564386e-17
197,168,2.142453e-17
197,169,2.447118e-17
197,170,2.401629e-17
197,171,3.211501e-17
197,172,2.962277e-17
197,173,2.007136e-17
197,174,2.546497e-17
197,175,2.096460e-17
197,176,1.753995e-17
197,177,2.572058e-17
197,178,2.179636e-17
197,179,2.265943e-17
197,180,1.407693e-17
197,181,1.068920e-17
197,182,2.268674e-17
197,183,1.354026e-17
197,184,7.172446e-18
197,185,9.121104e-18
197,186,4.721070e-18
197,187,9.345832e-18
197,188,1.234854e-17
197,189,1.049707e-17
197,190,7.546448e-18
197,191,5.713682e-18
197,192,6.429691e-18
197,193,2.555006e-18
197,194,4.660007e-18
197,195,3.221662e-18
197,196,7.378596e-19
197,197,2.872295e-18
197,198,7.928695e-18
197,199,9.832260e-19
197,200,1.913820e-18
197,201,0.000000e+00
198,0,0.000000e+00
198,1,-3.037477e-15
198,2,-4.432395e-15
198,3,6.523399e-15
198,4,-2.286777e-14
198,5,-6.492426e-14
198,6,-1.124124e-13
198,7,-2.058534e-13
198,8,-2.310991e-13
198,9,-2.228944e-13
198,10,-1.754948e-13
198,11,-2.553976e-13
198,12,-2.812250e-13
198,13,-2.100328e-13
198,14,-1.888483e-13
198,15,-1.341508e-13
198,16,-9.202191e-14
198,17,-2.495058e-14
198,18,5.443916e-15
198,19,2.777965e-14
198,20,2.748821e-14
198,21,2.402840e-14
198,22,2.492284e-14
198,23,1.948145e-14
198,24,1.996660e-14
198,25,1.801692e-14
198,26,1.348335e-14
198,27,9.640213e-15
198,28,8.138492e-15
198,29,7.713363e-15
198,30,7.049830e-15
198,31,5.938446e-15
198,32,6.180517e-15
198,33,3.788914e-15
198,34,3.538733e-15
198,35,5.150984e-15
198,36,5.381971e-15
198,37,3.772151e-15
198,38,4.307979e-15
198,39,3.624307e-15
198,40,5.059653e-15
198,41,4.877845e-15
198,42,4.291674e-15
198,43,4.128064e-15
198,44,4.477128e-15
198,45,5.188034e-15
198,46,5.762715e-15
198,47,5.622802e-15
198,48,6.631884e-15
198,49,6.543902e-15
198,50,6.159798e-15
198,51,6.172973e-15
198,52,5.266710e-15
198,53,4.907032e-15
198,54,4.524178e-15
198,55,3.576673e-15
198,56,3.027453e-15
198,57,2.719624e-15
198,58,2.413546e-15
198,59,2.575129e-15
198,60,2.436949e-15
198,61,1.796056e-15
198,62,1.691678e-15
198,63,1.507233e-15
198,64,1.868386e-15
198,65,2.164818e-15
198,66,2.550476e-15
198,67,2.673712e-15
198,68,1.989104e-15
198,69,2.287612e-15
198,70,2.252024e-15
198,71,2.189427e-15
198,72,2.349758e-15
198,73,2.341522e-15
198,74,2.445343e-15
198,75,2.245878e-15
198,76,2.150011e-15
198,77,2.355523e-15
198,78,2.158101e-15
198,79,2.274992e-15
198,80,2.141790e-15
198,81,2.047850e-15
198,82,1.513023e-15
198,83,1.509649e-15
198,84,1.269126e-15
198,85,1.372592e-15
198,86,1.444208e-15
198,87,1.239058e-15
198,88,1.378546e-15
198,89,1.162386e-15
198,90,1.404155e-15
198,91,1.377756e-15
198,92,1.255693e-15
198,93,1.280207e-15
198,94,1.340629e-15
198,95,1.319713e-15
198,96,1.308624e-15
198,97,1.348466e-15
198,98,1.321554e-15
198,99,1.181762e-15
198,100,1.105549e-15
198,101,8.784268e-16
198,102,8.274498e-16
198,103,8.163551e-16
198,104,7.305382e-16
198,105,7.935896e-16
198,106,6.399585e-16
198,107,7.131151e-16
198,108,4.460672e-16
198,109,5.649301e-16
198,110,4.243575e-16
198,111,4.085767e-16
198,112,4.266784e-16
198,113,2.463458e-16
198,114,3.557400e-16
198,115,2.097309e-16
198,116,2.322391e-16
198,117,2.235278e-16
198,118,1.980721e-16
198,119,2.134413e-16
198,120,1.677310e-16
198,121,2.563035e-16
198,122,2.033027e-16
198,123,2.251239e-16
198,124,1.779529e-16
198,125,1.727589e-16
198,126,1.877159e-16
198,127,1.917564e-16
198,128,1.884012e-16
198,129,1.697302e-16
198,130,2.353134e-16
198,131,2.048673e-16
198,132,1.549375e-16
198,133,1.538396e-16
198,134,1.299741e-16
198,135,1.347975e-16
198,136,1.534765e-16
198,137,1.636213e-16
198,138,1.131072e-16
198,139,1.179611e-16
198,140,1.924525e-16
198,141,1.123680e-16
198,142,1.464840e-16
198,143,1.582323e-16
198,144,1.220996e-16
198,145,8.822339e-17
198,146,1.807868e-16
198,147,8.989787e-17
198,148,1.069092e-16
198,149,8.646962e-17
198,150,1.454117e-16
198,151,1.125230e-16
198,152,1.155219e-16
198,153,1.069119e-16
198,154,7.303517e-17
198,155,8.889540e-17
198,156,1.246836e-16
198,157,9.408357e-17
198,158,6.890207e-17
198,159,8.123810e-17
198,160,8.759352e-17
198,161,9.104697e-17
198,162,8.807746e-17
198,163,6.789399e-17
198,164,7.891867e-17
198,165,3.485641e-17
198,166,6.956289e-17
198,167,8.578440e-17
198,168,5.550528e-17
198,169,6.077813e-17
198,170,6.266627e-17
198,171,8.287282e-17
198,172,7.374237e-17
198,173,4.948619e-17
198,174,6.386603e-17
198,175,5.378005e-17
198,176,4.452126e-17
198,177,6.494939e-17
198,178,5.392097e-17
198,179,5.599153e-17
198,180,3.625145e-17
198,181,2.619238e-17
198,182,5.725430e-17
198,183,3.392143e-17
198,184,1.755716e-17
198,185,2.314449e-17
198,186,1.142989e-17
198,187,2.265017e-17
198,188,3.013260e-17
198,189,2.642511e-17
198,190,1.836501e-17
198,191,1.503890e-17
198,192,1.563369e-17
198,193,6.950482e-18
198,194,1.143089e-17
198,195,7.805202e-18
198,196,1.802411e-18
198,197,7.928695e-18
198,198,2.417144e-17
198,199,2.413546e-18
198,200,5.574077e-18
198,201,0.000000e+00
199,0,0.000000e+00
199,1,1.622313e-15
199,2,1.060165e-15
199,3,2.266721e-15
199,4,-2.167497e-15
199,5,-7.740467e-15
199,6,-1.563579e-14
199,7,-3.205032e-14
199,8,-3.855866e-14
199,9,-3.444785e-14
199,10,-2.476568e-14
199,11,-3.947840e-14
199,12,-4.442021e-14
199,13,-3.272978e-14
199,14,-3.131692e-14
199,15,-2.060996e-14
199,16,-1.542988e-14
199,17,-4.957526e-15
199,18,-8.937002e-17
199,19,3.347714e-15
199,20,3.275453e-15
199,21,2.685335e-15
199,22,3.004796e-15
199,23,2.528036e-15
199,24,2.807333e-15
199,25,2.646187e-15
199,26,1.816313e-15
199,27,1.336456e-15
199,28,9.591186e-16
199,29,8.569011e-16
199,30,7.568199e-16
199,31,5.757041e-16
199,32,5.917841e-16
199,33,1.658801e-16
199,34,1.525325e-16
199,35,3.947640e-16
199,36,4.991611e-16
199,37,1.543754e-16
199,38,2.284541e-16
199,39,2.357905e-16
199,40,4.267821e-16
199,41,3.818667e-16
199,42,3.761504e-16
199,43,3.157035e-16
199,44,3.934458e-16
199,45,4.499209e-16
199,46,5.275744e-16
199,47,5.458061e-16
199,48,6.205066e-16
199,49,6.510452e-16
199,50,6.383568e-16
199,51,6.463439e-16
199,52,5.390330e-16
199,53,4.986227e-16
199,54,4.278494e-16
199,55,3.368973e-16
199,56,2.660690e-16
199,57,2.658133e-16
199,58,2.532883e-16
199,59,2.554940e-16
199,60,2.093716e-16
199,61,2.009542e-16
199,62,1.565504e-16
199,63,9.711649e-17
199,64,1.704570e-16
199,65,2.398011e-16
199,66,2.846024e-16
199,67,2.886962e-16
199,68,2.426137e-16
199,69,2.359469e-16
199,70,2.675127e-16
199,71,2.845228e-16
199,72,2.858898e-16
199,73,2.846660e-16
199,74,3.122818e-16
199,75,2.930413e-16
199,76,2.801591e-16
199,77,3.282807e-16
199,78,2.952287e-16
199,79,2.886286e-16
199,80,2.784909e-16
199,81,2.720003e-16
199,82,2.253989e-16
199,83,1.950165e-16
199,84,1.562385e-16
199,85,1.402212e-16
199,86,1.673224e-16
199,87,1.621699e-16
199,88,1.850454e-16
199,89,1.566503e-16
199,90,2.084171e-16
199,91,2.283896e-16
199,92,2.021912e-16
199,93,2.035121e-16
199,94,2.069195e-16
199,95,2.181122e-16
199,96,2.099510e-16
199,97,2.069066e-16
199,98,1.967305e-16
199,99,1.821124e-16
199,100,1.642198e-16
199,101,1.459940e-16
199,102,1.307138e-16
199,103,1.321427e-16
199,104,1.103564e-16
199,105,1.103072e-16
199,106,9.914976e-17
199,107,9.109677e-17
199,108,8.279710e-17
199,109,7.492350e-17
199,110,6.756672e-17
199,111,5.810059e-17
199,112,5.814630e-17
199,113,4.230421e-17
199,114,4.364705e-17
199,115,3.224306e-17
199,116,3.494015e-17
199,117,3.388171e-17
199,118,3.461173e-17
199,119,2.974112e-17
199,120,3.255878e-17
199,121,3.030472e-17
199,122,2.971077e-17
199,123,2.825201e-17
199,124,2.275406e-17
199,125,2.648640e-17
199,126,2.346830e-17
199,127,2.668609e-17
199,128,2.453415e-17
199,129,2.461683e-17
199,130,2.601713e-17
199,131,2.899078e-17
199,132,2.035077e-17
199,133,1.709092e-17
199,134,1.897356e-17
199,135,1.827355e-17
199,136,2.098439e-17
199,137,2.172636e-17
199,138,1.512773e-17
199,139,1.674272e-17
199,140,2.253349e-17
199,141,1.574341e-17
199,142,1.611642e-17
199,143,1.701350e-17
199,144,1.599394e-17
199,145,1.355621e-17
199,146,1.880240e-17
199,147,1.390997e-17
199,148,1.455974e-17
199,149,1.330422e-17
199,150,1.669183e-17
199,151,1.249717e-17
199,152,1.330739e-17
199,153,1.385681e-17
199,154,1.199563e-17
199,155,1.117536e-17
199,156,1.303440e-17
199,157,1.165483e-17
199,158,1.021151e-17
199,159,1.116905e-17
199,160,1.247205e-17
199,161,1.133412e-17
199,162,1.369417e-17
199,163,1.007154e-17
199,164,1.375110e-17
199,165,6.196323e-18
199,166,1.098909e-17
199,167,1.395463e-17
199,168,7.830508e-18
199,169,9.240223e-18
199,170,8.681161e-18
199,171,1.180486e-17
199,172,1.117507e-17
199,173,7.629969e-18
199,174,9.613581e-18
199,175,7.607879e-18
199,176,6.512217e-18
199,177,9.603073e-18
199,178,8.237684e-18
199,179,8.705994e-18
199,180,5.202337e-18
199,181,4.157062e-18
199,182,8.536808e-18
199,183,5.097248e-18
199,184,2.774708e-18
199,185,3.420100e-18
199,186,1.822893e-18
199,187,3.583701e-18
199,188,4.746003e-18
199,189,3.931277e-18
199,190,2.930941e-18
199,191,2.066339e-18
199,192,2.454133e-18
199,193,8.850142e-19
199,194,1.784923e-18
199,195,1.227221e-18
199,196,2.804874e-19
199,197,9.832260e-19
199,198,2.413546e-18
199,199,3.881000e-19
199,200,6.156810e-19
199,201,0.000000e+00
200,0,0.000000e+00
200,1,5.192108e-16
200,2,3.651743e-16
200,3,2.941456e-15
200,4,-3.576680e-15
200,5,-1.172484e-14
200,6,-2.212302e-14
200,7,-4.579679e-14
200,8,-5.300550e-14
200,9,-4.921678e-14
200,10,-3.543936e-14
200,11,-5.719240e-14
200,12,-6.546149e-14
200,13,-4.857250e-14
200,14,-4.582850e-14
200,15,-3.225391e-14
200,16,-2.282371e-14
200,17,-6.039170e-15
200,18,1.670318e-15
200,19,7.254468e-15
200,20,6.992892e-15
200,21,6.035364e-15
200,22,6.274430e-15
200,23,4.999905e-15
200,24,5.182328e-15
200,25,4.716175e-15
200,26,3.457479e-15
200,27,2.505333e-15
200,28,2.026713e-15
200,29,1.887355e-15
200,30,1.707327e-15
200,31,1.403663e-15
200,32,1.445883e-15
200,33,7.957647e-16
200,34,7.269042e-16
200,35,1.136175e-15
200,36,1.217941e-15
200,37,7.570036e-16
200,38,8.809200e-16
200,39,7.486837e-16
200,40,1.100999e-15
200,41,1.041241e-15
200,42,9.251420e-16
200,43,8.657754e-16
200,44,9.667456e-16
200,45,1.129976e-15
200,46,1.270374e-15
200,47,1.253758e-15
200,48,1.483815e-15
200,49,1.481038e-15
200,50,1.397432e-15
200,51,1.403118e-15
200,52,1.181072e-15
200,53,1.094556e-15
200,54,9.929398e-16
200,55,7.702475e-16
200,56,6.336171e-16
200,57,5.771323e-16
200,58,5.135045e-16
200,59,5.454295e-16
200,60,5.023209e-16
200,61,3.799198e-16
200,62,3.426338e-16
200,63,2.819122e-16
200,64,3.818418e-16
200,65,4.678728e-16
200,66,5.610972e-16
200,67,5.870672e-16
200,68,4.390700e-16
200,69,4.932730e-16
200,70,5.007430e-16
200,71,4.941585e-16
200,72,5.258818e-16
200,73,5.231218e-16
200,74,5.561833e-16
200,75,5.083583e-16
200,76,4.842510e-16
200,77,5.437423e-16
200,78,4.932776e-16
200,79,5.105132e-16
200,80,4.791582e-16
200,81,4.605181e-16
200,82,3.426942e-16
200,83,3.310287e-16
200,84,2.690706e-16
200,85,2.815900e-16
200,86,3.074546e-16
200,87,2.663704e-16
200,88,3.052800e-16
200,89,2.544076e-16
200,90,3.244799e-16
200,91,3.307871e-16
200,92,2.961458e-16
200,93,3.030715e-16
200,94,3.167811e-16
200,95,3.193506e-16
200,96,3.123426e-16
200,97,3.218882e-16
200,98,3.127148e-16
200,99,2.806096e-16
200,100,2.597276e-16
200,101,2.107900e-16
200,102,1.960182e-16
200,103,1.956896e-16
200,104,1.721101e-16
200,105,1.847925e-16
200,106,1.522164e-16
200,107,1.639126e-16
200,108,1.106890e-16
200,109,1.309466e-16
200,110,1.027248e-16
200,111,9.640840e-17
200,112,1.008365e-16
200,113,6.119570e-17
200,114,8.257499e-17
200,115,5.129872e-17
200,116,5.666801e-17
200,117,5.444585e-17
200,118,5.049443e-17
200,119,5.153434e-17
200,120,4.372722e-17
200,121,6.001198e-17
200,122,4.985971e-17
200,123,5.336557e-17
200,124,4.230300e-17
200,125,4.265598e-17
200,126,4.406384e-17
200,127,4.650644e-17
200,128,4.512815e-17
200,129,4.167276e-17
200,130,5.466018e-17
200,131,5.012735e-17
200,132,3.707351e-17
200,133,3.569834e-17
200,134,3.182858e-17
200,135,3.272534e-17
200,136,3.714628e-17
200,137,3.941290e-17
200,138,2.737160e-17
200,139,2.901406e-17
200,140,4.527494e-17
200,141,2.748820e-17
200,142,3.397844e-17
200,143,3.677978e-17
200,144,2.947365e-17
200,145,2.214914e-17
200,146,4.183218e-17
200,147,2.247944e-17
200,148,2.609983e-17
200,149,2.167770e-17
200,150,3.421752e-17
200,151,2.637541e-17
200,152,2.715181e-17
200,153,2.582775e-17
200,154,1.870110e-17
200,155,2.139872e-17
200,156,2.892243e-17
200,157,2.271912e-17
200,158,1.726794e-17
200,159,2.008400e-17
200,160,2.175297e-17
200,161,2.189500e-17
200,162,2.235886e-17
200,163,1.706442e-17
200,164,2.069336e-17
200,165,9.167177e-18
200,166,1.781832e-17
200,167,2.213501e-17
200,168,1.381022e-17
200,169,1.544554e-17
200,170,1.554085e-17
200,171,2.065752e-17
200,172,1.871619e-17
200,173,1.262135e-17
200,174,1.614348e-17
200,175,1.345805e-17
200,176,1.119023e-17
200,177,1.636623e-17
200,178,1.373111e-17
200,179,1.425384e-17
200,180,9.043322e-18
200,181,6.693912e-18
200,182,1.442500e-17
200,183,8.581117e-18
200,184,4.491305e-18
200,185,5.815544e-18
200,186,2.941907e-18
200,187,5.828997e-18
200,188,7.724357e-18
200,189,6.668782e-18
200,190,4.711707e-18
200,191,3.712343e-18
200,192,4.016910e-18
200,193,1.689560e-18
200,194,2.922178e-18
200,195,2.009946e-18
200,196,4.620774e-19
200,197,1.913820e-18
200,198,5.574077e-18
200,199,6.156810e-19
200,200,1.312410e-18
200,201,0.000000e+00
201,0,0.000000e+00
201,1,0.000000e+00
201,2,0.000000e+00
201,3,0.000000e+00
201,4,0.000000e+00
201,5,0.000000e+00
201,6,0.000000e+00
201,7,0.000000e+00
201,8,0.000000e+00
201,9,0.000000e+00
201,10,0.000000e+00
201,11,0.000000e+00
201,12,0.000000e+00
201,13,0.000000e+00
201,14,0.000000e+00
201,15,0.000000e+00
201,16,0.000000e+00
201,17,0.000000e+00
201,18,0.000000e+00
201,19,0.000000e+00
201,20,0.000000e+00
201,21,0.000000e+00
201,22,0.000000e+00
201,23,0.000000e+00
201,24,0.000000e+00
201,25,0.000000e+00
201,26,0.000000e+00
201,27,0.000000e+00
201,28,0.000000e+00
201,29,0.000000e+00
201,30,0.000000e+00
201,31,0.000000e+00
201,32,0.000000e+00
201,33,0.000000e+00
201,34,0.000000e+00
201,35,0.000000e+00
201,36,0.000000e+00
201,37,0.000000e+00
201,38,0.000000e+00
201,39,0.000000e+00
201,40,0.000000e+00
201,41,0.000000e+00
201,42,0.000000e+00
201,43,0.000000e+00
201,44,0.000000e+00
201,45,0.000000e+00
201,46,0.000000e+00
201,47,0.000000e+00
201,48,0.000000e+00
201,49,0.000000e+00
201,50,0.000000e+00
201,51,0.000000e+00
201,52,0.000000e+00
201,53,0.000000e+00
201,54,0.000000e+00
201,55,0.000000e+00
201,56,0.000000e+00
201,57,0.000000e+00
201,58,0.000000e+00
201,59,0.000000e+00
201,60,0.000000e+00
201,61,0.000000e+00
201,62,0.000000e+00
201,63,0.000000e+00
201,64,0.000000e+00
201,65,0.000000e+00
201,66,0.000000e+00
201,67,0.000000e+00
201,68,0.000000e+00
201,69,0.000000e+00
201,70,0.000000e+00
201,71,0.000000e+00
201,72,0.000000e+00
201,73,0.000000e+00
201,74,0.000000e+00
201,75,0.000000e+00
201,76,0.000000e+00
201,77,0.000000e+00
201,78,0.000000e+00
201,79,0.000000e+00
201,80,0.000000e+00
201,81,0.000000e+00
201,82,0.000000e+00
201,83,0.000000e+00
201,84,0.000000e+00
201,85,0.000000e+00
201,86,0.000000e+00
201,87,0.000000e+00
201,88,0.000000e+00
201,89,0.000000e+00
201,90,0.000000e+00
201,91,0.000000e+00
201,92,0.000000e+00
201,93,0.000000e+00
201,94,0.000000e+00
201,95,0.000000e+00
201,96,0.000000e+00
201,97,0.000000e+00
201,98,0.000000e+00
201,99,0.000000e+00
201,100,0.000000e+00
201,101,0.000000e+00
201,102,0.000000e+00
201,103,0.000000e+00
201,104,0.000000e+00
201,105,0.000000e+00
201,106,0.000000e+00
201,107,0.000000e+00
201,108,0.000000e+00
201,109,0.000000e+00
201,110,0.000000e+00
201,111,0.000000e+00
201,112,0.000000e+00
201,113,0.000000e+00
201,114,0.000000e+00
201,115,0.000000e+00
201,116,0.000000e+00
201,117,0.000000e+00
201,118,0.000000e+00
201,119,0.000000e+00
201,120,0.000000e+00
201,121,0.000000e+00
201,122,0.000000e+00
201,123,0.000000e+00
201,124,0.000000e+00
201,125,0.000000e+00
201,126,0.000000e+00
201,127,0.000000e+00
201,128,0.000000e+00
201,129,0.000000e+00
201,130,0.000000e+00
201,131,0.000000e+00
201,132,0.000000e+00
201,133,0.000000e+00
201,134,0.000000e+00
201,135,0.000000e+00
201,136,0.000000e+00
201,137,0.000000e+00
201,138,0.000000e+00
201,139,0.000000e+00
201,140,0.000000e+00
201,141,0.000000e+00
201,142,0.000000e+00
201,143,0.000000e+00
201,144,0.000000e+00
201,145,0.000000e+00
201,146,0.000000e+00
201,147,0.000000e+00
201,148,0.000000e+00
201,149,0.000000e+00
201,150,0.000000e+00
201,151,0.000000e+00
201,152,0.000000e+00
201,153,0.000000e+00
201,154,0.000000e+00
201,155,0.000000e+00
201,156,0.000000e+00
201,157,0.000000e+00
201,158,0.000000e+00
201,159,0.000000e+00
201,160,0.000000e+00
201,161,0.000000e+00
201,162,0.000000e+00
201,163,0.000000e+00
201,164,0.000000e+00
201,165,0.000000e+00
201,166,0.000000e+00
201,167,0.000000e+00
201,168,0.000000e+00
201,169,0.000000e+00
201,170,0.000000e+00
201,171,0.000000e+00
201,172,0.000000e+00
201,173,0.000000e+00
201,174,0.000000e+00
201,175,0.000000e+00
201,176,0.000000e+00
201,177,0.000000e+00
201,178,0.000000e+00
201,179,0.000000e+00
201,180,0.000000e+00
201,181,0.000000e+00
201,182,0.000000e+00
201,183,0.000000e+00
201,184,0.000000e+00
201,185,0.000000e+00
201,186,0.000000e+00
201,187,0.000000e+00
201,188,0.000000e+00
201,189,0.000000e+00
201,190,0.000000e+00
201,191,0.000000e+00
201,192,0.000000e+00
201,193,0.000000e+00
201,194,0.000000e+00
201,195,0.000000e+00
201,196,0.000000e+00
201,197,0.000000e+00
201,198,0.000000e+00
201,199,0.000000e+00
201,200,0.000000e+00
201,201,0.000000e+00


==> anc/MINERvA_Flux_pdg-12_500MeVBins.csv <==
BinLow(GeV),BinHigh(GeV),Flux(neutrinos/m^2/POT/GeV)
0.000000e+00,5.000000e-01,4.050818e-08
5.000000e-01,1.000000e+00,3.027653e-08
1.000000e+00,1.500000e+00,4.488944e-08
1.500000e+00,2.000000e+00,3.884690e-08
2.000000e+00,2.500000e+00,2.248977e-08
2.500000e+00,3.000000e+00,3.774610e-08
3.000000e+00,3.500000e+00,3.675392e-08
3.500000e+00,4.000000e+00,3.053831e-08
4.000000e+00,4.500000e+00,2.996506e-08
4.500000e+00,5.000000e+00,2.932949e-08
5.000000e+00,5.500000e+00,2.159691e-08
5.500000e+00,6.000000e+00,2.209055e-08
6.000000e+00,6.500000e+00,2.647821e-08
6.500000e+00,7.000000e+00,1.977701e-08
7.000000e+00,7.500000e+00,1.871503e-08
7.500000e+00,8.000000e+00,1.570497e-08
8.000000e+00,8.500000e+00,1.809856e-08
8.500000e+00,9.000000e+00,1.924000e-08
9.000000e+00,9.500000e+00,1.919370e-08
9.500000e+00,1.000000e+01,1.865586e-08
1.000000e+01,1.050000e+01,1.518188e-08
1.050000e+01,1.100000e+01,1.386038e-08
1.100000e+01,1.150000e+01,1.204692e-08
1.150000e+01,1.200000e+01,1.155612e-08
1.200000e+01,1.250000e+01,1.149489e-08
1.250000e+01,1.300000e+01,1.401385e-08
1.300000e+01,1.350000e+01,9.794481e-09
1.350000e+01,1.400000e+01,1.209337e-08
1.400000e+01,1.450000e+01,1.030853e-08
1.450000e+01,1.500000e+01,7.726845e-09
1.500000e+01,1.550000e+01,8.669713e-09
1.550000e+01,1.600000e+01,8.754592e-09
1.600000e+01,1.650000e+01,9.567184e-09
1.650000e+01,1.700000e+01,8.610631e-09
1.700000e+01,1.750000e+01,7.994069e-09
1.750000e+01,1.800000e+01,8.629436e-09
1.800000e+01,1.850000e+01,6.318185e-09
1.850000e+01,1.900000e+01,6.051247e-09
1.900000e+01,1.950000e+01,5.276028e-09
1.950000e+01,2.000000e+01,5.451537e-09
2.000000e+01,2.050000e+01,4.408483e-09
2.050000e+01,2.100000e+01,4.183164e-09
2.100000e+01,2.150000e+01,5.779447e-09
2.150000e+01,2.200000e+01,5.123884e-09
2.200000e+01,2.250000e+01,5.440475e-09
2.250000e+01,2.300000e+01,5.777073e-09
2.300000e+01,2.350000e+01,5.127479e-09
2.350000e+01,2.400000e+01,3.024086e-09
2.400000e+01,2.450000e+01,3.912444e-09
2.450000e+01,2.500000e+01,4.119696e-09
2.500000e+01,2.550000e+01,4.280578e-09
2.550000e+01,2.600000e+01,3.898376e-09
2.600000e+01,2.650000e+01,3.932883e-09
2.650000e+01,2.700000e+01,2.750088e-09
2.700000e+01,2.750000e+01,2.703875e-09
2.750000e+01,2.800000e+01,2.222426e-09
2.800000e+01,2.850000e+01,3.004975e-09
2.850000e+01,2.900000e+01,2.666707e-09
2.900000e+01,2.950000e+01,1.124446e-09
2.950000e+01,3.000000e+01,2.061275e-09
3.000000e+01,3.050000e+01,2.345789e-09
3.050000e+01,3.100000e+01,1.544690e-09
3.100000e+01,3.150000e+01,2.062704e-09
3.150000e+01,3.200000e+01,1.672065e-09
3.200000e+01,3.250000e+01,1.934521e-09
3.250000e+01,3.300000e+01,2.293735e-09
3.300000e+01,3.350000e+01,1.964997e-09
3.350000e+01,3.400000e+01,2.418404e-09
3.400000e+01,3.450000e+01,1.822987e-09
3.450000e+01,3.500000e+01,1.108116e-09
3.500000e+01,3.550000e+01,1.135430e-09
3.550000e+01,3.600000e+01,9.043577e-10
3.600000e+01,3.650000e+01,1.076841e-09
3.650000e+01,3.700000e+01,1.191602e-09
3.700000e+01,3.750000e+01,7.819033e-10
3.750000e+01,3.800000e+01,1.183158e-09
3.800000e+01,3.850000e+01,6.301849e-10
3.850000e+01,3.900000e+01,5.886439e-10
3.900000e+01,3.950000e+01,9.092206e-10
3.950000e+01,4.000000e+01,5.060573e-10
4.000000e+01,4.050000e+01,6.521391e-10
4.050000e+01,4.100000e+01,8.150368e-10
4.100000e+01,4.150000e+01,7.702610e-10
4.150000e+01,4.200000e+01,1.316375e-09
4.200000e+01,4.250000e+01,2.796839e-10
4.250000e+01,4.300000e+01,5.846421e-10
4.300000e+01,4.350000e+01,4.504796e-10
4.350000e+01,4.400000e+01,4.929638e-10
4.400000e+01,4.450000e+01,3.083292e-10
4.450000e+01,4.500000e+01,7.702343e-10
4.500000e+01,4.550000e+01,3.072611e-10
4.550000e+01,4.600000e+01,8.629807e-10
4.600000e+01,4.650000e+01,4.970942e-10
4.650000e+01,4.700000e+01,6.977495e-10
4.700000e+01,4.750000e+01,1.770355e-10
4.750000e+01,4.800000e+01,1.800776e-10
4.800000e+01,4.850000e+01,1.369919e-10
4.850000e+01,4.900000e+01,8.948688e-11
4.900000e+01,4.950000e+01,3.860873e-10
4.950000e+01,5.000000e+01,1.308142e-10
5.000000e+01,5.050000e+01,3.357533e-11
5.050000e+01,5.100000e+01,1.097945e-10
5.100000e+01,5.150000e+01,7.038473e-11
5.150000e+01,5.200000e+01,5.658617e-11
5.200000e+01,5.250000e+01,7.767859e-11
5.250000e+01,5.300000e+01,8.359251e-11
5.300000e+01,5.350000e+01,0.000000e+00
5.350000e+01,5.400000e+01,3.214393e-11
5.400000e+01,5.450000e+01,6.134315e-11
5.450000e+01,5.500000e+01,3.662116e-11
5.500000e+01,5.550000e+01,4.525536e-11
5.550000e+01,5.600000e+01,0.000000e+00
5.600000e+01,5.650000e+01,2.693787e-11
5.650000e+01,5.700000e+01,2.823248e-11
5.700000e+01,5.750000e+01,0.000000e+00
5.750000e+01,5.800000e+01,3.510210e-11
5.800000e+01,5.850000e+01,3.439153e-11
5.850000e+01,5.900000e+01,3.409466e-11
5.900000e+01,5.950000e+01,0.000000e+00
5.950000e+01,6.000000e+01,6.736213e-11
6.000000e+01,6.050000e+01,6.190632e-11
6.050000e+01,6.100000e+01,2.934630e-11
6.100000e+01,6.150000e+01,2.848145e-11
6.150000e+01,6.200000e+01,2.064840e-11
6.200000e+01,6.250000e+01,0.000000e+00
6.250000e+01,6.300000e+01,0.000000e+00
6.300000e+01,6.350000e+01,2.057155e-11
6.350000e+01,6.400000e+01,0.000000e+00
6.400000e+01,6.450000e+01,0.000000e+00
6.450000e+01,6.500000e+01,5.234884e-11
6.500000e+01,6.550000e+01,0.000000e+00
6.550000e+01,6.600000e+01,3.108910e-11
6.600000e+01,6.650000e+01,5.437025e-11
6.650000e+01,6.700000e+01,0.000000e+00
6.700000e+01,6.750000e+01,2.824738e-11
6.750000e+01,6.800000e+01,0.000000e+00
6.800000e+01,6.850000e+01,2.677208e-11
6.850000e+01,6.900000e+01,0.000000e+00
6.900000e+01,6.950000e+01,2.441103e-11
6.950000e+01,7.000000e+01,0.000000e+00
7.000000e+01,7.050000e+01,2.409154e-11
7.050000e+01,7.100000e+01,0.000000e+00
7.100000e+01,7.150000e+01,0.000000e+00
7.150000e+01,7.200000e+01,0.000000e+00
7.200000e+01,7.250000e+01,2.529677e-11
7.250000e+01,7.300000e+01,0.000000e+00
7.300000e+01,7.350000e+01,0.000000e+00
7.350000e+01,7.400000e+01,0.000000e+00
7.400000e+01,7.450000e+01,0.000000e+00
7.450000e+01,7.500000e+01,0.000000e+00
7.500000e+01,7.550000e+01,0.000000e+00
7.550000e+01,7.600000e+01,0.000000e+00
7.600000e+01,7.650000e+01,0.000000e+00
7.650000e+01,7.700000e+01,0.000000e+00
7.700000e+01,7.750000e+01,0.000000e+00
7.750000e+01,7.800000e+01,0.000000e+00
7.800000e+01,7.850000e+01,0.000000e+00
7.850000e+01,7.900000e+01,0.000000e+00
7.900000e+01,7.950000e+01,0.000000e+00
7.950000e+01,8.000000e+01,0.000000e+00
8.000000e+01,8.050000e+01,0.000000e+00
8.050000e+01,8.100000e+01,0.000000e+00
8.100000e+01,8.150000e+01,0.000000e+00
8.150000e+01,8.200000e+01,0.000000e+00
8.200000e+01,8.250000e+01,0.000000e+00
8.250000e+01,8.300000e+01,0.000000e+00
8.300000e+01,8.350000e+01,0.000000e+00
8.350000e+01,8.400000e+01,0.000000e+00
8.400000e+01,8.450000e+01,0.000000e+00
8.450000e+01,8.500000e+01,0.000000e+00
8.500000e+01,8.550000e+01,0.000000e+00
8.550000e+01,8.600000e+01,0.000000e+00
8.600000e+01,8.650000e+01,0.000000e+00
8.650000e+01,8.700000e+01,0.000000e+00
8.700000e+01,8.750000e+01,0.000000e+00
8.750000e+01,8.800000e+01,0.000000e+00
8.800000e+01,8.850000e+01,0.000000e+00
8.850000e+01,8.900000e+01,0.000000e+00
8.900000e+01,8.950000e+01,0.000000e+00
8.950000e+01,9.000000e+01,0.000000e+00
9.000000e+01,9.050000e+01,0.000000e+00
9.050000e+01,9.100000e+01,0.000000e+00
9.100000e+01,9.150000e+01,0.000000e+00
9.150000e+01,9.200000e+01,0.000000e+00
9.200000e+01,9.250000e+01,0.000000e+00
9.250000e+01,9.300000e+01,0.000000e+00
9.300000e+01,9.350000e+01,0.000000e+00
9.350000e+01,9.400000e+01,0.000000e+00
9.400000e+01,9.450000e+01,0.000000e+00
9.450000e+01,9.500000e+01,0.000000e+00
9.500000e+01,9.550000e+01,0.000000e+00
9.550000e+01,9.600000e+01,0.000000e+00
9.600000e+01,9.650000e+01,0.000000e+00
9.650000e+01,9.700000e+01,0.000000e+00
9.700000e+01,9.750000e+01,0.000000e+00
9.750000e+01,9.800000e+01,0.000000e+00
9.800000e+01,9.850000e+01,0.000000e+00
9.850000e+01,9.900000e+01,0.000000e+00
9.900000e+01,9.950000e+01,0.000000e+00
9.950000e+01,1.000000e+02,0.000000e+00


==> anc/MINERvA_Flux_pdg-14_500MeVBins.csv <==
BinLow(GeV),BinHigh(GeV),Flux(neutrinos/m^2/POT/GeV)
0.000000e+00,5.000000e-01,1.931319e-06
5.000000e-01,1.000000e+00,2.644738e-06
1.000000e+00,1.500000e+00,2.295018e-06
1.500000e+00,2.000000e+00,2.103858e-06
2.000000e+00,2.500000e+00,2.192987e-06
2.500000e+00,3.000000e+00,2.189815e-06
3.000000e+00,3.500000e+00,2.187851e-06
3.500000e+00,4.000000e+00,2.287026e-06
4.000000e+00,4.500000e+00,2.146562e-06
4.500000e+00,5.000000e+00,2.086117e-06
5.000000e+00,5.500000e+00,2.062218e-06
5.500000e+00,6.000000e+00,2.000139e-06
6.000000e+00,6.500000e+00,1.864774e-06
6.500000e+00,7.000000e+00,1.762248e-06
7.000000e+00,7.500000e+00,1.636680e-06
7.500000e+00,8.000000e+00,1.496097e-06
8.000000e+00,8.500000e+00,1.364212e-06
8.500000e+00,9.000000e+00,1.209197e-06
9.000000e+00,9.500000e+00,1.119548e-06
9.500000e+00,1.000000e+01,1.028015e-06
1.000000e+01,1.050000e+01,9.399403e-07
1.050000e+01,1.100000e+01,8.569906e-07
1.100000e+01,1.150000e+01,7.597188e-07
1.150000e+01,1.200000e+01,6.730512e-07
1.200000e+01,1.250000e+01,6.163184e-07
1.250000e+01,1.300000e+01,5.427720e-07
1.300000e+01,1.350000e+01,5.133576e-07
1.350000e+01,1.400000e+01,4.551877e-07
1.400000e+01,1.450000e+01,4.167193e-07
1.450000e+01,1.500000e+01,3.718454e-07
1.500000e+01,1.550000e+01,3.282272e-07
1.550000e+01,1.600000e+01,2.922049e-07
1.600000e+01,1.650000e+01,2.682909e-07
1.650000e+01,1.700000e+01,2.305231e-07
1.700000e+01,1.750000e+01,2.116701e-07
1.750000e+01,1.800000e+01,1.814309e-07
1.800000e+01,1.850000e+01,1.711918e-07
1.850000e+01,1.900000e+01,1.589912e-07
1.900000e+01,1.950000e+01,1.399243e-07
1.950000e+01,2.000000e+01,1.229587e-07
2.000000e+01,2.050000e+01,1.116985e-07
2.050000e+01,2.100000e+01,9.998326e-08
2.100000e+01,2.150000e+01,9.603992e-08
2.150000e+01,2.200000e+01,8.760276e-08
2.200000e+01,2.250000e+01,7.796884e-08
2.250000e+01,2.300000e+01,6.828453e-08
2.300000e+01,2.350000e+01,6.026210e-08
2.350000e+01,2.400000e+01,5.572231e-08
2.400000e+01,2.450000e+01,5.063292e-08
2.450000e+01,2.500000e+01,4.667649e-08
2.500000e+01,2.550000e+01,4.034022e-08
2.550000e+01,2.600000e+01,3.859780e-08
2.600000e+01,2.650000e+01,3.344847e-08
2.650000e+01,2.700000e+01,3.326721e-08
2.700000e+01,2.750000e+01,2.995606e-08
2.750000e+01,2.800000e+01,2.739764e-08
2.800000e+01,2.850000e+01,2.540738e-08
2.850000e+01,2.900000e+01,2.355387e-08
2.900000e+01,2.950000e+01,2.325651e-08
2.950000e+01,3.000000e+01,2.063906e-08
3.000000e+01,3.050000e+01,1.999603e-08
3.050000e+01,3.100000e+01,1.792255e-08
3.100000e+01,3.150000e+01,1.690758e-08
3.150000e+01,3.200000e+01,1.612160e-08
3.200000e+01,3.250000e+01,1.432114e-08
3.250000e+01,3.300000e+01,1.350471e-08
3.300000e+01,3.350000e+01,1.294646e-08
3.350000e+01,3.400000e+01,1.279214e-08
3.400000e+01,3.450000e+01,1.215283e-08
3.450000e+01,3.500000e+01,9.371909e-09
3.500000e+01,3.550000e+01,9.810824e-09
3.550000e+01,3.600000e+01,9.342238e-09
3.600000e+01,3.650000e+01,8.771221e-09
3.650000e+01,3.700000e+01,7.072195e-09
3.700000e+01,3.750000e+01,7.438620e-09
3.750000e+01,3.800000e+01,8.062567e-09
3.800000e+01,3.850000e+01,6.643045e-09
3.850000e+01,3.900000e+01,6.531511e-09
3.900000e+01,3.950000e+01,5.012431e-09
3.950000e+01,4.000000e+01,5.721636e-09
4.000000e+01,4.050000e+01,4.800500e-09
4.050000e+01,4.100000e+01,4.769834e-09
4.100000e+01,4.150000e+01,4.175516e-09
4.150000e+01,4.200000e+01,4.162753e-09
4.200000e+01,4.250000e+01,4.353782e-09
4.250000e+01,4.300000e+01,3.155262e-09
4.300000e+01,4.350000e+01,3.818135e-09
4.350000e+01,4.400000e+01,4.089863e-09
4.400000e+01,4.450000e+01,3.704350e-09
4.450000e+01,4.500000e+01,4.127143e-09
4.500000e+01,4.550000e+01,4.367903e-09
4.550000e+01,4.600000e+01,3.258195e-09
4.600000e+01,4.650000e+01,3.665026e-09
4.650000e+01,4.700000e+01,3.192778e-09
4.700000e+01,4.750000e+01,4.028163e-09
4.750000e+01,4.800000e+01,3.234617e-09
4.800000e+01,4.850000e+01,3.512680e-09
4.850000e+01,4.900000e+01,3.092050e-09
4.900000e+01,4.950000e+01,2.750161e-09
4.950000e+01,5.000000e+01,2.265884e-09
5.000000e+01,5.050000e+01,2.363743e-09
5.050000e+01,5.100000e+01,2.406672e-09
5.100000e+01,5.150000e+01,1.648425e-09
5.150000e+01,5.200000e+01,2.169488e-09
5.200000e+01,5.250000e+01,1.642414e-09
5.250000e+01,5.300000e+01,2.217421e-09
5.300000e+01,5.350000e+01,1.717663e-09
5.350000e+01,5.400000e+01,1.812903e-09
5.400000e+01,5.450000e+01,1.430929e-09
5.450000e+01,5.500000e+01,1.263012e-09
5.500000e+01,5.550000e+01,1.004795e-09
5.550000e+01,5.600000e+01,1.116748e-09
5.600000e+01,5.650000e+01,1.013432e-09
5.650000e+01,5.700000e+01,1.250851e-09
5.700000e+01,5.750000e+01,8.113511e-10
5.750000e+01,5.800000e+01,1.103591e-09
5.800000e+01,5.850000e+01,7.622612e-10
5.850000e+01,5.900000e+01,8.745468e-10
5.900000e+01,5.950000e+01,6.396989e-10
5.950000e+01,6.000000e+01,6.124609e-10
6.000000e+01,6.050000e+01,5.778878e-10
6.050000e+01,6.100000e+01,7.708005e-10
6.100000e+01,6.150000e+01,6.472766e-10
6.150000e+01,6.200000e+01,3.794603e-10
6.200000e+01,6.250000e+01,4.213410e-10
6.250000e+01,6.300000e+01,2.958405e-10
6.300000e+01,6.350000e+01,2.938159e-10
6.350000e+01,6.400000e+01,3.899372e-10
6.400000e+01,6.450000e+01,2.515108e-10
6.450000e+01,6.500000e+01,3.143877e-10
6.500000e+01,6.550000e+01,3.354861e-10
6.550000e+01,6.600000e+01,2.736320e-10
6.600000e+01,6.650000e+01,2.468623e-10
6.650000e+01,6.700000e+01,2.542567e-10
6.700000e+01,6.750000e+01,3.010710e-10
6.750000e+01,6.800000e+01,1.132155e-10
6.800000e+01,6.850000e+01,2.613116e-10
6.850000e+01,6.900000e+01,1.140966e-10
6.900000e+01,6.950000e+01,2.274684e-10
6.950000e+01,7.000000e+01,9.121172e-11
7.000000e+01,7.050000e+01,2.007400e-10
7.050000e+01,7.100000e+01,1.183762e-10
7.100000e+01,7.150000e+01,2.238913e-10
7.150000e+01,7.200000e+01,1.492036e-10
7.200000e+01,7.250000e+01,1.221106e-10
7.250000e+01,7.300000e+01,1.035832e-10
7.300000e+01,7.350000e+01,1.654501e-10
7.350000e+01,7.400000e+01,1.223906e-10
7.400000e+01,7.450000e+01,6.757281e-11
7.450000e+01,7.500000e+01,1.464134e-10
7.500000e+01,7.550000e+01,0.000000e+00
7.550000e+01,7.600000e+01,4.724767e-11
7.600000e+01,7.650000e+01,1.122249e-10
7.650000e+01,7.700000e+01,0.000000e+00
7.700000e+01,7.750000e+01,7.442486e-11
7.750000e+01,7.800000e+01,9.396264e-11
7.800000e+01,7.850000e+01,2.442243e-11
7.850000e+01,7.900000e+01,7.259251e-11
7.900000e+01,7.950000e+01,6.684925e-11
7.950000e+01,8.000000e+01,2.394132e-11
8.000000e+01,8.050000e+01,0.000000e+00
8.050000e+01,8.100000e+01,2.161142e-11
8.100000e+01,8.150000e+01,5.693680e-11
8.150000e+01,8.200000e+01,0.000000e+00
8.200000e+01,8.250000e+01,0.000000e+00
8.250000e+01,8.300000e+01,4.305293e-11
8.300000e+01,8.350000e+01,0.000000e+00
8.350000e+01,8.400000e+01,0.000000e+00
8.400000e+01,8.450000e+01,2.069725e-11
8.450000e+01,8.500000e+01,2.307708e-11
8.500000e+01,8.550000e+01,2.059052e-11
8.550000e+01,8.600000e+01,0.000000e+00
8.600000e+01,8.650000e+01,2.277635e-11
8.650000e+01,8.700000e+01,0.000000e+00
8.700000e+01,8.750000e+01,0.000000e+00
8.750000e+01,8.800000e+01,1.930887e-11
8.800000e+01,8.850000e+01,2.232257e-11
8.850000e+01,8.900000e+01,0.000000e+00
8.900000e+01,8.950000e+01,0.000000e+00
8.950000e+01,9.000000e+01,0.000000e+00
9.000000e+01,9.050000e+01,0.000000e+00
9.050000e+01,9.100000e+01,0.000000e+00
9.100000e+01,9.150000e+01,0.000000e+00
9.150000e+01,9.200000e+01,0.000000e+00
9.200000e+01,9.250000e+01,0.000000e+00
9.250000e+01,9.300000e+01,0.000000e+00
9.300000e+01,9.350000e+01,0.000000e+00
9.350000e+01,9.400000e+01,0.000000e+00
9.400000e+01,9.450000e+01,0.000000e+00
9.450000e+01,9.500000e+01,0.000000e+00
9.500000e+01,9.550000e+01,0.000000e+00
9.550000e+01,9.600000e+01,0.000000e+00
9.600000e+01,9.650000e+01,0.000000e+00
9.650000e+01,9.700000e+01,0.000000e+00
9.700000e+01,9.750000e+01,0.000000e+00
9.750000e+01,9.800000e+01,0.000000e+00
9.800000e+01,9.850000e+01,0.000000e+00
9.850000e+01,9.900000e+01,0.000000e+00
9.900000e+01,9.950000e+01,0.000000e+00
9.950000e+01,1.000000e+02,0.000000e+00


==> anc/MINERvA_Flux_pdg12_500MeVBins.csv <==
BinLow(GeV),BinHigh(GeV),Flux(neutrinos/m^2/POT/GeV)
0.000000e+00,5.000000e-01,9.277908e-08
5.000000e-01,1.000000e+00,2.242261e-07
1.000000e+00,1.500000e+00,3.279962e-07
1.500000e+00,2.000000e+00,4.852426e-07
2.000000e+00,2.500000e+00,5.867489e-07
2.500000e+00,3.000000e+00,6.940521e-07
3.000000e+00,3.500000e+00,7.516538e-07
3.500000e+00,4.000000e+00,7.691830e-07
4.000000e+00,4.500000e+00,7.735966e-07
4.500000e+00,5.000000e+00,7.705936e-07
5.000000e+00,5.500000e+00,7.227754e-07
5.500000e+00,6.000000e+00,6.804306e-07
6.000000e+00,6.500000e+00,6.158945e-07
6.500000e+00,7.000000e+00,5.661546e-07
7.000000e+00,7.500000e+00,5.299317e-07
7.500000e+00,8.000000e+00,4.676110e-07
8.000000e+00,8.500000e+00,4.150697e-07
8.500000e+00,9.000000e+00,3.597688e-07
9.000000e+00,9.500000e+00,3.355211e-07
9.500000e+00,1.000000e+01,2.877443e-07
1.000000e+01,1.050000e+01,2.442513e-07
1.050000e+01,1.100000e+01,2.254781e-07
1.100000e+01,1.150000e+01,1.821098e-07
1.150000e+01,1.200000e+01,1.750335e-07
1.200000e+01,1.250000e+01,1.521249e-07
1.250000e+01,1.300000e+01,1.265225e-07
1.300000e+01,1.350000e+01,1.051196e-07
1.350000e+01,1.400000e+01,9.036177e-08
1.400000e+01,1.450000e+01,7.899907e-08
1.450000e+01,1.500000e+01,6.483201e-08
1.500000e+01,1.550000e+01,5.679588e-08
1.550000e+01,1.600000e+01,5.385943e-08
1.600000e+01,1.650000e+01,4.595111e-08
1.650000e+01,1.700000e+01,4.191417e-08
1.700000e+01,1.750000e+01,4.048189e-08
1.750000e+01,1.800000e+01,4.013112e-08
1.800000e+01,1.850000e+01,3.328356e-08
1.850000e+01,1.900000e+01,2.975863e-08
1.900000e+01,1.950000e+01,2.845999e-08
1.950000e+01,2.000000e+01,2.963672e-08
2.000000e+01,2.050000e+01,2.576118e-08
2.050000e+01,2.100000e+01,2.388747e-08
2.100000e+01,2.150000e+01,2.281094e-08
2.150000e+01,2.200000e+01,2.093591e-08
2.200000e+01,2.250000e+01,1.990569e-08
2.250000e+01,2.300000e+01,1.998470e-08
2.300000e+01,2.350000e+01,1.885691e-08
2.350000e+01,2.400000e+01,1.799242e-08
2.400000e+01,2.450000e+01,1.608814e-08
2.450000e+01,2.500000e+01,1.519814e-08
2.500000e+01,2.550000e+01,1.554490e-08
2.550000e+01,2.600000e+01,1.425367e-08
2.600000e+01,2.650000e+01,1.304021e-08
2.650000e+01,2.700000e+01,1.344720e-08
2.700000e+01,2.750000e+01,1.166516e-08
2.750000e+01,2.800000e+01,1.075109e-08
2.800000e+01,2.850000e+01,9.110260e-09
2.850000e+01,2.900000e+01,9.208348e-09
2.900000e+01,2.950000e+01,8.744801e-09
2.950000e+01,3.000000e+01,8.302418e-09
3.000000e+01,3.050000e+01,7.639925e-09
3.050000e+01,3.100000e+01,6.681838e-09
3.100000e+01,3.150000e+01,7.398649e-09
3.150000e+01,3.200000e+01,6.360552e-09
3.200000e+01,3.250000e+01,5.823836e-09
3.250000e+01,3.300000e+01,5.252885e-09
3.300000e+01,3.350000e+01,4.970198e-09
3.350000e+01,3.400000e+01,4.597993e-09
3.400000e+01,3.450000e+01,3.717804e-09
3.450000e+01,3.500000e+01,5.467453e-09
3.500000e+01,3.550000e+01,3.853991e-09
3.550000e+01,3.600000e+01,3.885750e-09
3.600000e+01,3.650000e+01,4.067934e-09
3.650000e+01,3.700000e+01,3.402768e-09
3.700000e+01,3.750000e+01,3.634027e-09
3.750000e+01,3.800000e+01,3.620334e-09
3.800000e+01,3.850000e+01,3.581904e-09
3.850000e+01,3.900000e+01,2.411271e-09
3.900000e+01,3.950000e+01,2.306226e-09
3.950000e+01,4.000000e+01,2.201678e-09
4.000000e+01,4.050000e+01,2.545567e-09
4.050000e+01,4.100000e+01,2.079338e-09
4.100000e+01,4.150000e+01,1.206770e-09
4.150000e+01,4.200000e+01,1.470338e-09
4.200000e+01,4.250000e+01,1.251463e-09
4.250000e+01,4.300000e+01,1.596603e-09
4.300000e+01,4.350000e+01,1.391573e-09
4.350000e+01,4.400000e+01,1.225377e-09
4.400000e+01,4.450000e+01,1.172907e-09
4.450000e+01,4.500000e+01,8.560828e-10
4.500000e+01,4.550000e+01,1.055650e-09
4.550000e+01,4.600000e+01,8.825117e-10
4.600000e+01,4.650000e+01,8.306978e-10
4.650000e+01,4.700000e+01,1.051570e-09
4.700000e+01,4.750000e+01,1.365990e-09
4.750000e+01,4.800000e+01,8.092710e-10
4.800000e+01,4.850000e+01,7.230736e-10
4.850000e+01,4.900000e+01,7.627424e-10
4.900000e+01,4.950000e+01,5.656120e-10
4.950000e+01,5.000000e+01,3.901200e-10
5.000000e+01,5.050000e+01,2.609505e-10
5.050000e+01,5.100000e+01,3.149048e-10
5.100000e+01,5.150000e+01,4.908896e-10
5.150000e+01,5.200000e+01,2.840449e-10
5.200000e+01,5.250000e+01,2.242403e-10
5.250000e+01,5.300000e+01,3.268465e-10
5.300000e+01,5.350000e+01,2.024695e-10
5.350000e+01,5.400000e+01,2.106243e-10
5.400000e+01,5.450000e+01,1.269222e-10
5.450000e+01,5.500000e+01,2.446002e-10
5.500000e+01,5.550000e+01,9.311323e-11
5.550000e+01,5.600000e+01,1.746285e-10
5.600000e+01,5.650000e+01,1.335511e-10
5.650000e+01,5.700000e+01,2.549612e-10
5.700000e+01,5.750000e+01,1.930560e-10
5.750000e+01,5.800000e+01,1.025447e-10
5.800000e+01,5.850000e+01,7.837241e-11
5.850000e+01,5.900000e+01,4.610229e-11
5.900000e+01,5.950000e+01,2.667167e-11
5.950000e+01,6.000000e+01,7.733534e-11
6.000000e+01,6.050000e+01,5.586417e-11
6.050000e+01,6.100000e+01,4.409546e-11
6.100000e+01,6.150000e+01,4.303099e-11
6.150000e+01,6.200000e+01,4.491159e-11
6.200000e+01,6.250000e+01,0.000000e+00
6.250000e+01,6.300000e+01,5.529229e-11
6.300000e+01,6.350000e+01,1.396957e-11
6.350000e+01,6.400000e+01,5.248796e-11
6.400000e+01,6.450000e+01,4.991108e-11
6.450000e+01,6.500000e+01,1.213579e-11
6.500000e+01,6.550000e+01,0.000000e+00
6.550000e+01,6.600000e+01,1.162099e-11
6.600000e+01,6.650000e+01,3.561818e-11
6.650000e+01,6.700000e+01,0.000000e+00
6.700000e+01,6.750000e+01,1.275179e-11
6.750000e+01,6.800000e+01,1.207253e-11
6.800000e+01,6.850000e+01,0.000000e+00
6.850000e+01,6.900000e+01,0.000000e+00
6.900000e+01,6.950000e+01,1.244287e-11
6.950000e+01,7.000000e+01,0.000000e+00
7.000000e+01,7.050000e+01,1.166607e-11
7.050000e+01,7.100000e+01,1.372764e-11
7.100000e+01,7.150000e+01,0.000000e+00
7.150000e+01,7.200000e+01,0.000000e+00
7.200000e+01,7.250000e+01,0.000000e+00
7.250000e+01,7.300000e+01,1.128631e-11
7.300000e+01,7.350000e+01,0.000000e+00
7.350000e+01,7.400000e+01,0.000000e+00
7.400000e+01,7.450000e+01,0.000000e+00
7.450000e+01,7.500000e+01,0.000000e+00
7.500000e+01,7.550000e+01,1.154916e-11
7.550000e+01,7.600000e+01,0.000000e+00
7.600000e+01,7.650000e+01,0.000000e+00
7.650000e+01,7.700000e+01,1.131128e-11
7.700000e+01,7.750000e+01,1.125364e-11
7.750000e+01,7.800000e+01,2.439742e-11
7.800000e+01,7.850000e+01,0.000000e+00
7.850000e+01,7.900000e+01,0.000000e+00
7.900000e+01,7.950000e+01,0.000000e+00
7.950000e+01,8.000000e+01,0.000000e+00
8.000000e+01,8.050000e+01,0.000000e+00
8.050000e+01,8.100000e+01,0.000000e+00
8.100000e+01,8.150000e+01,0.000000e+00
8.150000e+01,8.200000e+01,0.000000e+00
8.200000e+01,8.250000e+01,0.000000e+00
8.250000e+01,8.300000e+01,0.000000e+00
8.300000e+01,8.350000e+01,0.000000e+00
8.350000e+01,8.400000e+01,0.000000e+00
8.400000e+01,8.450000e+01,0.000000e+00
8.450000e+01,8.500000e+01,0.000000e+00
8.500000e+01,8.550000e+01,0.000000e+00
8.550000e+01,8.600000e+01,0.000000e+00
8.600000e+01,8.650000e+01,0.000000e+00
8.650000e+01,8.700000e+01,0.000000e+00
8.700000e+01,8.750000e+01,0.000000e+00
8.750000e+01,8.800000e+01,0.000000e+00
8.800000e+01,8.850000e+01,0.000000e+00
8.850000e+01,8.900000e+01,0.000000e+00
8.900000e+01,8.950000e+01,0.000000e+00
8.950000e+01,9.000000e+01,0.000000e+00
9.000000e+01,9.050000e+01,0.000000e+00
9.050000e+01,9.100000e+01,0.000000e+00
9.100000e+01,9.150000e+01,0.000000e+00
9.150000e+01,9.200000e+01,0.000000e+00
9.200000e+01,9.250000e+01,0.000000e+00
9.250000e+01,9.300000e+01,0.000000e+00
9.300000e+01,9.350000e+01,0.000000e+00
9.350000e+01,9.400000e+01,0.000000e+00
9.400000e+01,9.450000e+01,0.000000e+00
9.450000e+01,9.500000e+01,0.000000e+00
9.500000e+01,9.550000e+01,0.000000e+00
9.550000e+01,9.600000e+01,0.000000e+00
9.600000e+01,9.650000e+01,0.000000e+00
9.650000e+01,9.700000e+01,0.000000e+00
9.700000e+01,9.750000e+01,0.000000e+00
9.750000e+01,9.800000e+01,0.000000e+00
9.800000e+01,9.850000e+01,0.000000e+00
9.850000e+01,9.900000e+01,0.000000e+00
9.900000e+01,9.950000e+01,0.000000e+00
9.950000e+01,1.000000e+02,0.000000e+00


==> anc/MINERvA_Flux_pdg14_500MeVBins.csv <==
BinLow(GeV),BinHigh(GeV),Flux(neutrinos/m^2/POT/GeV)
0.000000e+00,5.000000e-01,4.501604e-06
5.000000e-01,1.000000e+00,7.456315e-06
1.000000e+00,1.500000e+00,7.106737e-06
1.500000e+00,2.000000e+00,1.449998e-05
2.000000e+00,2.500000e+00,3.409960e-05
2.500000e+00,3.000000e+00,5.871848e-05
3.000000e+00,3.500000e+00,7.614853e-05
3.500000e+00,4.000000e+00,8.545904e-05
4.000000e+00,4.500000e+00,9.391710e-05
4.500000e+00,5.000000e+00,1.067875e-04
5.000000e+00,5.500000e+00,1.179888e-04
5.500000e+00,6.000000e+00,1.238293e-04
6.000000e+00,6.500000e+00,1.193707e-04
6.500000e+00,7.000000e+00,1.046674e-04
7.000000e+00,7.500000e+00,8.212802e-05
7.500000e+00,8.000000e+00,5.921353e-05
8.000000e+00,8.500000e+00,4.058766e-05
8.500000e+00,9.000000e+00,2.668618e-05
9.000000e+00,9.500000e+00,1.737179e-05
9.500000e+00,1.000000e+01,1.148192e-05
1.000000e+01,1.050000e+01,8.003281e-06
1.050000e+01,1.100000e+01,5.898662e-06
1.100000e+01,1.150000e+01,4.541719e-06
1.150000e+01,1.200000e+01,3.735824e-06
1.200000e+01,1.250000e+01,3.189013e-06
1.250000e+01,1.300000e+01,2.716215e-06
1.300000e+01,1.350000e+01,2.348563e-06
1.350000e+01,1.400000e+01,2.093590e-06
1.400000e+01,1.450000e+01,1.860413e-06
1.450000e+01,1.500000e+01,1.675042e-06
1.500000e+01,1.550000e+01,1.539685e-06
1.550000e+01,1.600000e+01,1.401567e-06
1.600000e+01,1.650000e+01,1.287819e-06
1.650000e+01,1.700000e+01,1.168401e-06
1.700000e+01,1.750000e+01,1.120298e-06
1.750000e+01,1.800000e+01,1.035305e-06
1.800000e+01,1.850000e+01,9.572781e-07
1.850000e+01,1.900000e+01,8.930668e-07
1.900000e+01,1.950000e+01,8.352135e-07
1.950000e+01,2.000000e+01,7.866908e-07
2.000000e+01,2.050000e+01,7.470307e-07
2.050000e+01,2.100000e+01,6.977771e-07
2.100000e+01,2.150000e+01,6.773801e-07
2.150000e+01,2.200000e+01,6.291276e-07
2.200000e+01,2.250000e+01,6.013332e-07
2.250000e+01,2.300000e+01,5.440045e-07
2.300000e+01,2.350000e+01,5.194840e-07
2.350000e+01,2.400000e+01,4.826651e-07
2.400000e+01,2.450000e+01,4.535200e-07
2.450000e+01,2.500000e+01,4.279321e-07
2.500000e+01,2.550000e+01,3.978541e-07
2.550000e+01,2.600000e+01,3.706149e-07
2.600000e+01,2.650000e+01,3.585132e-07
2.650000e+01,2.700000e+01,3.376064e-07
2.700000e+01,2.750000e+01,3.227740e-07
2.750000e+01,2.800000e+01,3.101578e-07
2.800000e+01,2.850000e+01,2.978944e-07
2.850000e+01,2.900000e+01,2.843308e-07
2.900000e+01,2.950000e+01,2.733064e-07
2.950000e+01,3.000000e+01,2.600833e-07
3.000000e+01,3.050000e+01,2.455703e-07
3.050000e+01,3.100000e+01,2.315321e-07
3.100000e+01,3.150000e+01,2.166588e-07
3.150000e+01,3.200000e+01,2.071347e-07
3.200000e+01,3.250000e+01,2.044016e-07
3.250000e+01,3.300000e+01,1.915967e-07
3.300000e+01,3.350000e+01,1.823287e-07
3.350000e+01,3.400000e+01,1.722918e-07
3.400000e+01,3.450000e+01,1.636331e-07
3.450000e+01,3.500000e+01,1.571841e-07
3.500000e+01,3.550000e+01,1.552976e-07
3.550000e+01,3.600000e+01,1.455754e-07
3.600000e+01,3.650000e+01,1.413276e-07
3.650000e+01,3.700000e+01,1.376062e-07
3.700000e+01,3.750000e+01,1.349796e-07
3.750000e+01,3.800000e+01,1.319016e-07
3.800000e+01,3.850000e+01,1.296962e-07
3.850000e+01,3.900000e+01,1.267353e-07
3.900000e+01,3.950000e+01,1.260630e-07
3.950000e+01,4.000000e+01,1.294358e-07
4.000000e+01,4.050000e+01,1.249527e-07
4.050000e+01,4.100000e+01,1.131404e-07
4.100000e+01,4.150000e+01,1.136196e-07
4.150000e+01,4.200000e+01,1.055623e-07
4.200000e+01,4.250000e+01,1.041800e-07
4.250000e+01,4.300000e+01,1.033702e-07
4.300000e+01,4.350000e+01,9.879890e-08
4.350000e+01,4.400000e+01,9.295120e-08
4.400000e+01,4.450000e+01,8.906242e-08
4.450000e+01,4.500000e+01,8.646397e-08
4.500000e+01,4.550000e+01,8.118845e-08
4.550000e+01,4.600000e+01,7.936355e-08
4.600000e+01,4.650000e+01,7.646024e-08
4.650000e+01,4.700000e+01,7.237304e-08
4.700000e+01,4.750000e+01,7.080929e-08
4.750000e+01,4.800000e+01,6.879982e-08
4.800000e+01,4.850000e+01,6.422156e-08
4.850000e+01,4.900000e+01,6.155450e-08
4.900000e+01,4.950000e+01,6.109374e-08
4.950000e+01,5.000000e+01,5.820641e-08
5.000000e+01,5.050000e+01,5.221154e-08
5.050000e+01,5.100000e+01,4.795752e-08
5.100000e+01,5.150000e+01,4.682682e-08
5.150000e+01,5.200000e+01,4.216514e-08
5.200000e+01,5.250000e+01,3.901736e-08
5.250000e+01,5.300000e+01,3.748740e-08
5.300000e+01,5.350000e+01,3.396944e-08
5.350000e+01,5.400000e+01,3.178975e-08
5.400000e+01,5.450000e+01,2.792898e-08
5.450000e+01,5.500000e+01,2.430142e-08
5.500000e+01,5.550000e+01,2.267071e-08
5.550000e+01,5.600000e+01,1.928349e-08
5.600000e+01,5.650000e+01,1.633589e-08
5.650000e+01,5.700000e+01,1.521008e-08
5.700000e+01,5.750000e+01,1.260060e-08
5.750000e+01,5.800000e+01,1.253199e-08
5.800000e+01,5.850000e+01,1.253903e-08
5.850000e+01,5.900000e+01,1.084288e-08
5.900000e+01,5.950000e+01,1.076741e-08
5.950000e+01,6.000000e+01,1.072668e-08
6.000000e+01,6.050000e+01,9.970733e-09
6.050000e+01,6.100000e+01,9.263317e-09
6.100000e+01,6.150000e+01,8.568007e-09
6.150000e+01,6.200000e+01,7.650128e-09
6.200000e+01,6.250000e+01,7.385305e-09
6.250000e+01,6.300000e+01,6.942307e-09
6.300000e+01,6.350000e+01,6.475918e-09
6.350000e+01,6.400000e+01,6.264387e-09
6.400000e+01,6.450000e+01,5.779409e-09
6.450000e+01,6.500000e+01,6.192105e-09
6.500000e+01,6.550000e+01,5.320758e-09
6.550000e+01,6.600000e+01,4.982838e-09
6.600000e+01,6.650000e+01,3.994875e-09
6.650000e+01,6.700000e+01,4.053490e-09
6.700000e+01,6.750000e+01,3.557555e-09
6.750000e+01,6.800000e+01,3.723021e-09
6.800000e+01,6.850000e+01,3.771567e-09
6.850000e+01,6.900000e+01,3.187508e-09
6.900000e+01,6.950000e+01,3.117292e-09
6.950000e+01,7.000000e+01,3.253943e-09
7.000000e+01,7.050000e+01,2.677498e-09
7.050000e+01,7.100000e+01,2.769111e-09
7.100000e+01,7.150000e+01,2.370531e-09
7.150000e+01,7.200000e+01,2.355869e-09
7.200000e+01,7.250000e+01,2.004797e-09
7.250000e+01,7.300000e+01,2.020995e-09
7.300000e+01,7.350000e+01,1.772730e-09
7.350000e+01,7.400000e+01,1.839042e-09
7.400000e+01,7.450000e+01,1.737788e-09
7.450000e+01,7.500000e+01,1.717633e-09
7.500000e+01,7.550000e+01,1.437348e-09
7.550000e+01,7.600000e+01,1.551795e-09
7.600000e+01,7.650000e+01,1.489712e-09
7.650000e+01,7.700000e+01,1.138773e-09
7.700000e+01,7.750000e+01,1.270521e-09
7.750000e+01,7.800000e+01,1.150399e-09
7.800000e+01,7.850000e+01,8.605838e-10
7.850000e+01,7.900000e+01,9.106482e-10
7.900000e+01,7.950000e+01,7.354632e-10
7.950000e+01,8.000000e+01,9.950394e-10
8.000000e+01,8.050000e+01,8.321988e-10
8.050000e+01,8.100000e+01,7.608449e-10
8.100000e+01,8.150000e+01,7.117858e-10
8.150000e+01,8.200000e+01,7.599986e-10
8.200000e+01,8.250000e+01,3.845695e-10
8.250000e+01,8.300000e+01,4.341276e-10
8.300000e+01,8.350000e+01,5.148070e-10
8.350000e+01,8.400000e+01,3.757063e-10
8.400000e+01,8.450000e+01,3.543419e-10
8.450000e+01,8.500000e+01,3.123180e-10
8.500000e+01,8.550000e+01,3.368016e-10
8.550000e+01,8.600000e+01,3.416937e-10
8.600000e+01,8.650000e+01,2.120325e-10
8.650000e+01,8.700000e+01,2.673729e-10
8.700000e+01,8.750000e+01,2.153651e-10
8.750000e+01,8.800000e+01,1.830930e-10
8.800000e+01,8.850000e+01,2.682295e-10
8.850000e+01,8.900000e+01,2.348353e-10
8.900000e+01,8.950000e+01,2.390098e-10
8.950000e+01,9.000000e+01,1.440248e-10
9.000000e+01,9.050000e+01,1.145939e-10
9.050000e+01,9.100000e+01,2.352427e-10
9.100000e+01,9.150000e+01,1.448696e-10
9.150000e+01,9.200000e+01,7.741593e-11
9.200000e+01,9.250000e+01,9.427143e-11
9.250000e+01,9.300000e+01,5.104970e-11
9.300000e+01,9.350000e+01,1.018153e-10
9.350000e+01,9.400000e+01,1.342606e-10
9.400000e+01,9.450000e+01,1.103066e-10
9.450000e+01,9.500000e+01,8.108584e-11
9.500000e+01,9.550000e+01,5.747904e-11
9.550000e+01,9.600000e+01,7.052811e-11
9.600000e+01,9.650000e+01,2.452680e-11
9.650000e+01,9.700000e+01,5.282020e-11
9.700000e+01,9.750000e+01,3.533839e-11
9.750000e+01,9.800000e+01,8.134544e-12
9.800000e+01,9.850000e+01,2.766099e-11
9.850000e+01,9.900000e+01,6.703983e-11
9.900000e+01,9.950000e+01,1.034724e-11
9.950000e+01,1.000000e+02,1.727289e-11


==> anc/nuEscatDataReleaseFile.csv <==
"Bin Low Energy (GeV)",0.8,2,3,5,7,9
"Bin High Energy (GeV)",2,3,5,7,9,120
"Number of Electrons",329.68,200.88,310.05,167.62,78.77,101.47
"Covariance of Number of Electrons",938.15,31.55,27.73,16.,8.22,17.51
" ",31.55,376.23,16.91,9.71,1.46,5.6
" ",27.73,16.91,558.98,16.84,9.02,17.25
" ",16.,9.71,16.84,324.21,9.62,16.88
" ",8.22,1.46,9.02,9.62,162.75,18.19
" ",17.51,5.6,17.25,16.88,18.19,384.95
"Protons on Target for Neutrino Beam","1.16E21"
"Electron Targets","1.990E30"
"Fiducial area (m^2)","2.6902"

